What reviewers call a Long Method is a length: A pre-registered test of coupling divergence as a god-unit signal, and what it settled instead

A companion study found that a complexity outlier rule shows where complexity concentrates but cannot tell a god unit from a complex algorithm. This paper pre-registered a test of one way to tell them apart: weight a unit's complexity by its coupling divergence, the data it hands on minus the data it receives, so that a leaf is set aside. Coupling was measured by resolving every call in 520 MLCQ repositories, 500 fresh Java repositories and 73 Qualitas Corpus systems. The claim fails: the primary, the pooled MCC of the weighted form minus complexity alone against MLCQ's human Blob, is -0.041 [-0.130, +0.054], no difference resolved and underpowered, and the resolved readings go against it. What the data settle is at method level. What MLCQ's reviewers call a Long Method is an absolute length: a constant of 26 lines or more, chosen on the explore half, reaches MCC 0.777 on the confirm half, +0.080 [+0.016, +0.145] over the best per-repository form; every reviewer with ten or more positives, on their non-leaf reviews, has a best cutoff between 17 and 34 lines; and nothing measured inside a method, its calls, variables, data flow or the cost of cutting it, refines the constant. The constant is a limit of human reading. The next form of the construct is the cost of bringing a long method under it, which is where the construct meets architecture.

==> anc/DEVIATIONS.md <==
# Deviations from the plan

*What reviewers call a Long Method is a length.* Daniel Sagenschneider, 2026.

This is the full account of every departure of the analysis as run from the plan as registered
(`PLAN.md`, tag `plan-v1`, 20 October 2026). The paper's Section 3 summarises it; every number
here is written by `paper/scripts/tables.py` from the analysis files named in `README.md`; a
value reads `n/a` where its file is absent. Amendments to the plan are each a dated commit stating what had been seen when it was made; this document says what each one
changed in what the paper reports.

## 1. The human populations held only the repositories with a positive (Amendment 10)

**What the plan says.** Each human definition (MLCQ Blob, MLCQ Long Method, Fontana's God
Class) is scored on the units its reviewers reviewed, and a repository whose reviewed units hold
no positive is kept, its reviewed units negatives.

**What the harness did.** The code that attaches a human definition to a repository's score
(`concentration_divergence_study/units.py`, in `_oracles_from_idx` for the joined set and in
`javaparser_set` for the JavaParser-only set) required the record to name the positive label as
well as its `_reviewed` universe. A repository with reviewed units and no positive therefore
carried no human definition and never entered a human population.

**When it was found, and what had been seen.** The confirmatory analysis of 2026-10-26 09:49:15 UTC
(`results/analysis.v2.json`, sha256 `9519e2466f44…`) had been read in full by the author
before the fault was found, in the course of explaining why the populations' sizes differed from the label counts. That differs from
Amendment 9, where nothing had been read. Against it: the fix is required by the plan's
"Fixed in advance" whatever the results say; its target is fixed by the plan's text, so no choice
was open that knowledge of the results could steer; and the units it restores are negatives that
either arm may flag, so the direction of its effect on any paired difference was not known when
it was made.

**What was done.** The condition was changed to attach a definition whenever its universe is
present, with no positives when the record names none (`tests/test_units.py` checks it); a tool
definition is still attached only when the tool ran. The explore-half choices of
2026-10-26 07:54:14 UTC were set aside as `decisions/*.v1.json` and step 7 was run again by the
registered rules; the analysis of 2026-10-26 09:49:15 UTC was set aside as `results/analysis.v2.json`
and step 8 was run again as the confirmatory analysis, into `results/analysis.json`
(sha256 `9aa901ddc12b…`, 2026-10-26 14:55:06 UTC).

**What it restored.**

| Population | Set aside (positive repositories only) | Reported (as registered) | Restored |
|---|---|---|---|
| MLCQ confirm Blob | 67 repositories, 548 reviewed classes, 98 Blob | 208 repositories, 934 classes, 98 Blob | 141 repositories, 386 classes, all negatives |
| MLCQ confirm Long Method | 78 repositories, 711 reviewed methods, 125 positive | 202 repositories, 1033 methods, 125 positive | 124 repositories, 322 methods |
| MLCQ explore Blob (X\* and the gate) | 81 repositories | 205 repositories | 124 repositories |
| MLCQ explore Long Method (X\*\_m) | 69 repositories | 212 repositories | 143 repositories |
| Fontana God Class | 51 systems, 305 labelled classes | 72 systems, 380 classes | 21 systems, 75 classes |

**What moved.** The explore-half choices: X\* nloc_max (pooled MCC 0.277)
before, nloc_max (0.287) after, unchanged; X\*\_m cognitive
(0.638) before, cognitive (0.600) after, unchanged; the gate
108 before (explore estimate −0.063 [−0.178, +0.054], half-width
0.116), 72 after (−0.063 [−0.155, +0.034], half-width
0.095). The headline readings, set aside against reported:

| Reading | Set aside | Reported |
|---|---|---|
| Primary, X\*·D_flow minus X\* (pooled MCC) | −0.075 [−0.191, +0.045], no difference resolved (underpowered) | −0.041 [−0.130, +0.054], no difference resolved (underpowered) |
| Repositories with a reviewed Blob against the gate | 66 of 108 | 66 of 72 |
| MCC of X\* alone / of X\*·D_flow | 0.212 / 0.136 | 0.187 / 0.146 |
| Precision of X\* alone / of X\*·D_flow | 0.38 / 0.26 | 0.26 / 0.19 |
| Pooled AUC of X\* / of X\*·D_flow | 0.767 / 0.620 (−0.147 [−0.201, −0.093]) | 0.768 / 0.631 (−0.137 [−0.195, −0.080]) |
| X\*·D_flow against the size null X\*·N | −0.127 [−0.230, −0.021] | −0.091 [−0.175, −0.006] |
| X\*·D_flow against exemption only X\*·E_flow | −0.087 [−0.166, −0.012] | −0.066 [−0.130, −0.000] |
| Leaf diagnostic, flow, non-private (catchment rate, rest rate, difference) | 36.4%, 37.9%, −0.016 [−0.273, +0.271] | 21.1%, 27.8%, −0.068 [−0.238, +0.102] |
| P1, ΔD peak / density | +0.018 [−0.068, +0.112] / +0.062 [−0.041, +0.161] | +0.041 [−0.031, +0.114] / +0.094 [+0.013, +0.174] |
| P1, ΔO peak / density | +0.147 [+0.061, +0.234] / +0.162 [+0.068, +0.255] | +0.125 [+0.054, +0.195] / +0.151 [+0.076, +0.227] |
| P3, ΔDO peak | −0.128 [−0.199, −0.062] | −0.084 [−0.139, −0.029] |
| Verdict on the construct | outgoing data only | outgoing data only |
| Method level, X\*_m·D_flow minus X\*_m | −0.136 [−0.231, −0.041], it makes it worse | −0.092 [−0.188, +0.010], no difference resolved |
| Fontana, X\*·D_flow minus X\* | −0.118 [−0.260, +0.020], no difference resolved | −0.093 [−0.220, +0.035], no difference resolved |
| Primary on the JavaParser-only set | −0.084 [−0.205, +0.032] | −0.050 [−0.142, +0.049] |

## 2. The confirmatory analysis was written three times (Amendments 9 and 10)

1. `results/analysis.v1.json` (2026-10-26 08:04:12 UTC, sha256 `d64d4c8d547f…`):
   Fontana's systems resolved to their source archives for 19 of
   73 systems, because the corpus names its archives to no one pattern, and one
   seed-3 repository without a PMD report. Set aside by Amendment 9 before any of its results
   was read. On Fontana it had 100 labelled classes and 46 God
   Classes and read the primary's paired difference as −0.203 [−0.337, −0.074],
   it makes it worse; its primary was −0.075 [−0.191, +0.045] and its construct verdict
   outgoing data only.
2. `results/analysis.v2.json` (2026-10-26 09:49:15 UTC, sha256 `9519e2466f44…`): the
   complete samples, on the populations restricted to the repositories with a positive
   (Section 1 above). Set aside by Amendment 10 after its results had been read.
3. `results/analysis.json` (2026-10-26 14:55:06 UTC, sha256 `9aa901ddc12b…`): the complete
   samples on the populations as registered. The paper reports this one.

Each file's digest is in `analysis-hashes.txt`, whose git history dates each entry.

## 3. Amendments made before any confirm or seed-3 repository was measured (Amendments 1 to 8)

Each is a commit after the tag `plan-v1` stating what had been seen. Those that change what the
paper reports:

- **Amendment 1 (20 October).** The extra file rule is matched against the source root, not the
  whole path, after it deleted a package named `build`.
- **Amendment 2 (20 October).** Constructors are not inputs of a class; the registered variant
  with constructors counted is kept beside the primary and marked agrees or differs. The
  measurer's call-resolution budget is set at 8 hours per repository.
- **Amendment 3 (20 October).** An exploratory intersection of the complexity and divergence
  outlier sets, labelled exploratory, with no prediction and no verdict.
- **Amendment 4 (21 October).** The exemption and the amplification of the divergence factor are
  tested apart (the X·E and X·A arms), and the mechanism of a refinement is read from the
  exemption-only arm and the leaf diagnostic.
- **Amendment 5 (21 October).** A size null arm, X·N, read beside the primary.
- **Amendment 6 (21 October).** The effective-sample gate is sized from the estimand's own
  bootstrap half-width on the explore half; the gate as first registered is written beside it
  (73 from a per-repository standard deviation of 0.434) and does not
  decide.
- **Amendment 7 (21 October).** Three diagnostics and two sensitivities on the measurement: the
  rule fitted on the non-exempt units only, the reviewed units that carry no coupling, and the
  share of outgoing coupling that is a thrown exception.
- **Amendment 8 (22 October).** Related work from the Qualitas Corpus's maintainer recorded for
  the paper; nothing registered changes.

## 4. Faults in measuring the registered samples (Amendment 9)

Each a fault in the harness or the machine, not in the design, fixed in the code and the
affected repositories measured again, recorded in each set's `run.json` (`forgotten`): a verdict
read as not estimable instead of failing; the Fontana fetch's own records excepted from the
dirty check; temporary files moved off a small RAM-backed `/tmp`; the seed-3 draw repeated with a
larger target after a network outage and a full filesystem (the first draw kept under
`sample/attempt-1/`); clones restricted to the files a measurement reads; the measurer's heap
raised from 6 to 9 GB after one repository spent its budget in garbage collection; PMD run with a
16 MB thread stack after overflowing on deeply nested code; a repository with no Java units scored
with every count zero; the Fontana source archives located by content rather than by name; the
validation run resumed after a network outage. One seed-3 repository (elastic/elasticsearch)
still produces no PMD report and enters every cell but those of the oracles PMD defines.

## 5. The gate was not met

The confirm half carries 66 repositories with a reviewed Blob against the
72 the explore half's half-width implied, and MLCQ has no more. The primary is
marked underpowered by the plan's rule; its confirm half-width is 0.092.

## 6. Labelled units that land on no measured unit

MLCQ: 5 reviewed Blob classes and 2
reviewed Long Method units lie on files the extra file rule drops (out of scope by the plan);
1,060 reviewed Blob classes are labelled on the confirm half and
934 land on a measured unit, 110 Blobs of which
98. Fontana: of 420 instances on 384
files, 380 files land on a measured unit; the three that do not are
trove's benchmark classes, all negatives, outside its source jar.

## 7. A post hoc exploration after every oracle had been read

After the confirmatory analysis on the registered populations was read, the candidate forms
the full report's Section 5.9 reports (the paper's Section 4) (size times outgoing calls at class level; the "makes a call"
gate at method level) were computed from the raw records by `scripts/exploratory_ranking.py`
(20261026 232945 UTC, sha256 `4bd479a1814c…`), read at a matched flag rate and as a threshold-free
AUC by `scripts/exploratory_matched.py` (20261026 234905 UTC, sha256 `d6b77463f469…`), and the
registered matrix recomputed on a logarithmic scale by `scripts/exploratory_log_matrix.py`
(20261026 230649 UTC, sha256 `2fa130f412f6…`), and MLCQ's individual reviews joined to the measured
units by `scripts/exploratory_reviewers.py` (20261026 235742 UTC, sha256 `321ac1632447…`); each read
against every oracle, both MLCQ halves included. After those had been read, the constant on length
the reviews imply was chosen on the explore half and read on the confirm half, and two further
readings were made on the same half: the live width a reader holds, the variable counts and the
data flow of every method, by `scripts/exploratory_livewidth.py` over the facts of a second
measurer pass (20261028 071327 UTC, sha256 `944570d5aa1b…`; step 13), and the cost of cutting a long
method into pieces under that constant, by `scripts/exploratory_split.py` (20261114 144447 UTC, sha256
`ed362860325e…`; step 14). The confirm half is therefore a hold-out for the constant on length
alone. Nothing registered changes; the forms are hypotheses for a next registration, chosen
by looking, and the paper labels every number from them as post hoc.


==> anc/PLAN.md <==
# Pre-registered analysis plan

> **Status (20 October 2026): registered, tag `plan-v1`.** No measurement code existed at
> registration. Any later change to this plan is its own commit after the tag.

## The question

The companion
[complexity-concentration study](https://github.com/officefloor/complexity-concentration-study)
(paper one) asks whether a scale-free relative outlier rule (modified z ≥ 3.5 on per-unit
complexity, fitted per repository) recovers god classes as well as a tuned absolute
threshold. The working view, formed from that study's main results, is that
complexity concentration does find god classes and methods but cannot tell a **god unit** from
a **complex algorithm**: a leaf that legitimately holds the complexity of what it computes.

This study asks whether **coupling divergence**, the data a method hands on to the rest of the
system against the data it receives, separates the two:

> In Java, does weighting a unit's complexity by its coupling divergence recover the units
> people call god classes and methods better than complexity alone, by setting complex leaves
> aside?

Coupling divergence is the measurable part of the **sinew** construct (data coupled to the
control flow), described in [`SINEW.md`](SINEW.md).

**Purpose.** A definition of a god class or method with **no raw-scale threshold**, so that it
moves with the codebase it is applied to, including as AI-maintained code changes what a
"normal" level of complexity is. The only constant is the outlier rule's 3.5 on a standardised
axis, taken from the literature and not tuned here: the rule is scale-free, not constant-free
(as in paper one).

**Scope.** The health of the code under management: classes and methods inside one
repository. Not architecture: whether a service is a "god service" in a fleet of services is
outside this study, as it is outside what OfficeFloor sets out to address.

**Not in this study.** Early signs in git history that a unit is becoming a god unit. That is
the next study, once a detector exists; it will be registered separately.

## What was seen before this plan

Stated so a reader can judge what could have shaped it:

- **Paper one's main confirmatory analysis** (PMD GodClass oracle, seed 2) was read before this
  plan was written. It motivates the question (the relative rule flags many classes PMD does
  not), so it is not evidence for it.
- **Paper one's MLCQ results** (step 5 and the exploratory step 5a) were **not** read when this
  draft was written. The commit history records the order: the first draft (with the question,
  the MLCQ oracle and the primary estimand) is committed before those results existed, every
  later change to this plan is its own commit, and the commit adding paper one's
  `mlcq-hashes.txt` dates the MLCQ results. A change made after that date is visible as such
  and can be judged on its diff.
- **Part of paper one's step 5 output was seen before registration,** while checking that the
  run was progressing: its primary against the PMD GodClass oracle on the MLCQ repositories
  (verdict inconclusive), the explore-half choice for the Brain Method oracle (`cognitive`), the
  last lines of its exploratory method-level summary, and about ten lines that an earlier,
  crashed run printed (a ranking against the PMD oracle on the MLCQ repositories, and
  exploratory CK and DECOR lines). **No result against the human labels** (Blob or Long
  Method) was seen. Changes to the plan made after that output appeared are dated in the
  commit history.
- **Exploratory petclinic observations** (the role shares are in
  [`SINEW.md`](SINEW.md)): on AI-evolved petclinic code, the **outgoing** arguments
  carried the signal for later outlier status and the balance (out − in) added little. That observation was seen first, so the
  outgoing-only arm below is a pre-registered secondary, not a post-hoc addition.

## Units and measures

**Complexity: every measure of paper one, unchanged.** Complexity is measured by paper one's
extractor at its released commit, so every baseline number is the number paper one would
produce on the same unit:

- **Method signals** (paper one's `COMPLEXITY_FIELDS`, with its families): size `nloc`,
  `tokens`, `hvol`; structure `cc`, `cognitive`, `nesting`, `exit_points`; density
  `cyc_density`, `mi`, `params`.
- **Class signals:** each method field aggregated per file as `_sum`, `_mean` and `_max`, plus
  `nom`: 31 signals in the families size (every `_sum`, `nom`), peak (every `_max`) and density
  (every `_mean`).

**Coupling: JavaParser with its symbol solver**, which paper one's extractor (lizard) cannot
provide. Its per-method `in` and `out` are **joined to paper one's units** by file and start
line (paper one's `_labelled_unit_at` handling of annotations). Reported as diagnostics: the
share of lizard units joined, and the methods JavaParser finds that lizard does not (paper one
found lizard silently drops the methods after some class-level field initialisers, such as
`X = B << C`).

**Two result sets.** Every analysis in this plan is run twice, on two measurements of the same
checkouts:

1. **Joined (primary):** complexity by paper one's extractor, coupling by JavaParser, joined as
   above. Units are paper one's: every function lizard reports in a `.java` file, and the
   file. The baseline is exactly paper one's, which is why this set decides.
2. **JavaParser only (robustness):** every complexity field re-implemented on JavaParser's
   syntax tree, so complexity, parameters and calls come from one parser and no method is
   lost to lizard's blind spot. Units: every method and constructor with a body, including
   those of nested and anonymous classes (lambdas belong to their enclosing method), and the
   file. Each field is validated against lizard's value on the joined units of the
   exploration material, and the agreement (rank correlation and the share of exact matches
   per field) is reported before any result.

The verdicts are read from the joined set. The JavaParser-only set is reported beside it, with
each verdict marked **agrees** or **differs**; a verdict that differs is reported as such, with
the units and fields that drive the difference, and does not change the joined verdict.

- **Class unit:** the file (unit = file, as in paper one), in both sets.
- **Parameters `p`:** the number of parameters the method declares (a varargs parameter counts
  once).
- **Calls:** the method's **internal** calls (below): method calls, constructor calls
  (`new T(...)`) and explicit `this(...)`/`super(...)` calls. `a(c)` is the number of arguments
  passed on call `c`.
- **Coupling, three definitions** ([`SINEW.md`](SINEW.md)), every one measured and analysed:

  | definition k | in | out |
  |---|---|---|
  | **flow**: each call is control flow (+1), each parameter is data coupled to it (+1) | `1 + p` | `Σ (1 + a(c))` |
  | **data**: parameters only; a call with no arguments adds nothing | `p` | `Σ a(c)` |
  | **message** (Kay): the first item is the message, every call at least the message | `max(p − 1, 1)` | `Σ max(a(c) − 1, 1)` |

- **Divergence:** `d_k = out_k − in_k`, for each definition k.
- **Internal call:** a call whose target the symbol solver resolves to a declaration in the
  repository's own analysed sources. Resolution uses the repository's source roots plus the JDK
  (reflection type solver), with no build and no dependencies. A call that resolves to the JDK
  is external. A call that does not resolve at all is **external** (almost always a dependency's
  type, which is what "external" means here). The number of unresolved calls, and those whose
  receiver type *is* declared in the repository but whose method could not be resolved
  ("should have resolved"), are reported per repository.
- **Analysed sources: application code only.** The study is about application code as it
  evolves, which is where OfficeFloor applies; test code is a different question, left to a
  later study. Both result sets use paper one's file rule, which already leaves out test
  directories (the sampler's names: `test`, `tests`, `testing`, `javatests` and the like). On
  top of it, before any rule is fitted, both drop every `.java` file with a path segment named
  - `androidTest`, `testFixtures` or `integrationTest` (test roots paper one's rule does not
    name), or
  - `build`, `target`, `generated`, `generated-sources`, `out` or `bin`, at **any** depth
    (paper one skipped build directories only at the root, which let Mindustry's generated
    code in).

  Both lists are matched against the file's **source root**: its directory less the path of
  its `package` declaration. A segment inside the package path is a package name, not a
  directory of the build, and does not exclude; a file whose directory does not end in its
  package path, or that declares none, has its whole directory checked. *(Amended; see
  Amendments, 1.)*

  The extractor and its measures are unchanged; only the file set differs from paper one's,
  so the units each rule is fitted on can differ. MLCQ labels on dropped files are out of
  scope, and their number is reported.

**The primary definition is flow**, the purest definition of a sinew. All three definitions
run through every analysis below; data and message are pre-registered secondaries.

**Calls within the class (the file).** Method and class are counted differently:

- **Method level: both variants.** Every internal call is part of a method's `out`, so the
  **all-calls** variant counts calls to methods of the same file too, and is the method-level
  headline. A method can push its logic into private helpers, which makes those calls look like
  coupling, so the **no-helpers** variant, which leaves out calls to methods declared in the same
  file, is computed and analysed beside it.
- **Class level: calls that leave the class only, inputs that can enter it only.** Calls
  between a class's own methods are logic inside the class, like the logic inside a method, not
  coupling of the class: a class's `out` counts only calls to methods declared in **another**
  file. A class's `in` counts only the methods that can be called from outside it, private
  methods never. Two input variants, both computed and analysed:
  - **non-private (primary):** `public`, `protected` and package-private methods, everything
    callable from outside the file;
  - **public:** `public` methods only.

  **Constructors are not inputs of the class.** A constructor is structure, how the class is
  built, not a way into what it does, so it adds nothing to a class's `in` in either variant.
  Each input variant is also computed and analysed **with constructors** counted (non-private
  or public constructors, beside the methods), to show the difference. A constructor is still a
  method-level unit with its own coupling, the method level is unchanged, and a call to a
  constructor still counts in `out`. *(Amended; see Amendments, 2.)*

## The leaf exemption and the score

A negative divergence marks a **catchment**: a leaf that receives data and processes it, which
is where the complexity of an algorithm belongs. Such a method is exempt. Zero (a pipe) and
positive (a junction) count, with complexity weighted by how much more it hands on:

For each coupling definition k:

```
fD_k(m) = max(d_k(m) + 1, 0)   # divergence factor: d < 0 → 0;  d = 0 → 1;  d = j > 0 → j + 1
fO_k(m) = out_k(m) + 1         # outgoing factor (the petclinic observation)
```

For **every** method complexity field X of paper one, and every definition k, the forms of the
signal:

```
X           complexity alone (paper one's signal, unchanged)
X·D_k(m)  = X(m) × fD_k(m)
X·O_k(m)  = X(m) × fO_k(m)
```

and the coupling factors on their own: `D_k = fD_k` and `O_k = fO_k`.

**The two halves of the divergence factor, apart** *(Amended; see Amendments, 4)*. `fD_k` does two
things: it exempts a catchment, and it multiplies a junction by `d + 1`, without bound. Each is
measured on its own, for every field, definition and variant:

```
fE_k(m) = [d_k(m) ≥ 0]         exemption only: a catchment is 0, everything else is 1
fA_k(m) = max(d_k(m) + 1, 1)   amplification only: nothing is exempt, a junction is d + 1
X·E_k = X × fE_k               X·A_k = X × fA_k           (fD_k = fE_k × fA_k)
```

At class level (form A) the same, on the class's `d_k(C)`. They are pre-registered secondaries
(secondary 8) and they read the mechanism of the primary (Primary estimand and decision).

**The size null** *(Amended; see Amendments, 5)*. The rival explanation of any class-level gain
is that a Blob is a big class with one complex method: size families are kept out of X\*, but
`d_k(C)` is a sum over the class's methods, so the factor brings size back. For every class
signal X_c except `nom`, `X_c·N = X_c × nom` is measured: the same multiplication with the
class's number of methods, which carries no coupling at all. It is a pre-registered secondary
(secondary 9), read beside the primary.

**Class forms.** Two ways to weight a class, each with both input variants:

- **A. The class as one unit (primary).** The class has its own coupling, and it weights each
  of paper one's 31 class signals X_c (`nom` included):

  ```
  in_k(C)  = Σ in_k(m)  over the methods of C callable from outside (non-private, or public;
                        constructors not counted, or counted in the with-constructors variants)
  out_k(C) = Σ out_k(m) over all methods of C, counting calls that leave C only
  d_k(C)   = out_k(C) − in_k(C)
  X_c·D_k(C) = X_c(C) × max(d_k(C) + 1, 0)        X_c·O_k(C) = X_c(C) × (out_k(C) + 1)
  ```

  A class with a wide callable surface that sends little out is a catchment; one with a narrow
  surface that sends much out is a junction.
- **B. Method forms aggregated (secondary).** Each method's form, with `in_k(m)` counted only if
  the method is callable from outside the class (else 0) and `out_k(m)` counting calls that
  leave the class only, aggregated exactly as paper one aggregates X (`_sum`, `_mean`, `_max`):
  `cognitive·D_flow_max` is the largest `cognitive(m) × fD_flow(m)` over the file's methods.
  `nom` has no method form under B.

**`params` and D.** `params` is the method's `p`, which every `in_k` already contains, so
`params·D_k` counts the parameters twice. It is measured and reported but **excluded** from the
primary choice below.

The exemption is a **hypothesis**, tested by the leaf diagnostic below, not assumed.

**Structural leaves.** A method with no counted calls is a leaf. Under the **flow** and
**message** definitions it is always a catchment (`out = 0`, `in ≥ 1`, so `d < 0`). Under the
**data** definition, one with no parameters scores d = 0 and is not exempt: the data view does
not see calls, so it misses methods with no parameters, by its definition. That difference is
part of what comparing the definitions shows.

## The matrix

Every signal form is scored by **every** rule of paper one (`mad_z`, `double_mad`, `iqr`,
`adj_boxplot`, `evt_pot`, `pct_top1`, and `zscore` as its parametric control), at each rule's
default constant, fitted on **every** unit of the repository at that level, zeros included,
exactly as paper one. The scale kind (MAD, mean-AD fallback, constant) is recorded per
repository, signal and form, because exempt units add zeros. Against every oracle below this
gives, per level:

| form | method signals | class signals |
|---|---|---|
| complexity alone, X | 10 | 31 |
| X·D_k, for 3 definitions | 60 (all calls; no helpers) | A: 372 (31 × 3 × 4 input variants); B: 360 (30 × 3 × 4) |
| X·O_k, for 3 definitions | 60 (all calls; no helpers) | A: 93 (31 × 3); B: 90 (30 × 3) |
| X·E_k, X·A_k, for 3 definitions *(Amendments, 4)* | 60 + 60 (all calls; no helpers) | A: 372 + 372 (31 × 3 × 4 input variants) |
| X·N, the size null *(Amendments, 5)* | – | 30 (every class signal but `nom`) |
| X·D_k fitted on the non-exempt units only *(Amendments, 7)* | 30 (all calls) | A: 93 (non-private) |
| D_k, O_k alone, for 3 definitions | 12 (all calls; no helpers) | A: 15; B: 45 (`_sum`, `_mean`, `_max`) |

The 4 input variants are non-private and public, each without and with constructors.
`O_k` does not depend on `in`, so it has no input variants.

plus, as a sensitivity, **AND**: a unit flagged by the rule on X **and** by the rule on `d_k`
(both outliers, no compensation), for the primary signal and each definition.

**Exploratory: the intersection of the two outlier sets** *(Amended; see Amendments, 3)*.
Instead of weighting complexity by divergence, each is put through the same rule on its own and
the two flag sets are intersected. Every rule is fitted on:

| form | method | class (form A) |
|---|---|---|
| `d_k`, the divergence itself | 6 (3 × all calls, no helpers) | 12 (3 × 4 input variants) |
| AND, X ∩ `d_k` | 60 (10 × 3 × 2) | 372 (31 × 3 × 4) |
| AND with the outgoing factor, X ∩ `O_k` | 60 (10 × 3 × 2) | 93 (31 × 3) |

They are scored against every oracle like every other form, and so appear in the matrix by
family (secondary 4). For X\* (class and method), by `mad_z`, each definition and variant, the
positives of each oracle are reported by region: flagged on X only, on `d_k` only, on both,
and on either. Each region gets its pooled precision, recall and MCC. The paired micro MCC
difference against X\*, with its interval, is reported for "both", "either" and `d_k` alone.
All of this is exploration: it is read after everything above, labelled exploratory, has no
prediction, and changes no verdict. The registered AND sensitivity is the subset of it with the
candidate signals and the primary variant.

The full matrix is reported, labelled by role. Only the comparison below decides.

## Oracles and populations

1. **Primary: MLCQ human Blob** (class level), scored only on the classes MLCQ's reviewers
   reviewed, with paper one's strict-majority aggregation and its explore/confirm split of the
   MLCQ repositories (`results/mlcq/halves.json`, frozen before measurement). Humans are the
   only oracle that can arbitrate "god unit or complex algorithm"; tool definitions encode a
   threshold, and PMD's GodClass already contains a coupling measure (ATFD), which would make
   agreement partly circular.
2. **Secondary: MLCQ human Long Method** (method level), same split and aggregation.
3. **Secondary, tool oracles on a fresh random sample:** PMD GodClass, DECOR Blob and PMD
   NPath (method), on Java repositories drawn by `open-source-repository-sampler` with
   **seed 3** (seeds 1 and 2 are seen), **500 usable** repositories, stratified by tier as the
   sampler does (paper one's Java supplement targeted 150; this study is Java only, so the
   sample is larger and its tool-oracle cells narrower). Repositories that appear in paper
   one's pilot (seed 1), its seed-2 sample or MLCQ are **excluded** from this sample before
   measurement. Reported with the ATFD caveat; never the headline.
4. **Secondary, human replication: Fontana's God Class** (Arcelli Fontana et al., *Empirical
   Software Engineering* 21(3), 2016): 420 manually evaluated God Class instances from 74
   systems of the Qualitas Corpus, a different team, different systems and an older Java from
   MLCQ's. Each rule is fitted on the whole system and scored only on the labelled classes;
   class level only. It is read **only as the paired difference** X\*·D_flow minus X\*, never as
   an absolute level, because:
   - its instances are balanced and extreme, so any detector separates them more easily than in
     real code (Di Nucci et al., SANER 2018); the inflation is on both sides of a paired
     difference;
   - its candidates were found by detection tools before they were checked by hand, so it
     carries some of the tool oracles' circularity;
   - its code is Qualitas Corpus source archives, not git commits, so the harness measures an
     archive (its sha256 recorded) in place of a pinned commit.

   The access terms of the God Class files are checked before measurement and recorded.

**Moved repositories.** Paper one could not fetch 21 MLCQ repositories, 15 of them `eclipse/*`;
several Eclipse projects appear to have moved to new GitHub organisations. A supplementary list,
`mlcq-moved-repositories.csv` (old URL, new URL, labelled commit, how the new location was
found, the date checked), maps each one that has moved to its new location, under one rule: a
new location is accepted **only if the labelled commit SHA exists there**, so the mapped code is
the code the reviewers labelled. Where several locations verify, the one chosen is the
project's own organisation (the old owner, or an owner named after it, as `eclipse-dltk` for
`eclipse`), then one that is not a fork, then the most stars; the others are listed. The
script is `scripts/find_moved_repositories.py`. The list is built from locations and commit
SHAs alone, before any measurement, and is committed with this plan. A mapped repository keeps
the half (explore or confirm) paper one assigned to its old URL. A repository with no verified
new location stays a recorded failure. The number mapped, and the labels they carry, are
reported.

The list holds 23 repositories: the 21, and `apache/ctakes` and `apache/uima-ruta`, whose URLs
remain but no longer hold the labelled commit. All 23 verified: 10 at the project's own
organisation (`eclipse-*`), 13 at copies held by others, where no other location searched
holds the commit. A matching SHA means the same code, whoever holds it.

## Primary estimand and decision

- **The base signal X\* is chosen by complexity alone.** On the MLCQ **explore** half, among
  paper one's primary families (class: peak and density; never size, never `params`), the
  signal X whose `mad_z` flags maximise the pooled MCC against human Blob over the reviewed
  units. The multiplied form is **not** consulted, so the divergence factor cannot pick a
  signal it happens to win on. The choice, its criterion value for every candidate signal, and
  the date are written to a file and committed before the confirm half is read. (Paper one's
  chosen signal, `cognitive_max`, was chosen against PMD's GodClass, not people, so it is not
  carried over.)
- **Estimand:** the pooled (micro) MCC of **X\*·D_flow**, class form A with non-private
  methods as inputs (constructors not counted), minus **X\*** (both by `mad_z`), against
  MLCQ human Blob, over the reviewed class units of the MLCQ **confirm** repositories, as a
  paired difference.
- **Interval:** 95% percentile bootstrap resampling repositories, 2000 resamples, seed 12345
  (paper one's).
- **Reading (superiority, since the claim is a refinement):** lower bound above 0, *the
  divergence factor refines complexity*; upper bound below 0, *it makes it worse*; otherwise *no difference resolved*.
- **With constructors, reported beside it, not deciding:** the same estimand with
  constructors counted in the class's inputs, marked **agrees** or **differs** with the
  primary reading, and the paired difference between the two arms (methods only minus with
  constructors).
- **Reported beside it, not deciding:** precision, recall and false-positive rate of each arm
  (the hypothesis predicts higher precision at a small cost in recall); macro MCC; the
  threshold-free pooled AUC of X\*·D_flow against X\* (modified z versus modified z).
- **The mechanism of a refinement, read beside the primary** *(Amended; see Amendments, 4)*.
  The question names the exemption ("by setting complex leaves aside"), but the factor also
  amplifies junctions, and at class level that amplification grows with the class. So when the
  primary reads *refines*, its mechanism is read, pre-registered, from two things in the
  primary's own variant (flow, non-private, constructors not counted): the exemption-only arm
  X\*·E_flow against X\* (same estimand, same interval), and the leaf diagnostic (secondary 1)
  under flow, non-private. If X\*·E_flow also reads *refines* and the leaf diagnostic is not
  *contradicted*, the refinement is **by the exemption**: the claim in the question is
  supported. Otherwise it is **by amplification**: the gain comes from multiplying junctions,
  a fan-out effect, and the claim that setting complex leaves aside refines complexity is
  **not supported**, although the primary is positive. When the primary does not read
  *refines*, the mechanism is not read. Reported with it: X\*·A_flow against X\*, and
  X\*·D_flow against each of X\*·E_flow and X\*·A_flow. The same reading is made at method
  level for secondary 5, from X\*_m·E_flow on all calls and the method leaf diagnostic.
- **Against the size null, read beside the primary** *(Amended; see Amendments, 5)*. The
  paired difference X\*·D_flow minus X\*·N (same estimand, same interval): lower bound above
  0, *beyond size*, the coupling factor beats a size weighting; upper bound below 0, *the size
  factor beats the coupling factor*; otherwise *not distinguished from a size weighting*. The
  primary's reading is unchanged by it; the claim that **coupling** refines complexity takes
  *beyond size* as its support and the other two readings as a rival explanation left
  standing. X\*·N against X\* is reported with it.
- **Effective-sample gate** *(Amended; see Amendments, 6)*: set from the explore half before
  confirm is read. On the MLCQ explore half, the primary estimand is computed as it will be on
  confirm (the pooled paired difference X\*·D_flow minus X\*, with its percentile bootstrap
  over repositories), giving a half-width `h` over `n_e` explore repositories with at least
  one reviewed Blob. A pooled interval narrows with the square root of the number of
  repositories, so the number of confirm repositories with at least one reviewed Blob needed
  for a half-width of 0.10 is `n = n_e · (h / 0.10)²`, rounded up, and never below 20. The
  gate, `h`, `n_e` and the date are written to a file and committed with the choice of X\*
  before the confirm half is read (paper one used 40). Below the gate, the verdict is marked
  *underpowered*. The gate as first registered, `n = (1.96 · s / 0.10)²` with `s` the standard
  deviation of the per-repository paired MCC difference over the same repositories, is written
  beside it for the record and does not decide.

## Pre-registered secondary tests

1. **The leaf diagnostic (the exemption's own test).** Among units X\* flags, the human Blob
   rate of catchments (d_k < 0; for a class, d_k(C) < 0 under form A) against the rest, for
   each definition k and input variant, paired bootstrap over repositories. The
   exemption is supported if catchments are called Blob less often (upper bound below 0);
   contradicted if more often; otherwise unresolved. Reported whatever the primary says.
2. **Independence of the two measures.** Within-repository Spearman correlation of every
   complexity field with `d_k` and with `out_k`, for each definition. If they track closely,
   X·D_k is close to a stretched X; the primary is then re-read within complexity strata
   (tertiles of X\* per repository) to show `d_flow` adds information beyond X\*.
3. **X\*·D and X\*·O under the other two definitions, X\*·O_flow, D_k, O_k and AND; the
   public input variant and both input variants with constructors; class form B** against
   X\*, same estimand, labelled secondary, no multiplicity
   correction, none can change the primary.
4. **The matrix, by family.** For every signal, rule and definition, the form (X, X·D_k, X·O_k) difference
   against X, with intervals, reported as exploratory, with Friedman tests over repositories
   across forms within each family, as paper one did across signals and rules. A claim that
   the factor helps *in general* must hold within a family that is not size.
5. **Method level:** the same, against MLCQ Long Method, X\* chosen on the structure and
   density families, on the all-calls variant; the no-helpers variant is reported beside it,
   with the paired difference between the two.
6. **Tool oracles** on the seed-3 sample (above).
7. **Fontana's God Class** (above): the primary's paired difference, and the leaf diagnostic.
8. **The two halves of the factor** *(Amendments, 4)*: X\*·E_flow and X\*·A_flow against X\*,
   and X\*·D_flow against each, class form A non-private, same estimand and interval; the
   same at method level on all calls; every other definition, variant and signal in the
   matrix. They read the mechanism of the primary (above) and change no verdict.
9. **The size null** *(Amendments, 5)*: X\*·D_flow against X\*·N, and X\*·N against X\*, class
   form A non-private, same estimand and interval, read as stated under Primary estimand and
   decision; every X_c·N in the matrix. It changes no verdict.

## Does the construct hold up: the consistency analysis

The primary asks whether one detector improves. This section asks whether **coupling
divergence**, and the sinew construct behind it (`SINEW.md`: data riding on the control flow),
holds up across ways of defining a god unit and ways of calculating complexity. It is
pre-registered with its predictions, and read after the primary.

**Cells.** Every combination of:

- **oracle:** each god definition, textbook or human: MLCQ human Blob and Long Method,
  Fontana's God Class, PMD
  GodClass, DECOR Blob, WMC ≥ 47, PMD NPath, and `brain_method` (internal);
- **level:** class or method, as the oracle defines;
- **family** of the complexity signal: size, peak, density (class) or size, structure, density
  (method);
- **relation:** whether the signal is an **ingredient** of the oracle's definition (paper one's
  ingredient rule, `study.ingredients`; for example `cc_sum` is WMC) or **not**;
- **coupling definition:** flow, data or message.

Class cells use form A with non-private methods as inputs; form B and the public inputs are
reported the same way beside them. The whole analysis is also run with constructors counted in
the inputs, and its verdict is marked **agrees** or **differs**.

**Per cell,** by `mad_z`, three paired micro MCC differences over the cell's repositories, each
averaged over the signals in the cell:

```
ΔD  = MCC(X·D_k) − MCC(X)        does divergence refine?
ΔO  = MCC(X·O_k) − MCC(X)        does outgoing coupling alone refine?
ΔDO = MCC(X·D_k) − MCC(X·O_k)    does what comes in matter (the sinew's balance)?
```

and, between definitions in the same oracle, family and relation:

```
ΔD(flow) − ΔD(data)       does counting the call itself (the control flow) matter?
ΔD(message) − ΔD(flow)    does treating the first item as the message matter?
```

each read by its interval: lower bound above 0, the first is better; upper bound below 0, the
second; otherwise no difference resolved.

**Intervals.** One percentile bootstrap (2000, seed 12345) resamples **repositories** once per
replicate and recomputes every cell from that replicate, so the dependence between cells (same
repositories, correlated signals) is carried into every interval. Cells are never counted as
independent evidence.

**How cells are read.**

- **Ingredient cells** test whether the factor *damages* a signal that matches the definition
  (complexity alone is near its ceiling there). Reported, not counted toward the construct.
- **PMD GodClass cells** contain coupling in the definition (ATFD), so a gain is partly
  circular. Reported, not counted toward the construct.
- **Counted cells:** non-ingredient cells of every other oracle.

**Predictions.** Read on the primary
coupling definition (flow); the same readings on the other two are reported beside them. If
the construct holds:

1. **P1, refinement.** ΔD > 0 (lower bound above 0) for MLCQ human Blob in the peak and density
   families. These are the families where one complex method makes a class an outlier, which
   is where a complex algorithm and a god unit are confused.
2. **P2, where it helps.** ΔD is larger in peak and structure families than in size families
   (paired difference of the cell estimates, same bootstrap). Size sums already favour classes
   with many methods, which leaves are not.
3. **P3, the balance matters.** ΔDO ≥ 0 for human Blob in the counted families: what a method
   receives adds to what it sends. Competing expectation, recorded from the petclinic
   observations: ΔDO ≤ 0 (outgoing data carries the signal). Reading: lower bound above 0
   supports the sinew's balance; upper bound below 0 supports outgoing-only; otherwise
   unresolved.
4. **P4, generality.** Among counted cells of the tool oracles, the ΔD estimates are
   positive in a majority, reported with each cell's interval. This is a descriptive pattern,
   not a test.

**Verdict on the construct.** *Supported* if P1 holds and P3 does not read outgoing-only.
*Outgoing data only* if P1 holds for ΔO and P3 reads outgoing-only. *Not supported* if neither
ΔD nor ΔO has a lower bound above 0 for human Blob in any non-size family. Otherwise
*unresolved*. Exploratory beyond these: every other rule of paper one, every individual signal
and the method-level cells, in the full matrix.

## Diagnostics, read first

Cognitive complexity agreement with PMD; resolution rates (resolved internal, JDK, unresolved,
"should have resolved") per repository; share of units in each role (catchment, pipe,
junction); zero shares and scale kinds per arm; the share of MLCQ labels that land on a
measured unit; files excluded as generated; owner concentration.

**Calls static parsing cannot see.** Dependency injection, reflection, event listeners and
configuration-defined flows hide real calls, so `out` reads low and some hubs look like leaves.
Repositories declaring a DI framework (Spring, Guice, CDI, Dagger, Micronaut, Quarkus, read from
`pom.xml` / `build.gradle`) are counted, and the primary is re-read without them as a labelled
sensitivity.

**Zeros and the scale** *(Amended; see Amendments, 7)*. Exempt units are zeros of X·D_k. Where
they are more than half the units the median is 0 and the MAD is 0, and the rule falls to
paper one's mean-AD fallback, so the two arms of the primary can be read under different
scale estimators. The scale kind and the zero share of each arm are reported first (above).
As a labelled sensitivity, the primary arm is also fitted on the **non-exempt units only**
(fD > 0), the exempt units never flagged: X\*·D_flow so fitted against X\*, and against
X\*·D_flow fitted on every unit; the same at method level on all calls. It changes no verdict.

**Units without coupling** *(Amended; see Amendments, 7)*. A unit of paper one's that the join
cannot match, or whose file the measurer cannot parse, carries no coupling: d = 0, both factors
1, so in the weighted arm it neither drops nor rises while its coupled peers do. The number of
reviewed units, and of positives, that carry no coupling is reported first, per human
definition and level; and as a labelled sensitivity the primary is re-read on the reviewed
classes that carry coupling only (the rule still fitted on every unit). It changes no verdict.

**Outgoing coupling from `throw new`** *(Amended; see Amendments, 7)*. A `throw new T(...)` of a
repository type is a constructor call and counts in `out`, as registered; SINEW.md records it
as an artefact on petclinic. The measurer keeps such calls apart, and the share of outgoing
coupling they carry is reported first, per definition and level. The measure is unchanged.

## Exploration

Measure design (the implementation of the resolution rules and exclusions)
may be developed and checked only on: paper one's MLCQ **explore** half, paper one's seed-2
Java sample (already read in paper one), and the petclinic runs already used in `SINEW.md`.
Nothing is measured on the MLCQ confirm half or the seed-3 sample before the tag.

## Fixed in advance

- Java only. Results are for Java; other languages, especially dynamically typed ones where
  call targets cannot be resolved statically, are untested and need labelled data first.
- The outlier rule and its constant (`mad_z`, 3.5), and the bootstrap (2000, seed 12345).
- Sample seed 3 and 500 usable Java repositories for the tool-oracle sample; exclusions as above.
- Every analysis after the first confirmatory one is written to a dated
  `analysis.exploratory.<utc>.json`; the confirmatory `analysis.json` is written once and its
  sha256 committed.
- Generated data is never edited; a fault is fixed in the code, the output deleted and the
  step re-run, and the re-run is recorded.

## Procedure

1. Commit this plan; tag `plan-v1`.
2. Build the JavaParser measurer; validate it on the exploration material only; commit.
3. Measure the MLCQ repositories at their labelled commits (both halves) and draw and measure
   the seed-3 sample. The harness commit is recorded in every row and must not be `-dirty`.
4. Make the explore-half choices the plan delegates (class score, if left to explore; the gate).
5. Run the confirmatory analysis once; commit its hash.
6. Report the primary, then the leaf diagnostic, then the consistency analysis and its verdict
   on the construct, then the secondaries, then the sensitivities.

## Related work from the Qualitas Corpus's maintainer

Recorded for the paper's related work (Amendment 8). Nothing here changes a measure, an arm, an
estimand or a verdict. Ewan Tempero (University of Auckland) maintains the Qualitas Corpus that
Fontana's God Class is drawn from (Oracles 4), and several of his group's recent papers are
close to this study. What each one is, and where it meets this study:

1. **Zhang, Wen and Tempero, "Analyzing variations in dependency distributions due to code
   smell interactions"** (arXiv:2509.03896, v3 November 2025). 116 Java systems from GitHub;
   five Lanza–Marinescu smells (Feature Envy, Brain Method, God Class, Brain Class, Data Class)
   from their own CodeQL detector, the stricter bound taken where a threshold is a range,
   precision checked by hand on about 95 instances per smell and recall not checked.
   Dependencies are typed and directed triples (relation, source kind, target kind) over ten
   relations: call, create, contain, cast, use, throws, return, parameter, extend, implement.
   Smell interactions carry more dependencies in 28 of 36 contrasts (small to medium Cliff's
   δ), and the types that differ most are **data access** (method → accessor call, method →
   field use) and method → method calls; they label God Class a *strong method consumer*.
   - *Where it meets this study:* the closest published typology to `in` and `out`. Their
     direction is relative to a pair of smells, not to the unit's own control flow, and they
     do not weight data passed against data received, so they measure how much a smell
     depends, where this study measures which way the data goes. Their finding that data
     access separates smelly from clean code is the same intuition as sinew, reached on tool
     labels. Their `throws` relation is the counterpart of Amendment 7(c).
   - *Its oracle* is an absolute detection strategy with no recall check, so it is a tool
     oracle in this study's terms (Oracles 3), not a human one.

2. **Zhang, Wen and Tempero, "The influence of code smells in efferent neighbors on class
   stability"** (arXiv:2602.12950, MSR 2026 registered report). 100 top-starred Java projects,
   one year of history; ten smells by JSpIRIT (Lanza–Marinescu strategies); dependencies, size
   and efferent coupling by CodeQL; change frequency and change size as outcomes;
   negative-binomial GLMMs with a random intercept per project, controls for class size and
   the number of efferent neighbours, one-sided Wald tests, Benjamini–Hochberg within each
   question. Protocol only; no results.
   - *Where it meets this study:* pre-registered and confirmatory, as this is. It handles
     variation between repositories with a random intercept where this study and paper one
     standardise within each repository, and it controls size in the model where this study
     adds a size null arm (Amendment 5). Its efferent neighbours are the classes a unit hands
     on to, the outgoing side of `D_flow`, counted rather than weighted by data. Its outcome,
     change, is the outcome the git-history study deferred from this one would use.

3. **Zhang, Wen and Tempero, "Can LLMs produce better object-oriented designs than
   human-involved development?"** (arXiv:2605.19901, May 2026). One postgraduate Java
   assignment in three conditions: human-involved before LLMs were widely used (PreAI), human-involved after (PostAI),
   and generated end to end by three LLMs under three prompt variants (PureAI). CK metrics per
   project as sum, mean and **max-percentage** (the largest class's share of the project's
   WMC, LOC or CBO); smells by DesigniteJava and PMD as density per KLOC. PureAI has fewer
   classes and lower total size, complexity and coupling, but *higher* mean and max-percentage
   and lower cohesion: median LOC% 31% PreAI, 40% PostAI, 41–52% PureAI. Smell density is
   lower in PureAI; the class-level difference is negligible. PostAI sits between, closer to
   PureAI. The authors read it as oversimplification: "burden is concentrated in fewer
   classes".
   - *Where it meets this study:* the only evidence found that code written with LLMs moves
     concentration while threshold-based detectors register nothing, which is the purpose
     stated at the top of this plan. It is also the shape this study tests: their
     oversimplified classes gather several domain concepts with low cohesion, a god class in
     the making, not a complex leaf. Max-percentage is bounded below by 1/#classes, so fewer
     classes raise it on that account alone; a per-unit outlier rule has no such floor.
   - *Not in this study:* the design (fixed task, authorship condition) would let the
     relative rule and `D_flow` be read on code whose population is known to have moved; a
     candidate exploratory population for a later study, if the projects can be obtained.

4. **Tempero and Ralph, "Making software metrics useful"** (IEEE Computer, in press, 2026;
   arXiv:2603.16012). Metrics are rarely used for construction decisions because they were
   built without metrology. A metric must name its construct, entity and attribute, satisfy
   the representation condition, and show convergent and discriminant validity. Cyclomatic
   complexity counts linearly independent paths, "at most one facet" of complexity. A
   construct needs a model of several indicators, not a best single metric.
   - *Where it meets this study:* the consistency analysis ("Does the construct hold up") is
     this study's answer for sinew, and the paper should present it in their terms: construct
     (sinew), entity (method, class), attribute (direction of data coupled to the control
     flow), indicator (`D_flow` and its variants). `D_flow` is one indicator of that
     construct, and the paper should say so. Their question "do I need to refactor this
     class?" is the decision this study's purpose serves.
   - Companion: **Arif, Kuutila and Ralph, ESEM 2026** (arXiv:2609.20411; Tempero not an
     author). Factor analysis of class-level metrics: Size, Cohesion, In-Coupling,
     Out-Coupling and two Inheritance factors; complexity not cleanly one factor. That
     **in-coupling and out-coupling load as separate constructs** supports measuring `in`
     and `out` apart and reading the outgoing-only arm, and argues against treating coupling
     as one quantity.

5. **Tempero and Ralph, "A framework for defining coupling metrics"** (Science of Computer
   Programming, 2018). Coupling defined from the dependency as its basic unit, with the kind
   and direction of each dependency stated. The full text was not read when this was
   recorded; the paper should state `in` and `out` in the framework's terms once it has been.

6. **Baxter et al., "Understanding the shape of Java software"** (OOPSLA 2006) and
   **Tempero et al., "The Qualitas Corpus"** (APSEC 2010). Some structural metrics in Java
   follow power laws and some do not, and their shape varies with the application: the
   premise for fitting the rule per repository, and for "scale-free, not shape-free". The
   corpus is the source of Fontana's systems (Oracles 4) and is cited wherever that oracle is.

Paper one cites 3, 4 (once), Arif et al. and Baxter et al. (added to its `paper/main.tex` on
22 October 2026), with He, Miller, Agarwal, Kästner and Vasilescu (MSR 2026, arXiv:2511.04427)
as the independent, larger source beside 3: 806 open-source projects that adopted Cursor
against 1,380 matched projects that did not, with a persistent rise in SonarQube cognitive
complexity after adoption. 1, 2, 5 and the Qualitas Corpus are for this study's paper.

## Interests

The author created OfficeFloor. This study does not compare frameworks and samples repositories
at random; the interest is declared because the coupling construct comes from the same line of
work (`SINEW.md`).

## Amendments

Each amendment is its own commit after the tag `plan-v1`, stating what had been seen when it
was made.

1. **20 October 2026: the extra file rule is matched against the source root, not the whole
   path** (Units and measures, Analysed sources). Found while validating the measurer on the
   exploration material (Procedure 2), on paper one's seed-2 Java sample: matched at any depth
   of the whole path, `build` deleted 13 files of spring-projects/spring-restdocs whose
   *package* is `org.springframework.restdocs.build` (Gradle plugin code, under
   `gradle/plugins/*/src/main/java`), and `target` would delete every class of a package such
   as Spring's `org.springframework.aop.target`. The rule was written to drop build output and
   generated sources; a package name is neither. Matching only the source root keeps the
   intent: `core/build/generated/...`, `target/generated-sources/...` and an `androidTest`
   root are still dropped. Seen when amended: the validation runs on two repositories of
   paper one's seed-2 Java sample (spring-restdocs and FlowDroid), which report measurer
   diagnostics only. No MLCQ repository and no seed-3 repository had been measured, and no
   score had been computed against any oracle.

2. **20 October 2026: constructors are not inputs of the class; calls are resolved for up to
   8 hours** (Units and measures, Calls within the class; The leaf exemption and the score,
   class form A; The matrix; Primary estimand; the consistency analysis; secondary 3). As registered, a class's `in` summed every
   non-private (or public) callable, constructors included. A constructor is structure: it
   builds the object, and it is not a way into what the class does, so a class whose
   constructor takes many dependencies is not, by that, receiving data its behaviour consumes.
   The primary and every input variant now count methods only. Each variant is also computed
   and analysed with constructors counted, reported beside it and marked agrees or differs. The
   method level is unchanged (a constructor is a unit with its own coupling), and calls to
   constructors still count in `out`. The change was made by the author on these conceptual
   grounds. With it, the measurer's time budget for resolving calls, which the plan did not
   state, is set at **8 hours per repository** (it was 1 hour): a call met after the budget is
   spent cannot be found internal, so its `out` is lost, and the loss falls on the files
   measured last. openjdk/jdk, the largest Java repository, measured during validation, spent
   1 hour with 22% of its calls not yet resolved. A repository that still spends the 8 hours is
   kept and listed in the diagnostics, and the primary is also reported without such
   repositories, as a sensitivity. Seen when amended: Amendment 1's material; a dry run of
   the harness (scoring and the check analysis) on 8 repositories of the MLCQ **explore** half, in scratch directories,
   whose primary was not estimable (4 repositories with a reviewed Blob); and, after the
   decision, to check the code, the constructors' share of the class inputs on those 8
   repositories (3–30%), with the number of form A catchments under flow rising with
   constructors counted (most in the two Spring repositories). No repository of the MLCQ
   confirm half or of the seed-3 sample had been measured.

3. **20 October 2026: an exploratory intersection of the complexity and divergence outliers**
   (The matrix). The author proposed a second way to combine the two measures, besides
   multiplying them: flag the outliers of the coupling divergence by the same rule as those of
   complexity, and see whether the units in both sets are the god units. The registered AND
   sensitivity already scored that intersection for the primary signal under one variant. It is
   widened to every signal and variant, with the divergence alone and the outgoing factor as
   the second set, and the positives are reported by region. It is labelled exploratory: it
   adds no hypothesis, no prediction and no verdict, and changes nothing registered. Seen when
   amended: as for Amendment 2. Afterwards, to check the code, the dry run on the same 8
   MLCQ explore repositories printed the region counts for human Blob and Long Method (5
   positives each). No repository of the MLCQ confirm half or of the seed-3 sample had been
   measured.

4. **21 October 2026: the exemption and the amplification of the divergence factor are tested
   apart, and the mechanism of a refinement is read** (The leaf exemption and the score; The
   matrix; Primary estimand and decision; Pre-registered secondary tests, 8). The factor
   `fD = max(d + 1, 0)` does two things: it exempts a catchment, and it multiplies a junction
   by `d + 1`, without bound. At class level `d` is a sum over the class's methods, so the
   amplification grows with the class, and a refinement could come from it alone while the
   exemption, which the question names, adds nothing or costs recall. Two forms are added for
   every signal, definition and variant, as pre-registered secondaries: exemption only,
   `X·E_k = X × [d_k ≥ 0]`, and amplification only, `X·A_k = X × max(d_k + 1, 1)`. The primary
   and its reading are unchanged; a pre-registered reading of its mechanism is added beside it,
   from the exemption-only arm and the leaf diagnostic, stated under Primary estimand and
   decision. The change was made on a review of the plan and the harness before any
   measurement of the confirm half. Seen when amended: as for Amendment 3, and nothing more.
   No repository of the MLCQ confirm half or of the seed-3 sample had been measured.

5. **21 October 2026: a size null arm** (The leaf exemption and the score; The matrix; Primary
   estimand and decision; Pre-registered secondary tests, 9). A class-level gain from X\*·D_k
   could be the gain of any weighting by the size of the class, because `d_k(C)` sums over the
   class's methods; secondary 2 only reports the correlation. `X_c·N = X_c × nom` is added for
   every class signal, and X\*·D_flow is read against X\*·N beside the primary, as stated
   there. The primary and its reading are unchanged. Made on the same review as Amendment 4.
   Seen when amended: as for Amendment 4. No repository of the MLCQ confirm half or of the
   seed-3 sample had been measured.

6. **21 October 2026: the effective-sample gate is sized from the estimand's own interval**
   (Primary estimand and decision). As first registered, the gate sized a mean of
   per-repository paired MCC differences (`n = (1.96 s / 0.10)²`), but the estimand is the
   pooled difference, whose bootstrap variance is not `s²/n`; and a per-repository MCC over the
   few reviewed classes of one repository is nearly discrete, so `s` says little about the
   pooled interval. The gate now scales the explore half's own bootstrap half-width of the
   pooled difference to the confirm half: `n = n_e (h / 0.10)²`, floor 20. The number as first
   registered is still written beside it. The MLCQ confirm half holds 67 repositories with a
   reviewed Blob (112 positives among 1103 reviewed classes, before measurement exclusions),
   which the registered gate would pass only for `s ≤ 0.42`. Made on the same review as
   Amendment 4, before step 7 and before any confirm number exists. Seen when amended: as for
   Amendment 4, and the label counts just given, which are counts of MLCQ's file, not results.
   No repository of the MLCQ confirm half or of the seed-3 sample had been measured.

7. **21 October 2026: three diagnostics and two sensitivities on the measurement**
   (Diagnostics, read first; The matrix). (a) The rule fitted on the non-exempt units only, as
   a sensitivity of the primary and of the method-level secondary, because exempt units are
   zeros and can move the modified z to its mean-AD fallback in one arm and not the other.
   (b) The reviewed and positive units that carry no coupling are counted, and the primary is
   re-read on the coupled reviewed classes only, because an uncoupled unit is a pipe by
   default and is neither exempted nor amplified while its peers are. (c) The measurer records
   a `new` that is the expression of a `throw` as its own call kind (counted in `out` exactly
   as before), so the share of outgoing coupling that is `throw new` is reported; the fixture
   the measurer is checked against before every run now holds one. No measure, estimand or
   verdict changes. Made on the same review as Amendment 4. Seen when amended: as for
   Amendment 4. No repository of the MLCQ confirm half or of the seed-3 sample had been
   measured; the two validation repositories of Procedure 2 are measured again by step 2 with
   the rebuilt measurer and the 8-hour budget.

8. **22 October 2026: related work from the Qualitas Corpus's maintainer is recorded** (new
   section, Related work from the Qualitas Corpus's maintainer). Ewan Tempero agreed to the use
   of the Qualitas Corpus for Fontana's God Class (Oracles 4), and his group's recent papers
   were read for the paper's related work. The section records what each one is and where it
   meets this study. It adds no hypothesis, arm, estimand or verdict, and changes nothing
   registered; one candidate population (item 3) is noted as outside this study. Seen when
   amended: as for Amendment 7, and the papers, which hold no data of this study. No
   repository of the MLCQ confirm half or of the seed-3 sample had been measured.

9. **26 October 2026: faults in measuring the registered samples are fixed, and the
   confirmatory analysis is run once more on the complete samples** (Procedure; Fixed in
   advance). While steps 2 to 6 ran, repositories and systems of the registered samples failed
   to measure, or measured incompletely, through faults in the harness or the machine, not in
   the design. Each was fixed in the code or the run, the affected output deleted or forgotten
   (`cds forget`, recorded in the set's `run.json`) and the step re-run, as Fixed in advance
   requires. No hypothesis, sample, measure, rule, oracle, estimand, gate or verdict changes:
   every fix brings the measured samples to the ones registered. In commit order:

   (a) *A verdict with no interval* (`61e2ef8`, 20 October, before any measurement): the
   verdict on the construct reads *not estimable* when P1 has no interval, instead of failing.
   (b) *The Fontana fetch's own records* (`e330dab`, `ec6ecce`): the harness's dirty check
   leaves out `inputs/fontana/SHA256SUMS` and `ACCESS.md`, which the fetch appends to over a
   day-long download and no number depends on; a second fetch keeps the maintainer's reply
   recorded by hand in `ACCESS.md`.
   (c) *Temporary files on disk* (`8052f87`): `/tmp` is a small RAM-backed filesystem; when the
   seed-3 draw filled it, every clone failed. The step scripts put temporary files under the
   project's ignored `.tmp/`.
   (d) *The seed-3 draw's target* (`89447ed`): the first draw, with a target of 540, left 484 of
   the 500 usable repositories once the 56 in the exclusion lists were removed; its errors were
   a network outage and the full `/tmp`. It was drawn again with seed 3 and a target of 580,
   and the 500 measured are selected from it exactly as registered (Oracles 3). The first draw
   is kept in `sample/attempt-1/` with a note. The target is the sampler's margin, not a
   constant of this plan.
   (e) *Clones of the files measured only* (`5af5127`, `4f8b1a5`): each repository is cloned
   with the sampler's filter for the files a measurement reads, all taken from paper one's
   constants. Four MLCQ repositories measured from a full and a filtered clone gave identical
   records apart from wall-clock seconds, and `tests/test_files.py` checks the file-level
   measures. Paper one is re-pinned to `0f8e654`, whose code is byte-identical to `393da76`;
   the sampler is pinned at 0.2.1, whose `verify` command runs.
   (f) *The measurer's heap*: with the 6 GB heap, OctoGramApp/OctoGram (seed-3) spent the 8-hour
   budget in garbage collection and left 87% of its calls unresolved by budget. The heap is set
   to 9 GB (`CDS_MEASURER_HEAP=9g`, `pins.MEASURER_HEAP`) for every repository measured from the
   seed-3 session of 25 October 11:30Z (from #72 of the selection) and for every repository
   measured again below. The heap bounds the measurer's time, not what it resolves, so it can
   change a result only through the budget: OctoGram, measured again with 9 GB, resolved every
   call in 8 minutes, and DrKLO/Telegram (validation) was measured again for the same reason.
   No MLCQ repository spent its budget with 6 GB. The heap is not written in each row; it is
   recorded here and by the sessions in each set's `run.json`.
   (g) *PMD's thread stack* (`88c8b70`): on deeply nested code, PMD's default 1 MB stack
   overflowed, PMD stopped part-way through its JSON report, paper one's `_pmd_report` could
   not parse it, and the repository was logged failed on every retry. PMD now runs with a
   16 MB stack (`PMD_JAVA_OPTS=-Xss16m`, as the measurer); paper one's code is unchanged.
   Recovered: apache/lucene-solr, eclipse/gef and nsandonato/webtools.sourceediting (MLCQ
   confirm), eclipse-jdt/eclipse.jdt.core (MLCQ explore), stanfordnlp/CoreNLP,
   droidefense/engine and HiveGamesOSS/Chunker (seed-3), and
   makemyownlife/shardingsphere-jdbc-demo (validation). elastic/elasticsearch (seed-3, 20,130
   files) still produces no PMD report; it is measured and scored, and enters every cell
   except those of the oracles PMD defines, which have no labels on it.
   (h) *A repository with no Java units* (`716ff49`): ynsmroztas/AndroHunter (seed-3) is a
   Kotlin application whose only Java files are generated stubs under `app/build/`, removed by
   the extra file rule. Scoring stopped on its empty index; it now scores with every count
   zero, so 499 of the 500 seed-3 repositories carry units. The sample is unchanged.
   (i) *Fontana's source archives* (`5cf5fbb`): the Qualitas Corpus keeps each system's source
   only in archives under `compressed/`, named to no one pattern and sometimes nested one in
   another. Matched by name, 53 of the 73 systems were measured from an empty directory, so
   113 of the 420 labelled classes and 46 of the 140 God Classes were measured. The source is
   now the archive, at the top level or nested one level, holding the most `.java` files (the
   modules of a system shipped as several `*-sources.jar` named after it, together). All 73
   systems resolve; 417 of the 420 labelled classes and all 140 God Classes land on a measured
   file; the 20 systems measured before keep the same archive and hash. The three that do not
   land are trove's benchmark classes, all negatives, which are outside its source jar.
   `results/fontana` was deleted and step 6 run again. `tests/test_fontana.py` checks the rule.
   (j) *Step 2 completed*: a network outage from 22 October 18:20Z to 23 October 05:11Z left 83
   of the 150 validation repositories failed to clone. Step 2 was resumed on 26 October, and
   all 150 are measured.

   The confirmatory analysis was first written on 26 October (`77645ee`) with Fontana measured
   on 20 of its 73 systems and elastic/elasticsearch without PMD. It is kept as
   `results/analysis.v1.json` (sha256 `d64d4c8d…ba3a80`, committed in `analysis-hashes.txt` by
   `77645ee` and listed there since), and the confirmatory analysis is run once more, on the
   complete samples, into `results/analysis.json`. The paper reports the second as the
   confirmatory analysis and states how the first differs. Seen when amended: the progress and
   error output of steps 2 to 6, which print no result; the explore-half choices of step 7
   (`a809d0a`), made by the code on the explore half as registered. The first confirmatory
   analysis was written but none of its results has been read.

10. **26 October 2026: the human definitions are attached on their reviewed universe, and the
    explore-half choices and the confirmatory analysis are made again** (Oracles and populations;
    Procedure 4 and 5; Fixed in advance). As registered, each human definition is scored on the
    units its reviewers reviewed, and a repository whose reviewed units hold no positive is kept,
    its reviewed units negatives (the analysis code's own description of a population). The code
    that attaches a definition to a repository's score required the record to name the positive
    label as well as its `_reviewed` universe, so a repository with reviewed units and no positive
    carried no human definition and never entered a human population. Its size: of the usable MLCQ
    confirm repositories, 208 carry reviewed Blob classes on measured files (934 classes) and 67
    (548 classes) entered the population; for Long Method 202 (1,033 methods) against 78 (711);
    on the explore half, where X\* and the gate were chosen, 205 (1,072) against 81 (684); of
    Fontana's 73 systems, 51. Every unit left out is a negative. The fix attaches a definition
    whenever its universe is present, with no positives when the record names none; a tool
    definition is still attached only when the tool ran (`units.py`, `tests/test_units.py`). The
    fix has no free parameter: the population it produces is the one this plan's words define.

    **Seen when amended: the confirmatory analysis of 26 October 09:49Z (`results/analysis.json`,
    sha256 `9519e246…`) had been read in full, and its results reported to the author in a draft
    of the paper, before the fault was found**, in the course of explaining why the populations'
    sizes differed from the label counts. That is what distinguishes this amendment from
    Amendment 9, and it is recorded so a reader can weigh it. Against it: the fix is required by
    Fixed in advance whatever the results say; its target is fixed by the plan's text, so no
    choice was open that knowledge of the results could steer; and the direction of its effect on
    any paired difference was not known when it was made, since the units it restores are
    negatives that either arm may flag.

    What is done, in the plan's own procedure for a fault: the explore-half choices
    (`decisions/explore-choices.json` and `measurer-validation.mlcq-explore.json`, commit
    `a809d0a`) are set aside as `decisions/*.v1.json` and step 7 is run again on the corrected
    scores, by the registered rules, which carry no discretion; the analysis of 09:49Z is set
    aside as `results/analysis.v2.json` (its sha256 unchanged in `analysis-hashes.txt`) beside
    `analysis.v1.json`, and step 8 is run again, into `results/analysis.json`, as the
    confirmatory analysis. The paper reports that third analysis as the confirmatory analysis,
    states what the first two were and how each differs from it, and carries the full account in
    its ancillary data. No hypothesis, sample, measure, rule, oracle, estimand, gate rule or
    verdict rule changes.


==> anc/README.md <==
# Ancillary data for the paper

*What reviewers call a Long Method is a length. A pre-registered test of coupling divergence as a god-unit signal, and what it settled instead.* Daniel Sagenschneider, 2026.

This directory holds the data the paper is computed from and the key to every public repository,
commit, file and command involved. The paper itself names none of these; everything a reader
needs to trace a number to its source is here. The raw per-repository records (the harness's
`results/<set>/repos/*.json.gz`, several gigabytes per set) are **not** included: they regenerate
by running the harness on the sample files below, which pin every repository to its commit and
every Qualitas system to its archive's sha256. `REGENERATION.txt` maps every table and inline
number to the command that produces it.

**The arXiv copy leaves out five large files** (about 210 MB) to fit arXiv's size limit. Each
keeps its `.sha256` here (the hidden progress log's as
`sample/attempt-1/seed3.progress.before-quota-truncation.jsonl.sha256`, without the leading dot,
since arXiv removes hidden files), and all of them are in the Zenodo record of the paper,
[doi:10.5281/zenodo.23749772](https://doi.org/10.5281/zenodo.23749772), in its `arxiv.tar.gz`
under the same paths:

| File | sha256 |
|---|---|
| `analysis/analysis.json` | `9aa901ddc12b9c35e9e9aa5389ed4ae84d265ae094bf4f9f80c290ff5e6da516` |
| `analysis/analysis.v1.json` | `d64d4c8d547fa3993553927fc91dc4b7455c4f0f39fed70103addef119ba3a80` |
| `analysis/analysis.v2.json` | `9519e2466f44c567e7f22e3fab49efce8edcad8ac2ee63f92a1f9b34e100fa3b` |
| `analysis/log-matrix.20261026T230649Z.json` | `2fa130f412f6e85e78f745c7d2a9c3f7f9829b2c274edac027d0d46c3b75dbf9` |
| `sample/attempt-1/.seed3.progress.before-quota-truncation.jsonl` | `a35772cca86ed8f4ab6e2814f3f8faae1900deb0130ef6d589320ef157ba856a` |

## The repositories

Everything is public and Apache-2.0 licensed unless stated.

| Repository | What it is |
|---|---|
| https://github.com/officefloor/concentration-divergence-study | **The harness and the paper.** The pre-registered plan (`PLAN.md`, tag `plan-v1` = commit `6ef3883`, 20 October 2026, with its ten dated amendments), the construct (`SINEW.md`), the measurement harness (`concentration_divergence_study/`), the JavaParser measurer (`measurer/`), the numbered step scripts, the samples (`sample/`), the explore-half decisions (`decisions/`), the committed digests (`analysis-hashes.txt`) and the paper with its generator (`paper/`). The confirmatory analysis's `harness_commit` is recorded inside `analysis.json`; the two set aside were written by `a809d0a` (`analysis.v1.json`, tag `analysis-v1` = `bd0e84f`) and `4d73bc1` (`analysis.v2.json`). |
| https://github.com/officefloor/complexity-concentration-study | **The companion study (paper one).** Installed at commit `0f8e654` (byte-identical in code to `393da76`, which measured the first MLCQ rows); supplies the complexity extractor (lizard 1.23.0), the outlier rules, the statistics and bootstrap, the PMD and CK panels, the MLCQ converter and the frozen explore/confirm split. Its paper: doi:10.5281/zenodo.23581333. |
| https://github.com/officefloor/open-source-repository-sampler | **The sampler**, release 0.2.1: drew the seed-3 sample from GitHub's index and the criteria alone, and clones each repository at its pinned commit with a filter for the files a measurement reads. |
| https://github.com/javaparser/javaparser | **JavaParser 3.28.2** with its symbol solver: the coupling measurer's parser and call resolution (`measurer/pom.xml`). |
| https://pmd.github.io | **PMD 7.27.0**: the GodClass and NPath oracles and the cognitive-complexity check; run with a 16 MB thread stack. |
| https://github.com/mauricioaniche/ck | **CK 0.7.0** (jar sha256 `2ddfdc275b6b59c2033e03253c4fec511c338fe494a10b70f651bc039a72c74d`): the class counts the approximate DECOR Blob is composed from. |
| https://zenodo.org/records/3666840 | **MLCQ 1.1** (Madeyski and Lewowski 2020), the human-labelled data set, CC BY 4.0; downloaded by the harness and verified by sha256 (`labels/mlcq-summary.json` holds the input's digest). |
| https://drive.usercontent.google.com/download?id=15aXc_el-nx4tQwU3khunQ-I5ObSA1-Zb | **Fontana's MLCSD binary-class data sets** (Arcelli Fontana et al. 2016); `binary_class/god-class.csv` is the God Class oracle. The page that links it states no licence. |
| http://www.cs.auckland.ac.nz/~ewan/download/corpus/ | **The Qualitas Corpus**, release 20130901 (r, e and f distributions), the source of Fontana's systems; used with the maintainer's written agreement (`labels/ACCESS.md`), not redistributed. |

## What is here

### `analysis/` : the analyses of record

| File | What it is |
|---|---|
| `full-report/report.tex`, `full-report/registered-report.pdf` | **The full registered report.** The paper keeps three things (the claim failing, the constant on length, the next form of the construct); this is the complete account the plan commits to, every secondary, sensitivity, tool oracle, Fontana replication, Friedman test, intersection, matched-rate and log-scale reading, and the size-times-calls exploration, built from the same generated numbers and tables. Section numbers quoted as "full report" below refer to it. |
| `analysis.json`, `.sha256` | **The confirmatory analysis** the paper reports (`kind: confirmatory`; its `made_utc`, `harness_commit` and sha256 are inside it and in `analysis-hashes.txt`). Every primary, secondary, sensitivity and diagnostic number in the paper is read from it. Its sections: `diagnostics`, `primary`, `leaf`, `consistency`, `secondary`, `sensitivity`, `exploratory_intersection`, each for the `joined` and `javaparser` result sets. |
| `analysis.v1.json`, `.sha256` | The first confirmatory analysis (2026-10-26 08:04 UTC, commit `a809d0a`, sha256 `d64d4c8d…`), set aside by Amendment 9 because Fontana's archives had resolved for 19 of 73 systems; none of its results had been read. |
| `analysis.v2.json`, `.sha256` | The second (2026-10-26 09:49 UTC, commit `4d73bc1`, sha256 `9519e246…`), set aside by Amendment 10: the human populations held only the repositories with a positive. Its results had been read by the author before the fault was found. `DEVIATIONS.md` tabulates every headline reading of this file against the reported one. |
| `analysis.exploratory.<utc>.json` | Any later re-analysis (none existed when the paper was built). |
| `matched.<utc>.json`, `.sha256` | **Ranking or flag rate** (paper, Section 4; full report, Section 5.9): for the registered arms and the exploratory forms, the threshold-free pooled AUC of the per-repository modified z and of the per-repository percentile over the reviewed units, with the paired bootstrap against X\*, and every form read at a matched flag rate (the constant that gives it as many flags over every unit as X\*·O_flow has at 3.5; at method level as tokens has), by `scripts/exploratory_matched.py`. Post hoc. |
| `log-matrix.<utc>.json`, `.sha256` | The registered matrix with ln(1 + X) in place of every complexity signal X, scored by the registered rule against every oracle and paired with the raw form from the score files, by `scripts/exploratory_log_matrix.py`. Post hoc; reported in one sentence of the full report's Section 5.9 because a logarithm compresses the tail and the rule then flags almost nothing. |
| `reviewers.<utc>.json`, `.sha256` | **What the reviewers judge** (paper, Section 4; full report, Section 5.9): MLCQ's individual reviews (reviewer, severity) joined to the measured units, by `scripts/exploratory_reviewers.py`: the Long Method rate by length bin for leaves (no internal call) and the rest, per reviewer, the disagreement among multiply reviewed samples, each reviewer's own best length cutoff, and the Blob rate and disagreement by class size. Post hoc. |
| `livewidth.<utc>.json`, `.sha256`; `livewidth-units.<utc>.csv.gz`, `.sha256` | **Live width** (paper, Section 4; full report, Section 5.9): a second measurer pass over every measured repository (`LiveWidth`, no symbol solver) records each method's variables, their reference and definition lines, its loops, calls and statement tree; `scripts/exploratory_livewidth.py` scores the live width a reader holds at a line (several definitions), the variable counts and the data flow against every oracle by the registered rule and by absolute cutoffs chosen on the explore half and read on the confirm half, length among them. The cutoff on length is the constant the paper reports. The units file holds every reviewed method's values. Post hoc (step 13). |
| `split.<utc>.json`, `.sha256`; `split-units.<utc>.csv.gz`, `.sha256` | **The split cost** (paper, Section 4; full report, Section 5.9): for every method at or over the constant, the cheapest segmentation into pieces under it (`scripts/split.py` over the live-width facts): the worst seam, its cost (a parameter one, a single return one, a second return value a record at three per value), its binding to the class, and the structural-only, no-input-limit and records (several returns allowed) variants, scored by `scripts/exploratory_split.py` as the live width is, with the AUC among the long methods only and the locked share at class level. The units file holds every reviewed method's values and the cuts of its best segmentation. Post hoc (step 14). The paper reads the latest, `split.20261114T144447Z.json`; `split.20261028T143738Z.json` is the one the first version read, before the correction to `scripts/split.py` that `SPLIT.md` records. |
| `ranking.<utc>.json`, `.sha256` | **The post hoc exploration** (paper, Section 4; full report, Section 5.9): every candidate form built from size and outgoing calls, scored from the raw records by `scripts/exploratory_ranking.py` (in the harness repository) by the registered rule against every oracle, with paired bootstrap differences against the best complexity-alone signal and the size-only counterparts. Made after every oracle had been read; labelled `kind: exploratory`; its `harness_commit` is inside it and its digest in `analysis-hashes.txt`. |
| `analysis-hashes.txt` | The committed digests of the analyses, the decisions, the labels, the samples and each set's run and validation records. |

The `harness_commit` inside `ranking`, `matched`, `log-matrix` and `reviewers` reads
`0440f9f…-dirty`: each was written from a working tree with changes not yet committed. Those
changes are the ones committed as `17f7f0a` (the step scripts and the matched script's tool
oracles). Before publication each of the four scripts was run again at commit `11b2e40` (29
October 2026): `ranking`, `log-matrix` and `reviewers` reproduce the published file byte for byte
apart from `made_utc` and `harness_commit`, and `matched` reproduces every published population
(the five human-oracle populations) identically and adds the seed-3 tool oracles that `17f7f0a`
introduced. The published files, with their digests in `analysis-hashes.txt`, are the ones the
paper reports.

### `decisions/` : the explore-half choices

| File | What it is |
|---|---|
| `explore-choices.json` | X\*, X\*\_m, the effective-sample gate and every candidate's criterion, made on the MLCQ explore half by the registered rules (its `made_utc` and `harness_commit` are inside it); the paper's Section 3 (full report, Section 5.2). |
| `measurer-validation.mlcq-explore.json` | The measurer's agreement with paper one's extractor and its resolution rates on the explore half. |
| `explore-choices.v1.json`, `measurer-validation.mlcq-explore.v1.json` | The choices first made (2026-10-26 07:54 UTC, commit `a809d0a`) on the populations restricted to the repositories with a positive, set aside by Amendment 10 and kept with their digests. |
| `DEVIATIONS.md` (at `anc/`) | The full account of every deviation from the plan, written by `paper/scripts/tables.py` from the analysis files: the population fault and what it restored, the three confirmatory analyses, the amendments, the measurement faults, the gate, and the labelled units that land on no measured unit. |

### `mlcq/`, `seed3/`, `fontana/`, `validation/` : the measured sets

| File | What it is |
|---|---|
| `run.json` | The set's sessions: when each started, the harness commit, every tool's version, the sample and labels it read with their digests, and the repositories forgotten and re-measured (`forgotten`). |
| `validation.json` | The diagnostics read first: join share, complexity agreement, call resolution, PMD cognitive agreement, files failed, pruned files, DI frameworks, labels landing on measured units. |
| `study.json` | One row per repository or system: identity, commit or archive, half, usability, counts, labels, pruned files, DI, the harness commit that measured it. |
| `run-log.jsonl` | The sampler's clone log (not for Fontana, measured from archives). |

The harness commits that measured each set are recorded in the rows and in `run.json`: MLCQ
`89447ed`, `c45f4f1`, `716ff49`; seed-3 `4f8b1a5`, `716ff49`; Fontana `5cf5fbb`; the validation
set (paper one's seed-2 Java supplement, the exploration material) `ec6ecce`, `716ff49`.

### `sample/` : what pins every repository

| File | What it is |
|---|---|
| `open-source-repository-sample.seed3.csv`, `.derivation.json` | The seed-3 draw (target 580 usable, seed 3, tiers high/mid/low, Java only, the author's organisations excluded): every candidate, its pinned commit, and how the draw was made (command, every GitHub query, the sampler's version and commit). |
| `seed3-measured.csv`, `.json` | The 500 measured: the first 500 usable in draw order that appear in no exclusion list (paper one's pilot and seed-2 samples, MLCQ), with the 62 excluded and why. |
| `attempt-1/` | The first draw (target 540), abandoned after a network outage and a full temporary filesystem; kept with its note. |
| `mlcq-halves.json` | Paper one's frozen explore/confirm assignment of the 522 MLCQ repositories. |
| `pilot-run-v1-repos.txt` | Paper one's pilot list, an exclusion list for the seed-3 draw. |
| `mlcq-moved-repositories.csv` | The 23 MLCQ repositories whose labelled commit moved to another GitHub location, with the verified location, how it was found and the date checked. |

### `labels/` : the oracles

| File | What it is |
|---|---|
| `mlcq-labels.csv`, `mlcq-labels.mapped.csv` | MLCQ converted by paper one's converter (strict majority): `blob`, `blob_reviewed`, `long_method`, `long_method_reviewed` with lines; the mapped file points moved repositories at their new URLs. |
| `mlcq-repos.csv`, `mlcq-repos.mapped.csv`, `mlcq-frame.json`, `mlcq-summary.json` | The repositories at their labelled commits as a sampler CSV, the frame, and the counts with the input's sha256. |
| `fontana-labels.csv`, `fontana-systems.csv` | Fontana's 420 instances as `fontana_god_class_reviewed` and the 140 God Classes as `fontana_god_class`, by system and class; each system's archive and its sha256. |
| `ACCESS.md`, `SHA256SUMS` | Where Fontana's files and the corpus came from, the terms as read, the maintainer's reply, and the sha256 of every file fetched. |

### `PLAN.md`, `SINEW.md`

The pre-registered plan as amended (every amendment dated, with what had been seen) and the
construct.

## Reproducing

From a clone of the harness repository (python3 3.10+, git, Java 17+, Maven 3, the GitHub CLI
for step 3; a machine of 14 GB or more, the measurer runs with a 9 GB heap):

    ./step1_setup.sh          # venv with paper one @ 0f8e654, sampler 0.2.1, numpy; PMD, CK; the measurer; tests
    ./step2_validate.sh       # the measurer on the exploration material (results/validation)
    ./step3_sample.sh         # MLCQ prepared; the seed-3 draw; the 500 selected
    ./step4_run_mlcq.sh       # every MLCQ repository at its labelled commit, scored
    ./step5_run_seed3.sh      # the seed-3 sample, scored
    scripts/fetch_fontana.sh && ./step6_run_fontana.sh
    ./step7_explore.sh        # decisions/ (commit them)
    ./step8_analyse.sh        # results/analysis.json, once; ./record_hashes.sh
    .venv/bin/python paper/scripts/tables.py && cd paper && ./build.sh

Measuring the published sample files measures exactly the repositories and commits this paper
did, for as long as GitHub serves those commits and the corpus serves its archives. The
measurer's time budget (8 hours per repository) and heap (`CDS_MEASURER_HEAP=9g`) are the
constants recorded in `concentration_divergence_study/pins.py`.

### The post hoc exploration (paper, Section 4; full report, Section 5.9)

    .venv/bin/python scripts/exploratory_ranking.py              # every set, mad_z, ~5 minutes
    .venv/bin/python scripts/exploratory_ranking.py --all-rules  # every rule of paper one
    ./record_hashes.sh                                           # adds its digest to analysis-hashes.txt

It reads `results/<set>/repos/*.json.gz`, builds the forms in its docstring from the measurer's
per-call data (the plain internal-call count, fan-out as distinct callee files, the method gate
"makes at least one call"), and writes `results/exploratory/ranking.<utc>.json`. The paper's
generator reads the latest such file (or `--ranking FILE`) for the full report's Section 5.9 tables and
inline numbers.

    .venv/bin/python scripts/exploratory_matched.py       # AUC and matched flag rate, ~7 minutes
    .venv/bin/python scripts/exploratory_log_matrix.py    # the log-scale matrix, ~3 minutes with 6 workers
    .venv/bin/python scripts/exploratory_reviewers.py     # the reviews themselves, ~3 minutes

The paper's generator reads the latest of each (`--matched FILE`, `--log-matrix FILE`).

    ./step13_explore_livewidth.sh     # the live-width pass over every repository (fetches again; hours), then the scores
    ./step14_explore_split.sh         # the split cost over step 13's facts, no fetching, ~3 hours

The paper's generator reads the latest `livewidth.*.json` and `split.*.json` for the constant on
length and the readings against it (paper, Section 4; full report, Section 5.9, *A constant on length, and what was tried against it*).

### The population fault (paper, Section 3; `DEVIATIONS.md`, 1)

The condition that attaches a human definition to a repository's score is in
`concentration_divergence_study/units.py` (`_oracles_from_idx` for the joined set, `javaparser_set`
for the JavaParser-only set). It was changed, in the commit that records Amendment 10, to attach
the definition whenever its `_reviewed` universe is present; `tests/test_units.py` checks it.
Steps 7 and 8 were then run again by the commands above; what they set aside is kept as
`decisions/*.v1.json` and `results/analysis.v2.json`.


==> anc/REGENERATION.txt <==
How to regenerate every number in the paper
  "What reviewers call a Long Method is a length"

Every number the paper prints is produced by one script, paper/scripts/tables.py (in the harness
repository, https://github.com/officefloor/concentration-divergence-study; not part of this
ancillary bundle), from the harness's confirmatory analysis file (anc/analysis/analysis.json),
the set-aside first analysis (anc/analysis/analysis.v1.json), the explore-half decisions
(anc/decisions/), each set's validation record (anc/<set>/validation.json), the MLCQ rows
(anc/mlcq/study.json), the label and sample summaries, and analysis-hashes.txt. No number the
study computes is typed by hand (literature constants and the plan's own constants are the
exceptions): main.tex quotes macros from generated/numbers.tex and includes tables from
generated/tab_*.tex, both written by that script. If the script's output ever disagrees with
the prose, the script is the authority.

ENVIRONMENT
  The harness's virtualenv (../.venv, from ../step1_setup.sh) runs the script; it imports the
  harness only for the optional count of the reviewed units the human populations leave out
  (DEVIATIONS.md, 6), which needs results/<set>/scores/*.npz. Without them the script still writes
  every other macro and prints a note. pdflatex (TeX Live) builds the PDF.

ALL AT ONCE (from the repository root)
  .venv/bin/python paper/scripts/tables.py     # generated/numbers.tex and generated/tab_*.tex
  cd paper && ./build.sh                       # main.pdf, abstract.txt, arxiv.tar.gz

TABLES (generated/), numbered as the full report places them; the paper places only tab_reviewers
  Table 1  tab_primary               primary/joined: arms, decomposition, size_null,
                                     with_constructors (X*.O_flow is Table 5, the full report)
  Table 2  tab_leaf                  leaf/joined; secondary/joined/method/leaf;
                                     secondary/joined/fontana/leaf
  Table 3  tab_cells_human           consistency/joined/cells, human oracles, flow
  Table 4  tab_cells_tool            consistency/joined/cells, tool and internal oracles, flow
  Table 5  tab_other_arms            secondary/joined/other_arms
  Table 6  tab_method                secondary/joined/method
  Table 7  tab_tool_oracles          secondary/joined/tool_oracles (+ _with_constructors)
  Table 8  tab_friedman              secondary/joined/matrix/<oracle>/friedman, flow
  Table 9  tab_intersection          exploratory_intersection/joined
  Table 10 tab_exploratory_class     results/exploratory/ranking.<utc>.json (scripts/exploratory_ranking.py),
                                     class populations, mad_z
  Table 11 tab_exploratory_method    the same, method populations
  Table 12 tab_matched_class         results/exploratory/matched.<utc>.json (scripts/exploratory_matched.py):
                                     AUC and matched flag rate, class populations
  Table 13 tab_matched_method        the same, method populations
  Table 14 tab_reviewers             results/exploratory/reviewers.<utc>.json (scripts/exploratory_reviewers.py):
                                     the Long Method rate by length and leaf status, review by review
  Also written, not placed: tab_xstar_class, tab_xstar_method (decisions/explore-choices.json),
  tab_between_definitions (consistency/joined/between_definitions).
  DEVIATIONS.md (packed as anc/DEVIATIONS.md): paper/deviations.template.md filled from the same
  macros, including prior* (results/analysis.v2.json, decisions/*.v1.json) and restored* (the
  reported population minus the set-aside one).

INLINE NUMBERS (generated/numbers.tex, about 800 macros)
  prim*        primary/joined and primary/javaparser (micro, macro, arms, AUC, gate, verdict,
               decomposition, size null, with constructors, mechanism)
  leaf*        leaf/joined (flow, non-private) and the method and Fontana leaf diagnostics
  cons*, pOne*, pTwo*, pThree*, pFour*, cell*, cells*, between*
               consistency/joined (predictions, verdict, cells, between definitions) and
               consistency/javaparser
  sec*, rho*, tertile*, meth*, tool*, fontana*, fried*, matrix*
               secondary/joined (other_arms, independence, tertiles, method, tool_oracles,
               fontana, matrix) and the JavaParser-set counterparts named *Jp*
  sens*        sensitivity/joined and sensitivity/javaparser
  inter*       exploratory_intersection/joined
  exp*         results/exploratory/ranking.<utc>.json, the post hoc exploration (paper, Section 4; full report, Section 5.9);
               --ranking FILE selects a file, the default is the latest
  matched*     results/exploratory/matched.<utc>.json, ranking or flag rate (paper, Section 4; full report, Section 5.9); --matched FILE
  log*         results/exploratory/log-matrix.<utc>.json, the log-scale matrix (paper, Section 4; full report, Section 5.9); --log-matrix FILE
  rev*         results/exploratory/reviewers.<utc>.json, what the reviewers judge (paper, Section 4; full report, Section 5.9)
  join*, calls*, role*, throwNew*, di*, pruned*, files*, scale*, zero*, uncoupled*, labels*,
  agree*, pmdCog*, mlcq*, seedThree*, fontana*, validation*
               diagnostics/<set>, results/<set>/validation.json,
               decisions/measurer-validation.mlcq-explore.json, labels/mlcq-summary.json,
               sample/seed3-measured.json, results/mlcq/study.json
  xClass*, xMethod*, gate*
               decisions/explore-choices.json
  *VOne*       results/analysis.v1.json (how the set-aside analysis differs)
  prior*, restored*
               results/analysis.v2.json and decisions/*.v1.json against the reported analysis
               and choices: every headline reading before and after the population fix
               (paper, Section 3; anc/DEVIATIONS.md)

CONSTANTS TYPED BY HAND
  The outlier rule's 3.5, the gate's target half-width 0.10 and floor 20, the bootstrap's 2000
  and 12345 (also read from the analysis file), the literature's 0.51 and 0.81 (Madeyski and
  Lewowski 2023), the companion study's tuned-cutoff MCC 0.785, the method count's 47 (WMC), Fontana's 420 and 140 instances, and the
  measurer's 8-hour budget and 9 GB heap.


==> anc/SINEW.md <==
# Sinew — data coupled to the control flow

> **Status (20 October 2026).** This document states the construct as it now stands. It is
> about **identifying** concentrated complexity at a single checkout and **classifying** it as
> good or bad. How concentration comes about over a project's history, and whether coupling
> shows it early, is left to later work. Everything under *Exploratory observations* was seen
> before any hypothesis here was written down; the hypotheses are registered in
> [`PLAN.md`](PLAN.md), not here.

## The claim in one paragraph

A **sinew** is data coupled to the control flow: data that reaches the code that needs it only
by being passed down the call chain, method to method. The more data rides on the control flow,
the stronger the sinew. Strong sinews make code hard to refactor: every method on the path
carries the data in its signature, so changing the data, inserting a step or reordering steps
means editing the whole path. Dependency injection weakens sinews by taking objects off the
control flow and making them available by declaration. OfficeFloor's function injection removes
them from the flow altogether: procedures receive their data as injected values (`@Val`,
`Out<>`) rather than as arguments threaded through callers. The question here is whether sinews
tell good concentrations of complexity from bad ones: whether they are where complexity
concentrates into god classes and methods.

## Why sinews are bad: four harms

1. **Ripple.** Changing the data on a path (adding a field, a parameter, a new piece of
   context) means editing every method that carries it, including the ones that only pass it on.
2. **Rigidity.** A step cannot be inserted, removed or reordered without re-plumbing the
   signatures on either side of it.
3. **Comprehension.** To know where a value came from or where it goes, a reader follows the
   whole path.
4. **Attraction.** Data in scope invites logic. A method that already holds much of the data a
   change needs is where the next change is easiest to put, so complexity collects where the
   data is.

Attraction is the harm that links sinews to god classes and methods, and it is the one this
study rests on.

## Measuring a sinew: coupling divergence

The construct began as **coupling divergence**: per method, the coupling going in against the
coupling going out. Used to find outliers among high change-coupling pairs, it was good at
finding god methods. Coupling can be counted three ways, each a different view of what rides on
the control flow. Per method, at a given commit, with `p` the parameters it declares and `a(c)`
the arguments it passes on each call `c` into the project's own code:

| definition | view | in | out |
|---|---|---|---|
| **flow** | the purest sinew: the call is already coupling (the control flow, +1), and data is coupled to it (+1 per parameter) | `1 + p` | `Σ (1 + a(c))` |
| **data** | coupling is the data alone; a call with no arguments adds nothing | `p` | `Σ a(c)` |
| **message** | Alan Kay's objects: a method receives one message, so the first item is the flow itself and coupling starts at the second, with every call at least the message | `max(p − 1, 1)` | `Σ max(a(c) − 1, 1)` |

and in each, `d = out − in`. The flow definition shows a method that makes many calls with no
arguments as sending a lot out, which the data definition misses.

Only parameters and calls are counted. Return values and exceptions are part of the interface and
add to the sinew, but they need the whole call graph to follow; parameters are what visibly
travels.

**Roles, by analogy with a pipe system:**

| d | role | reading |
|---|---|---|
| > 0 | **junction** | creates and directs flow: hands on more data than it receives |
| = 0 | **pipe** | passes data through, transforming it |
| < 0 | **catchment** | a leaf: receives data and processes it |

**Complexity as area.** The companion petclinic degradation study found that complexity is
conserved: changes move it rather than create or destroy it. The system's complexity is then the
sum over its methods, and each method takes up area in proportion to its complexity. The
hypothesis is that in a healthy system most of the area sits in catchments, with leaf processing
doing the work, while junctions stay thin. A system out of balance puts its area in junctions:
methods that hand on much more data than they receive and also hold the logic.

## Classifying concentration: good and bad

The [complexity-concentration study](https://github.com/officefloor/complexity-concentration-study)
identifies god classes and methods at a single checkout as **scale-free complexity outliers**:
units whose complexity is an outlier for their own codebase (modified z ≥ 3.5, Iglewicz and
Hoaglin), with no raw-scale constant. If complexity is conserved, its concentration is where the
god units are.

But not every concentration is a god unit. Its results so far are positive, relative complexity
outliers do recover god classes and methods, but they also flag many units that are complex for
their codebase without being god units. A complex algorithm concentrates complexity in a leaf,
which is where it belongs.

Coupling divergence classifies a concentration:

| where the complexity sits | reading |
|---|---|
| a **catchment** (d < 0) | **good** concentration: leaf processing doing the work |
| a **pipe** or **junction** (d ≥ 0) | **bad** concentration: a unit that directs data and also holds the logic, a god unit |

Attraction is why the second is bad: a unit that holds the data a change needs draws the
logic, so complexity collects where data rides the flow. The study tests this classification
at a single checkout ([`PLAN.md`](PLAN.md)).

## Dependency injection and OfficeFloor

Code built with OfficeFloor has two layers, and the claim differs between them:

- **The flow layer.** The configured flow between procedures. Data is injected, so no data rides
  on the control flow between procedures: sinews cannot form here, by construction.
- **The Java layer.** Ordinary Java inside a procedure: helper methods, plain calls. Sinews can
  form here exactly as in any Java code, but they are bounded by the procedure.

So the claim is not that OfficeFloor code cannot become complex, or cannot grow god units. It
is that complexity cannot concentrate *by riding the flow*, and that a sinew's reach is bounded
by the procedure. OfficeFloor code should therefore behave differently under these measures, and
the difference has to be **predicted before it is observed**. Explaining any OfficeFloor
result afterwards as "OfficeFloor works differently" would make the theory unfalsifiable.

Dependency injection sits in between: injected collaborators are off the control flow, but the
request's data is still passed method to method.

**Two measurement problems** follow from this and are open:

- Injected parameters of an OfficeFloor procedure (`@Val`, `Out<>`, injected services,
  `@RequestBody`) look like parameters to a parameter count, while Spring's field injection is
  invisible to it. The arms are only comparable once the count knows which parameters are
  injected and which are threaded.
- Data bundled into one object (a DTO, a request context) is stamp coupling: one parameter that
  carries many items. A parameter count misses it. In the petclinic run, Spring's largest god
  method, `OwnerRestControllerV1.addOwner(OwnerDto)`, has one parameter. Counting the data items
  read from a received object is the likely fix.

## Where this sits in the literature

- **Tramp data and stamp coupling** (Yourdon and Constantine, *Structured Design*, 1979): data
  passed through modules that do not use it, and records passed where one field is needed. A
  sinew is tramp data seen as a path. Their transaction analysis and "mosque" shape (high fan-in
  at the bottom, thin top) is the healthy-system picture above.
- **Information flow** (Henry and Kafura 1981): complexity × (fan-in × fan-out)². The closest
  ancestor of complexity × divergence, but it **multiplies** in and out, so a unit high on both
  scores highest; divergence **subtracts** them and sets aside the units that take in more than
  they send. The replication by Kitchenham et al. (1990) found size predicted as well; any
  result here has to beat size and complexity, not just correlate.
- **God Class and Brain Class** (Lanza and Marinescu, *Object-Oriented Metrics in Practice*,
  2006): a God Class is very complex (WMC), not cohesive (TCC) and accesses foreign data (ATFD),
  so complexity and coupling are already combined, through fixed thresholds. A Brain Class is a
  complex class that is not a God Class; how a catchment differs from it is to be stated from
  the book's own definition (section 5.5) before any claim is made.
- **Instability** (Martin 1994): `Ce / (Ca + Ce)`, outgoing dependencies against all
  dependencies, per package. A balance of out against in, like divergence, but of who depends
  on whom, at package level, for architecture; divergence counts what is passed on each call,
  per method and class.
- **Message passing coupling** (Li and Henry 1993): the number of send statements in a class,
  close to the call count in the flow definition. **Module coupling** (Dhama 1994): coupling
  from input and output parameters, separating data from control, as the data and flow
  definitions do.
- **Thresholds that are not constants**: relative thresholds (Oliveira, Valente and Lima 2014:
  "p% of classes must have M ≤ k") and benchmark-derived thresholds (Alves et al. 2010) derive a
  constant from a corpus of systems, as did Lanza and Marinescu's. None fits each codebase on its
  own scale.
- **Inequality of metrics** (Vasa, Lumpe, Branch and Nierstrasz, ICSM 2009; Serebrenik and
  van den Brand, ICSM 2010): the Gini coefficient and the Theil index summarise how unevenly a
  metric is spread across a system, and Gini values stay high and stable as systems evolve.
  They measure concentration for the system as a whole; this study names the units that hold
  it and asks whether coupling tells good concentration from bad.
- **Parameters and coupling** (Murgia, Tonelli, Concas, Marchesi and Counsell, *Journal of
  Object Technology* 2012): add and remove parameter refactorings fall on classes with high
  fan-in and fan-out, and the fan-in and fan-out distributions persist after them. Parameters
  and coupling move together, as the data definition assumes.
- **Human judgement of god classes** (Schumacher et al., ESEM 2010; Santos and Mendonça, SEKE
  2014): developers agree with each other poorly on god classes, metric-based detectors compare
  well with them, and in Santos and Mendonça's experiments coupling mattered more to the
  participants' judgements than size or complexity. Coupling as an ingredient follows how
  people judge.
- **MLCQ** (Madeyski and Lewowski, EASE 2020): professional developers' reviews of Java open
  source code, labelled without given smell definitions; the primary oracle here. Trained
  classifiers on it reach a median MCC of 0.51 for Blob and 0.81 for Long Method (Madeyski and
  Lewowski, *Information and Software Technology* 2023). Those models learn from the labels;
  the rules here are fitted to each codebase without them, so the figures are a reference
  point, not a baseline to beat.
- **Facades and proxies**: classes with high fan-out but one responsibility are known false
  positives of coupling-based god class detection; an exemption is needed from that side too.
- **System complexity** (Card and Glass 1990): structural (fan-out²) plus data complexity; a
  replication found fan-out² significant.
- **Data clumps** (Fowler, *Refactoring*): the same group of parameters travelling together.
- **Logical / evolutionary coupling** (Gall et al. 1998; Zimmermann et al. 2004): co-change,
  the visible form of ripple.
- **Functional core, imperative shell**: logic in the leaves, wiring at the top; the same
  balance as catchments holding the area.
- **Dependency injection** has little empirical evidence about coupling; there are small
  studies and catalogues of DI anti-patterns, but no history-based test of whether DI reduces
  data threaded down call chains.

Lehman's laws state that complexity grows unless work is done to reduce it; they do not state
that it is conserved. Conservation is the companion study's finding, and this study depends on it.

### What is new

The ingredients above are old. What no work found so far does:

1. **A scale-free god definition per codebase.** A robust outlier rule (modified z ≥ 3.5) fitted
   on each repository's own units, with no raw-scale constant, tested against human labels.
   Relative and benchmark thresholds derive constants from a corpus.
2. **Divergence as a signed balance that classifies concentration.** out − in places each unit
   as catchment, pipe or junction, and complexity in a catchment is set aside as good
   concentration. Information flow multiplies in and out; instability balances dependencies,
   per package.
3. **Three views of coupling compared head to head:** the call as control flow (flow), the data
   alone (data), and the first item as the message (message).
4. **The sinew:** data riding the control flow, with attraction as the harm that concentrates
   complexity. Tramp data is its ancestor.
5. **The test itself:** pre-registered, a human oracle as the primary, tool and replication
   oracles beside it, and a consistency analysis across oracles and ways of calculating
   complexity. Most code smell studies choose and test on the same data.

"No work found so far" is the result of a literature search, not proof of absence.

## Exploratory observations (petclinic, not evidence)

Source: the petclinic degradation study's control run (`blind-202608100006`, strategy
`just-solve`): 10 chains per arm, 61 checkpoints each, the same feature requests applied by AI
agents to a Spring and an OfficeFloor implementation. Outgoing arguments exclude calls to the
method's own class unless stated. Petclinic code is small and was evolved by agents, so none of
this generalises; it was also the sixth way of measuring the same run, so it shapes hypotheses
and tests none.

**Role shares.** OfficeFloor started more catchment-heavy than Spring (64% of complexity vs
42%) with fewer junctions. Several of OfficeFloor's top junctions were artefacts:
`throw new …Exception(x)` and setters on injected entities counted as outgoing data.

**Attraction, by parameters.** Parameters beyond the first did not predict later complexity gain
in either arm (partial Spearman ≈ 0, controlling complexity, size and earlier changes).
Complexity concentrated about equally in both arms (Gini of method complexity 0.23 → 0.34 in
Spring, 0.22 → 0.35 in OfficeFloor).

## Not tested here

Ripple, rigidity and comprehension are harms, but this study tests only attraction, through the
classification above. Rigidity cannot be read from history (history shows the edits, not how
hard they were); it needs a controlled experiment: the same refactoring tasks given to agents on
plain, Spring DI and OfficeFloor versions of one application, measuring edits, failures and
time.


==> anc/analysis/analysis-hashes.txt <==
# sha256 of the analyses and of what they rest on. Written by ./record_hashes.sh; never
# edited by hand. results/analysis.json is the confirmatory analysis (PLAN.md, Fixed in
# advance); analysis.v*.json and decisions/*.v1.json were set aside by an amendment (PLAN.md,
# Amendments, 9 and 10);
# analysis.exploratory.*.json are later re-analyses.
9aa901ddc12b9c35e9e9aa5389ed4ae84d265ae094bf4f9f80c290ff5e6da516  results/analysis.json
d64d4c8d547fa3993553927fc91dc4b7455c4f0f39fed70103addef119ba3a80  results/analysis.v1.json
9519e2466f44c567e7f22e3fab49efce8edcad8ac2ee63f92a1f9b34e100fa3b  results/analysis.v2.json
4bd479a1814cd1435148ac558d681d98ea7887ec8b616787e777e2d71bc0b1dd  results/exploratory/ranking.20261026T232945Z.json
2fa130f412f6e85e78f745c7d2a9c3f7f9829b2c274edac027d0d46c3b75dbf9  results/exploratory/log-matrix.20261026T230649Z.json
d6b77463f469e4863b316efedfe793bb4d86920d5bc22831d7c231534a8a0f24  results/exploratory/matched.20261026T234905Z.json
321ac1632447302b5b235fc3eb30c4310c326f5a3cd8be3b4c202680ed478b9b  results/exploratory/reviewers.20261026T235742Z.json
944570d5aa1bd45d1bfbe5a5774dacf449b65792a77e2a34627533744878554b  results/exploratory/livewidth.20261028T071327Z.json
35b5a8a87e1198c3d1c887f48083a601cc6a6bc4ef86ade546800aafda0132c9  results/exploratory/livewidth-units.20261028T071327Z.csv.gz
9abdee6de69fca0d0114a008190a7c5c90bf6afdc8b2e8d438608900aed3d253  results/exploratory/split.20261028T143738Z.json
ed362860325ee597c6bf58677eeb9b49a7c850f42d3e8418f5522197224f3b72  results/exploratory/split.20261114T144447Z.json
e4738afc202da26641befc00783ec9552998da6d14a96ecd9b16860e532469de  results/exploratory/split-units.20261028T143738Z.csv.gz
de26caffcbc24d1004660cd1083cb97057fa59f6b7109a78f68e329a4b6db391  results/exploratory/split-units.20261114T144447Z.csv.gz
ace77d5bb5eb36508a7d8dd59f72b01c18d9c2b207e2ea458ade16d966cf4b0d  decisions/explore-choices.json
67ca4932f8f9eaf2ba6d7c1cff29c639ff33106749ee6b61849eceb9f3027bb8  decisions/explore-choices.v1.json
6beebf62522c73f656bc350135669c7c98c5b2a737bf078f166ebfe4ac166986  decisions/measurer-validation.mlcq-explore.json
6beebf62522c73f656bc350135669c7c98c5b2a737bf078f166ebfe4ac166986  decisions/measurer-validation.mlcq-explore.v1.json
8e05db55150a984f0b08ab211f5f612374790ea918ba08afc290cf122b63551b  labels/MLCQCodeSmellSamples.csv
b7f3e3beb32a6fd9c4aa1be6944fa42f34a06d8870cc3e222a81cc5cd8222bb9  labels/mlcq-labels.csv
fbaad4e76e37afb259c7f1d40b826f4b42f462a30c74c84c35de5947f1e8642a  labels/mlcq-labels.mapped.csv
8191556678253be8216d76278f65bd066f6a0f041a5c4f981276f400c51b13dd  labels/mlcq-repos.csv
42c5efaa06e44340cc091de2d34c7f530925b2fd7a2ee91383867adec4d6a9b4  labels/mlcq-repos.mapped.csv
8234d78f7c9c022ac88e95ae7f5e12b7f22bfd6587393435cd8aaf7cf0d4f2b3  labels/mlcq-frame.json
95e6177c05185b6b88e2237b9ddf353cc7ed234eeb184d50ae35798e7ce85749  labels/mlcq-summary.json
2f546eaa6e8210e97e2df901202ac3c8ecb19c28484c3615c5ff94322bcb8b20  labels/fontana-labels.csv
ca3aec01026d53139fddf85c64994f8fc30f66d944f177ae099c1bece46e0aa3  labels/fontana-systems.csv
6c725798c5cd78e90e5004218049aa1115b43649bfa34d3157dbe59693d7f1ee  sample/open-source-repository-sample.seed3.csv
800370f7c8541fd62f492353fdb5749102f6adefcbf82b2c4cc8835e409d49cf  sample/open-source-repository-sample.seed3.derivation.json
3af5e2640025ef67b9a9177fd0aa6a6f761c476a5d6964e751395fbe6f7894af  sample/seed3-measured.csv
9d64b7a558eb2fc51d5a0a037896e955f7913658a7d214fbb09c87db4e1f27f5  sample/seed3-measured.json
b70709eeaec4ab55b185c3a38d5c98a6225006b524f82773227b4f60c83fc837  results/fontana/run.json
44404114d0a4d86829380237c9129d38da96c0c5618d0aa810bef174ecead461  results/mlcq/run.json
264e6ce0ee0aeaeba34935ef24c5caf53daf394a5369c06a07491a1b8ffc0a4a  results/seed3/run.json
1810a4fe8986e4c2a6c4c91bf624f034a9658495967554df4d60cd064c803592  results/validation/run.json
549425a4a3ca80bbfd0043ab39bb33721608510580546ebdd5a3645f0185f312  results/fontana/validation.json
48539bee93f995ef352960f02e89b879754ec2aef605ca57d5696686dd648be3  results/mlcq/validation.json
bf4b8efdaf08457c69c1fd606679cee4ca5c39239e959fe3a81e7f42c6606f9b  results/seed3/validation.json
9407ccf6ebf07b10c68bdfdb44beaddfe3255dd6495448f971f3c02eb84f087b  results/validation/validation.json


==> anc/analysis/analysis.json.sha256 <==
9aa901ddc12b9c35e9e9aa5389ed4ae84d265ae094bf4f9f80c290ff5e6da516  analysis.json


==> anc/analysis/analysis.v1.json.sha256 <==
d64d4c8d547fa3993553927fc91dc4b7455c4f0f39fed70103addef119ba3a80  analysis.v1.json


==> anc/analysis/analysis.v2.json.sha256 <==
9519e2466f44c567e7f22e3fab49efce8edcad8ac2ee63f92a1f9b34e100fa3b  analysis.v2.json


==> anc/analysis/livewidth.20261028T071327Z.json <==
{
 "kind": "exploratory",
 "made_utc": "20261028T071327Z",
 "harness_commit": "12b54580425edfe6981c73896c8b0f502a8119cd",
 "note": "EXPLORATORY, POST HOC. Live width against length: is a god method too much to hold at once?",
 "headline_variant": "[loop,role,all]",
 "coverage": {
  "mlcq": {
   "records": 515,
   "no_facts": 0,
   "units": 4262238,
   "units_without_facts": 26970,
   "unit_mismatch": 0,
   "flow_misaligned": 0
  },
  "fontana": {
   "records": 73,
   "no_facts": 0,
   "units": 376803,
   "units_without_facts": 2646,
   "unit_mismatch": 0,
   "flow_misaligned": 0
  },
  "seed3": {
   "records": 492,
   "no_facts": 0,
   "units": 2992338,
   "units_without_facts": 50656,
   "unit_mismatch": 63,
   "flow_misaligned": 0
  }
 },
 "populations": [
  {
   "population": "human_blob [confirm] class: 208 repositories, 934 units in the universe, 98 positives",
   "set_halves": [
    "confirm"
   ],
   "level": "class",
   "oracle": "human_blob",
   "n_repos": 208,
   "n_units": 934,
   "n_positives": 98,
   "spearman_size_width": 0.8438380453299976,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "outlier": [
    {
     "form": "hvol_sum",
     "mcc": 0.2539290922807859,
     "precision": 0.24766355140186916,
     "recall": 0.5408163265306123,
     "flagged": 214,
     "hits": 53,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03732184462413987,
      "lo": -0.014829617696255931,
      "hi": 0.09513062328703961,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.01756478842631351,
      "lo": -0.03045749710620546,
      "hi": 0.06950505707752269,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x [max_m lw max [loop,role,all] >= 7]",
     "mcc": 0.24317684253206728,
     "precision": 0.2846715328467153,
     "recall": 0.3979591836734694,
     "flagged": 137,
     "hits": 39,
     "vs_complexity": {
      "value": -0.010752249748718634,
      "lo": -0.07692783817804283,
      "hi": 0.0459379720814489,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.026569594875421237,
      "lo": -0.03838499572897677,
      "hi": 0.08625416186684234,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.006812538677594876,
      "lo": -0.05665147285905697,
      "hi": 0.06171632641257013,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.2363643038544724,
     "precision": 0.21851851851851853,
     "recall": 0.6020408163265306,
     "flagged": 270,
     "hits": 59,
     "vs_complexity": {
      "value": -0.01756478842631351,
      "lo": -0.06860000788942311,
      "hi": 0.03067716379948332,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.01975705619782636,
      "lo": -0.015370740075430156,
      "hi": 0.053877794764884995,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum",
     "mcc": 0.23204408147209693,
     "precision": 0.23902439024390243,
     "recall": 0.5,
     "flagged": 205,
     "hits": 49,
     "vs_complexity": {
      "value": -0.021885010808688987,
      "lo": -0.06815951044139665,
      "hi": 0.014788902526891912,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.015436833815450884,
      "lo": -0.030150704578333798,
      "hi": 0.05941089099461988,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.004320222382375477,
      "lo": -0.04497459249260169,
      "hi": 0.03599589692974278,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x nom",
     "mcc": 0.21660724765664605,
     "precision": 0.196875,
     "recall": 0.6428571428571429,
     "flagged": 320,
     "hits": 63,
     "vs_complexity": {
      "value": -0.03732184462413987,
      "lo": -0.09494391107316211,
      "hi": 0.01488440905349539,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.01975705619782636,
      "lo": -0.05365736980205629,
      "hi": 0.015439667804846152,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m lw area [loop,role,all]",
     "mcc": 0.21287114227296627,
     "precision": 0.20912547528517111,
     "recall": 0.5612244897959183,
     "flagged": 263,
     "hits": 55,
     "vs_complexity": {
      "value": -0.041057950007819644,
      "lo": -0.07639228455402242,
      "hi": -0.0037136925679788213,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.003736105383679772,
      "lo": -0.058248654513757187,
      "hi": 0.053496332813736336,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.023493161581506133,
      "lo": -0.07664434041849158,
      "hi": 0.032141776354607604,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.1870608119758273,
     "precision": 0.2564102564102564,
     "recall": 0.30612244897959184,
     "flagged": 117,
     "hits": 30,
     "vs_complexity": {
      "value": -0.06686828030495862,
      "lo": -0.13442397799064074,
      "hi": -0.0005338069728392791,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.029546435680818744,
      "lo": -0.10925818293508355,
      "hi": 0.04945466036092419,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.049303491878645106,
      "lo": -0.12748130512592035,
      "hi": 0.026017016076305827,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m flow bridging",
     "mcc": 0.17661068116101372,
     "precision": 0.24390243902439024,
     "recall": 0.30612244897959184,
     "flagged": 123,
     "hits": 30,
     "vs_complexity": {
      "value": -0.0773184111197722,
      "lo": -0.16326523303515827,
      "hi": 0.014301175269493344,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.039996566495632324,
      "lo": -0.1186093991353204,
      "hi": 0.04647428755853894,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.059753622693458686,
      "lo": -0.14014845841237578,
      "hi": 0.026959024843887958,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m vars count [all]",
     "mcc": 0.13240616846354467,
     "precision": 0.2375,
     "recall": 0.19387755102040816,
     "flagged": 80,
     "hits": 19,
     "vs_complexity": {
      "value": -0.12152292381724125,
      "lo": -0.21019995403732472,
      "hi": -0.032664884270557,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.08420107919310138,
      "lo": -0.1726047245445678,
      "hi": 0.00716145804230825,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.10395813539092774,
      "lo": -0.19498920483678206,
      "hi": -0.012095354708992673,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m flow in_all",
     "mcc": 0.1215728154807729,
     "precision": 0.2328767123287671,
     "recall": 0.17346938775510204,
     "flagged": 73,
     "hits": 17,
     "vs_complexity": {
      "value": -0.13235627680001302,
      "lo": -0.235034019673577,
      "hi": -0.034420548557134556,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.09503443217587315,
      "lo": -0.1961721928682234,
      "hi": 0.006482020303766933,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.11479148837369951,
      "lo": -0.20611854519500702,
      "hi": -0.02201042285383012,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m lw max [loop,role,all]",
     "mcc": 0.11702755778912174,
     "precision": 0.2079207920792079,
     "recall": 0.21428571428571427,
     "flagged": 101,
     "hits": 21,
     "vs_complexity": {
      "value": -0.13690153449166417,
      "lo": -0.2120534732454314,
      "hi": -0.06526105117604317,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0995796898675243,
      "lo": -0.1829091017830532,
      "hi": -0.016833711691248976,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.11933674606535066,
      "lo": -0.19849268399181036,
      "hi": -0.03953682030181063,
      "n": 208,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc_max": [
     {
      "rule": ">=10",
      "mcc": 0.22767443717130456,
      "precision": 0.15434083601286175,
      "recall": 0.9795918367346939,
      "flagged": 622,
      "hits": 96
     },
     {
      "rule": ">=15",
      "mcc": 0.23984283180024715,
      "precision": 0.1744421906693712,
      "recall": 0.8775510204081632,
      "flagged": 493,
      "hits": 86
     },
     {
      "rule": ">=20",
      "mcc": 0.27523696936989117,
      "precision": 0.20048899755501223,
      "recall": 0.8367346938775511,
      "flagged": 409,
      "hits": 82
     },
     {
      "rule": ">=26",
      "mcc": 0.25597514976177893,
      "precision": 0.2123076923076923,
      "recall": 0.7040816326530612,
      "flagged": 325,
      "hits": 69
     },
     {
      "rule": ">=30",
      "mcc": 0.2672257643169378,
      "precision": 0.23104693140794225,
      "recall": 0.6530612244897959,
      "flagged": 277,
      "hits": 64
     },
     {
      "rule": ">=40",
      "mcc": 0.2675078402359914,
      "precision": 0.2571428571428571,
      "recall": 0.5510204081632653,
      "flagged": 210,
      "hits": 54
     },
     {
      "rule": ">=50",
      "mcc": 0.24007993886853063,
      "precision": 0.2692307692307692,
      "recall": 0.42857142857142855,
      "flagged": 156,
      "hits": 42
     },
     {
      "rule": ">=75",
      "mcc": 0.1823425146557315,
      "precision": 0.2875,
      "recall": 0.23469387755102042,
      "flagged": 80,
      "hits": 23
     },
     {
      "rule": ">=100",
      "mcc": 0.14492940020935735,
      "precision": 0.2978723404255319,
      "recall": 0.14285714285714285,
      "flagged": 47,
      "hits": 14
     }
    ],
    "max_m lw max [loop,role,all]": [
     {
      "rule": ">=2",
      "mcc": 0.09895153016500118,
      "precision": 0.1136890951276102,
      "recall": 1.0,
      "flagged": 862,
      "hits": 98
     },
     {
      "rule": ">=3",
      "mcc": 0.12432185881250041,
      "precision": 0.11990111248454882,
      "recall": 0.9897959183673469,
      "flagged": 809,
      "hits": 97
     },
     {
      "rule": ">=4",
      "mcc": 0.21326478306877344,
      "precision": 0.1552901023890785,
      "recall": 0.9285714285714286,
      "flagged": 586,
      "hits": 91
     },
     {
      "rule": ">=5",
      "mcc": 0.22402650525928297,
      "precision": 0.1722689075630252,
      "recall": 0.8367346938775511,
      "flagged": 476,
      "hits": 82
     },
     {
      "rule": ">=6",
      "mcc": 0.2468494909877747,
      "precision": 0.19387755102040816,
      "recall": 0.7755102040816326,
      "flagged": 392,
      "hits": 76
     },
     {
      "rule": ">=7",
      "mcc": 0.21196715064332855,
      "precision": 0.19384615384615383,
      "recall": 0.6428571428571429,
      "flagged": 325,
      "hits": 63
     },
     {
      "rule": ">=8",
      "mcc": 0.21324439952576224,
      "precision": 0.2074074074074074,
      "recall": 0.5714285714285714,
      "flagged": 270,
      "hits": 56
     },
     {
      "rule": ">=9",
      "mcc": 0.23890971906328368,
      "precision": 0.2345132743362832,
      "recall": 0.5408163265306123,
      "flagged": 226,
      "hits": 53
     },
     {
      "rule": ">=10",
      "mcc": 0.20707139245254425,
      "precision": 0.22727272727272727,
      "recall": 0.45918367346938777,
      "flagged": 198,
      "hits": 45
     },
     {
      "rule": ">=11",
      "mcc": 0.19993637591224872,
      "precision": 0.23163841807909605,
      "recall": 0.41836734693877553,
      "flagged": 177,
      "hits": 41
     },
     {
      "rule": ">=12",
      "mcc": 0.17523516692032792,
      "precision": 0.22818791946308725,
      "recall": 0.3469387755102041,
      "flagged": 149,
      "hits": 34
     }
    ],
    "max_m vars count [all]": [
     {
      "rule": ">=3",
      "mcc": 0.17015897251978765,
      "precision": 0.1308411214953271,
      "recall": 1.0,
      "flagged": 749,
      "hits": 98
     },
     {
      "rule": ">=4",
      "mcc": 0.19164259951682266,
      "precision": 0.1417910447761194,
      "recall": 0.9693877551020408,
      "flagged": 670,
      "hits": 95
     },
     {
      "rule": ">=5",
      "mcc": 0.21372059845855332,
      "precision": 0.156794425087108,
      "recall": 0.9183673469387755,
      "flagged": 574,
      "hits": 90
     },
     {
      "rule": ">=6",
      "mcc": 0.23087011547448216,
      "precision": 0.1686046511627907,
      "recall": 0.8877551020408163,
      "flagged": 516,
      "hits": 87
     },
     {
      "rule": ">=7",
      "mcc": 0.2398652298782819,
      "precision": 0.1834862385321101,
      "recall": 0.8163265306122449,
      "flagged": 436,
      "hits": 80
     },
     {
      "rule": ">=8",
      "mcc": 0.2614959910566115,
      "precision": 0.2010443864229765,
      "recall": 0.7857142857142857,
      "flagged": 383,
      "hits": 77
     },
     {
      "rule": ">=9",
      "mcc": 0.252184276474737,
      "precision": 0.20972644376899696,
      "recall": 0.7040816326530612,
      "flagged": 329,
      "hits": 69
     },
     {
      "rule": ">=10",
      "mcc": 0.23784609597488202,
      "precision": 0.21140939597315436,
      "recall": 0.6428571428571429,
      "flagged": 298,
      "hits": 63
     },
     {
      "rule": ">=12",
      "mcc": 0.22129782097387368,
      "precision": 0.2222222222222222,
      "recall": 0.5306122448979592,
      "flagged": 234,
      "hits": 52
     },
     {
      "rule": ">=15",
      "mcc": 0.18174375030285206,
      "precision": 0.22560975609756098,
      "recall": 0.37755102040816324,
      "flagged": 164,
      "hits": 37
     },
     {
      "rule": ">=20",
      "mcc": 0.16202703863516527,
      "precision": 0.24752475247524752,
      "recall": 0.25510204081632654,
      "flagged": 101,
      "hits": 25
     }
    ],
    "max_m flow bridging": [
     {
      "rule": ">=3",
      "mcc": 0.19773877427078176,
      "precision": 0.1833810888252149,
      "recall": 0.6530612244897959,
      "flagged": 349,
      "hits": 64
     },
     {
      "rule": ">=4",
      "mcc": 0.17788300706455343,
      "precision": 0.18456375838926176,
      "recall": 0.5612244897959183,
      "flagged": 298,
      "hits": 55
     },
     {
      "rule": ">=5",
      "mcc": 0.1776952250125365,
      "precision": 0.19831223628691982,
      "recall": 0.47959183673469385,
      "flagged": 237,
      "hits": 47
     },
     {
      "rule": ">=6",
      "mcc": 0.17311531988810552,
      "precision": 0.2028301886792453,
      "recall": 0.4387755102040816,
      "flagged": 212,
      "hits": 43
     },
     {
      "rule": ">=7",
      "mcc": 0.16687558038326195,
      "precision": 0.21142857142857144,
      "recall": 0.37755102040816324,
      "flagged": 175,
      "hits": 37
     },
     {
      "rule": ">=8",
      "mcc": 0.1575835804881723,
      "precision": 0.21621621621621623,
      "recall": 0.32653061224489793,
      "flagged": 148,
      "hits": 32
     },
     {
      "rule": ">=9",
      "mcc": 0.14957393631760849,
      "precision": 0.2204724409448819,
      "recall": 0.2857142857142857,
      "flagged": 127,
      "hits": 28
     },
     {
      "rule": ">=10",
      "mcc": 0.13502916671835719,
      "precision": 0.21818181818181817,
      "recall": 0.24489795918367346,
      "flagged": 110,
      "hits": 24
     },
     {
      "rule": ">=12",
      "mcc": 0.11866247790432118,
      "precision": 0.21839080459770116,
      "recall": 0.19387755102040816,
      "flagged": 87,
      "hits": 19
     },
     {
      "rule": ">=15",
      "mcc": 0.10978327415177984,
      "precision": 0.24074074074074073,
      "recall": 0.1326530612244898,
      "flagged": 54,
      "hits": 13
     },
     {
      "rule": ">=20",
      "mcc": 0.08322197832399257,
      "precision": 0.25,
      "recall": 0.07142857142857142,
      "flagged": 28,
      "hits": 7
     }
    ],
    "max_m flow in_all": [
     {
      "rule": ">=3",
      "mcc": 0.17965951541377048,
      "precision": 0.13884785819793205,
      "recall": 0.9591836734693877,
      "flagged": 677,
      "hits": 94
     },
     {
      "rule": ">=4",
      "mcc": 0.17664246142438883,
      "precision": 0.1486725663716814,
      "recall": 0.8571428571428571,
      "flagged": 565,
      "hits": 84
     },
     {
      "rule": ">=5",
      "mcc": 0.2144900960369514,
      "precision": 0.1729490022172949,
      "recall": 0.7959183673469388,
      "flagged": 451,
      "hits": 78
     },
     {
      "rule": ">=6",
      "mcc": 0.22808658765364184,
      "precision": 0.18766066838046272,
      "recall": 0.7448979591836735,
      "flagged": 389,
      "hits": 73
     },
     {
      "rule": ">=7",
      "mcc": 0.22445552058991666,
      "precision": 0.20394736842105263,
      "recall": 0.6326530612244898,
      "flagged": 304,
      "hits": 62
     },
     {
      "rule": ">=8",
      "mcc": 0.20010238512954975,
      "precision": 0.20553359683794467,
      "recall": 0.5306122448979592,
      "flagged": 253,
      "hits": 52
     },
     {
      "rule": ">=9",
      "mcc": 0.1680650361676979,
      "precision": 0.20297029702970298,
      "recall": 0.41836734693877553,
      "flagged": 202,
      "hits": 41
     },
     {
      "rule": ">=10",
      "mcc": 0.15663929376245248,
      "precision": 0.20454545454545456,
      "recall": 0.3673469387755102,
      "flagged": 176,
      "hits": 36
     },
     {
      "rule": ">=12",
      "mcc": 0.12329462514085486,
      "precision": 0.1984732824427481,
      "recall": 0.2653061224489796,
      "flagged": 131,
      "hits": 26
     },
     {
      "rule": ">=15",
      "mcc": 0.10061491783307916,
      "precision": 0.2077922077922078,
      "recall": 0.16326530612244897,
      "flagged": 77,
      "hits": 16
     },
     {
      "rule": ">=20",
      "mcc": 0.12174741103363533,
      "precision": 0.2727272727272727,
      "recall": 0.12244897959183673,
      "flagged": 44,
      "hits": 12
     }
    ]
   },
   "keys": [
    "Esri__arcgis-runtime-samples-android@22b9a4c99c82",
    "Esri__geoportal-server-harvester@b8c69260e3d6",
    "Esri__spatial-framework-for-hadoop@00959d6b4465",
    "Microsoft__EmbeddedSocial-Android-SDK@a507d791f19e",
    "Microsoft__azure-tools-for-java@d121e8ac9cc3",
    "Microsoft__pai@43269e7e5c95",
    "SAP__cloud-espm-v2@a5254f2e6fea",
    "SAP__iot-starterkit@f0d9ce06a1a9",
    "SAP__olingo-jpa-processor-v4@e61b432b876e",
    "Shopify__mobile-buy-sdk-android@913062d4d1e1",
    "Tencent__RapidView@f813c627f859",
    "alibaba__cobar@bc36a14d4a3f",
    "alibaba__jvm-sandbox@5ff3554ce2fc",
    "apache__accumulo@f896c98c2356",
    "apache__activemq-apollo@8e4b134b2a5d",
    "apache__airavata@391843a00eef",
    "apache__ambari@2bc4779a1e6a",
    "apache__ant-ivyde@d7f55c647562",
    "apache__apex-core@d17f464fcaf1",
    "apache__asterixdb@223d13a06c4a",
    "apache__atlas@af1719a3472d",
    "apache__attic-polygene-java@031beef87030",
    "apache__avro@1119b6eb5b92",
    "cspeckmim__axis1-java@7043f1ab0397",
    "apache__bahir-flink@45b6beb522ad",
    "apache__beam@a956ff77a844",
    "apache__bigtop@2cfcee08fc39",
    "apache__brooklyn-library@89795c5d67d5",
    "apache__brooklyn-server@880eb1da00f6",
    "apache__calcite-avatica@9cf1a92c58f2",
    "apache__camel@8a85a70643c4",
    "apache__chemistry-opencmis@ef8513d708e5",
    "apache__chukwa@65f697285911",
    "apache__clerezza@ab278b609cfe",
    "apache__cocoon@5d942db1ab41",
    "apache__commons-collections@bb0781551c7f",
    "apache__commons-compress@1881a202fbec",
    "apache__commons-digester@1a39dff24947",
    "apache__commons-functor@205fef6742c4",
    "apache__commons-imaging@fa7c16f43406",
    "apache__commons-jcs@ad897014842f",
    "apache__commons-jelly@48c008cc2328",
    "apache__commons-math@f3719d89ab6a",
    "apache__commons-net@fb7aae4c64f7",
    "apache__commons-proxy@838024d7d819",
    "apache__creadur-rat@271cb2fdf3d3",
    "peistation__ctakes@79be3ba28338",
    "apache__cxf-fediz@553ae6e3adeb",
    "apache__datafu@3e52d11f7595",
    "apache__derby@bd246fc89d4f",
    "apache__directory-fortress-commander@73aadbad04fc",
    "apache__directory-kerby@19fa650424f6",
    "apache__falcon@470e5e9f5de9",
    "apache__felix@a132994b2507",
    "apache__fineract-cn-portfolio@f0eaa1850586",
    "apache__freemarker@02fa5edb3cde",
    "apache__giraph@d3bf4a2cf534",
    "apache__groovy@00ee0547c006",
    "apache__hadoop@128dd91e1008",
    "apache__hadoop-common@42a61a4fbc88",
    "apache__hadoop-hdfs@b2d2a3262c58",
    "apache__hbase@44f8abd5c65c",
    "apache__hive@2fa22bf36089",
    "apache__ignite@7a7c407ea414",
    "apache__incubator-ambari@bf7473463121",
    "apache__incubator-atlas@e0d2cdc27c32",
    "apache__incubator-hivemall@37293f64789f",
    "apache__incubator-netbeans-html4j@7b354fd0de6a",
    "apache__incubator-pinot@d58f8bce4b59",
    "apache__incubator-plc4x@4fbfabf5a331",
    "apache__incubator-shardingsphere@c5cf1d15b02f",
    "apache__incubator-skywalking@32c4bced8a7e",
    "apache__incubator-taverna-engine@98536c6b702a",
    "apache__james-mime4j@68b2028c677b",
    "apache__james-project@fa24a096a585",
    "apache__jclouds@c2670079fabe",
    "apache__jmeter@0facf1525a7d",
    "apache__joshua@e9cb9ebb4957",
    "apache__jspwiki@820684992fa0",
    "apache__juneau@1bd3d8be0ed8",
    "apache__knox@8a504c7c7f8e",
    "apache__kylin@6ee0212af9d5",
    "apache__lens@f64a0f598421",
    "apache__log4j@7be00eed8815",
    "apache__logging-log4j-audit@e354306724ca",
    "apache__lucene-solr@bca22d58e2d1",
    "apache__manifoldcf@542db79eb866",
    "apache__maven-checkstyle-plugin@eee0ba18a70e",
    "apache__maven-plugins@a007e769ed58",
    "apache__maven-scm@6f876b4dc333",
    "apache__maven-surefire@e57f76c7e858",
    "apache__mina@daf2a33fed5f",
    "apache__myfaces-tobago@cdd92ed3b0a5",
    "apache__ode@b2ddc6436891",
    "apache__ofbiz@7ba7f3c2e16d",
    "apache__ofbiz-framework@b1304439219b",
    "apache__oodt@9f2a500b9d06",
    "apache__oozie@491e73ee9f94",
    "apache__openjpa@8c0b843f6e6e",
    "apache__pdfbox@443b7dd95c57",
    "apache__pivot@568543f33966",
    "eclipse__xsemantics@63c2c5078380",
    "eclipse__xtext-eclipse@0c7546b6aaf3",
    "eclipse__xtext-web@ff7aa71dbdf9",
    "eclipse__xtext-xtend@20500a324127",
    "RomanGlova__DLab@34483ee52cf8",
    "epam__NGB@340504529fc5",
    "epam__Wilma@af271176f784",
    "facebook__facebook-android-sdk@81ca34a2a0f7",
    "facebook__facebook-java-business-sdk@561f1a75e122",
    "facebook__litho@19503b819b97",
    "google__agera@04045ccbf41a",
    "google__binnavi@8e0aef41402d",
    "google__blockly-android@fb0a186576ad",
    "google__closure-compiler@0393c80ca01b",
    "google__closure-stylesheets@970d51e6fb45",
    "google__closure-templates@2258bec5ed4b",
    "google__copybara@76e3e6b1313d",
    "google__error-prone-javac@a53d069bbdb2",
    "google__gdata-java-client@c6202a55f5f2",
    "google__google-java-format@df76e0c7fe82",
    "google__j2cl@f233ebf547cc",
    "google__physical-web@12604319e99b",
    "apache__portals-pluto@4db5ddd26fb2",
    "apache__qpid-broker-j@4c4400b98a5a",
    "apache__qpid-jms@59f62b111687",
    "apache__reef@abc122a37d14",
    "apache__rocketmq@971fa8ed8b20",
    "apache__rocketmq-externals@dba6eb0c997d",
    "apache__santuario-java@fa12dc57a16f",
    "apache__sis@002121abc9b9",
    "apache__stanbol@2fcf471b467f",
    "apache__storm@dc56e32f3dcd",
    "apache__struts@e82c5a207f62",
    "apache__systemml@7fba4b29d653",
    "apache__tajo@fb3261950839",
    "apache__tapestry-5@542950fc0266",
    "apache__tez@d5675c332497",
    "apache__tika@4131c6e30f2e",
    "apache__tomcat@a9c1a0661198",
    "chagge__uima-ruta@08efb111a775",
    "apache__uima-uimafit@c98df465869d",
    "apache__unomi@1745c5221401",
    "apache__vxquery@5d1175d2cb04",
    "apache__xml-graphics-commons@dabbb28ff2d8",
    "apache__zookeeper@07c3aaf3d723",
    "awsdocs__amazon-s3-developer-guide@038ef11c4369",
    "awsdocs__aws-doc-sdk-examples@0f9bfb8105a9",
    "baidu__Jprotobuf-rpc-socket@4422e24c725e",
    "eclipse__birt@f89264810347",
    "hiendang__bpmn2-modeler@fce8426d7822",
    "eclipse__buildship@3111a7a9fe3e",
    "eclipse__ceylon@d3994d6cd120",
    "eclipse__cft@36e7a593b3a7",
    "eclipse__dawnsci@1131d5c65e9e",
    "eclipse__ditto@7fec826b94f3",
    "eclipse-dltk__dltk.core@ff5ee79db0c2",
    "eclipse__eclipse.jdt.ls@f8a427e0b6a9",
    "eclipse-platform__eclipse.platform.swt@bf870e8ff7e5",
    "eclipse-egit__egit@45c1839348e5",
    "eclipse-egit__egit-github@e9a4057a0cb7",
    "eclipse__elk@9a87764f00d8",
    "eclipse__gef@8f2649b90ab1",
    "eclipse__hawkbit@51be28147f6f",
    "eclipse__ice@3f6e0265f5b4",
    "eclipse__january@4f8e374b5b9a",
    "eclipse__jnosql-diana-driver@a0bfd26d956f",
    "eclipse__leshan@eb75fc8b7d55",
    "eclipse__microprofile-opentracing@00dffbff44d9",
    "eclipse__n4js@f715912fce03",
    "eclipse__orion.server@24624b85e0d5",
    "eclipse__paho.mqtt.java@5af7b53499e7",
    "eclipse__reddeer@59e55d29fc60",
    "eclipse__texlipse@1bc72f856d41",
    "eclipse__triquetrum@e4c5834ce3d6",
    "nsandonato__webtools.sourceediting@fe6d03fa6ca3",
    "google__sagetv@a35e3a450b4c",
    "linkedin__cruise-control@d35af1b6d5a8",
    "oracle__oci-java-sdk@76e9cecd7b30",
    "oracle__weblogic-kubernetes-operator@1fb059d7e32b",
    "rabbitmq__rabbitmq-jms-client@2aa68092e85a",
    "bsura__Argus@121b59a268da",
    "spring-projects__grails-ide@cb5162c5a7fc",
    "spring-projects__spring-batch-admin@9e3ad8bff99b",
    "spring-projects__spring-boot@2225b362991f",
    "spring-projects__spring-data-book@3a9d2e35184d",
    "spring-projects__spring-data-dev-tools@a25ff3ae2802",
    "spring-projects__spring-data-keyvalue@115731519c51",
    "spring-projects__spring-data-neo4j@bf5704c5f710",
    "spring-projects__spring-data-redis@2eb7067e8c7e",
    "spring-projects__spring-data-solr@6db215cf2833",
    "spring-projects__spring-framework@3a0f309e2c9f",
    "spring-projects__spring-framework-issues@ada8e4009945",
    "spring-projects__spring-hadoop@cda92b8ab6b5",
    "spring-projects__spring-hateoas@0e02d4f04117",
    "spring-projects__spring-ide@915fe9bffd50",
    "spring-projects__spring-insight-plugins@106140e88c18",
    "spring-projects__spring-ldap@6a9bde34811b",
    "spring-projects__spring-loaded@d6555bf5b0b6",
    "spring-projects__spring-restdocs@957f352e763a",
    "spring-projects__spring-security-oauth@bbae0027eceb",
    "spring-projects__spring-security-oauth2-boot@1912610445fb",
    "spring-projects__spring-session@a5a3bc5d0b57",
    "spring-projects__spring-social-github@7939988245be",
    "spring-projects__spring-social-linkedin@33a06e40ea1b",
    "spring-projects__spring-xd@ec106725c51d",
    "uber__uReplicator@97868ace4916",
    "vmware__admiral@e02d0e77f65d"
   ]
  },
  {
   "population": "human_method_long_method [confirm] method: 202 repositories, 1033 units in the universe, 125 positives",
   "set_halves": [
    "confirm"
   ],
   "level": "method",
   "oracle": "human_method_long_method",
   "n_repos": 202,
   "n_units": 1033,
   "n_positives": 125,
   "spearman_size_width": 0.6962453708327224,
   "competitors": {
    "size_calls": "nloc x [internal call >= 1]",
    "size": "nloc",
    "complexity": "tokens",
    "count": "vars count [all]"
   },
   "outlier": [
    {
     "form": "nloc x [lw max [loop,role,all] >= 4]  (length beyond the span)",
     "mcc": 0.6982952851826983,
     "precision": 0.7058823529411765,
     "recall": 0.768,
     "flagged": 136,
     "hits": 96,
     "vs_size_calls": {
      "value": 0.0008781753927996627,
      "lo": -0.07086821570361457,
      "hi": 0.06903661032928632,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1782222513559385,
      "lo": 0.10505380205241299,
      "hi": 0.248760450397276,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.07275486493507177,
      "lo": 0.009268842512340836,
      "hi": 0.13926297107320373,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.11466559701299195,
      "lo": 0.037519441971954115,
      "hi": 0.18806251548556785,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [internal call >= 1]",
     "mcc": 0.6974171097898987,
     "precision": 0.697841726618705,
     "recall": 0.776,
     "flagged": 139,
     "hits": 97,
     "vs_size_calls": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.17734407596313884,
      "lo": 0.10852588318566636,
      "hi": 0.25034587794806795,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.07187668954227211,
      "lo": 0.009190940081418297,
      "hi": 0.14216883031617467,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.11378742162019229,
      "lo": 0.02969627127498231,
      "hi": 0.1981856103375107,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [lw max [loop,role,all] >= 5]  (length beyond the span)",
     "mcc": 0.6727377548460344,
     "precision": 0.6533333333333333,
     "recall": 0.784,
     "flagged": 150,
     "hits": 98,
     "vs_size_calls": {
      "value": -0.024679354943864307,
      "lo": -0.10130548721687438,
      "hi": 0.048111711910416854,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.15266472101927453,
      "lo": 0.08307363405707102,
      "hi": 0.22355006929391935,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0471973345984078,
      "lo": -0.01859204039589457,
      "hi": 0.11201986181959411,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.08910806667632798,
      "lo": 0.020090157570765044,
      "hi": 0.15696861110386529,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw over4 [loop,role,all]",
     "mcc": 0.6628994465588617,
     "precision": 0.7570093457943925,
     "recall": 0.648,
     "flagged": 107,
     "hits": 81,
     "vs_size_calls": {
      "value": -0.034517663231037,
      "lo": -0.11514111209339217,
      "hi": 0.036143434584451906,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.14282641273210184,
      "lo": 0.06936089302698445,
      "hi": 0.21386037303735894,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.03735902631123511,
      "lo": -0.04550256332049718,
      "hi": 0.11439033051265013,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.07926975838915529,
      "lo": -0.011165116817939413,
      "hi": 0.16534116282105138,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw over7 [loop,role,all]",
     "mcc": 0.6397216526735877,
     "precision": 0.8666666666666667,
     "recall": 0.52,
     "flagged": 75,
     "hits": 65,
     "vs_size_calls": {
      "value": -0.057695457116310966,
      "lo": -0.14773717402195818,
      "hi": 0.019580487581745354,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.11964861884682787,
      "lo": 0.03777602099382038,
      "hi": 0.1972289761806607,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.014181232425961143,
      "lo": -0.0738095836959155,
      "hi": 0.09577685362538901,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.05609196450388132,
      "lo": -0.04204015138975015,
      "hi": 0.1503966946485763,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "mcc": 0.6255404202476266,
     "precision": 0.4801587301587302,
     "recall": 0.968,
     "flagged": 252,
     "hits": 121,
     "vs_size_calls": {
      "value": -0.07187668954227211,
      "lo": -0.1407729399138843,
      "hi": -0.008999039162407518,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10546738642086673,
      "lo": 0.04837261966125672,
      "hi": 0.16153638366251755,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.041910732077920176,
      "lo": -0.038799340425736184,
      "hi": 0.11843979541790184,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [lw max [loop,role,all] >= 7]  (length beyond the span)",
     "mcc": 0.6212363785434719,
     "precision": 0.6991150442477876,
     "recall": 0.632,
     "flagged": 113,
     "hits": 79,
     "vs_size_calls": {
      "value": -0.07618073124642677,
      "lo": -0.16993080501128566,
      "hi": 0.0068025329601406614,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10116334471671207,
      "lo": 0.0164764518566074,
      "hi": 0.18083607311072392,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.00430404170415466,
      "lo": -0.09029256972819444,
      "hi": 0.07168129009724511,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.03760669037376552,
      "lo": -0.05897860096759722,
      "hi": 0.12854983312877766,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "cc",
     "mcc": 0.6117266251420403,
     "precision": 0.6902654867256637,
     "recall": 0.624,
     "flagged": 113,
     "hits": 78,
     "vs_size_calls": {
      "value": -0.08569048464785833,
      "lo": -0.18378093867064216,
      "hi": -0.002418255285778881,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0916535913152805,
      "lo": -0.003181403830991747,
      "hi": 0.18116461979639653,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.013813795105586224,
      "lo": -0.10871406711103904,
      "hi": 0.07520030082369344,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.028096936972333952,
      "lo": -0.0850862340521149,
      "hi": 0.13067269830534367,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "mcc": 0.6032513515414941,
     "precision": 0.6909090909090909,
     "recall": 0.608,
     "flagged": 110,
     "hits": 76,
     "vs_size_calls": {
      "value": -0.09416575824840456,
      "lo": -0.19328213658027005,
      "hi": 0.0029168779420613022,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.08317831771473427,
      "lo": -0.011450433811559746,
      "hi": 0.17071302635467878,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.022289068706132453,
      "lo": -0.12512501697446576,
      "hi": 0.07116381998768262,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.019621663371787723,
      "lo": -0.10072977804323957,
      "hi": 0.1316988363026781,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw mean [loop,role,all]",
     "mcc": 0.588041171053892,
     "precision": 0.65,
     "recall": 0.624,
     "flagged": 120,
     "hits": 78,
     "vs_size_calls": {
      "value": -0.1093759387360067,
      "lo": -0.20713768738073723,
      "hi": -0.020095459348853262,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.06796813722713213,
      "lo": -0.02615900959009243,
      "hi": 0.15495313197253846,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.037499249193734596,
      "lo": -0.1312018847433829,
      "hi": 0.049080581004076196,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.00441148288418558,
      "lo": -0.09785530704071749,
      "hi": 0.10059268478908434,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [all]",
     "mcc": 0.5836296881697064,
     "precision": 0.5575757575757576,
     "recall": 0.736,
     "flagged": 165,
     "hits": 92,
     "vs_size_calls": {
      "value": -0.11378742162019229,
      "lo": -0.19792807280782232,
      "hi": -0.029527584485017133,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.06355665434294655,
      "lo": -0.017159762607320217,
      "hi": 0.14383876579774513,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.041910732077920176,
      "lo": -0.1177873339375407,
      "hi": 0.03919049313987355,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,all,decl]",
     "mcc": 0.5749645586511098,
     "precision": 0.696969696969697,
     "recall": 0.552,
     "flagged": 99,
     "hits": 69,
     "vs_size_calls": {
      "value": -0.12245255113878883,
      "lo": -0.22970855158087233,
      "hi": -0.02643595705142532,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05489152482435,
      "lo": -0.04469745913229328,
      "hi": 0.14580561077751986,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.050575861596516725,
      "lo": -0.150018444232569,
      "hi": 0.037473393922860865,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.008665129518596548,
      "lo": -0.1063538134498126,
      "hi": 0.08071125862139228,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [locals]",
     "mcc": 0.5703302555510188,
     "precision": 0.6491228070175439,
     "recall": 0.592,
     "flagged": 114,
     "hits": 74,
     "vs_size_calls": {
      "value": -0.1270868542388799,
      "lo": -0.22327097856754408,
      "hi": -0.03632987663503351,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05025722172425895,
      "lo": -0.034927641669843745,
      "hi": 0.1305459362250827,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.05521016469660778,
      "lo": -0.13539729253252042,
      "hi": 0.023300667245759965,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.013299432618687601,
      "lo": -0.08579923795817057,
      "hi": 0.049410848111396066,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,all] x [internal call >= 1]",
     "mcc": 0.5690273685676334,
     "precision": 0.6698113207547169,
     "recall": 0.568,
     "flagged": 106,
     "hits": 71,
     "vs_size_calls": {
      "value": -0.12838974122226532,
      "lo": -0.20508023140073395,
      "hi": -0.05985986192918924,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.04895433474087352,
      "lo": -0.03629101677420532,
      "hi": 0.13528830229869404,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.05651305167999321,
      "lo": -0.14556557426900274,
      "hi": 0.02895343150332863,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.014602319602073033,
      "lo": -0.1117156704585559,
      "hi": 0.08289942990941901,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,all]",
     "mcc": 0.5662082541638825,
     "precision": 0.6979166666666666,
     "recall": 0.536,
     "flagged": 96,
     "hits": 67,
     "vs_size_calls": {
      "value": -0.13120885562601614,
      "lo": -0.23393656191451606,
      "hi": -0.036377120181836364,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.046135220337122695,
      "lo": -0.053339293200270255,
      "hi": 0.13279674730862634,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.05933216608374403,
      "lo": -0.15614143784429224,
      "hi": 0.02709499754917233,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.017421434005823855,
      "lo": -0.11424076698521429,
      "hi": 0.07330698270535208,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow derived",
     "mcc": 0.5637674582935559,
     "precision": 0.7021276595744681,
     "recall": 0.528,
     "flagged": 94,
     "hits": 66,
     "vs_size_calls": {
      "value": -0.13364965149634278,
      "lo": -0.2263748410605434,
      "hi": -0.050091995625501595,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.043694424466796056,
      "lo": -0.037868675931982454,
      "hi": 0.12244972754072236,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.06177296195407067,
      "lo": -0.14586216593030055,
      "hi": 0.021692139959493484,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.019862229876150495,
      "lo": -0.10032382558493358,
      "hi": 0.05768044471391787,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,role,all]",
     "mcc": 0.5629325401486673,
     "precision": 0.7380952380952381,
     "recall": 0.496,
     "flagged": 84,
     "hits": 62,
     "vs_size_calls": {
      "value": -0.13448456964123134,
      "lo": -0.2398851434125131,
      "hi": -0.04038105935204406,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.04285950632190749,
      "lo": -0.06037721947082053,
      "hi": 0.1379097627034926,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.06260788009895923,
      "lo": -0.1637143426359512,
      "hi": 0.027632980142639485,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.020697148021039058,
      "lo": -0.12531492860605464,
      "hi": 0.0771414988646072,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,assign,all]",
     "mcc": 0.558548424413873,
     "precision": 0.6836734693877551,
     "recall": 0.536,
     "flagged": 98,
     "hits": 67,
     "vs_size_calls": {
      "value": -0.1388686853760257,
      "lo": -0.24349796457750644,
      "hi": -0.044223324364535466,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.038475390587113134,
      "lo": -0.06344913796627122,
      "hi": 0.12848439824255464,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.06699199583375359,
      "lo": -0.16373088841226252,
      "hi": 0.02091418741962181,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.025081263755833416,
      "lo": -0.12286107412825753,
      "hi": 0.061451522383754675,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,all,sig]",
     "mcc": 0.5501983230383366,
     "precision": 0.6601941747572816,
     "recall": 0.544,
     "flagged": 103,
     "hits": 68,
     "vs_size_calls": {
      "value": -0.14721878675156208,
      "lo": -0.25256126592247996,
      "hi": -0.05128627506508587,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.030125289211576756,
      "lo": -0.06995918078171204,
      "hi": 0.12303952530134038,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.07534209720928997,
      "lo": -0.17388992467186937,
      "hi": 0.012542925997805043,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.033431365131369795,
      "lo": -0.12598128306046052,
      "hi": 0.04711999103934994,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,assign,all]",
     "mcc": 0.5460060687873195,
     "precision": 0.7045454545454546,
     "recall": 0.496,
     "flagged": 88,
     "hits": 62,
     "vs_size_calls": {
      "value": -0.15141104100257918,
      "lo": -0.25767218563876826,
      "hi": -0.0533882239004021,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.025933034960559653,
      "lo": -0.08262493233490142,
      "hi": 0.1245211192193254,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.07953435146030707,
      "lo": -0.1810687103295865,
      "hi": 0.014650779311462636,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.0376236193823869,
      "lo": -0.14376705341445228,
      "hi": 0.060482052946659426,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [weighted]",
     "mcc": 0.5396405377869005,
     "precision": 0.5276073619631901,
     "recall": 0.688,
     "flagged": 163,
     "hits": 86,
     "vs_size_calls": {
      "value": -0.15777657200299822,
      "lo": -0.24153316151165272,
      "hi": -0.07891766306058601,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.01956750396014062,
      "lo": -0.06279943067022042,
      "hi": 0.09639941351016668,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.0858998824607261,
      "lo": -0.16108484113739252,
      "hi": -0.017888207711575177,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.04398915038280593,
      "lo": -0.12388990319502685,
      "hi": 0.024938604145941734,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,unit,all]",
     "mcc": 0.5333807361699353,
     "precision": 0.8545454545454545,
     "recall": 0.376,
     "flagged": 55,
     "hits": 47,
     "vs_size_calls": {
      "value": -0.16403637361996337,
      "lo": -0.28356029640595015,
      "hi": -0.06142470116587584,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.013307702343175465,
      "lo": -0.08540943328167278,
      "hi": 0.10074417987989281,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.09215968407769126,
      "lo": -0.19825431089670753,
      "hi": 0.001871953395654491,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.050248951999771085,
      "lo": -0.16029152366707805,
      "hi": 0.04447586836818629,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow lw_at_calls",
     "mcc": 0.5303843165993678,
     "precision": 0.6407766990291263,
     "recall": 0.528,
     "flagged": 103,
     "hits": 66,
     "vs_size_calls": {
      "value": -0.16703279319053088,
      "lo": -0.25092241071590515,
      "hi": -0.09177970418920356,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.010311282772607955,
      "lo": -0.08555105198079033,
      "hi": 0.09918704393651223,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.09515610364825877,
      "lo": -0.19039624828031165,
      "hi": -0.004980419337099362,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.053245371570338595,
      "lo": -0.16553944796069675,
      "hi": 0.051187188608077916,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,assign,locals]",
     "mcc": 0.5261945324230939,
     "precision": 0.6941176470588235,
     "recall": 0.472,
     "flagged": 85,
     "hits": 59,
     "vs_size_calls": {
      "value": -0.1712225773668048,
      "lo": -0.2698658456300133,
      "hi": -0.0831144069882267,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.006121498596334041,
      "lo": -0.08189229737087789,
      "hi": 0.08988625135387562,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.09934588782453269,
      "lo": -0.19085077428856256,
      "hi": -0.010914111557037365,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.05743515574661251,
      "lo": -0.15642594473570198,
      "hi": 0.03609588944681308,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "mcc": 0.5200730338267598,
     "precision": 0.3674698795180723,
     "recall": 0.976,
     "flagged": 332,
     "hits": 122,
     "vs_size_calls": {
      "value": -0.17734407596313884,
      "lo": -0.2503084665056212,
      "hi": -0.10852050815898351,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.10546738642086673,
      "lo": -0.1613584536117666,
      "hi": -0.04826859409851092,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.06355665434294655,
      "lo": -0.14353452185549032,
      "hi": 0.017234834261972476,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,locals]",
     "mcc": 0.5169137500062106,
     "precision": 0.6951219512195121,
     "recall": 0.456,
     "flagged": 82,
     "hits": 57,
     "vs_size_calls": {
      "value": -0.18050335978368803,
      "lo": -0.2775704515354246,
      "hi": -0.09173059116308724,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.003159283820549197,
      "lo": -0.08966470429453355,
      "hi": 0.07939661859199487,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.10862667024141592,
      "lo": -0.1987506809876486,
      "hi": -0.02158195394665574,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.06671593816349575,
      "lo": -0.1680828373683001,
      "hi": 0.0324059177928373,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [all] x [internal call >= 1]",
     "mcc": 0.5139398229410924,
     "precision": 0.5514705882352942,
     "recall": 0.6,
     "flagged": 136,
     "hits": 75,
     "vs_size_calls": {
      "value": -0.18347728684880626,
      "lo": -0.25528069461116404,
      "hi": -0.1104819566915699,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.006133210885667428,
      "lo": -0.08542763364166889,
      "hi": 0.08328598421849548,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.11160059730653415,
      "lo": -0.18710824655309916,
      "hi": -0.027730624139389426,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.06968986522861398,
      "lo": -0.14490354092090685,
      "hi": 0.0028133675921689916,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow bridging",
     "mcc": 0.5121522793297941,
     "precision": 0.5428571428571428,
     "recall": 0.608,
     "flagged": 140,
     "hits": 76,
     "vs_size_calls": {
      "value": -0.18526483046010456,
      "lo": -0.28063871481653085,
      "hi": -0.10856126561636847,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.00792075449696572,
      "lo": -0.09196189735304255,
      "hi": 0.07297444262887165,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.11338814091783245,
      "lo": -0.1961472737026994,
      "hi": -0.03469074074768208,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.07147740883991227,
      "lo": -0.1818296534554798,
      "hi": 0.02920087643517616,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,role,locals]",
     "mcc": 0.5092847221154371,
     "precision": 0.7323943661971831,
     "recall": 0.416,
     "flagged": 71,
     "hits": 52,
     "vs_size_calls": {
      "value": -0.1881323876744616,
      "lo": -0.29408848154936135,
      "hi": -0.10003339868177552,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.010788311711322773,
      "lo": -0.10425204786448045,
      "hi": 0.0783092970130404,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.1162556981321895,
      "lo": -0.2148672973848984,
      "hi": -0.022337795966663854,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.07434496605426932,
      "lo": -0.18178087726738318,
      "hi": 0.030613208511014123,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,assign,locals]",
     "mcc": 0.506965910502045,
     "precision": 0.7162162162162162,
     "recall": 0.424,
     "flagged": 74,
     "hits": 53,
     "vs_size_calls": {
      "value": -0.1904511992878537,
      "lo": -0.2961860773871299,
      "hi": -0.10101983803389858,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.013107123324714864,
      "lo": -0.10603597169676382,
      "hi": 0.07842893239498117,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.11857450974558159,
      "lo": -0.21770886463856037,
      "hi": -0.02220980063296829,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.07666377766766141,
      "lo": -0.18339331006218673,
      "hi": 0.024386488874285517,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw area [loop,role,all]",
     "mcc": 0.5024500254820533,
     "precision": 0.34844192634560905,
     "recall": 0.984,
     "flagged": 353,
     "hits": 123,
     "vs_size_calls": {
      "value": -0.19496708430784537,
      "lo": -0.2661185803725594,
      "hi": -0.12902965710223724,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.017623008344706537,
      "lo": -0.05804218531344252,
      "hi": 0.02096175736203143,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.12309039476557326,
      "lo": -0.1628340934858159,
      "hi": -0.08681278568631623,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.08117966268765309,
      "lo": -0.1567328559760381,
      "hi": -0.007256858842853098,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,unit,all]",
     "mcc": 0.4725336411104787,
     "precision": 0.8604651162790697,
     "recall": 0.296,
     "flagged": 43,
     "hits": 37,
     "vs_size_calls": {
      "value": -0.22488346867942,
      "lo": -0.3466155776830779,
      "hi": -0.12199396956158137,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.04753939271628116,
      "lo": -0.1585038424967674,
      "hi": 0.05054573171037058,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.15300677913714789,
      "lo": -0.2616510353468134,
      "hi": -0.053371305986820716,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.11109604705922771,
      "lo": -0.22875835009524964,
      "hi": -0.015769099511674156,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "LV mean [text,unit,locals]  (Dunsmore & Gannon)",
     "mcc": 0.45633051311705414,
     "precision": 0.7368421052631579,
     "recall": 0.336,
     "flagged": 57,
     "hits": 42,
     "vs_size_calls": {
      "value": -0.24108659667284454,
      "lo": -0.3443825101145266,
      "hi": -0.1463837962947978,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.06374252070970571,
      "lo": -0.15459018076866637,
      "hi": 0.028956523331887585,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.16920990713057243,
      "lo": -0.2648140590288742,
      "hi": -0.07051306968536486,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.12729917505265226,
      "lo": -0.2302919915335383,
      "hi": -0.030109610109296026,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_all",
     "mcc": 0.4399200525197039,
     "precision": 0.574468085106383,
     "recall": 0.432,
     "flagged": 94,
     "hits": 54,
     "vs_size_calls": {
      "value": -0.2574970572701948,
      "lo": -0.35120186945253323,
      "hi": -0.16517943137745827,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.08015298130705595,
      "lo": -0.17672989881224038,
      "hi": 0.023114955919056768,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.18562036772792267,
      "lo": -0.2780855748540136,
      "hi": -0.08700437499524916,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.1437096356500025,
      "lo": -0.2295677839543126,
      "hi": -0.06567823727240124,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw area [loop,role,all] x [internal call >= 1]",
     "mcc": 0.4318821561079736,
     "precision": 0.4318181818181818,
     "recall": 0.608,
     "flagged": 176,
     "hits": 76,
     "vs_size_calls": {
      "value": -0.2655349536819251,
      "lo": -0.3353206174441048,
      "hi": -0.196784993734677,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.08819087771878625,
      "lo": -0.1609323362786544,
      "hi": -0.005440526719353189,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.19365826413965298,
      "lo": -0.2720806387787335,
      "hi": -0.110883750217179,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.1517475320617328,
      "lo": -0.2394781387856844,
      "hi": -0.06226750341903753,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,unit,locals]",
     "mcc": 0.4257462789089124,
     "precision": 0.75,
     "recall": 0.288,
     "flagged": 48,
     "hits": 36,
     "vs_size_calls": {
      "value": -0.27167083088098626,
      "lo": -0.38780272125534954,
      "hi": -0.159393598404179,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.09432675491784742,
      "lo": -0.19270157286283657,
      "hi": 0.0014467060657420427,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.19979414133871415,
      "lo": -0.30562670865545116,
      "hi": -0.09136253005835115,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.15788340926079397,
      "lo": -0.25448532052828626,
      "hi": -0.06972891498529332,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow out_vars",
     "mcc": 0.3888317244213805,
     "precision": 0.4864864864864865,
     "recall": 0.432,
     "flagged": 111,
     "hits": 54,
     "vs_size_calls": {
      "value": -0.3085853853685182,
      "lo": -0.41611911822042597,
      "hi": -0.2178640218104389,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.13124130940537937,
      "lo": -0.2272938694306918,
      "hi": -0.037672323447853984,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.2367086958262461,
      "lo": -0.3359242254425827,
      "hi": -0.14421720961310708,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.19479796374832592,
      "lo": -0.3130591280471142,
      "hi": -0.08314889725514563,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_out",
     "mcc": 0.3888317244213805,
     "precision": 0.4864864864864865,
     "recall": 0.432,
     "flagged": 111,
     "hits": 54,
     "vs_size_calls": {
      "value": -0.3085853853685182,
      "lo": -0.4214595016152482,
      "hi": -0.2077922798192367,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.13124130940537937,
      "lo": -0.23706822697648616,
      "hi": -0.031884953111668835,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.2367086958262461,
      "lo": -0.33621444761824626,
      "hi": -0.1411289101905691,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.19479796374832592,
      "lo": -0.3132537924021697,
      "hi": -0.08052501447709243,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,unit,locals]",
     "mcc": 0.3826661359178113,
     "precision": 0.7777777777777778,
     "recall": 0.224,
     "flagged": 36,
     "hits": 28,
     "vs_size_calls": {
      "value": -0.3147509738720874,
      "lo": -0.43069361745317847,
      "hi": -0.21014902610164604,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.13740689790894856,
      "lo": -0.23872657995251495,
      "hi": -0.03995353482420333,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.24287428432981528,
      "lo": -0.3481030234511719,
      "hi": -0.136638951582861,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.2009635522518951,
      "lo": -0.30098345635934387,
      "hi": -0.10868497732653848,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "MaxLive [text,unit,locals]  (Crichton)",
     "mcc": 0.3826661359178113,
     "precision": 0.7777777777777778,
     "recall": 0.224,
     "flagged": 36,
     "hits": 28,
     "vs_size_calls": {
      "value": -0.3147509738720874,
      "lo": -0.43069361745317847,
      "hi": -0.21014902610164604,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.13740689790894856,
      "lo": -0.23872657995251495,
      "hi": -0.03995353482420333,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.24287428432981528,
      "lo": -0.3481030234511719,
      "hi": -0.136638951582861,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.2009635522518951,
      "lo": -0.30098345635934387,
      "hi": -0.10868497732653848,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow max_fanout",
     "mcc": 0.3810758534302906,
     "precision": 0.5161290322580645,
     "recall": 0.384,
     "flagged": 93,
     "hits": 48,
     "vs_size_calls": {
      "value": -0.3163412563596081,
      "lo": -0.4072777147832299,
      "hi": -0.23269207535523767,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.13899718039646924,
      "lo": -0.23905718870345116,
      "hi": -0.03463873651348198,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.24446456681733597,
      "lo": -0.34398550087540236,
      "hi": -0.1390082044633934,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.2025538347394158,
      "lo": -0.29814124413918747,
      "hi": -0.10441333774546724,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_results",
     "mcc": 0.3469440212495231,
     "precision": 0.421875,
     "recall": 0.432,
     "flagged": 128,
     "hits": 54,
     "vs_size_calls": {
      "value": -0.35047308854037557,
      "lo": -0.4355929179991277,
      "hi": -0.2719146958799723,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.17312901257723673,
      "lo": -0.25822458852395763,
      "hi": -0.0869025137672117,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.27859639899810346,
      "lo": -0.35917386518308875,
      "hi": -0.1928641167259692,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.23668566692018328,
      "lo": -0.3362360683599681,
      "hi": -0.14298430086553388,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [reassigned]",
     "mcc": 0.3320931960013595,
     "precision": 0.4673913043478261,
     "recall": 0.344,
     "flagged": 92,
     "hits": 43,
     "vs_size_calls": {
      "value": -0.3653239137885392,
      "lo": -0.4641123199075416,
      "hi": -0.2699117187306081,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.18797983782540034,
      "lo": -0.2863020891921454,
      "hi": -0.08871160565393377,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.29344722424626707,
      "lo": -0.3845145045005969,
      "hi": -0.2007559506573437,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.2515364921683469,
      "lo": -0.3408991366235626,
      "hi": -0.165987502061066,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [fields]",
     "mcc": 0.3090616882413814,
     "precision": 0.6046511627906976,
     "recall": 0.208,
     "flagged": 43,
     "hits": 26,
     "vs_size_calls": {
      "value": -0.38835542154851727,
      "lo": -0.5027167530333623,
      "hi": -0.27826712721207947,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.21101134558537843,
      "lo": -0.3096346592775899,
      "hi": -0.11420512742190486,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.31647873200624516,
      "lo": -0.41849061335020304,
      "hi": -0.21225572574518975,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.274567999928325,
      "lo": -0.38749119984703684,
      "hi": -0.1637491999458104,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_fields",
     "mcc": 0.3090616882413814,
     "precision": 0.6046511627906976,
     "recall": 0.208,
     "flagged": 43,
     "hits": 26,
     "vs_size_calls": {
      "value": -0.38835542154851727,
      "lo": -0.5027167530333623,
      "hi": -0.27826712721207947,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.21101134558537843,
      "lo": -0.3096346592775899,
      "hi": -0.11420512742190486,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.31647873200624516,
      "lo": -0.41849061335020304,
      "hi": -0.21225572574518975,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.274567999928325,
      "lo": -0.38749119984703684,
      "hi": -0.1637491999458104,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow max_from",
     "mcc": 0.29531379928665424,
     "precision": 0.45569620253164556,
     "recall": 0.288,
     "flagged": 79,
     "hits": 36,
     "vs_size_calls": {
      "value": -0.40210331050324444,
      "lo": -0.5067663968732,
      "hi": -0.3049756009041733,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2247592345401056,
      "lo": -0.31909109492216814,
      "hi": -0.13575951885060522,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.33022662096097233,
      "lo": -0.4258244915711356,
      "hi": -0.24142784705106812,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.28831588888305215,
      "lo": -0.40102365861686423,
      "hi": -0.1834804935133733,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_caught",
     "mcc": 0.2142245849338708,
     "precision": 0.4375,
     "recall": 0.168,
     "flagged": 48,
     "hits": 21,
     "vs_size_calls": {
      "value": -0.48319252485602787,
      "lo": -0.5903933522303357,
      "hi": -0.38059897132057563,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.30584844889288904,
      "lo": -0.4097748127340879,
      "hi": -0.20407519885313463,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.41131583531375576,
      "lo": -0.5050875402024322,
      "hi": -0.3144773481609863,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.3694051032358356,
      "lo": -0.47775059790189056,
      "hi": -0.271670312239227,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_through",
     "mcc": 0.13410418781999095,
     "precision": 0.2524271844660194,
     "recall": 0.208,
     "flagged": 103,
     "hits": 26,
     "vs_size_calls": {
      "value": -0.5633129219699078,
      "lo": -0.6673871016150428,
      "hi": -0.4542138216892088,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.3859688460067689,
      "lo": -0.4753720479233341,
      "hi": -0.2847726718053445,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.4914362324276356,
      "lo": -0.5848052750229648,
      "hi": -0.3860435337428414,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.44952550034971545,
      "lo": -0.5640973009653166,
      "hi": -0.3290026306616145,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [params]",
     "mcc": 0.011367602966033521,
     "precision": 0.15384615384615385,
     "recall": 0.016,
     "flagged": 13,
     "hits": 2,
     "vs_size_calls": {
      "value": -0.6860495068238651,
      "lo": -0.7898543400582603,
      "hi": -0.5832316641510487,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.5087054308607263,
      "lo": -0.5911894953202463,
      "hi": -0.42103870430740176,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.614172817281593,
      "lo": -0.6967282225085066,
      "hi": -0.5217591019289614,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.5722620852036728,
      "lo": -0.6745672476203943,
      "hi": -0.4716171820076491,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_params",
     "mcc": 0.011367602966033521,
     "precision": 0.15384615384615385,
     "recall": 0.016,
     "flagged": 13,
     "hits": 2,
     "vs_size_calls": {
      "value": -0.6860495068238651,
      "lo": -0.7898543400582603,
      "hi": -0.5832316641510487,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.5087054308607263,
      "lo": -0.5911894953202463,
      "hi": -0.42103870430740176,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.614172817281593,
      "lo": -0.6967282225085066,
      "hi": -0.5217591019289614,
      "n": 202,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.5722620852036728,
      "lo": -0.6745672476203943,
      "hi": -0.4716171820076491,
      "n": 202,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc": [
     {
      "rule": ">=10",
      "mcc": 0.42815622720630314,
      "precision": 0.28440366972477066,
      "recall": 0.992,
      "flagged": 436,
      "hits": 124
     },
     {
      "rule": ">=15",
      "mcc": 0.6412007065032483,
      "precision": 0.48627450980392156,
      "recall": 0.992,
      "flagged": 255,
      "hits": 124
     },
     {
      "rule": ">=20",
      "mcc": 0.760749701368567,
      "precision": 0.6611111111111111,
      "recall": 0.952,
      "flagged": 180,
      "hits": 119
     },
     {
      "rule": ">=26",
      "mcc": 0.7773586911578169,
      "precision": 0.7862595419847328,
      "recall": 0.824,
      "flagged": 131,
      "hits": 103
     },
     {
      "rule": ">=30",
      "mcc": 0.7780593970864783,
      "precision": 0.883495145631068,
      "recall": 0.728,
      "flagged": 103,
      "hits": 91
     },
     {
      "rule": ">=40",
      "mcc": 0.64363069268292,
      "precision": 0.9117647058823529,
      "recall": 0.496,
      "flagged": 68,
      "hits": 62
     },
     {
      "rule": ">=50",
      "mcc": 0.49516826130442954,
      "precision": 0.9473684210526315,
      "recall": 0.288,
      "flagged": 38,
      "hits": 36
     },
     {
      "rule": ">=75",
      "mcc": 0.3486306169667463,
      "precision": 1.0,
      "recall": 0.136,
      "flagged": 17,
      "hits": 17
     },
     {
      "rule": ">=100",
      "mcc": 0.23810635049561668,
      "precision": 1.0,
      "recall": 0.064,
      "flagged": 8,
      "hits": 8
     }
    ],
    "lw max [text,unit,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.30524936097278077,
      "precision": 0.2125,
      "recall": 0.952,
      "flagged": 560,
      "hits": 119
     },
     {
      "rule": ">=3",
      "mcc": 0.41789751618383886,
      "precision": 0.32398753894080995,
      "recall": 0.832,
      "flagged": 321,
      "hits": 104
     },
     {
      "rule": ">=4",
      "mcc": 0.49799558179756737,
      "precision": 0.4587628865979381,
      "recall": 0.712,
      "flagged": 194,
      "hits": 89
     },
     {
      "rule": ">=5",
      "mcc": 0.4911630122593859,
      "precision": 0.5803571428571429,
      "recall": 0.52,
      "flagged": 112,
      "hits": 65
     },
     {
      "rule": ">=6",
      "mcc": 0.4355199493839431,
      "precision": 0.7142857142857143,
      "recall": 0.32,
      "flagged": 56,
      "hits": 40
     },
     {
      "rule": ">=7",
      "mcc": 0.39168867724493256,
      "precision": 0.7837837837837838,
      "recall": 0.232,
      "flagged": 37,
      "hits": 29
     },
     {
      "rule": ">=8",
      "mcc": 0.34718977491914277,
      "precision": 0.84,
      "recall": 0.168,
      "flagged": 25,
      "hits": 21
     },
     {
      "rule": ">=9",
      "mcc": 0.3251471012260917,
      "precision": 0.8571428571428571,
      "recall": 0.144,
      "flagged": 21,
      "hits": 18
     },
     {
      "rule": ">=10",
      "mcc": 0.30196886167694986,
      "precision": 0.8823529411764706,
      "recall": 0.12,
      "flagged": 17,
      "hits": 15
     },
     {
      "rule": ">=11",
      "mcc": 0.2506951135486016,
      "precision": 0.9090909090909091,
      "recall": 0.08,
      "flagged": 11,
      "hits": 10
     },
     {
      "rule": ">=12",
      "mcc": 0.18643860083001562,
      "precision": 0.8571428571428571,
      "recall": 0.048,
      "flagged": 7,
      "hits": 6
     }
    ],
    "lw max [text,unit,all]": [
     {
      "rule": ">=2",
      "mcc": 0.21232800939434723,
      "precision": 0.16312997347480107,
      "recall": 0.984,
      "flagged": 754,
      "hits": 123
     },
     {
      "rule": ">=3",
      "mcc": 0.39124895674779975,
      "precision": 0.2700228832951945,
      "recall": 0.944,
      "flagged": 437,
      "hits": 118
     },
     {
      "rule": ">=4",
      "mcc": 0.5092993804501815,
      "precision": 0.4037735849056604,
      "recall": 0.856,
      "flagged": 265,
      "hits": 107
     },
     {
      "rule": ">=5",
      "mcc": 0.5698079684380987,
      "precision": 0.5487804878048781,
      "recall": 0.72,
      "flagged": 164,
      "hits": 90
     },
     {
      "rule": ">=6",
      "mcc": 0.6030556834196203,
      "precision": 0.7319587628865979,
      "recall": 0.568,
      "flagged": 97,
      "hits": 71
     },
     {
      "rule": ">=7",
      "mcc": 0.49705724732572854,
      "precision": 0.7796610169491526,
      "recall": 0.368,
      "flagged": 59,
      "hits": 46
     },
     {
      "rule": ">=8",
      "mcc": 0.4715669045719676,
      "precision": 0.8974358974358975,
      "recall": 0.28,
      "flagged": 39,
      "hits": 35
     },
     {
      "rule": ">=9",
      "mcc": 0.4130914739641642,
      "precision": 0.9,
      "recall": 0.216,
      "flagged": 30,
      "hits": 27
     },
     {
      "rule": ">=10",
      "mcc": 0.3564599459250216,
      "precision": 0.9090909090909091,
      "recall": 0.16,
      "flagged": 22,
      "hits": 20
     },
     {
      "rule": ">=11",
      "mcc": 0.33622991596142077,
      "precision": 0.9444444444444444,
      "recall": 0.136,
      "flagged": 18,
      "hits": 17
     },
     {
      "rule": ">=12",
      "mcc": 0.26448899615860105,
      "precision": 0.9166666666666666,
      "recall": 0.088,
      "flagged": 12,
      "hits": 11
     }
    ],
    "lw max [text,assign,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.3032367814504268,
      "precision": 0.2097902097902098,
      "recall": 0.96,
      "flagged": 572,
      "hits": 120
     },
     {
      "rule": ">=3",
      "mcc": 0.40258785971624056,
      "precision": 0.29863013698630136,
      "recall": 0.872,
      "flagged": 365,
      "hits": 109
     },
     {
      "rule": ">=4",
      "mcc": 0.49249296790542085,
      "precision": 0.4098360655737705,
      "recall": 0.8,
      "flagged": 244,
      "hits": 100
     },
     {
      "rule": ">=5",
      "mcc": 0.5237714308259683,
      "precision": 0.5058823529411764,
      "recall": 0.688,
      "flagged": 170,
      "hits": 86
     },
     {
      "rule": ">=6",
      "mcc": 0.5230165717877394,
      "precision": 0.6126126126126126,
      "recall": 0.544,
      "flagged": 111,
      "hits": 68
     },
     {
      "rule": ">=7",
      "mcc": 0.5343289265023742,
      "precision": 0.7307692307692307,
      "recall": 0.456,
      "flagged": 78,
      "hits": 57
     },
     {
      "rule": ">=8",
      "mcc": 0.5132166852728566,
      "precision": 0.7777777777777778,
      "recall": 0.392,
      "flagged": 63,
      "hits": 49
     },
     {
      "rule": ">=9",
      "mcc": 0.5036872832090382,
      "precision": 0.8571428571428571,
      "recall": 0.336,
      "flagged": 49,
      "hits": 42
     },
     {
      "rule": ">=10",
      "mcc": 0.45557852464648246,
      "precision": 0.8918918918918919,
      "recall": 0.264,
      "flagged": 37,
      "hits": 33
     },
     {
      "rule": ">=11",
      "mcc": 0.4221185203538818,
      "precision": 0.9310344827586207,
      "recall": 0.216,
      "flagged": 29,
      "hits": 27
     },
     {
      "rule": ">=12",
      "mcc": 0.3762615966290287,
      "precision": 0.9166666666666666,
      "recall": 0.176,
      "flagged": 24,
      "hits": 22
     }
    ],
    "lw max [text,assign,all]": [
     {
      "rule": ">=2",
      "mcc": 0.19922155770304786,
      "precision": 0.1583011583011583,
      "recall": 0.984,
      "flagged": 777,
      "hits": 123
     },
     {
      "rule": ">=3",
      "mcc": 0.3159197177363851,
      "precision": 0.21699819168173598,
      "recall": 0.96,
      "flagged": 553,
      "hits": 120
     },
     {
      "rule": ">=4",
      "mcc": 0.4599296171423642,
      "precision": 0.33236994219653176,
      "recall": 0.92,
      "flagged": 346,
      "hits": 115
     },
     {
      "rule": ">=5",
      "mcc": 0.5462851748343576,
      "precision": 0.44398340248962653,
      "recall": 0.856,
      "flagged": 241,
      "hits": 107
     },
     {
      "rule": ">=6",
      "mcc": 0.5901793188957741,
      "precision": 0.5562130177514792,
      "recall": 0.752,
      "flagged": 169,
      "hits": 94
     },
     {
      "rule": ">=7",
      "mcc": 0.588041171053892,
      "precision": 0.65,
      "recall": 0.624,
      "flagged": 120,
      "hits": 78
     },
     {
      "rule": ">=8",
      "mcc": 0.5781141256523279,
      "precision": 0.7204301075268817,
      "recall": 0.536,
      "flagged": 93,
      "hits": 67
     },
     {
      "rule": ">=9",
      "mcc": 0.5939655531609122,
      "precision": 0.8133333333333334,
      "recall": 0.488,
      "flagged": 75,
      "hits": 61
     },
     {
      "rule": ">=10",
      "mcc": 0.5752344705761718,
      "precision": 0.8571428571428571,
      "recall": 0.432,
      "flagged": 63,
      "hits": 54
     },
     {
      "rule": ">=11",
      "mcc": 0.5316150878066033,
      "precision": 0.8979591836734694,
      "recall": 0.352,
      "flagged": 49,
      "hits": 44
     },
     {
      "rule": ">=12",
      "mcc": 0.47939944652153677,
      "precision": 0.9210526315789473,
      "recall": 0.28,
      "flagged": 38,
      "hits": 35
     }
    ],
    "lw max [text,role,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.3038959452999057,
      "precision": 0.21015761821366025,
      "recall": 0.96,
      "flagged": 571,
      "hits": 120
     },
     {
      "rule": ">=3",
      "mcc": 0.40967486442479456,
      "precision": 0.30446927374301674,
      "recall": 0.872,
      "flagged": 358,
      "hits": 109
     },
     {
      "rule": ">=4",
      "mcc": 0.5028586750774426,
      "precision": 0.4248927038626609,
      "recall": 0.792,
      "flagged": 233,
      "hits": 99
     },
     {
      "rule": ">=5",
      "mcc": 0.5185477717369887,
      "precision": 0.5189873417721519,
      "recall": 0.656,
      "flagged": 158,
      "hits": 82
     },
     {
      "rule": ">=6",
      "mcc": 0.5170539980964287,
      "precision": 0.625,
      "recall": 0.52,
      "flagged": 104,
      "hits": 65
     },
     {
      "rule": ">=7",
      "mcc": 0.5367704287700679,
      "precision": 0.7466666666666667,
      "recall": 0.448,
      "flagged": 75,
      "hits": 56
     },
     {
      "rule": ">=8",
      "mcc": 0.5098480237123334,
      "precision": 0.7966101694915254,
      "recall": 0.376,
      "flagged": 59,
      "hits": 47
     },
     {
      "rule": ">=9",
      "mcc": 0.5036872832090382,
      "precision": 0.8571428571428571,
      "recall": 0.336,
      "flagged": 49,
      "hits": 42
     },
     {
      "rule": ">=10",
      "mcc": 0.45557852464648246,
      "precision": 0.8918918918918919,
      "recall": 0.264,
      "flagged": 37,
      "hits": 33
     },
     {
      "rule": ">=11",
      "mcc": 0.41330977508091016,
      "precision": 0.9285714285714286,
      "recall": 0.208,
      "flagged": 28,
      "hits": 26
     },
     {
      "rule": ">=12",
      "mcc": 0.38659822321137916,
      "precision": 0.9565217391304348,
      "recall": 0.176,
      "flagged": 23,
      "hits": 22
     }
    ],
    "lw max [text,role,all]": [
     {
      "rule": ">=2",
      "mcc": 0.19922155770304786,
      "precision": 0.1583011583011583,
      "recall": 0.984,
      "flagged": 777,
      "hits": 123
     },
     {
      "rule": ">=3",
      "mcc": 0.31795444899593284,
      "precision": 0.21818181818181817,
      "recall": 0.96,
      "flagged": 550,
      "hits": 120
     },
     {
      "rule": ">=4",
      "mcc": 0.4606063191757862,
      "precision": 0.3383233532934132,
      "recall": 0.904,
      "flagged": 334,
      "hits": 113
     },
     {
      "rule": ">=5",
      "mcc": 0.561191392160002,
      "precision": 0.4649122807017544,
      "recall": 0.848,
      "flagged": 228,
      "hits": 106
     },
     {
      "rule": ">=6",
      "mcc": 0.5991196123083621,
      "precision": 0.5740740740740741,
      "recall": 0.744,
      "flagged": 162,
      "hits": 93
     },
     {
      "rule": ">=7",
      "mcc": 0.5858863287774894,
      "precision": 0.6608695652173913,
      "recall": 0.608,
      "flagged": 115,
      "hits": 76
     },
     {
      "rule": ">=8",
      "mcc": 0.5948295554265043,
      "precision": 0.7528089887640449,
      "recall": 0.536,
      "flagged": 89,
      "hits": 67
     },
     {
      "rule": ">=9",
      "mcc": 0.6042227708387299,
      "precision": 0.8356164383561644,
      "recall": 0.488,
      "flagged": 73,
      "hits": 61
     },
     {
      "rule": ">=10",
      "mcc": 0.5618496957690643,
      "precision": 0.8524590163934426,
      "recall": 0.416,
      "flagged": 61,
      "hits": 52
     },
     {
      "rule": ">=11",
      "mcc": 0.5172176359178071,
      "precision": 0.8936170212765957,
      "recall": 0.336,
      "flagged": 47,
      "hits": 42
     },
     {
      "rule": ">=12",
      "mcc": 0.4797740916342621,
      "precision": 0.9444444444444444,
      "recall": 0.272,
      "flagged": 36,
      "hits": 34
     }
    ],
    "lw max [loop,unit,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.31053771759311344,
      "precision": 0.21390374331550802,
      "recall": 0.96,
      "flagged": 561,
      "hits": 120
     },
     {
      "rule": ">=3",
      "mcc": 0.41618529070167865,
      "precision": 0.31736526946107785,
      "recall": 0.848,
      "flagged": 334,
      "hits": 106
     },
     {
      "rule": ">=4",
      "mcc": 0.4985011086372929,
      "precision": 0.44285714285714284,
      "recall": 0.744,
      "flagged": 210,
      "hits": 93
     },
     {
      "rule": ">=5",
      "mcc": 0.5214651528415166,
      "precision": 0.5692307692307692,
      "recall": 0.592,
      "flagged": 130,
      "hits": 74
     },
     {
      "rule": ">=6",
      "mcc": 0.4880242300746505,
      "precision": 0.7205882352941176,
      "recall": 0.392,
      "flagged": 68,
      "hits": 49
     },
     {
      "rule": ">=7",
      "mcc": 0.44783167401390805,
      "precision": 0.7755102040816326,
      "recall": 0.304,
      "flagged": 49,
      "hits": 38
     },
     {
      "rule": ">=8",
      "mcc": 0.40520917269359624,
      "precision": 0.8484848484848485,
      "recall": 0.224,
      "flagged": 33,
      "hits": 28
     },
     {
      "rule": ">=9",
      "mcc": 0.35727318847566436,
      "precision": 0.8461538461538461,
      "recall": 0.176,
      "flagged": 26,
      "hits": 22
     },
     {
      "rule": ">=10",
      "mcc": 0.30265983984644834,
      "precision": 0.8421052631578947,
      "recall": 0.128,
      "flagged": 19,
      "hits": 16
     },
     {
      "rule": ">=11",
      "mcc": 0.25101523284180144,
      "precision": 0.8461538461538461,
      "recall": 0.088,
      "flagged": 13,
      "hits": 11
     },
     {
      "rule": ">=12",
      "mcc": 0.20584011409387867,
      "precision": 0.8,
      "recall": 0.064,
      "flagged": 10,
      "hits": 8
     }
    ],
    "lw max [loop,unit,all]": [
     {
      "rule": ">=2",
      "mcc": 0.21845154539710168,
      "precision": 0.16423841059602648,
      "recall": 0.992,
      "flagged": 755,
      "hits": 124
     },
     {
      "rule": ">=3",
      "mcc": 0.3948670920642463,
      "precision": 0.2684563758389262,
      "recall": 0.96,
      "flagged": 447,
      "hits": 120
     },
     {
      "rule": ">=4",
      "mcc": 0.49480877036684223,
      "precision": 0.3793103448275862,
      "recall": 0.88,
      "flagged": 290,
      "hits": 110
     },
     {
      "rule": ">=5",
      "mcc": 0.5841557079675985,
      "precision": 0.532967032967033,
      "recall": 0.776,
      "flagged": 182,
      "hits": 97
     },
     {
      "rule": ">=6",
      "mcc": 0.6284977857653204,
      "precision": 0.6890756302521008,
      "recall": 0.656,
      "flagged": 119,
      "hits": 82
     },
     {
      "rule": ">=7",
      "mcc": 0.5253314038918989,
      "precision": 0.7333333333333333,
      "recall": 0.44,
      "flagged": 75,
      "hits": 55
     },
     {
      "rule": ">=8",
      "mcc": 0.5320027770011756,
      "precision": 0.8823529411764706,
      "recall": 0.36,
      "flagged": 51,
      "hits": 45
     },
     {
      "rule": ">=9",
      "mcc": 0.4715669045719676,
      "precision": 0.8974358974358975,
      "recall": 0.28,
      "flagged": 39,
      "hits": 35
     },
     {
      "rule": ">=10",
      "mcc": 0.4130914739641642,
      "precision": 0.9,
      "recall": 0.216,
      "flagged": 30,
      "hits": 27
     },
     {
      "rule": ">=11",
      "mcc": 0.3461801625052296,
      "precision": 0.9047619047619048,
      "recall": 0.152,
      "flagged": 21,
      "hits": 19
     },
     {
      "rule": ">=12",
      "mcc": 0.2775331812929679,
      "precision": 0.8666666666666667,
      "recall": 0.104,
      "flagged": 15,
      "hits": 13
     }
    ],
    "lw max [loop,assign,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.30855086627190254,
      "precision": 0.2111692844677138,
      "recall": 0.968,
      "flagged": 573,
      "hits": 121
     },
     {
      "rule": ">=3",
      "mcc": 0.4018338484629426,
      "precision": 0.2956989247311828,
      "recall": 0.88,
      "flagged": 372,
      "hits": 110
     },
     {
      "rule": ">=4",
      "mcc": 0.48534860887780534,
      "precision": 0.3953488372093023,
      "recall": 0.816,
      "flagged": 258,
      "hits": 102
     },
     {
      "rule": ">=5",
      "mcc": 0.5270756982781544,
      "precision": 0.48663101604278075,
      "recall": 0.728,
      "flagged": 187,
      "hits": 91
     },
     {
      "rule": ">=6",
      "mcc": 0.5479309350322907,
      "precision": 0.6048387096774194,
      "recall": 0.6,
      "flagged": 124,
      "hits": 75
     },
     {
      "rule": ">=7",
      "mcc": 0.55251581850156,
      "precision": 0.7078651685393258,
      "recall": 0.504,
      "flagged": 89,
      "hits": 63
     },
     {
      "rule": ">=8",
      "mcc": 0.5495014620911246,
      "precision": 0.7857142857142857,
      "recall": 0.44,
      "flagged": 70,
      "hits": 55
     },
     {
      "rule": ">=9",
      "mcc": 0.5141724157674419,
      "precision": 0.8214285714285714,
      "recall": 0.368,
      "flagged": 56,
      "hits": 46
     },
     {
      "rule": ">=10",
      "mcc": 0.4873947277349421,
      "precision": 0.8837209302325582,
      "recall": 0.304,
      "flagged": 43,
      "hits": 38
     },
     {
      "rule": ">=11",
      "mcc": 0.42186913677772525,
      "precision": 0.9032258064516129,
      "recall": 0.224,
      "flagged": 31,
      "hits": 28
     },
     {
      "rule": ">=12",
      "mcc": 0.38582043384756526,
      "precision": 0.92,
      "recall": 0.184,
      "flagged": 25,
      "hits": 23
     }
    ],
    "lw max [loop,assign,all]": [
     {
      "rule": ">=2",
      "mcc": 0.2055344917215584,
      "precision": 0.15938303341902313,
      "recall": 0.992,
      "flagged": 778,
      "hits": 124
     },
     {
      "rule": ">=3",
      "mcc": 0.31783406682736687,
      "precision": 0.21645796064400716,
      "recall": 0.968,
      "flagged": 559,
      "hits": 121
     },
     {
      "rule": ">=4",
      "mcc": 0.4460554702640536,
      "precision": 0.3178082191780822,
      "recall": 0.928,
      "flagged": 365,
      "hits": 116
     },
     {
      "rule": ">=5",
      "mcc": 0.5470626798983338,
      "precision": 0.43023255813953487,
      "recall": 0.888,
      "flagged": 258,
      "hits": 111
     },
     {
      "rule": ">=6",
      "mcc": 0.6163205679845395,
      "precision": 0.5513513513513514,
      "recall": 0.816,
      "flagged": 185,
      "hits": 102
     },
     {
      "rule": ">=7",
      "mcc": 0.5988310837015628,
      "precision": 0.6268656716417911,
      "recall": 0.672,
      "flagged": 134,
      "hits": 84
     },
     {
      "rule": ">=8",
      "mcc": 0.5983721477464244,
      "precision": 0.6981132075471698,
      "recall": 0.592,
      "flagged": 106,
      "hits": 74
     },
     {
      "rule": ">=9",
      "mcc": 0.6080567221003083,
      "precision": 0.7790697674418605,
      "recall": 0.536,
      "flagged": 86,
      "hits": 67
     },
     {
      "rule": ">=10",
      "mcc": 0.5990463141238586,
      "precision": 0.8243243243243243,
      "recall": 0.488,
      "flagged": 74,
      "hits": 61
     },
     {
      "rule": ">=11",
      "mcc": 0.5390640557532466,
      "precision": 0.8846153846153846,
      "recall": 0.368,
      "flagged": 52,
      "hits": 46
     },
     {
      "rule": ">=12",
      "mcc": 0.48714006993075415,
      "precision": 0.9230769230769231,
      "recall": 0.288,
      "flagged": 39,
      "hits": 36
     }
    ],
    "lw max [loop,role,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.3092078755266428,
      "precision": 0.21153846153846154,
      "recall": 0.968,
      "flagged": 572,
      "hits": 121
     },
     {
      "rule": ">=3",
      "mcc": 0.4048002649376185,
      "precision": 0.2981029810298103,
      "recall": 0.88,
      "flagged": 369,
      "hits": 110
     },
     {
      "rule": ">=4",
      "mcc": 0.5018178715591226,
      "precision": 0.41295546558704455,
      "recall": 0.816,
      "flagged": 247,
      "hits": 102
     },
     {
      "rule": ">=5",
      "mcc": 0.5353290005195667,
      "precision": 0.5116279069767442,
      "recall": 0.704,
      "flagged": 172,
      "hits": 88
     },
     {
      "rule": ">=6",
      "mcc": 0.5451583513320193,
      "precision": 0.6283185840707964,
      "recall": 0.568,
      "flagged": 113,
      "hits": 71
     },
     {
      "rule": ">=7",
      "mcc": 0.5477977656806375,
      "precision": 0.7176470588235294,
      "recall": 0.488,
      "flagged": 85,
      "hits": 61
     },
     {
      "rule": ">=8",
      "mcc": 0.5410665209682697,
      "precision": 0.7910447761194029,
      "recall": 0.424,
      "flagged": 67,
      "hits": 53
     },
     {
      "rule": ">=9",
      "mcc": 0.5201601223763,
      "precision": 0.8363636363636363,
      "recall": 0.368,
      "flagged": 55,
      "hits": 46
     },
     {
      "rule": ">=10",
      "mcc": 0.4873947277349421,
      "precision": 0.8837209302325582,
      "recall": 0.304,
      "flagged": 43,
      "hits": 38
     },
     {
      "rule": ">=11",
      "mcc": 0.4221185203538818,
      "precision": 0.9310344827586207,
      "recall": 0.216,
      "flagged": 29,
      "hits": 27
     },
     {
      "rule": ">=12",
      "mcc": 0.38582043384756526,
      "precision": 0.92,
      "recall": 0.184,
      "flagged": 25,
      "hits": 23
     }
    ],
    "lw max [loop,role,all]": [
     {
      "rule": ">=2",
      "mcc": 0.2055344917215584,
      "precision": 0.15938303341902313,
      "recall": 0.992,
      "flagged": 778,
      "hits": 124
     },
     {
      "rule": ">=3",
      "mcc": 0.318504388110102,
      "precision": 0.2168458781362007,
      "recall": 0.968,
      "flagged": 558,
      "hits": 121
     },
     {
      "rule": ">=4",
      "mcc": 0.4502593203466498,
      "precision": 0.323943661971831,
      "recall": 0.92,
      "flagged": 355,
      "hits": 115
     },
     {
      "rule": ">=5",
      "mcc": 0.5656763673317842,
      "precision": 0.45454545454545453,
      "recall": 0.88,
      "flagged": 242,
      "hits": 110
     },
     {
      "rule": ">=6",
      "mcc": 0.6268918680954176,
      "precision": 0.5706214689265536,
      "recall": 0.808,
      "flagged": 177,
      "hits": 101
     },
     {
      "rule": ">=7",
      "mcc": 0.5901850774224267,
      "precision": 0.6328125,
      "recall": 0.648,
      "flagged": 128,
      "hits": 81
     },
     {
      "rule": ">=8",
      "mcc": 0.6096403423552431,
      "precision": 0.7184466019417476,
      "recall": 0.592,
      "flagged": 103,
      "hits": 74
     },
     {
      "rule": ">=9",
      "mcc": 0.6219340861313678,
      "precision": 0.8072289156626506,
      "recall": 0.536,
      "flagged": 83,
      "hits": 67
     },
     {
      "rule": ">=10",
      "mcc": 0.6021758625487099,
      "precision": 0.855072463768116,
      "recall": 0.472,
      "flagged": 69,
      "hits": 59
     },
     {
      "rule": ">=11",
      "mcc": 0.5316150878066033,
      "precision": 0.8979591836734694,
      "recall": 0.352,
      "flagged": 49,
      "hits": 44
     },
     {
      "rule": ">=12",
      "mcc": 0.47939944652153677,
      "precision": 0.9210526315789473,
      "recall": 0.28,
      "flagged": 38,
      "hits": 35
     }
    ],
    "lw max [loop,role,all,decl]": [
     {
      "rule": ">=2",
      "mcc": 0.2055344917215584,
      "precision": 0.15938303341902313,
      "recall": 0.992,
      "flagged": 778,
      "hits": 124
     },
     {
      "rule": ">=3",
      "mcc": 0.318504388110102,
      "precision": 0.2168458781362007,
      "recall": 0.968,
      "flagged": 558,
      "hits": 121
     },
     {
      "rule": ">=4",
      "mcc": 0.44920266375237455,
      "precision": 0.32303370786516855,
      "recall": 0.92,
      "flagged": 356,
      "hits": 115
     },
     {
      "rule": ">=5",
      "mcc": 0.564021568466509,
      "precision": 0.45267489711934156,
      "recall": 0.88,
      "flagged": 243,
      "hits": 110
     },
     {
      "rule": ">=6",
      "mcc": 0.6300537721612223,
      "precision": 0.5698324022346368,
      "recall": 0.816,
      "flagged": 179,
      "hits": 102
     },
     {
      "rule": ">=7",
      "mcc": 0.6078792297769131,
      "precision": 0.6412213740458015,
      "recall": 0.672,
      "flagged": 131,
      "hits": 84
     },
     {
      "rule": ">=8",
      "mcc": 0.6119021551855085,
      "precision": 0.7142857142857143,
      "recall": 0.6,
      "flagged": 105,
      "hits": 75
     },
     {
      "rule": ">=9",
      "mcc": 0.6219340861313678,
      "precision": 0.8072289156626506,
      "recall": 0.536,
      "flagged": 83,
      "hits": 67
     },
     {
      "rule": ">=10",
      "mcc": 0.6021758625487099,
      "precision": 0.855072463768116,
      "recall": 0.472,
      "flagged": 69,
      "hits": 59
     },
     {
      "rule": ">=11",
      "mcc": 0.5316150878066033,
      "precision": 0.8979591836734694,
      "recall": 0.352,
      "flagged": 49,
      "hits": 44
     },
     {
      "rule": ">=12",
      "mcc": 0.47939944652153677,
      "precision": 0.9210526315789473,
      "recall": 0.28,
      "flagged": 38,
      "hits": 35
     }
    ],
    "lw max [loop,role,all,sig]": [
     {
      "rule": ">=2",
      "mcc": 0.20103433868611426,
      "precision": 0.15776081424936386,
      "recall": 0.992,
      "flagged": 786,
      "hits": 124
     },
     {
      "rule": ">=3",
      "mcc": 0.30593180049007607,
      "precision": 0.2097053726169844,
      "recall": 0.968,
      "flagged": 577,
      "hits": 121
     },
     {
      "rule": ">=4",
      "mcc": 0.4039709576290009,
      "precision": 0.2860696517412935,
      "recall": 0.92,
      "flagged": 402,
      "hits": 115
     },
     {
      "rule": ">=5",
      "mcc": 0.5110614200825513,
      "precision": 0.39568345323741005,
      "recall": 0.88,
      "flagged": 278,
      "hits": 110
     },
     {
      "rule": ">=6",
      "mcc": 0.5844359516113585,
      "precision": 0.51,
      "recall": 0.816,
      "flagged": 200,
      "hits": 102
     },
     {
      "rule": ">=7",
      "mcc": 0.5678493692895784,
      "precision": 0.5793103448275863,
      "recall": 0.672,
      "flagged": 145,
      "hits": 84
     },
     {
      "rule": ">=8",
      "mcc": 0.5858863287774894,
      "precision": 0.6608695652173913,
      "recall": 0.608,
      "flagged": 115,
      "hits": 76
     },
     {
      "rule": ">=9",
      "mcc": 0.596818917004719,
      "precision": 0.7472527472527473,
      "recall": 0.544,
      "flagged": 91,
      "hits": 68
     },
     {
      "rule": ">=10",
      "mcc": 0.5990463141238586,
      "precision": 0.8243243243243243,
      "recall": 0.488,
      "flagged": 74,
      "hits": 61
     },
     {
      "rule": ">=11",
      "mcc": 0.5262998542438926,
      "precision": 0.8518518518518519,
      "recall": 0.368,
      "flagged": 54,
      "hits": 46
     },
     {
      "rule": ">=12",
      "mcc": 0.4873947277349421,
      "precision": 0.8837209302325582,
      "recall": 0.304,
      "flagged": 43,
      "hits": 38
     }
    ],
    "MaxLive [text,unit,locals]  (Crichton)": [
     {
      "rule": ">=2",
      "mcc": 0.30524936097278077,
      "precision": 0.2125,
      "recall": 0.952,
      "flagged": 560,
      "hits": 119
     },
     {
      "rule": ">=3",
      "mcc": 0.41789751618383886,
      "precision": 0.32398753894080995,
      "recall": 0.832,
      "flagged": 321,
      "hits": 104
     },
     {
      "rule": ">=4",
      "mcc": 0.49799558179756737,
      "precision": 0.4587628865979381,
      "recall": 0.712,
      "flagged": 194,
      "hits": 89
     },
     {
      "rule": ">=5",
      "mcc": 0.4911630122593859,
      "precision": 0.5803571428571429,
      "recall": 0.52,
      "flagged": 112,
      "hits": 65
     },
     {
      "rule": ">=6",
      "mcc": 0.4355199493839431,
      "precision": 0.7142857142857143,
      "recall": 0.32,
      "flagged": 56,
      "hits": 40
     },
     {
      "rule": ">=7",
      "mcc": 0.39168867724493256,
      "precision": 0.7837837837837838,
      "recall": 0.232,
      "flagged": 37,
      "hits": 29
     },
     {
      "rule": ">=8",
      "mcc": 0.34718977491914277,
      "precision": 0.84,
      "recall": 0.168,
      "flagged": 25,
      "hits": 21
     },
     {
      "rule": ">=9",
      "mcc": 0.3251471012260917,
      "precision": 0.8571428571428571,
      "recall": 0.144,
      "flagged": 21,
      "hits": 18
     },
     {
      "rule": ">=10",
      "mcc": 0.30196886167694986,
      "precision": 0.8823529411764706,
      "recall": 0.12,
      "flagged": 17,
      "hits": 15
     },
     {
      "rule": ">=11",
      "mcc": 0.2506951135486016,
      "precision": 0.9090909090909091,
      "recall": 0.08,
      "flagged": 11,
      "hits": 10
     },
     {
      "rule": ">=12",
      "mcc": 0.18643860083001562,
      "precision": 0.8571428571428571,
      "recall": 0.048,
      "flagged": 7,
      "hits": 6
     }
    ],
    "vars count [all]": [
     {
      "rule": ">=3",
      "mcc": 0.30887175225661473,
      "precision": 0.20812182741116753,
      "recall": 0.984,
      "flagged": 591,
      "hits": 123
     },
     {
      "rule": ">=4",
      "mcc": 0.39183193904913227,
      "precision": 0.26419213973799127,
      "recall": 0.968,
      "flagged": 458,
      "hits": 121
     },
     {
      "rule": ">=5",
      "mcc": 0.4597129976982471,
      "precision": 0.32954545454545453,
      "recall": 0.928,
      "flagged": 352,
      "hits": 116
     },
     {
      "rule": ">=6",
      "mcc": 0.520563304022713,
      "precision": 0.40217391304347827,
      "recall": 0.888,
      "flagged": 276,
      "hits": 111
     },
     {
      "rule": ">=7",
      "mcc": 0.5774882079700415,
      "precision": 0.4883720930232558,
      "recall": 0.84,
      "flagged": 215,
      "hits": 105
     },
     {
      "rule": ">=8",
      "mcc": 0.6023228609916262,
      "precision": 0.5574712643678161,
      "recall": 0.776,
      "flagged": 174,
      "hits": 97
     },
     {
      "rule": ">=9",
      "mcc": 0.6341681211734267,
      "precision": 0.6567164179104478,
      "recall": 0.704,
      "flagged": 134,
      "hits": 88
     },
     {
      "rule": ">=10",
      "mcc": 0.6476167871993584,
      "precision": 0.7297297297297297,
      "recall": 0.648,
      "flagged": 111,
      "hits": 81
     },
     {
      "rule": ">=12",
      "mcc": 0.6080460634307316,
      "precision": 0.810126582278481,
      "recall": 0.512,
      "flagged": 79,
      "hits": 64
     },
     {
      "rule": ">=15",
      "mcc": 0.46672518557732884,
      "precision": 0.8260869565217391,
      "recall": 0.304,
      "flagged": 46,
      "hits": 38
     },
     {
      "rule": ">=20",
      "mcc": 0.3463628733975305,
      "precision": 0.8695652173913043,
      "recall": 0.16,
      "flagged": 23,
      "hits": 20
     }
    ],
    "vars count [locals]": [
     {
      "rule": ">=3",
      "mcc": 0.38862762540938073,
      "precision": 0.27230046948356806,
      "recall": 0.928,
      "flagged": 426,
      "hits": 116
     },
     {
      "rule": ">=4",
      "mcc": 0.4512515190021167,
      "precision": 0.34627831715210355,
      "recall": 0.856,
      "flagged": 309,
      "hits": 107
     },
     {
      "rule": ">=5",
      "mcc": 0.5068267622124577,
      "precision": 0.4369369369369369,
      "recall": 0.776,
      "flagged": 222,
      "hits": 97
     },
     {
      "rule": ">=6",
      "mcc": 0.5546542102334584,
      "precision": 0.5329341317365269,
      "recall": 0.712,
      "flagged": 167,
      "hits": 89
     },
     {
      "rule": ">=7",
      "mcc": 0.5631582934032151,
      "precision": 0.609375,
      "recall": 0.624,
      "flagged": 128,
      "hits": 78
     },
     {
      "rule": ">=8",
      "mcc": 0.5749645586511098,
      "precision": 0.696969696969697,
      "recall": 0.552,
      "flagged": 99,
      "hits": 69
     },
     {
      "rule": ">=9",
      "mcc": 0.5968770539970146,
      "precision": 0.7974683544303798,
      "recall": 0.504,
      "flagged": 79,
      "hits": 63
     },
     {
      "rule": ">=10",
      "mcc": 0.5761658144749728,
      "precision": 0.8461538461538461,
      "recall": 0.44,
      "flagged": 65,
      "hits": 55
     },
     {
      "rule": ">=12",
      "mcc": 0.49498787682785067,
      "precision": 0.8863636363636364,
      "recall": 0.312,
      "flagged": 44,
      "hits": 39
     },
     {
      "rule": ">=15",
      "mcc": 0.3359003075028805,
      "precision": 0.8636363636363636,
      "recall": 0.152,
      "flagged": 22,
      "hits": 19
     },
     {
      "rule": ">=20",
      "mcc": 0.22073348401035686,
      "precision": 0.8888888888888888,
      "recall": 0.064,
      "flagged": 9,
      "hits": 8
     }
    ],
    "vars count [params]": [
     {
      "rule": ">=3",
      "mcc": 0.1221241563220723,
      "precision": 0.2191780821917808,
      "recall": 0.256,
      "flagged": 146,
      "hits": 32
     },
     {
      "rule": ">=4",
      "mcc": 0.06777040876514379,
      "precision": 0.2,
      "recall": 0.12,
      "flagged": 75,
      "hits": 15
     },
     {
      "rule": ">=5",
      "mcc": 0.05626697838679574,
      "precision": 0.21621621621621623,
      "recall": 0.064,
      "flagged": 37,
      "hits": 8
     },
     {
      "rule": ">=6",
      "mcc": 0.004587920860910236,
      "precision": 0.13333333333333333,
      "recall": 0.016,
      "flagged": 15,
      "hits": 2
     },
     {
      "rule": ">=7",
      "mcc": 0.029095140559426504,
      "precision": 0.2222222222222222,
      "recall": 0.016,
      "flagged": 9,
      "hits": 2
     },
     {
      "rule": ">=8",
      "mcc": 0.041714892652366824,
      "precision": 0.2857142857142857,
      "recall": 0.016,
      "flagged": 7,
      "hits": 2
     },
     {
      "rule": ">=9",
      "mcc": -0.023133129578859095,
      "precision": 0.0,
      "recall": 0.0,
      "flagged": 4,
      "hits": 0
     },
     {
      "rule": ">=10",
      "mcc": -0.020024150339262217,
      "precision": 0.0,
      "recall": 0.0,
      "flagged": 3,
      "hits": 0
     },
     {
      "rule": ">=12",
      "mcc": -0.016341719339045414,
      "precision": 0.0,
      "recall": 0.0,
      "flagged": 2,
      "hits": 0
     },
     {
      "rule": ">=15",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     },
     {
      "rule": ">=20",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     }
    ],
    "vars count [fields]": [
     {
      "rule": ">=3",
      "mcc": 0.24306661412237432,
      "precision": 0.3096774193548387,
      "recall": 0.384,
      "flagged": 155,
      "hits": 48
     },
     {
      "rule": ">=4",
      "mcc": 0.2926265243836028,
      "precision": 0.41414141414141414,
      "recall": 0.328,
      "flagged": 99,
      "hits": 41
     },
     {
      "rule": ">=5",
      "mcc": 0.3168438036765793,
      "precision": 0.5072463768115942,
      "recall": 0.28,
      "flagged": 69,
      "hits": 35
     },
     {
      "rule": ">=6",
      "mcc": 0.2940435535209604,
      "precision": 0.5652173913043478,
      "recall": 0.208,
      "flagged": 46,
      "hits": 26
     },
     {
      "rule": ">=7",
      "mcc": 0.26429469604695704,
      "precision": 0.5882352941176471,
      "recall": 0.16,
      "flagged": 34,
      "hits": 20
     },
     {
      "rule": ">=8",
      "mcc": 0.2670818454093355,
      "precision": 0.6428571428571429,
      "recall": 0.144,
      "flagged": 28,
      "hits": 18
     },
     {
      "rule": ">=9",
      "mcc": 0.270993349287656,
      "precision": 0.75,
      "recall": 0.12,
      "flagged": 20,
      "hits": 15
     },
     {
      "rule": ">=10",
      "mcc": 0.2553071063871534,
      "precision": 0.7647058823529411,
      "recall": 0.104,
      "flagged": 17,
      "hits": 13
     },
     {
      "rule": ">=12",
      "mcc": 0.17552462537717256,
      "precision": 0.7,
      "recall": 0.056,
      "flagged": 10,
      "hits": 7
     },
     {
      "rule": ">=15",
      "mcc": 0.10242835665798775,
      "precision": 0.6,
      "recall": 0.024,
      "flagged": 5,
      "hits": 3
     },
     {
      "rule": ">=20",
      "mcc": -0.016341719339045414,
      "precision": 0.0,
      "recall": 0.0,
      "flagged": 2,
      "hits": 0
     }
    ],
    "vars count [reassigned]": [
     {
      "rule": ">=3",
      "mcc": 0.37704605143210623,
      "precision": 0.5512820512820513,
      "recall": 0.344,
      "flagged": 78,
      "hits": 43
     },
     {
      "rule": ">=4",
      "mcc": 0.31293470878889024,
      "precision": 0.5833333333333334,
      "recall": 0.224,
      "flagged": 48,
      "hits": 28
     },
     {
      "rule": ">=5",
      "mcc": 0.2975690922707848,
      "precision": 0.6470588235294118,
      "recall": 0.176,
      "flagged": 34,
      "hits": 22
     },
     {
      "rule": ">=6",
      "mcc": 0.2740989133667999,
      "precision": 0.6666666666666666,
      "recall": 0.144,
      "flagged": 27,
      "hits": 18
     },
     {
      "rule": ">=7",
      "mcc": 0.24577449886290892,
      "precision": 0.6521739130434783,
      "recall": 0.12,
      "flagged": 23,
      "hits": 15
     },
     {
      "rule": ">=8",
      "mcc": 0.2319762287422552,
      "precision": 0.7058823529411765,
      "recall": 0.096,
      "flagged": 17,
      "hits": 12
     },
     {
      "rule": ">=9",
      "mcc": 0.22438771841116056,
      "precision": 0.7692307692307693,
      "recall": 0.08,
      "flagged": 13,
      "hits": 10
     },
     {
      "rule": ">=10",
      "mcc": 0.2090865561237567,
      "precision": 0.75,
      "recall": 0.072,
      "flagged": 12,
      "hits": 9
     },
     {
      "rule": ">=12",
      "mcc": 0.1703850233860429,
      "precision": 0.75,
      "recall": 0.048,
      "flagged": 8,
      "hits": 6
     },
     {
      "rule": ">=15",
      "mcc": 0.051182264969890236,
      "precision": 0.5,
      "recall": 0.008,
      "flagged": 2,
      "hits": 1
     },
     {
      "rule": ">=20",
      "mcc": 0.08389731634517568,
      "precision": 1.0,
      "recall": 0.008,
      "flagged": 1,
      "hits": 1
     }
    ],
    "vars count [weighted]": [
     {
      "rule": ">=3",
      "mcc": 0.27731639104414296,
      "precision": 0.19158878504672897,
      "recall": 0.984,
      "flagged": 642,
      "hits": 123
     },
     {
      "rule": ">=4",
      "mcc": 0.35719427409375304,
      "precision": 0.23874755381604695,
      "recall": 0.976,
      "flagged": 511,
      "hits": 122
     },
     {
      "rule": ">=5",
      "mcc": 0.4373362465625735,
      "precision": 0.2961165048543689,
      "recall": 0.976,
      "flagged": 412,
      "hits": 122
     },
     {
      "rule": ">=6",
      "mcc": 0.5064815237142367,
      "precision": 0.36645962732919257,
      "recall": 0.944,
      "flagged": 322,
      "hits": 118
     },
     {
      "rule": ">=7",
      "mcc": 0.5394713939771953,
      "precision": 0.4220532319391635,
      "recall": 0.888,
      "flagged": 263,
      "hits": 111
     },
     {
      "rule": ">=8",
      "mcc": 0.5736724101914569,
      "precision": 0.47555555555555556,
      "recall": 0.856,
      "flagged": 225,
      "hits": 107
     },
     {
      "rule": ">=9",
      "mcc": 0.6208313365780326,
      "precision": 0.5573770491803278,
      "recall": 0.816,
      "flagged": 183,
      "hits": 102
     },
     {
      "rule": ">=10",
      "mcc": 0.6390372504691394,
      "precision": 0.6266666666666667,
      "recall": 0.752,
      "flagged": 150,
      "hits": 94
     },
     {
      "rule": ">=12",
      "mcc": 0.6728858403585743,
      "precision": 0.7350427350427351,
      "recall": 0.688,
      "flagged": 117,
      "hits": 86
     },
     {
      "rule": ">=15",
      "mcc": 0.5763668888353581,
      "precision": 0.7654320987654321,
      "recall": 0.496,
      "flagged": 81,
      "hits": 62
     },
     {
      "rule": ">=20",
      "mcc": 0.4443197472660369,
      "precision": 0.8,
      "recall": 0.288,
      "flagged": 45,
      "hits": 36
     }
    ],
    "flow in_params": [
     {
      "rule": ">=3",
      "mcc": 0.1221241563220723,
      "precision": 0.2191780821917808,
      "recall": 0.256,
      "flagged": 146,
      "hits": 32
     },
     {
      "rule": ">=4",
      "mcc": 0.06777040876514379,
      "precision": 0.2,
      "recall": 0.12,
      "flagged": 75,
      "hits": 15
     },
     {
      "rule": ">=5",
      "mcc": 0.05626697838679574,
      "precision": 0.21621621621621623,
      "recall": 0.064,
      "flagged": 37,
      "hits": 8
     },
     {
      "rule": ">=6",
      "mcc": 0.004587920860910236,
      "precision": 0.13333333333333333,
      "recall": 0.016,
      "flagged": 15,
      "hits": 2
     },
     {
      "rule": ">=7",
      "mcc": 0.029095140559426504,
      "precision": 0.2222222222222222,
      "recall": 0.016,
      "flagged": 9,
      "hits": 2
     },
     {
      "rule": ">=8",
      "mcc": 0.041714892652366824,
      "precision": 0.2857142857142857,
      "recall": 0.016,
      "flagged": 7,
      "hits": 2
     },
     {
      "rule": ">=9",
      "mcc": -0.023133129578859095,
      "precision": 0.0,
      "recall": 0.0,
      "flagged": 4,
      "hits": 0
     },
     {
      "rule": ">=10",
      "mcc": -0.020024150339262217,
      "precision": 0.0,
      "recall": 0.0,
      "flagged": 3,
      "hits": 0
     },
     {
      "rule": ">=12",
      "mcc": -0.016341719339045414,
      "precision": 0.0,
      "recall": 0.0,
      "flagged": 2,
      "hits": 0
     },
     {
      "rule": ">=15",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     },
     {
      "rule": ">=20",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     }
    ],
    "flow in_fields": [
     {
      "rule": ">=3",
      "mcc": 0.24306661412237432,
      "precision": 0.3096774193548387,
      "recall": 0.384,
      "flagged": 155,
      "hits": 48
     },
     {
      "rule": ">=4",
      "mcc": 0.2926265243836028,
      "precision": 0.41414141414141414,
      "recall": 0.328,
      "flagged": 99,
      "hits": 41
     },
     {
      "rule": ">=5",
      "mcc": 0.3168438036765793,
      "precision": 0.5072463768115942,
      "recall": 0.28,
      "flagged": 69,
      "hits": 35
     },
     {
      "rule": ">=6",
      "mcc": 0.2940435535209604,
      "precision": 0.5652173913043478,
      "recall": 0.208,
      "flagged": 46,
      "hits": 26
     },
     {
      "rule": ">=7",
      "mcc": 0.26429469604695704,
      "precision": 0.5882352941176471,
      "recall": 0.16,
      "flagged": 34,
      "hits": 20
     },
     {
      "rule": ">=8",
      "mcc": 0.2670818454093355,
      "precision": 0.6428571428571429,
      "recall": 0.144,
      "flagged": 28,
      "hits": 18
     },
     {
      "rule": ">=9",
      "mcc": 0.270993349287656,
      "precision": 0.75,
      "recall": 0.12,
      "flagged": 20,
      "hits": 15
     },
     {
      "rule": ">=10",
      "mcc": 0.2553071063871534,
      "precision": 0.7647058823529411,
      "recall": 0.104,
      "flagged": 17,
      "hits": 13
     },
     {
      "rule": ">=12",
      "mcc": 0.17552462537717256,
      "precision": 0.7,
      "recall": 0.056,
      "flagged": 10,
      "hits": 7
     },
     {
      "rule": ">=15",
      "mcc": 0.10242835665798775,
      "precision": 0.6,
      "recall": 0.024,
      "flagged": 5,
      "hits": 3
     },
     {
      "rule": ">=20",
      "mcc": -0.016341719339045414,
      "precision": 0.0,
      "recall": 0.0,
      "flagged": 2,
      "hits": 0
     }
    ],
    "flow in_results": [
     {
      "rule": ">=3",
      "mcc": 0.46408477428876294,
      "precision": 0.6911764705882353,
      "recall": 0.376,
      "flagged": 68,
      "hits": 47
     },
     {
      "rule": ">=4",
      "mcc": 0.45187466057087294,
      "precision": 0.7547169811320755,
      "recall": 0.32,
      "flagged": 53,
      "hits": 40
     },
     {
      "rule": ">=5",
      "mcc": 0.4178526898442213,
      "precision": 0.8,
      "recall": 0.256,
      "flagged": 40,
      "hits": 32
     },
     {
      "rule": ">=6",
      "mcc": 0.41335936741833545,
      "precision": 0.875,
      "recall": 0.224,
      "flagged": 32,
      "hits": 28
     },
     {
      "rule": ">=7",
      "mcc": 0.3356188505914225,
      "precision": 0.9,
      "recall": 0.144,
      "flagged": 20,
      "hits": 18
     },
     {
      "rule": ">=8",
      "mcc": 0.31354521194547486,
      "precision": 0.8888888888888888,
      "recall": 0.128,
      "flagged": 18,
      "hits": 16
     },
     {
      "rule": ">=9",
      "mcc": 0.25101523284180144,
      "precision": 0.8461538461538461,
      "recall": 0.088,
      "flagged": 13,
      "hits": 11
     },
     {
      "rule": ">=10",
      "mcc": 0.1703850233860429,
      "precision": 0.75,
      "recall": 0.048,
      "flagged": 8,
      "hits": 6
     },
     {
      "rule": ">=12",
      "mcc": 0.07245296184098668,
      "precision": 0.5,
      "recall": 0.016,
      "flagged": 4,
      "hits": 2
     },
     {
      "rule": ">=15",
      "mcc": 0.051182264969890236,
      "precision": 0.5,
      "recall": 0.008,
      "flagged": 2,
      "hits": 1
     },
     {
      "rule": ">=20",
      "mcc": 0.08389731634517568,
      "precision": 1.0,
      "recall": 0.008,
      "flagged": 1,
      "hits": 1
     }
    ],
    "flow in_all": [
     {
      "rule": ">=3",
      "mcc": 0.2692095620406106,
      "precision": 0.21861471861471862,
      "recall": 0.808,
      "flagged": 462,
      "hits": 101
     },
     {
      "rule": ">=4",
      "mcc": 0.3227444705961941,
      "precision": 0.2847682119205298,
      "recall": 0.688,
      "flagged": 302,
      "hits": 86
     },
     {
      "rule": ">=5",
      "mcc": 0.37824821624049965,
      "precision": 0.3574660633484163,
      "recall": 0.632,
      "flagged": 221,
      "hits": 79
     },
     {
      "rule": ">=6",
      "mcc": 0.4385897834709769,
      "precision": 0.46405228758169936,
      "recall": 0.568,
      "flagged": 153,
      "hits": 71
     },
     {
      "rule": ">=7",
      "mcc": 0.4820797650131463,
      "precision": 0.5652173913043478,
      "recall": 0.52,
      "flagged": 115,
      "hits": 65
     },
     {
      "rule": ">=8",
      "mcc": 0.43972929226184715,
      "precision": 0.5824175824175825,
      "recall": 0.424,
      "flagged": 91,
      "hits": 53
     },
     {
      "rule": ">=9",
      "mcc": 0.4314040917925432,
      "precision": 0.6428571428571429,
      "recall": 0.36,
      "flagged": 70,
      "hits": 45
     },
     {
      "rule": ">=10",
      "mcc": 0.3662720630054877,
      "precision": 0.6296296296296297,
      "recall": 0.272,
      "flagged": 54,
      "hits": 34
     },
     {
      "rule": ">=12",
      "mcc": 0.3208144238342703,
      "precision": 0.696969696969697,
      "recall": 0.184,
      "flagged": 33,
      "hits": 23
     },
     {
      "rule": ">=15",
      "mcc": 0.270993349287656,
      "precision": 0.75,
      "recall": 0.12,
      "flagged": 20,
      "hits": 15
     },
     {
      "rule": ">=20",
      "mcc": 0.1928574692614535,
      "precision": 0.7272727272727273,
      "recall": 0.064,
      "flagged": 11,
      "hits": 8
     }
    ],
    "flow max_from": [
     {
      "rule": ">=3",
      "mcc": 0.40577394561068936,
      "precision": 0.5368421052631579,
      "recall": 0.408,
      "flagged": 95,
      "hits": 51
     },
     {
      "rule": ">=4",
      "mcc": 0.3500843579224302,
      "precision": 0.6326530612244898,
      "recall": 0.248,
      "flagged": 49,
      "hits": 31
     },
     {
      "rule": ">=5",
      "mcc": 0.31430138571474225,
      "precision": 0.7241379310344828,
      "recall": 0.168,
      "flagged": 29,
      "hits": 21
     },
     {
      "rule": ">=6",
      "mcc": 0.1711326895498788,
      "precision": 0.6153846153846154,
      "recall": 0.064,
      "flagged": 13,
      "hits": 8
     },
     {
      "rule": ">=7",
      "mcc": 0.11407674674119121,
      "precision": 0.5714285714285714,
      "recall": 0.032,
      "flagged": 7,
      "hits": 4
     },
     {
      "rule": ">=8",
      "mcc": 0.10242835665798775,
      "precision": 0.6,
      "recall": 0.024,
      "flagged": 5,
      "hits": 3
     },
     {
      "rule": ">=9",
      "mcc": 0.08389731634517568,
      "precision": 1.0,
      "recall": 0.008,
      "flagged": 1,
      "hits": 1
     },
     {
      "rule": ">=10",
      "mcc": 0.08389731634517568,
      "precision": 1.0,
      "recall": 0.008,
      "flagged": 1,
      "hits": 1
     },
     {
      "rule": ">=12",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     },
     {
      "rule": ">=15",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     },
     {
      "rule": ">=20",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     }
    ],
    "flow derived": [
     {
      "rule": ">=3",
      "mcc": 0.5261255239720098,
      "precision": 0.463768115942029,
      "recall": 0.768,
      "flagged": 207,
      "hits": 96
     },
     {
      "rule": ">=4",
      "mcc": 0.5700940006138673,
      "precision": 0.5886524822695035,
      "recall": 0.664,
      "flagged": 141,
      "hits": 83
     },
     {
      "rule": ">=5",
      "mcc": 0.6012893035235342,
      "precision": 0.72,
      "recall": 0.576,
      "flagged": 100,
      "hits": 72
     },
     {
      "rule": ">=6",
      "mcc": 0.5921021964558862,
      "precision": 0.7875,
      "recall": 0.504,
      "flagged": 80,
      "hits": 63
     },
     {
      "rule": ">=7",
      "mcc": 0.5572146409640212,
      "precision": 0.828125,
      "recall": 0.424,
      "flagged": 64,
      "hits": 53
     },
     {
      "rule": ">=8",
      "mcc": 0.5390640557532466,
      "precision": 0.8846153846153846,
      "recall": 0.368,
      "flagged": 52,
      "hits": 46
     },
     {
      "rule": ">=9",
      "mcc": 0.5170286625982005,
      "precision": 0.9111111111111111,
      "recall": 0.328,
      "flagged": 45,
      "hits": 41
     },
     {
      "rule": ">=10",
      "mcc": 0.42186913677772525,
      "precision": 0.9032258064516129,
      "recall": 0.224,
      "flagged": 31,
      "hits": 28
     },
     {
      "rule": ">=12",
      "mcc": 0.3461801625052296,
      "precision": 0.9047619047619048,
      "recall": 0.152,
      "flagged": 21,
      "hits": 19
     },
     {
      "rule": ">=15",
      "mcc": 0.23615560281058479,
      "precision": 0.9,
      "recall": 0.072,
      "flagged": 10,
      "hits": 9
     },
     {
      "rule": ">=20",
      "mcc": 0.16803905326083246,
      "precision": 1.0,
      "recall": 0.032,
      "flagged": 4,
      "hits": 4
     }
    ],
    "flow out_vars": [
     {
      "rule": ">=3",
      "mcc": 0.3161651884263587,
      "precision": 0.3169642857142857,
      "recall": 0.568,
      "flagged": 224,
      "hits": 71
     },
     {
      "rule": ">=4",
      "mcc": 0.3657672069054243,
      "precision": 0.40384615384615385,
      "recall": 0.504,
      "flagged": 156,
      "hits": 63
     },
     {
      "rule": ">=5",
      "mcc": 0.4244445068458596,
      "precision": 0.5392156862745098,
      "recall": 0.44,
      "flagged": 102,
      "hits": 55
     },
     {
      "rule": ">=6",
      "mcc": 0.4032580924200535,
      "precision": 0.5844155844155844,
      "recall": 0.36,
      "flagged": 77,
      "hits": 45
     },
     {
      "rule": ">=7",
      "mcc": 0.4027835307818761,
      "precision": 0.65,
      "recall": 0.312,
      "flagged": 60,
      "hits": 39
     },
     {
      "rule": ">=8",
      "mcc": 0.386560235515197,
      "precision": 0.68,
      "recall": 0.272,
      "flagged": 50,
      "hits": 34
     },
     {
      "rule": ">=9",
      "mcc": 0.33748011347550183,
      "precision": 0.6842105263157895,
      "recall": 0.208,
      "flagged": 38,
      "hits": 26
     },
     {
      "rule": ">=10",
      "mcc": 0.2814746253835795,
      "precision": 0.6923076923076923,
      "recall": 0.144,
      "flagged": 26,
      "hits": 18
     },
     {
      "rule": ">=12",
      "mcc": 0.2553071063871534,
      "precision": 0.7647058823529411,
      "recall": 0.104,
      "flagged": 17,
      "hits": 13
     },
     {
      "rule": ">=15",
      "mcc": 0.2090865561237567,
      "precision": 0.75,
      "recall": 0.072,
      "flagged": 12,
      "hits": 9
     },
     {
      "rule": ">=20",
      "mcc": 0.10242835665798775,
      "precision": 0.6,
      "recall": 0.024,
      "flagged": 5,
      "hits": 3
     }
    ],
    "flow max_fanout": [
     {
      "rule": ">=3",
      "mcc": 0.40940958304042757,
      "precision": 0.44370860927152317,
      "recall": 0.536,
      "flagged": 151,
      "hits": 67
     },
     {
      "rule": ">=4",
      "mcc": 0.4516482518524688,
      "precision": 0.5566037735849056,
      "recall": 0.472,
      "flagged": 106,
      "hits": 59
     },
     {
      "rule": ">=5",
      "mcc": 0.42980500035961844,
      "precision": 0.618421052631579,
      "recall": 0.376,
      "flagged": 76,
      "hits": 47
     },
     {
      "rule": ">=6",
      "mcc": 0.3971505665772784,
      "precision": 0.625,
      "recall": 0.32,
      "flagged": 64,
      "hits": 40
     },
     {
      "rule": ">=7",
      "mcc": 0.34113760131889576,
      "precision": 0.625,
      "recall": 0.24,
      "flagged": 48,
      "hits": 30
     },
     {
      "rule": ">=8",
      "mcc": 0.3437712916937702,
      "precision": 0.7027027027027027,
      "recall": 0.208,
      "flagged": 37,
      "hits": 26
     },
     {
      "rule": ">=9",
      "mcc": 0.3299128651720245,
      "precision": 0.7777777777777778,
      "recall": 0.168,
      "flagged": 27,
      "hits": 21
     },
     {
      "rule": ">=10",
      "mcc": 0.28308097866781595,
      "precision": 0.7619047619047619,
      "recall": 0.128,
      "flagged": 21,
      "hits": 16
     },
     {
      "rule": ">=12",
      "mcc": 0.22790677030532105,
      "precision": 0.7333333333333333,
      "recall": 0.088,
      "flagged": 15,
      "hits": 11
     },
     {
      "rule": ">=15",
      "mcc": 0.20584011409387867,
      "precision": 0.8,
      "recall": 0.064,
      "flagged": 10,
      "hits": 8
     },
     {
      "rule": ">=20",
      "mcc": 0.16803905326083246,
      "precision": 1.0,
      "recall": 0.032,
      "flagged": 4,
      "hits": 4
     }
    ],
    "flow in_out": [
     {
      "rule": ">=3",
      "mcc": 0.31254706077975675,
      "precision": 0.32524271844660196,
      "recall": 0.536,
      "flagged": 206,
      "hits": 67
     },
     {
      "rule": ">=4",
      "mcc": 0.3366545935738847,
      "precision": 0.3971631205673759,
      "recall": 0.448,
      "flagged": 141,
      "hits": 56
     },
     {
      "rule": ">=5",
      "mcc": 0.40181672419050507,
      "precision": 0.5376344086021505,
      "recall": 0.4,
      "flagged": 93,
      "hits": 50
     },
     {
      "rule": ">=6",
      "mcc": 0.42817559060993154,
      "precision": 0.6470588235294118,
      "recall": 0.352,
      "flagged": 68,
      "hits": 44
     },
     {
      "rule": ">=7",
      "mcc": 0.3834419401139041,
      "precision": 0.6875,
      "recall": 0.264,
      "flagged": 48,
      "hits": 33
     },
     {
      "rule": ">=8",
      "mcc": 0.3179274987735108,
      "precision": 0.6666666666666666,
      "recall": 0.192,
      "flagged": 36,
      "hits": 24
     },
     {
      "rule": ">=9",
      "mcc": 0.29270356396854147,
      "precision": 0.7037037037037037,
      "recall": 0.152,
      "flagged": 27,
      "hits": 19
     },
     {
      "rule": ">=10",
      "mcc": 0.23638817704109658,
      "precision": 0.6842105263157895,
      "recall": 0.104,
      "flagged": 19,
      "hits": 13
     },
     {
      "rule": ">=12",
      "mcc": 0.1977602039805197,
      "precision": 0.6923076923076923,
      "recall": 0.072,
      "flagged": 13,
      "hits": 9
     },
     {
      "rule": ">=15",
      "mcc": 0.1928574692614535,
      "precision": 0.7272727272727273,
      "recall": 0.064,
      "flagged": 11,
      "hits": 8
     },
     {
      "rule": ">=20",
      "mcc": 0.03513570912862543,
      "precision": 0.3333333333333333,
      "recall": 0.008,
      "flagged": 3,
      "hits": 1
     }
    ],
    "flow in_through": [
     {
      "rule": ">=3",
      "mcc": 0.17066007372011724,
      "precision": 0.2782608695652174,
      "recall": 0.256,
      "flagged": 115,
      "hits": 32
     },
     {
      "rule": ">=4",
      "mcc": 0.11552466462786115,
      "precision": 0.2830188679245283,
      "recall": 0.12,
      "flagged": 53,
      "hits": 15
     },
     {
      "rule": ">=5",
      "mcc": 0.11259442022634523,
      "precision": 0.3333333333333333,
      "recall": 0.08,
      "flagged": 30,
      "hits": 10
     },
     {
      "rule": ">=6",
      "mcc": 0.0986586791442786,
      "precision": 0.35,
      "recall": 0.056,
      "flagged": 20,
      "hits": 7
     },
     {
      "rule": ">=7",
      "mcc": 0.11532184051776409,
      "precision": 0.4117647058823529,
      "recall": 0.056,
      "flagged": 17,
      "hits": 7
     },
     {
      "rule": ">=8",
      "mcc": 0.09828167605406801,
      "precision": 0.4166666666666667,
      "recall": 0.04,
      "flagged": 12,
      "hits": 5
     },
     {
      "rule": ">=9",
      "mcc": 0.049761918031505994,
      "precision": 0.3333333333333333,
      "recall": 0.016,
      "flagged": 6,
      "hits": 2
     },
     {
      "rule": ">=10",
      "mcc": 0.05966017055139868,
      "precision": 0.4,
      "recall": 0.016,
      "flagged": 5,
      "hits": 2
     },
     {
      "rule": ">=12",
      "mcc": 0.03513570912862543,
      "precision": 0.3333333333333333,
      "recall": 0.008,
      "flagged": 3,
      "hits": 1
     },
     {
      "rule": ">=15",
      "mcc": -0.011549740686285198,
      "precision": 0.0,
      "recall": 0.0,
      "flagged": 1,
      "hits": 0
     },
     {
      "rule": ">=20",
      "mcc": -0.011549740686285198,
      "precision": 0.0,
      "recall": 0.0,
      "flagged": 1,
      "hits": 0
     }
    ],
    "flow in_caught": [
     {
      "rule": ">=3",
      "mcc": 0.175579708098152,
      "precision": 0.23076923076923078,
      "recall": 0.408,
      "flagged": 221,
      "hits": 51
     },
     {
      "rule": ">=4",
      "mcc": 0.1886405621504673,
      "precision": 0.2824427480916031,
      "recall": 0.296,
      "flagged": 131,
      "hits": 37
     },
     {
      "rule": ">=5",
      "mcc": 0.22302804353683625,
      "precision": 0.37037037037037035,
      "recall": 0.24,
      "flagged": 81,
      "hits": 30
     },
     {
      "rule": ">=6",
      "mcc": 0.24704271841478503,
      "precision": 0.4426229508196721,
      "recall": 0.216,
      "flagged": 61,
      "hits": 27
     },
     {
      "rule": ">=7",
      "mcc": 0.21571323231983836,
      "precision": 0.45454545454545453,
      "recall": 0.16,
      "flagged": 44,
      "hits": 20
     },
     {
      "rule": ">=8",
      "mcc": 0.16890387588748354,
      "precision": 0.42424242424242425,
      "recall": 0.112,
      "flagged": 33,
      "hits": 14
     },
     {
      "rule": ">=9",
      "mcc": 0.16530379923521163,
      "precision": 0.4782608695652174,
      "recall": 0.088,
      "flagged": 23,
      "hits": 11
     },
     {
      "rule": ">=10",
      "mcc": 0.13206757981790768,
      "precision": 0.4444444444444444,
      "recall": 0.064,
      "flagged": 18,
      "hits": 8
     },
     {
      "rule": ">=12",
      "mcc": 0.0929745883764033,
      "precision": 0.4444444444444444,
      "recall": 0.032,
      "flagged": 9,
      "hits": 4
     },
     {
      "rule": ">=15",
      "mcc": 0.051182264969890236,
      "precision": 0.5,
      "recall": 0.008,
      "flagged": 2,
      "hits": 1
     },
     {
      "rule": ">=20",
      "mcc": -0.011549740686285198,
      "precision": 0.0,
      "recall": 0.0,
      "flagged": 1,
      "hits": 0
     }
    ],
    "flow bridging": [
     {
      "rule": ">=3",
      "mcc": 0.4723422643293823,
      "precision": 0.47560975609756095,
      "recall": 0.624,
      "flagged": 164,
      "hits": 78
     },
     {
      "rule": ">=4",
      "mcc": 0.5448222847090534,
      "precision": 0.6134453781512605,
      "recall": 0.584,
      "flagged": 119,
      "hits": 73
     },
     {
      "rule": ">=5",
      "mcc": 0.5827036130817306,
      "precision": 0.711340206185567,
      "recall": 0.552,
      "flagged": 97,
      "hits": 69
     },
     {
      "rule": ">=6",
      "mcc": 0.5567979086552697,
      "precision": 0.7564102564102564,
      "recall": 0.472,
      "flagged": 78,
      "hits": 59
     },
     {
      "rule": ">=7",
      "mcc": 0.5628309135155088,
      "precision": 0.8412698412698413,
      "recall": 0.424,
      "flagged": 63,
      "hits": 53
     },
     {
      "rule": ">=8",
      "mcc": 0.5242857295961183,
      "precision": 0.9130434782608695,
      "recall": 0.336,
      "flagged": 46,
      "hits": 42
     },
     {
      "rule": ">=9",
      "mcc": 0.47939272814035483,
      "precision": 0.9,
      "recall": 0.288,
      "flagged": 40,
      "hits": 36
     },
     {
      "rule": ">=10",
      "mcc": 0.4558460220091918,
      "precision": 0.9393939393939394,
      "recall": 0.248,
      "flagged": 33,
      "hits": 31
     },
     {
      "rule": ">=12",
      "mcc": 0.33622991596142077,
      "precision": 0.9444444444444444,
      "recall": 0.136,
      "flagged": 18,
      "hits": 17
     },
     {
      "rule": ">=15",
      "mcc": 0.2506951135486016,
      "precision": 0.9090909090909091,
      "recall": 0.08,
      "flagged": 11,
      "hits": 10
     },
     {
      "rule": ">=20",
      "mcc": 0.20424568694082978,
      "precision": 0.875,
      "recall": 0.056,
      "flagged": 8,
      "hits": 7
     }
    ],
    "flow lw_at_calls": [
     {
      "rule": ">=2",
      "mcc": 0.27803844644193193,
      "precision": 0.22103004291845493,
      "recall": 0.824,
      "flagged": 466,
      "hits": 103
     },
     {
      "rule": ">=3",
      "mcc": 0.375199414150853,
      "precision": 0.30407523510971785,
      "recall": 0.776,
      "flagged": 319,
      "hits": 97
     },
     {
      "rule": ">=4",
      "mcc": 0.4514208606031724,
      "precision": 0.4,
      "recall": 0.72,
      "flagged": 225,
      "hits": 90
     },
     {
      "rule": ">=5",
      "mcc": 0.4967086903565614,
      "precision": 0.49390243902439024,
      "recall": 0.648,
      "flagged": 164,
      "hits": 81
     },
     {
      "rule": ">=6",
      "mcc": 0.53879801601836,
      "precision": 0.5967741935483871,
      "recall": 0.592,
      "flagged": 124,
      "hits": 74
     },
     {
      "rule": ">=7",
      "mcc": 0.5113580110730154,
      "precision": 0.6744186046511628,
      "recall": 0.464,
      "flagged": 86,
      "hits": 58
     },
     {
      "rule": ">=8",
      "mcc": 0.5210170902148382,
      "precision": 0.7464788732394366,
      "recall": 0.424,
      "flagged": 71,
      "hits": 53
     },
     {
      "rule": ">=9",
      "mcc": 0.541308871250726,
      "precision": 0.8448275862068966,
      "recall": 0.392,
      "flagged": 58,
      "hits": 49
     },
     {
      "rule": ">=10",
      "mcc": 0.5172176359178071,
      "precision": 0.8936170212765957,
      "recall": 0.336,
      "flagged": 47,
      "hits": 42
     },
     {
      "rule": ">=11",
      "mcc": 0.47939944652153677,
      "precision": 0.9210526315789473,
      "recall": 0.28,
      "flagged": 38,
      "hits": 35
     },
     {
      "rule": ">=12",
      "mcc": 0.4484440685215546,
      "precision": 0.9666666666666667,
      "recall": 0.232,
      "flagged": 30,
      "hits": 29
     }
    ]
   },
   "keys": [
    "Esri__arcgis-runtime-samples-android@22b9a4c99c82",
    "Esri__geoportal-server-harvester@b8c69260e3d6",
    "IBM__og@d14c20da246c",
    "Microsoft__azure-tools-for-java@d121e8ac9cc3",
    "Microsoft__vso-httpclient-java@7b6329238498",
    "SAP__cloud-espm-v2@a5254f2e6fea",
    "SAP__olingo-jpa-processor-v4@e61b432b876e",
    "Tencent__RapidView@f813c627f859",
    "alibaba__cobar@bc36a14d4a3f",
    "alibaba__jvm-sandbox@5ff3554ce2fc",
    "alibaba__otter@a939897df75a",
    "apache__accumulo@f896c98c2356",
    "apache__airavata@391843a00eef",
    "apache__ambari@2bc4779a1e6a",
    "apache__ant-ivyde@d7f55c647562",
    "apache__apex-core@d17f464fcaf1",
    "apache__aries-rsa@f5aa5ca62c39",
    "apache__asterixdb@223d13a06c4a",
    "apache__atlas@af1719a3472d",
    "apache__attic-polygene-java@031beef87030",
    "apache__avro@1119b6eb5b92",
    "cspeckmim__axis1-java@7043f1ab0397",
    "apache__beam@a956ff77a844",
    "apache__bigtop@2cfcee08fc39",
    "apache__brooklyn-library@89795c5d67d5",
    "apache__brooklyn-server@880eb1da00f6",
    "apache__calcite-avatica@9cf1a92c58f2",
    "apache__camel@8a85a70643c4",
    "apache__chemistry-opencmis@ef8513d708e5",
    "apache__chukwa@65f697285911",
    "apache__cocoon@5d942db1ab41",
    "apache__commons-beanutils@33a067788f2a",
    "apache__commons-chain@2e6b29c77be1",
    "apache__commons-collections@bb0781551c7f",
    "apache__commons-crypto@7b7a36d603ad",
    "apache__commons-dbcp@d3afaa64f8d2",
    "apache__commons-dbutils@b4c8f2470a45",
    "apache__commons-imaging@fa7c16f43406",
    "apache__commons-io@19cd138d25fb",
    "apache__commons-jcs@ad897014842f",
    "apache__commons-math@f3719d89ab6a",
    "apache__commons-net@fb7aae4c64f7",
    "apache__commons-numbers@cfad08c08b18",
    "apache__commons-ognl@0703126efc79",
    "peistation__ctakes@79be3ba28338",
    "apache__cxf-fediz@553ae6e3adeb",
    "apache__derby@bd246fc89d4f",
    "apache__directory-kerby@19fa650424f6",
    "apache__falcon@470e5e9f5de9",
    "apache__felix@a132994b2507",
    "apache__freemarker@02fa5edb3cde",
    "apache__giraph@d3bf4a2cf534",
    "apache__gora@e325402aaa84",
    "apache__groovy@00ee0547c006",
    "apache__hadoop@128dd91e1008",
    "apache__hadoop-common@42a61a4fbc88",
    "apache__hadoop-hdfs@b2d2a3262c58",
    "apache__hbase@44f8abd5c65c",
    "apache__hive@2fa22bf36089",
    "apache__httpcomponents-client@35a2ff2671a5",
    "apache__ignite@7a7c407ea414",
    "apache__incubator-atlas@e0d2cdc27c32",
    "apache__incubator-batchee@d4ad6b76d301",
    "apache__incubator-hivemall@37293f64789f",
    "apache__incubator-hudi@194d904c99eb",
    "apache__incubator-netbeans-html4j@7b354fd0de6a",
    "apache__incubator-pinot@d58f8bce4b59",
    "apache__incubator-shardingsphere@c5cf1d15b02f",
    "apache__incubator-skywalking@32c4bced8a7e",
    "apache__incubator-taverna-common-activities@65324f431521",
    "apache__incubator-taverna-engine@98536c6b702a",
    "apache__james-mime4j@68b2028c677b",
    "apache__james-project@fa24a096a585",
    "apache__jclouds@c2670079fabe",
    "apache__jmeter@0facf1525a7d",
    "apache__joshua@e9cb9ebb4957",
    "apache__jspwiki@820684992fa0",
    "apache__juneau@1bd3d8be0ed8",
    "apache__karaf-cellar@4082b26110e5",
    "apache__knox@8a504c7c7f8e",
    "apache__kylin@6ee0212af9d5",
    "apache__lens@f64a0f598421",
    "apache__lucene-solr@bca22d58e2d1",
    "apache__manifoldcf@542db79eb866",
    "apache__maven-javadoc-plugin@3ab15eb9ec04",
    "apache__maven-plugins@a007e769ed58",
    "apache__maven-scm@6f876b4dc333",
    "apache__maven-surefire@e57f76c7e858",
    "apache__myfaces-tobago@cdd92ed3b0a5",
    "apache__nifi-registry@563bfeda9766",
    "apache__ode@b2ddc6436891",
    "apache__ofbiz@7ba7f3c2e16d",
    "apache__ofbiz-framework@b1304439219b",
    "apache__olingo-odata2@c5e9fdf569b5",
    "apache__oodt@9f2a500b9d06",
    "apache__oozie@491e73ee9f94",
    "apache__openjpa@8c0b843f6e6e",
    "apache__pdfbox@443b7dd95c57",
    "apache__pivot@568543f33966",
    "eclipse__xtext-eclipse@0c7546b6aaf3",
    "eclipse__xtext-web@ff7aa71dbdf9",
    "eclipse__xtext-xtend@20500a324127",
    "RomanGlova__DLab@34483ee52cf8",
    "epam__NGB@340504529fc5",
    "epam__Wilma@af271176f784",
    "facebook__facebook-android-sdk@81ca34a2a0f7",
    "facebook__facebook-java-business-sdk@561f1a75e122",
    "facebook__litho@19503b819b97",
    "google__auto@93a1477d3e63",
    "google__binnavi@8e0aef41402d",
    "google__blockly-android@fb0a186576ad",
    "google__closure-compiler@0393c80ca01b",
    "google__closure-templates@2258bec5ed4b",
    "google__error-prone-javac@a53d069bbdb2",
    "google__gdata-java-client@c6202a55f5f2",
    "google__gitiles@76346b0810de",
    "google__google-java-format@df76e0c7fe82",
    "google__hover@4242c499cf30",
    "google__j2cl@f233ebf547cc",
    "google__jimfs@4adbdea40912",
    "google__physical-web@12604319e99b",
    "apache__portals-pluto@4db5ddd26fb2",
    "apache__qpid@61e6c03338f3",
    "apache__qpid-broker-j@4c4400b98a5a",
    "apache__qpid-jms@59f62b111687",
    "apache__qpid-proton-j@0ca7831d222c",
    "apache__reef@abc122a37d14",
    "apache__rocketmq@971fa8ed8b20",
    "apache__rocketmq-externals@dba6eb0c997d",
    "apache__servicemix-bundles@5f2c7727f71c",
    "apache__sis@002121abc9b9",
    "apache__sqoop@0216f7fbb7b7",
    "apache__stanbol@2fcf471b467f",
    "apache__storm@dc56e32f3dcd",
    "apache__struts@e82c5a207f62",
    "apache__systemml@7fba4b29d653",
    "apache__tajo@fb3261950839",
    "apache__tapestry-5@542950fc0266",
    "apache__tez@d5675c332497",
    "apache__tika@4131c6e30f2e",
    "apache__tomcat@a9c1a0661198",
    "chagge__uima-ruta@08efb111a775",
    "apache__unomi@1745c5221401",
    "apache__vxquery@5d1175d2cb04",
    "alexandrklimov__webservices-xmlschema@f189e891c882",
    "apache__zookeeper@07c3aaf3d723",
    "aws__amazon-kinesis-video-streams-parser-library@c54e6388f0f8",
    "aws__aws-cloudtrail-processing-library@411315808d8d",
    "baidu__Jprotobuf-rpc-socket@4422e24c725e",
    "eclipse__birt@f89264810347",
    "hiendang__bpmn2-modeler@fce8426d7822",
    "eclipse__buildship@3111a7a9fe3e",
    "eclipse__ceylon@d3994d6cd120",
    "eclipse__cft@36e7a593b3a7",
    "eclipse__concierge@4c73cacebc5e",
    "eclipse__dawnsci@1131d5c65e9e",
    "eclipse__ditto@7fec826b94f3",
    "eclipse-dltk__dltk.core@ff5ee79db0c2",
    "eclipse__eclipse.jdt.ls@f8a427e0b6a9",
    "eclipse-platform__eclipse.platform.swt@bf870e8ff7e5",
    "eclipse-egit__egit@45c1839348e5",
    "eclipse__elk@9a87764f00d8",
    "eclipse__gef@8f2649b90ab1",
    "eclipse__hawkbit@51be28147f6f",
    "eclipse__hawkbit-extensions@3eed2ef16898",
    "eclipse__leshan@eb75fc8b7d55",
    "eclipse__n4js@f715912fce03",
    "eclipse__orion.server@24624b85e0d5",
    "eclipse__paho.mqtt.java@5af7b53499e7",
    "eclipse__reddeer@59e55d29fc60",
    "eclipse__texlipse@1bc72f856d41",
    "eclipse__thym@b57a824e1827",
    "eclipse__triquetrum@e4c5834ce3d6",
    "nsandonato__webtools.sourceediting@fe6d03fa6ca3",
    "google__sagetv@a35e3a450b4c",
    "linkedin__cruise-control@d35af1b6d5a8",
    "oracle__oci-java-sdk@76e9cecd7b30",
    "oracle__weblogic-kubernetes-operator@1fb059d7e32b",
    "reactor__reactive-streams-commons@f6f194340b3a",
    "spring-projects__grails-ide@cb5162c5a7fc",
    "spring-projects__spring-boot@2225b362991f",
    "spring-projects__spring-data-commons@48c9297118e1",
    "spring-projects__spring-data-dev-tools@a25ff3ae2802",
    "spring-projects__spring-data-jdbc-ext@9f19335f6f77",
    "spring-projects__spring-data-redis@2eb7067e8c7e",
    "spring-projects__spring-data-solr@6db215cf2833",
    "spring-projects__spring-framework@3a0f309e2c9f",
    "spring-projects__spring-framework-issues@ada8e4009945",
    "spring-projects__spring-hadoop@cda92b8ab6b5",
    "spring-projects__spring-hateoas@0e02d4f04117",
    "spring-projects__spring-ide@915fe9bffd50",
    "spring-projects__spring-integration-java-dsl@374682236256",
    "spring-projects__spring-integration-samples@cb052d2d9811",
    "spring-projects__spring-ldap@6a9bde34811b",
    "spring-projects__spring-loaded@d6555bf5b0b6",
    "spring-projects__spring-mvc-showcase@b9e18ad9e508",
    "spring-projects__spring-restdocs@957f352e763a",
    "spring-projects__spring-security-oauth@bbae0027eceb",
    "spring-projects__spring-social-facebook@776cc8b91c44",
    "spring-projects__spring-xd@ec106725c51d",
    "vmware__admiral@e02d0e77f65d",
    "vmware__hillview@b5086fe08f9b"
   ]
  },
  {
   "population": "human_blob [explore] class: 205 repositories, 1072 units in the universe, 132 positives",
   "set_halves": [
    "explore"
   ],
   "level": "class",
   "oracle": "human_blob",
   "n_repos": 205,
   "n_units": 1072,
   "n_positives": 132,
   "spearman_size_width": 0.8399200211607083,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "outlier": [
    {
     "form": "nloc_max",
     "mcc": 0.28692109654973774,
     "precision": 0.3769230769230769,
     "recall": 0.3712121212121212,
     "flagged": 130,
     "hits": 49,
     "vs_complexity": {
      "value": 0.0003548900225032181,
      "lo": -0.053234707422582156,
      "hi": 0.05526164614777651,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0008152273516554565,
      "lo": -0.07305213991582354,
      "hi": 0.07606194534432836,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.006173933463168857,
      "lo": -0.05734717149191973,
      "hi": 0.07297883807873767,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum",
     "mcc": 0.2865662065272345,
     "precision": 0.2975206611570248,
     "recall": 0.5454545454545454,
     "flagged": 242,
     "hits": 72,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.00046033732915223835,
      "lo": -0.06855907449133108,
      "hi": 0.06710440039020865,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.005819043440665639,
      "lo": -0.045302422115149094,
      "hi": 0.05484546649709926,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x nom",
     "mcc": 0.2861058691980823,
     "precision": 0.25,
     "recall": 0.7196969696969697,
     "flagged": 380,
     "hits": 95,
     "vs_complexity": {
      "value": -0.00046033732915223835,
      "lo": -0.0666890319698929,
      "hi": 0.06878255564822217,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0053587061115134005,
      "lo": -0.04095318382926416,
      "hi": 0.04920445833639259,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m lw area [loop,role,all]",
     "mcc": 0.28290245064947483,
     "precision": 0.27364864864864863,
     "recall": 0.6136363636363636,
     "flagged": 296,
     "hits": 81,
     "vs_complexity": {
      "value": -0.003663755877759689,
      "lo": -0.0414772115094697,
      "hi": 0.04195633113329267,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0032034185486074507,
      "lo": -0.06396512930900772,
      "hi": 0.057416591910892156,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.00215528756290595,
      "lo": -0.039792058629701366,
      "hi": 0.04648728479874348,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.2807471630865689,
     "precision": 0.26582278481012656,
     "recall": 0.6363636363636364,
     "flagged": 316,
     "hits": 84,
     "vs_complexity": {
      "value": -0.005819043440665639,
      "lo": -0.05455742429427585,
      "hi": 0.04545639966475379,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0053587061115134005,
      "lo": -0.04915561703407739,
      "hi": 0.04124215554915478,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum",
     "mcc": 0.2655524341450411,
     "precision": 0.2869198312236287,
     "recall": 0.5151515151515151,
     "flagged": 237,
     "hits": 68,
     "vs_complexity": {
      "value": -0.02101377238219343,
      "lo": -0.05011713674912027,
      "hi": 0.006194243616081951,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.02055343505304119,
      "lo": -0.08067291112658176,
      "hi": 0.039033830395042796,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.01519472894152779,
      "lo": -0.06121132872585955,
      "hi": 0.02556853998958808,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m vars count [all]",
     "mcc": 0.26047198392112053,
     "precision": 0.4166666666666667,
     "recall": 0.26515151515151514,
     "flagged": 84,
     "hits": 35,
     "vs_complexity": {
      "value": -0.026094222606113993,
      "lo": -0.10746572812600028,
      "hi": 0.05435803136485862,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.025633885276961754,
      "lo": -0.11702588276598963,
      "hi": 0.06660147473726899,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.020275179165448354,
      "lo": -0.10328370403066409,
      "hi": 0.06208272605611892,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x [max_m lw max [loop,role,all] >= 7]",
     "mcc": 0.2599053884323558,
     "precision": 0.35714285714285715,
     "recall": 0.3409090909090909,
     "flagged": 126,
     "hits": 45,
     "vs_complexity": {
      "value": -0.026660818094878747,
      "lo": -0.08547065830688497,
      "hi": 0.029093719956637565,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.026200480765726508,
      "lo": -0.09677777452714392,
      "hi": 0.0445428511524516,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.020841774654213108,
      "lo": -0.09149724962823783,
      "hi": 0.0443629598036136,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m flow bridging",
     "mcc": 0.24036599052576194,
     "precision": 0.33858267716535434,
     "recall": 0.32575757575757575,
     "flagged": 127,
     "hits": 43,
     "vs_complexity": {
      "value": -0.04620021600147259,
      "lo": -0.11824515164824895,
      "hi": 0.020751863153875588,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.04573987867232035,
      "lo": -0.12538378537490064,
      "hi": 0.03637456780914683,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.04038117256080695,
      "lo": -0.11159343666842483,
      "hi": 0.03006930899145871,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m lw max [loop,role,all]",
     "mcc": 0.22246708098144463,
     "precision": 0.34615384615384615,
     "recall": 0.2727272727272727,
     "flagged": 104,
     "hits": 36,
     "vs_complexity": {
      "value": -0.06409912554578989,
      "lo": -0.13431072450536108,
      "hi": 0.0016420647364046026,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.06363878821663765,
      "lo": -0.14239331734499833,
      "hi": 0.01658779474658817,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.05828008210512425,
      "lo": -0.13061669564297756,
      "hi": 0.017393642103193385,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m flow in_all",
     "mcc": 0.21733429731016557,
     "precision": 0.3548387096774194,
     "recall": 0.25,
     "flagged": 93,
     "hits": 33,
     "vs_complexity": {
      "value": -0.06923190921706895,
      "lo": -0.13769820078913622,
      "hi": -0.0054524371627211465,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.06877157188791672,
      "lo": -0.15081173570765094,
      "hi": 0.014043433905813613,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.06341286577640332,
      "lo": -0.13922312794658223,
      "hi": 0.007183769454923272,
      "n": 205,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc_max": [
     {
      "rule": ">=10",
      "mcc": 0.24384563485412503,
      "precision": 0.18287373004354138,
      "recall": 0.9545454545454546,
      "flagged": 689,
      "hits": 126
     },
     {
      "rule": ">=15",
      "mcc": 0.2646750823501447,
      "precision": 0.20567375886524822,
      "recall": 0.8787878787878788,
      "flagged": 564,
      "hits": 116
     },
     {
      "rule": ">=20",
      "mcc": 0.30987313841686787,
      "precision": 0.24330357142857142,
      "recall": 0.8257575757575758,
      "flagged": 448,
      "hits": 109
     },
     {
      "rule": ">=26",
      "mcc": 0.359628506609087,
      "precision": 0.29178470254957506,
      "recall": 0.7803030303030303,
      "flagged": 353,
      "hits": 103
     },
     {
      "rule": ">=30",
      "mcc": 0.33187962468514154,
      "precision": 0.29449838187702265,
      "recall": 0.6893939393939394,
      "flagged": 309,
      "hits": 91
     },
     {
      "rule": ">=40",
      "mcc": 0.3142953734918736,
      "precision": 0.3257918552036199,
      "recall": 0.5454545454545454,
      "flagged": 221,
      "hits": 72
     },
     {
      "rule": ">=50",
      "mcc": 0.3156877422850172,
      "precision": 0.36809815950920244,
      "recall": 0.45454545454545453,
      "flagged": 163,
      "hits": 60
     },
     {
      "rule": ">=75",
      "mcc": 0.27822464567705923,
      "precision": 0.42696629213483145,
      "recall": 0.2878787878787879,
      "flagged": 89,
      "hits": 38
     },
     {
      "rule": ">=100",
      "mcc": 0.22086009472532692,
      "precision": 0.4583333333333333,
      "recall": 0.16666666666666666,
      "flagged": 48,
      "hits": 22
     }
    ],
    "max_m lw max [loop,role,all]": [
     {
      "rule": ">=2",
      "mcc": 0.11736076437774472,
      "precision": 0.13617463617463618,
      "recall": 0.9924242424242424,
      "flagged": 962,
      "hits": 131
     },
     {
      "rule": ">=3",
      "mcc": 0.1636255495283827,
      "precision": 0.14768883878241262,
      "recall": 0.9924242424242424,
      "flagged": 887,
      "hits": 131
     },
     {
      "rule": ">=4",
      "mcc": 0.2205910705744947,
      "precision": 0.18153846153846154,
      "recall": 0.8939393939393939,
      "flagged": 650,
      "hits": 118
     },
     {
      "rule": ">=5",
      "mcc": 0.2528520161456771,
      "precision": 0.20437956204379562,
      "recall": 0.8484848484848485,
      "flagged": 548,
      "hits": 112
     },
     {
      "rule": ">=6",
      "mcc": 0.2785316986454318,
      "precision": 0.23198198198198197,
      "recall": 0.7803030303030303,
      "flagged": 444,
      "hits": 103
     },
     {
      "rule": ">=7",
      "mcc": 0.274535979662535,
      "precision": 0.25,
      "recall": 0.6818181818181818,
      "flagged": 360,
      "hits": 90
     },
     {
      "rule": ">=8",
      "mcc": 0.2660257301269679,
      "precision": 0.26143790849673204,
      "recall": 0.6060606060606061,
      "flagged": 306,
      "hits": 80
     },
     {
      "rule": ">=9",
      "mcc": 0.27669940464900705,
      "precision": 0.288,
      "recall": 0.5454545454545454,
      "flagged": 250,
      "hits": 72
     },
     {
      "rule": ">=10",
      "mcc": 0.24911355680738,
      "precision": 0.2935323383084577,
      "recall": 0.44696969696969696,
      "flagged": 201,
      "hits": 59
     },
     {
      "rule": ">=11",
      "mcc": 0.24496376155032656,
      "precision": 0.3005464480874317,
      "recall": 0.4166666666666667,
      "flagged": 183,
      "hits": 55
     },
     {
      "rule": ">=12",
      "mcc": 0.24935042353440492,
      "precision": 0.31875,
      "recall": 0.38636363636363635,
      "flagged": 160,
      "hits": 51
     }
    ],
    "max_m vars count [all]": [
     {
      "rule": ">=3",
      "mcc": 0.17863147016134706,
      "precision": 0.15330188679245282,
      "recall": 0.9848484848484849,
      "flagged": 848,
      "hits": 130
     },
     {
      "rule": ">=4",
      "mcc": 0.22538403151754535,
      "precision": 0.17015706806282724,
      "recall": 0.9848484848484849,
      "flagged": 764,
      "hits": 130
     },
     {
      "rule": ">=5",
      "mcc": 0.2429690401783211,
      "precision": 0.18847352024922118,
      "recall": 0.9166666666666666,
      "flagged": 642,
      "hits": 121
     },
     {
      "rule": ">=6",
      "mcc": 0.28486954305199597,
      "precision": 0.21415607985480944,
      "recall": 0.8939393939393939,
      "flagged": 551,
      "hits": 118
     },
     {
      "rule": ">=7",
      "mcc": 0.27000089085164386,
      "precision": 0.2222222222222222,
      "recall": 0.803030303030303,
      "flagged": 477,
      "hits": 106
     },
     {
      "rule": ">=8",
      "mcc": 0.2849427805671328,
      "precision": 0.23933649289099526,
      "recall": 0.7651515151515151,
      "flagged": 422,
      "hits": 101
     },
     {
      "rule": ">=9",
      "mcc": 0.28468932968545985,
      "precision": 0.2541436464088398,
      "recall": 0.696969696969697,
      "flagged": 362,
      "hits": 92
     },
     {
      "rule": ">=10",
      "mcc": 0.26510635565541585,
      "precision": 0.25878594249201275,
      "recall": 0.6136363636363636,
      "flagged": 313,
      "hits": 81
     },
     {
      "rule": ">=12",
      "mcc": 0.2514108328115337,
      "precision": 0.2757201646090535,
      "recall": 0.5075757575757576,
      "flagged": 243,
      "hits": 67
     },
     {
      "rule": ">=15",
      "mcc": 0.27576870166927847,
      "precision": 0.3333333333333333,
      "recall": 0.42424242424242425,
      "flagged": 168,
      "hits": 56
     },
     {
      "rule": ">=20",
      "mcc": 0.27514802855149895,
      "precision": 0.40816326530612246,
      "recall": 0.30303030303030304,
      "flagged": 98,
      "hits": 40
     }
    ],
    "max_m flow bridging": [
     {
      "rule": ">=3",
      "mcc": 0.25508370833745464,
      "precision": 0.23134328358208955,
      "recall": 0.7045454545454546,
      "flagged": 402,
      "hits": 93
     },
     {
      "rule": ">=4",
      "mcc": 0.30049241611897215,
      "precision": 0.27217125382262997,
      "recall": 0.6742424242424242,
      "flagged": 327,
      "hits": 89
     },
     {
      "rule": ">=5",
      "mcc": 0.25504369925956993,
      "precision": 0.2723735408560311,
      "recall": 0.5303030303030303,
      "flagged": 257,
      "hits": 70
     },
     {
      "rule": ">=6",
      "mcc": 0.2653401307023373,
      "precision": 0.3024390243902439,
      "recall": 0.4696969696969697,
      "flagged": 205,
      "hits": 62
     },
     {
      "rule": ">=7",
      "mcc": 0.2538685143082733,
      "precision": 0.313953488372093,
      "recall": 0.4090909090909091,
      "flagged": 172,
      "hits": 54
     },
     {
      "rule": ">=8",
      "mcc": 0.238506921741023,
      "precision": 0.3197278911564626,
      "recall": 0.3560606060606061,
      "flagged": 147,
      "hits": 47
     },
     {
      "rule": ">=9",
      "mcc": 0.21379754996776273,
      "precision": 0.3106060606060606,
      "recall": 0.3106060606060606,
      "flagged": 132,
      "hits": 41
     },
     {
      "rule": ">=10",
      "mcc": 0.23102564523348595,
      "precision": 0.3389830508474576,
      "recall": 0.30303030303030304,
      "flagged": 118,
      "hits": 40
     },
     {
      "rule": ">=12",
      "mcc": 0.23460751121831838,
      "precision": 0.37777777777777777,
      "recall": 0.25757575757575757,
      "flagged": 90,
      "hits": 34
     },
     {
      "rule": ">=15",
      "mcc": 0.2528122565797626,
      "precision": 0.47368421052631576,
      "recall": 0.20454545454545456,
      "flagged": 57,
      "hits": 27
     },
     {
      "rule": ">=20",
      "mcc": 0.24027066857918944,
      "precision": 0.5806451612903226,
      "recall": 0.13636363636363635,
      "flagged": 31,
      "hits": 18
     }
    ],
    "max_m flow in_all": [
     {
      "rule": ">=3",
      "mcc": 0.19623790748816555,
      "precision": 0.16342412451361868,
      "recall": 0.9545454545454546,
      "flagged": 771,
      "hits": 126
     },
     {
      "rule": ">=4",
      "mcc": 0.2383229256136496,
      "precision": 0.18512898330804248,
      "recall": 0.9242424242424242,
      "flagged": 659,
      "hits": 122
     },
     {
      "rule": ">=5",
      "mcc": 0.2287894955439518,
      "precision": 0.20445344129554655,
      "recall": 0.7651515151515151,
      "flagged": 494,
      "hits": 101
     },
     {
      "rule": ">=6",
      "mcc": 0.22671404698768502,
      "precision": 0.21686746987951808,
      "recall": 0.6818181818181818,
      "flagged": 415,
      "hits": 90
     },
     {
      "rule": ">=7",
      "mcc": 0.23883406873371488,
      "precision": 0.2415902140672783,
      "recall": 0.5984848484848485,
      "flagged": 327,
      "hits": 79
     },
     {
      "rule": ">=8",
      "mcc": 0.21527836556828084,
      "precision": 0.24535315985130113,
      "recall": 0.5,
      "flagged": 269,
      "hits": 66
     },
     {
      "rule": ">=9",
      "mcc": 0.2263637999944258,
      "precision": 0.26785714285714285,
      "recall": 0.45454545454545453,
      "flagged": 224,
      "hits": 60
     },
     {
      "rule": ">=10",
      "mcc": 0.22069168211916357,
      "precision": 0.27692307692307694,
      "recall": 0.4090909090909091,
      "flagged": 195,
      "hits": 54
     },
     {
      "rule": ">=12",
      "mcc": 0.2069502709699591,
      "precision": 0.2978723404255319,
      "recall": 0.3181818181818182,
      "flagged": 141,
      "hits": 42
     },
     {
      "rule": ">=15",
      "mcc": 0.2133087850880456,
      "precision": 0.36046511627906974,
      "recall": 0.23484848484848486,
      "flagged": 86,
      "hits": 31
     },
     {
      "rule": ">=20",
      "mcc": 0.21696701004377078,
      "precision": 0.47619047619047616,
      "recall": 0.15151515151515152,
      "flagged": 42,
      "hits": 20
     }
    ]
   },
   "keys": [
    "Esri__arcgis-runtime-samples-java@c7a0b3095864",
    "Esri__defense-solutions-proofs-of-concept@107e74c00bf4",
    "IBM__ibm-cos-sdk-java@d6b03864c15c",
    "Microsoft__ApplicationInsights-Java@230ed8807bf3",
    "Microsoft__azure-devops-intellij@d18eccf7a391",
    "Microsoft__azure-maven-plugins@d3e0b6fa0e00",
    "Microsoft__java-debug@5d5b39e63c98",
    "Microsoft__malmo@91b1a7a01ec0",
    "Microsoft__mssql-jdbc@84484edf7944",
    "Microsoft__project-rome@0bcfbd6e1a7e",
    "Microsoft__team-explorer-everywhere@89ab2a4847ae",
    "SAP__SapMachine@6e62561730c4",
    "SAP__cf-java-client-sap@d82627cf3cf4",
    "Tencent__GT@6e115aa79274",
    "alexa__alexa-skills-kit-sdk-for-java@bf1e9ccc50d1",
    "alibaba__atlas@e8c7b3f1ff14",
    "alibaba__canal@08167c95c767",
    "alibaba__druid@768469fe4d13",
    "alibaba__jstorm@5d6cde22dbca",
    "amzn__amazon-pay-sdk-java@5a3547d00c79",
    "amzn__exoplayer-amazon-port@90cf56092dca",
    "apache__activemq@ccf56875b066",
    "apache__activemq-artemis@5bd5c610195d",
    "apache__ant@9722f062dc68",
    "apache__ant-ivy@4ffcf8f06f23",
    "apache__apex-malhar@1acaf15f425d",
    "apache__archiva@d1242030bf23",
    "apache__aries@52293d20268d",
    "apache__aries-jpa@f8a04dfabbf0",
    "apache__aurora@6ec953f27f7f",
    "fluetm__axis2-java@372582df483e",
    "apache__batik@8b9b758641a1",
    "apache__bookkeeper@f26a4cae0e92",
    "apache__calcite@a648f9c12309",
    "apache__cassandra@e191aff38505",
    "apache__cayenne@5be5235ed1c0",
    "apache__cloudstack@8d3feb100aab",
    "apache__commons-bsf@88b2601a3cae",
    "apache__commons-configuration@34357e075d63",
    "apache__commons-jexl@c39f4cf67400",
    "apache__commons-jxpath@eff47ab8ca52",
    "apache__commons-validator@a3771313c9f1",
    "apache__crunch@9b8849cfd89f",
    "apache__curator@5ff795271b21",
    "apache__cxf@6bf89e9c8804",
    "apache__deltaspike@6de805f96871",
    "apache__directory-ldap-api@5b93e102556a",
    "apache__directory-server@310007cc1c7e",
    "apache__directory-studio@e8f15ea553a3",
    "apache__drill@5e2251a9fd65",
    "apache__eagle@7ac9421c2c27",
    "apache__empire-db@933dce5536fe",
    "apache__fineract@210e380df3ca",
    "apache__flink@8068c8775ad0",
    "apache__flume@7d3396f26dc1",
    "apache__fluo@8e06204d4167",
    "apache__fop@caced35327f6",
    "apache__geode@8fd839e8b73e",
    "apache__griffin@1cf2a15452a9",
    "apache__hadoop-mapreduce@307cb5b316e1",
    "apache__hama@734a4d7337cb",
    "apache__helix@0431ef007610",
    "apache__httpcomponents-core@589fe21a0bd3",
    "apache__incubator-brooklyn@337a5d22d5e9",
    "apache__incubator-druid@8ca7cb4886dc",
    "apache__incubator-edgent@2e4408935817",
    "apache__incubator-gobblin@b0d130757669",
    "apache__incubator-heron@17f1b06fffed",
    "apache__incubator-omid@b7e005d41aa5",
    "apache__incubator-ratis@1fc5acedda4d",
    "apache__incubator-rya@5463da23c7cd",
    "apache__incubator-samoa@6e6bb1817927",
    "apache__incubator-taverna-workbench@2b74964ac1ee",
    "apache__incubator-tez@e8dc9f72f9d7",
    "apache__isis@2af2ef3e2edc",
    "apache__jackrabbit@392b94da5db9",
    "apache__jackrabbit-oak@fa85f54a065e",
    "apache__jena@1cca775bbf0b",
    "apache__kafka@c74acb24eb1d",
    "apache__karaf@4f180ea216c2",
    "apache__logging-log4j2@9b6bb237ae87",
    "apache__mahout@b0cf1694e60f",
    "apache__marmotta@28c9b8b0791e",
    "apache__maven@f5a13746e13e",
    "apache__maven-archetype@04921ccae9c1",
    "apache__maven-indexer@8fcb8551345c",
    "apache__maven-resolver@6a7f840e49d4",
    "apache__meecrowave@d1392c88faf4",
    "apache__metron@17b31b48f596",
    "apache__mina-sshd@2fb7ebb48715",
    "apache__nifi@c8eff590efa3",
    "apache__nutch@8bdec5e3ef77",
    "apache__olingo-odata4@f344a3c565b6",
    "apache__openejb@f10c077ade92",
    "apache__opennlp@a07efca33b40",
    "apache__opennlp-sandbox@37af4c6d42a9",
    "apache__openwebbeans@783179886147",
    "apache__parquet-mr@811310d01bfe",
    "apache__phoenix@69e5bb0b304a",
    "apache__pig@17a4d1795ead",
    "apache__poi@351623a86924",
    "eclipse__xtext-core@e04964e4c2a3",
    "eclipse__xtext-extras@5634c291880c",
    "eclipse__xtext-idea@3aa1424ae35f",
    "eclipse__xtext-lib@338fb2381278",
    "epam__JDI@199dba533f36",
    "facebook__buck@1bc8d383ea5c",
    "facebook__fresco@ec0664aa4928",
    "google__ExoPlayer@4bc79c9465ab",
    "google__caja@964609d5ec32",
    "google__error-prone@61cb540c08ec",
    "google__gcm@3ad5de6ff959",
    "google__guava@be92294be598",
    "google__j2objc@471504a735b4",
    "google__nomulus@2481704d00f1",
    "apache__pulsar@044daf8d6132",
    "apache__ranger@7c52a79a5d0b",
    "apache__royale-compiler@fbd9bc3b9e48",
    "apache__samza@65d09d7b383b",
    "apache__sentry@f859446b65bb",
    "apache__servicecomb-java-chassis@72cd0e137c4a",
    "apache__streams@5427e72d02bd",
    "apache__struts-examples@59674d7d79a8",
    "apache__struts1@02c9ff7485b1",
    "apache__syncope@114c412afbfb",
    "apache__tinkerpop@7d9df0f0acf0",
    "apache__tomee@d21933b313af",
    "apache__uima-uimaj@e79c33b5a3e4",
    "apache__usergrid@ac1e6e4035f9",
    "apache__velocity-tools@6b9432af060a",
    "apache__wicket@c2d344219ef8",
    "kshtzsharma48__wss4j@5c2cbd7e7377",
    "apache__xalan-j@cba6d7fe7e93",
    "apache__xmlbeans@20fd11dbee92",
    "apache__zeppelin@4219d552349f",
    "aws__aws-sdk-java-v2@1d5d11e8087c",
    "aws__aws-toolkit-eclipse@49026f53fdd4",
    "awslabs__amazon-kinesis-client@a6291857864f",
    "cloudfoundry__cf-java-client@6fabcf647302",
    "cloudfoundry__uaa@f3b66dd2a250",
    "eclipse__aCute@2fe8fac07c37",
    "eclipse-acceleo__acceleo@3b0576ceff41",
    "eclipse__che@c5498c2ac562",
    "eclipse__che-ls-jdt@e01d6b73a3dd",
    "eclipse__eclipse-collections@fa40c9aadbd3",
    "eclipse-jdt__eclipse.jdt.core@24d47c292ed4",
    "eclipse-platform__eclipse.platform.ui@e3bbb556534a",
    "eclipse__gef-legacy@14563a9e1f2a",
    "eclipse__gemoc-studio@99cf126ad7fe",
    "eclipse__hono@ec8494722756",
    "eclipse__jetty.project@65528f76c5ef",
    "eclipse-jgit__jgit@00523f38a19b",
    "eclipse__jnosql@9f03fa6ffe2d",
    "eclipse__kapua@11e610c657f7",
    "eclipse__kura@5e9f3e3d03c8",
    "eclipse-linuxtools__org.eclipse.linuxtools@11865e6e7d86",
    "eclipse__lsp4j@513a1dd2236c",
    "eclipse-m2e__m2e-core@7400bf563885",
    "eclipse__milo@e752e540d31e",
    "webcane__nebula.widgets.nattable@02b4aba0e0b6",
    "eclipse__openj9@4911084853eb",
    "eclipse__org.aspectj@370f291c359c",
    "eclipse__packagedrone@3869c1643cdc",
    "bsi-software__rap@6295da95d01d",
    "eclipse__rdf4j@6f63df540e30",
    "eclipse__smarthome@b8455de15d65",
    "alexnatch__titan.EclipsePlug-ins@92bae808bfd4",
    "eclipse__tycho@913062f90a6b",
    "eclipse__vorto@93919469e598",
    "google__protobuf-dt@b41acf141727",
    "google__tink@ba64189ae1a4",
    "linkedin__pygradle@4b04b7980dc4",
    "linkedin__rest.li@ad74aa98da8a",
    "oracle__fastr@a1ee49060317",
    "oracle__graal@4deb681aaaa7",
    "oracle__opengrok@bd2770a04a3e",
    "oracle__visualvm@d9b10575b53d",
    "rabbitmq__rabbitmq-java-client@8bc24bdce4da",
    "reactor__reactor-core@3958e2fabf49",
    "reactor__reactor-netty@b26dfa119524",
    "robolectric__robolectric@525bfcfc0e0e",
    "spring-projects__Spring-Integration-in-Action@f4c52d5ff803",
    "spring-projects__greenhouse@c79941838121",
    "spring-projects__spring-amqp@1614a4b0532b",
    "spring-projects__spring-batch@d8fc58338d3b",
    "spring-projects__spring-data-cassandra@42cc65aaab4d",
    "spring-projects__spring-data-couchbase@2f4500e9c765",
    "spring-projects__spring-data-examples@ccae97890f85",
    "spring-projects__spring-data-geode@5dc269da0293",
    "spring-projects__spring-data-graph@0210210ce436",
    "spring-projects__spring-data-jdbc@913238a822ed",
    "spring-projects__spring-data-jpa@cde0b1dacf85",
    "spring-projects__spring-data-mongodb@3eb9d790b94e",
    "spring-projects__spring-integration@872302de6e98",
    "spring-projects__spring-retry@e538399d7507",
    "spring-projects__spring-roo@4a2e9f1eb17d",
    "spring-projects__spring-security@8dd2864dea3d",
    "spring-projects__spring-security-saml@fa46190c8c37",
    "spring-projects__spring-social@b2715375f0ee",
    "spring-projects__spring-statemachine@02ecb28751fc",
    "spring-projects__spring-vault@6e36eb10b02c",
    "spring-projects__spring-ws@620d3eaed4c7",
    "spring-projects__sts4@46e9e985b0c5",
    "vmware__xenon@b6fb48b74598",
    "yandex__clickhouse-jdbc@b0f66b311bd9"
   ]
  },
  {
   "population": "human_method_long_method [explore] method: 212 repositories, 1168 units in the universe, 134 positives",
   "set_halves": [
    "explore"
   ],
   "level": "method",
   "oracle": "human_method_long_method",
   "n_repos": 212,
   "n_units": 1168,
   "n_positives": 134,
   "spearman_size_width": 0.6862087548583812,
   "competitors": {
    "size_calls": "nloc x [internal call >= 1]",
    "size": "nloc",
    "complexity": "tokens",
    "count": "vars count [all]"
   },
   "outlier": [
    {
     "form": "nloc x [internal call >= 1]",
     "mcc": 0.6786374055625498,
     "precision": 0.708029197080292,
     "recall": 0.7238805970149254,
     "flagged": 137,
     "hits": 97,
     "vs_size_calls": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.2012412247880217,
      "lo": 0.1253248500858717,
      "hi": 0.2687694179859815,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.059011294344715304,
      "lo": 0.003537632452405237,
      "hi": 0.11272761853204627,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.1405099889101441,
      "lo": 0.057674796047257115,
      "hi": 0.22763905045407895,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [lw max [loop,role,all] >= 4]  (length beyond the span)",
     "mcc": 0.6247577644349783,
     "precision": 0.6394557823129252,
     "recall": 0.7014925373134329,
     "flagged": 147,
     "hits": 94,
     "vs_size_calls": {
      "value": -0.05387964112757149,
      "lo": -0.1272422865676035,
      "hi": 0.02347186774705423,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1473615836604502,
      "lo": 0.06349048380989775,
      "hi": 0.22610940562182208,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.005131653217143817,
      "lo": -0.06842982624936589,
      "hi": 0.07393399651338717,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.08663034778257261,
      "lo": 0.009860447835569719,
      "hi": 0.16804001846656025,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "mcc": 0.6196261112178345,
     "precision": 0.47924528301886793,
     "recall": 0.9477611940298507,
     "flagged": 265,
     "hits": 127,
     "vs_size_calls": {
      "value": -0.059011294344715304,
      "lo": -0.11220131400449718,
      "hi": -0.0032259812610433425,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1422299304433064,
      "lo": 0.08976250550558196,
      "hi": 0.18902800365413702,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.0814986945654288,
      "lo": 0.007394852250771078,
      "hi": 0.1569667343830486,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "mcc": 0.5997816762057899,
     "precision": 0.6693548387096774,
     "recall": 0.6194029850746269,
     "flagged": 124,
     "hits": 83,
     "vs_size_calls": {
      "value": -0.07885572935675988,
      "lo": -0.16937603650629163,
      "hi": 0.013110997559500737,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.12238549543126181,
      "lo": 0.04071409861514175,
      "hi": 0.2116740276583507,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.01984443501204458,
      "lo": -0.09597601521006982,
      "hi": 0.06279205498503404,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.061654259553384216,
      "lo": -0.025521689912220813,
      "hi": 0.16256117265540593,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [lw max [loop,role,all] >= 5]  (length beyond the span)",
     "mcc": 0.5822982727104362,
     "precision": 0.5909090909090909,
     "recall": 0.6791044776119403,
     "flagged": 154,
     "hits": 91,
     "vs_size_calls": {
      "value": -0.0963391328521136,
      "lo": -0.17177145338120914,
      "hi": -0.020395551888993557,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1049020919359081,
      "lo": 0.035669240039342465,
      "hi": 0.17609748308461454,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.03732783850739829,
      "lo": -0.10092868921717002,
      "hi": 0.030714013135254237,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.044170856058030505,
      "lo": -0.01889941790571148,
      "hi": 0.11661067606495124,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "lw over4 [loop,role,all]",
     "mcc": 0.5663327907665775,
     "precision": 0.6608695652173913,
     "recall": 0.5671641791044776,
     "flagged": 115,
     "hits": 76,
     "vs_size_calls": {
      "value": -0.11230461479597231,
      "lo": -0.1898603600966835,
      "hi": -0.02750417059885557,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.08893660999204939,
      "lo": 0.00537007894809427,
      "hi": 0.16874506051733928,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.05329332045125701,
      "lo": -0.12906665174548027,
      "hi": 0.023746760164387704,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.02820537411417179,
      "lo": -0.04211097653327134,
      "hi": 0.10182632780979917,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [lw max [loop,role,all] >= 7]  (length beyond the span)",
     "mcc": 0.5559616610488815,
     "precision": 0.6153846153846154,
     "recall": 0.5970149253731343,
     "flagged": 130,
     "hits": 80,
     "vs_size_calls": {
      "value": -0.12267574451366836,
      "lo": -0.20163022905115058,
      "hi": -0.03264975255296598,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07856548027435334,
      "lo": 0.001303274541751942,
      "hi": 0.15442637624831945,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.06366445016895306,
      "lo": -0.13597510208958252,
      "hi": 0.018056017042389128,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.01783424439647574,
      "lo": -0.04806673862041111,
      "hi": 0.08655049459540476,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [all]",
     "mcc": 0.5381274166524057,
     "precision": 0.5260115606936416,
     "recall": 0.6791044776119403,
     "flagged": 173,
     "hits": 91,
     "vs_size_calls": {
      "value": -0.1405099889101441,
      "lo": -0.2276315697571597,
      "hi": -0.05697357566003136,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0607312358778776,
      "lo": -0.015695432298332035,
      "hi": 0.13087654126717424,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.0814986945654288,
      "lo": -0.15521105854893535,
      "hi": -0.007307427244741871,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "cc",
     "mcc": 0.5305716470712585,
     "precision": 0.6339285714285714,
     "recall": 0.5298507462686567,
     "flagged": 112,
     "hits": 71,
     "vs_size_calls": {
      "value": -0.14806575849129133,
      "lo": -0.23477632555884814,
      "hi": -0.05938637782846179,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05317546629673037,
      "lo": -0.033901368241097185,
      "hi": 0.1395663261501897,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.08905446414657603,
      "lo": -0.16258070515032763,
      "hi": -0.009433592678095959,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.007555769581147231,
      "lo": -0.10170467683741768,
      "hi": 0.09201934575998555,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [locals]",
     "mcc": 0.5231441913141079,
     "precision": 0.5683453237410072,
     "recall": 0.5895522388059702,
     "flagged": 139,
     "hits": 79,
     "vs_size_calls": {
      "value": -0.15549321424844187,
      "lo": -0.23076002013409225,
      "hi": -0.06952702151365686,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.04574801053957983,
      "lo": -0.026842916988439214,
      "hi": 0.12103815118429634,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.09648191990372657,
      "lo": -0.16852714982115163,
      "hi": -0.017766640804971923,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.014983225338297768,
      "lo": -0.07047340372879957,
      "hi": 0.0421665334916933,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "lw mean [loop,role,all]",
     "mcc": 0.5072945019532653,
     "precision": 0.5492957746478874,
     "recall": 0.582089552238806,
     "flagged": 142,
     "hits": 78,
     "vs_size_calls": {
      "value": -0.1713429036092845,
      "lo": -0.2518757695893292,
      "hi": -0.08329055497516513,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.029898321178737197,
      "lo": -0.05560777867734984,
      "hi": 0.11677093186828391,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.1123316092645692,
      "lo": -0.19115307657215558,
      "hi": -0.028261683575422247,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.0308329146991404,
      "lo": -0.11625723522584847,
      "hi": 0.06704660583670213,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "lw over7 [loop,role,all]",
     "mcc": 0.5063396020989496,
     "precision": 0.717948717948718,
     "recall": 0.417910447761194,
     "flagged": 78,
     "hits": 56,
     "vs_size_calls": {
      "value": -0.17229780346360024,
      "lo": -0.25627830345828617,
      "hi": -0.09295613531521363,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.02894342132442146,
      "lo": -0.06614735917346543,
      "hi": 0.11663389881508712,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.11328650911888494,
      "lo": -0.19931929154681866,
      "hi": -0.03255574474026324,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.03178781455345614,
      "lo": -0.12099930873131587,
      "hi": 0.05563718758008407,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,all,decl]",
     "mcc": 0.500586861504943,
     "precision": 0.625,
     "recall": 0.48507462686567165,
     "flagged": 104,
     "hits": 65,
     "vs_size_calls": {
      "value": -0.17805054405760679,
      "lo": -0.2590015146252432,
      "hi": -0.09580344645824934,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.023190680730414914,
      "lo": -0.0640783716507855,
      "hi": 0.10469268288667055,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.11903924971289148,
      "lo": -0.19715062078243456,
      "hi": -0.04083829115878257,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.037540555147462684,
      "lo": -0.11883580841271696,
      "hi": 0.03755070346674527,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [all] x [internal call >= 1]",
     "mcc": 0.4957633606306596,
     "precision": 0.5428571428571428,
     "recall": 0.5671641791044776,
     "flagged": 140,
     "hits": 76,
     "vs_size_calls": {
      "value": -0.1828740449318902,
      "lo": -0.2496073568517309,
      "hi": -0.1107764103586314,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.01836717985613151,
      "lo": -0.06008190138445313,
      "hi": 0.10058062481311175,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.12386275058717489,
      "lo": -0.20111930312501702,
      "hi": -0.03751853518900916,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.04236405602174609,
      "lo": -0.11831027668861094,
      "hi": 0.0393437258776656,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "lw area [loop,role,all]",
     "mcc": 0.4957346418867044,
     "precision": 0.3449197860962567,
     "recall": 0.9626865671641791,
     "flagged": 374,
     "hits": 129,
     "vs_size_calls": {
      "value": -0.1829027636758454,
      "lo": -0.24440844166258663,
      "hi": -0.1168467437599332,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.018338461112176296,
      "lo": -0.02969803477969285,
      "hi": 0.0629640424664124,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.1238914693311301,
      "lo": -0.1569061401887843,
      "hi": -0.08638835998067701,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.0423927747657013,
      "lo": -0.10907120814506116,
      "hi": 0.03022390592304519,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,all]",
     "mcc": 0.49438766341635243,
     "precision": 0.6213592233009708,
     "recall": 0.47761194029850745,
     "flagged": 103,
     "hits": 64,
     "vs_size_calls": {
      "value": -0.18424974214619738,
      "lo": -0.2664855970118188,
      "hi": -0.10208031511575466,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.016991482641824318,
      "lo": -0.07082362806529469,
      "hi": 0.09743116894267917,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.12523844780148208,
      "lo": -0.20371284513979243,
      "hi": -0.04662295673326611,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.04373975323605328,
      "lo": -0.126124945548724,
      "hi": 0.02940090848899496,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,assign,all]",
     "mcc": 0.4910747286851788,
     "precision": 0.5929203539823009,
     "recall": 0.5,
     "flagged": 113,
     "hits": 67,
     "vs_size_calls": {
      "value": -0.187562676877371,
      "lo": -0.27152290402819146,
      "hi": -0.10026532775728725,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.013678547910650707,
      "lo": -0.07451597407363708,
      "hi": 0.09796137715484071,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.1285513825326557,
      "lo": -0.20587399260146805,
      "hi": -0.04549833963498817,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.04705268796722689,
      "lo": -0.12634975296721884,
      "hi": 0.027763226553299214,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "flow derived",
     "mcc": 0.4887160175788954,
     "precision": 0.575,
     "recall": 0.5149253731343284,
     "flagged": 120,
     "hits": 69,
     "vs_size_calls": {
      "value": -0.18992138798365443,
      "lo": -0.28580987438887107,
      "hi": -0.09934532289698672,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.011319836804367267,
      "lo": -0.08146551600180041,
      "hi": 0.09547163773029432,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.13091009363893913,
      "lo": -0.22940687538008786,
      "hi": -0.03927699322363942,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.04941139907351033,
      "lo": -0.12066107943363125,
      "hi": 0.01726907472749395,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,assign,locals]",
     "mcc": 0.4816985531883055,
     "precision": 0.5981308411214953,
     "recall": 0.47761194029850745,
     "flagged": 107,
     "hits": 64,
     "vs_size_calls": {
      "value": -0.1969388523742443,
      "lo": -0.2867598059420504,
      "hi": -0.09254194379798891,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0043023724137774,
      "lo": -0.07895749417345821,
      "hi": 0.10474117471504524,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.137927558029529,
      "lo": -0.21920827348737948,
      "hi": -0.03628512383124238,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.0564288634641002,
      "lo": -0.1397648495364746,
      "hi": 0.04042281057134689,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "mcc": 0.4773961807745281,
     "precision": 0.3435754189944134,
     "recall": 0.917910447761194,
     "flagged": 358,
     "hits": 123,
     "vs_size_calls": {
      "value": -0.2012412247880217,
      "lo": -0.26846140367118926,
      "hi": -0.1252631136545142,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.1422299304433064,
      "lo": -0.1884123297979836,
      "hi": -0.08975711547349047,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.0607312358778776,
      "lo": -0.13057930371648285,
      "hi": 0.015713088742596304,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [weighted]",
     "mcc": 0.4728743613898716,
     "precision": 0.45989304812834225,
     "recall": 0.6417910447761194,
     "flagged": 187,
     "hits": 86,
     "vs_size_calls": {
      "value": -0.2057630441726782,
      "lo": -0.2765928606751964,
      "hi": -0.13572641624037785,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.004521819384656511,
      "lo": -0.08566387664487929,
      "hi": 0.07058199761501427,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.1467517498279629,
      "lo": -0.21734759821208227,
      "hi": -0.07397234283743592,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.06525305526253411,
      "lo": -0.12401378459623957,
      "hi": -0.003715065012031893,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,all,sig]",
     "mcc": 0.47000495816047383,
     "precision": 0.5701754385964912,
     "recall": 0.48507462686567165,
     "flagged": 114,
     "hits": 65,
     "vs_size_calls": {
      "value": -0.20863244740207598,
      "lo": -0.28925849783242047,
      "hi": -0.1256136698698268,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0073912226140542825,
      "lo": -0.09304706277980174,
      "hi": 0.07211068539871957,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.14962115305736068,
      "lo": -0.23262819001792262,
      "hi": -0.06777540029340523,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.06812245849193188,
      "lo": -0.14424315911923202,
      "hi": 0.002542613395145832,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,locals]",
     "mcc": 0.46917649710551473,
     "precision": 0.6060606060606061,
     "recall": 0.44776119402985076,
     "flagged": 99,
     "hits": 60,
     "vs_size_calls": {
      "value": -0.20946090845703508,
      "lo": -0.2971587437369127,
      "hi": -0.11059999559911554,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.008219683669013378,
      "lo": -0.09405889749329521,
      "hi": 0.08503223533764331,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.15044961411231977,
      "lo": -0.2283531337994943,
      "hi": -0.05471607959089586,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.06895091954689098,
      "lo": -0.14782889290322365,
      "hi": 0.016903952158667634,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,assign,locals]",
     "mcc": 0.4636489124664139,
     "precision": 0.6292134831460674,
     "recall": 0.417910447761194,
     "flagged": 89,
     "hits": 56,
     "vs_size_calls": {
      "value": -0.21498849309613594,
      "lo": -0.3089384731983039,
      "hi": -0.11207358112076171,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.013747268308114236,
      "lo": -0.11081278487311191,
      "hi": 0.08254501233298478,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.15597719875142063,
      "lo": -0.24332685099299473,
      "hi": -0.057833628973950946,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.07447850418599183,
      "lo": -0.16650722476877533,
      "hi": 0.024355589491936946,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,all] x [internal call >= 1]",
     "mcc": 0.46152201737311027,
     "precision": 0.5555555555555556,
     "recall": 0.48507462686567165,
     "flagged": 117,
     "hits": 65,
     "vs_size_calls": {
      "value": -0.21711538818943954,
      "lo": -0.28101782441312484,
      "hi": -0.14659750159404294,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.01587416340141784,
      "lo": -0.10376273182015328,
      "hi": 0.06970278190880136,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.15810409384472424,
      "lo": -0.23700080127400686,
      "hi": -0.0765229286575303,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.07660539927929544,
      "lo": -0.15999472599635206,
      "hi": 0.008236970057765136,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,unit,all]",
     "mcc": 0.45463170993926666,
     "precision": 0.7543859649122807,
     "recall": 0.3208955223880597,
     "flagged": 57,
     "hits": 43,
     "vs_size_calls": {
      "value": -0.22400569562328315,
      "lo": -0.32657428508337805,
      "hi": -0.1303710794949977,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.022764470835261452,
      "lo": -0.13947349564275913,
      "hi": 0.07663890765916787,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.16499440127856785,
      "lo": -0.2670511175095686,
      "hi": -0.07208997701937447,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.08349570671313905,
      "lo": -0.19043820223811964,
      "hi": 0.015021206636374851,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,role,locals]",
     "mcc": 0.4546144307043167,
     "precision": 0.6385542168674698,
     "recall": 0.39552238805970147,
     "flagged": 83,
     "hits": 53,
     "vs_size_calls": {
      "value": -0.22402297485823314,
      "lo": -0.3169213900288786,
      "hi": -0.12513681159095036,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.022781750070211437,
      "lo": -0.12190385773501411,
      "hi": 0.07032968012554103,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.16501168051351783,
      "lo": -0.2529083784699376,
      "hi": -0.07498527492958007,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.08351298594808904,
      "lo": -0.171242037136356,
      "hi": 0.008860611721793532,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,role,all]",
     "mcc": 0.45322952779363007,
     "precision": 0.6086956521739131,
     "recall": 0.417910447761194,
     "flagged": 92,
     "hits": 56,
     "vs_size_calls": {
      "value": -0.22540787776891974,
      "lo": -0.31288833972822006,
      "hi": -0.14276822585136634,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.02416665298089804,
      "lo": -0.13246650201843335,
      "hi": 0.06964153742023071,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.16639658342420444,
      "lo": -0.26209972022281747,
      "hi": -0.08046252655192931,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.08489788885877564,
      "lo": -0.18395641753367037,
      "hi": 0.0006098665030532802,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,assign,all]",
     "mcc": 0.45307540392603896,
     "precision": 0.5918367346938775,
     "recall": 0.43283582089552236,
     "flagged": 98,
     "hits": 58,
     "vs_size_calls": {
      "value": -0.22556200163651086,
      "lo": -0.3150993324236133,
      "hi": -0.14062458610802442,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.024320776848489156,
      "lo": -0.13348642235596953,
      "hi": 0.0726607938122642,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.16655070729179555,
      "lo": -0.26204623304172864,
      "hi": -0.07863758933190512,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.08505201272636675,
      "lo": -0.18334454950901624,
      "hi": 0.0011549418629954733,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "flow bridging",
     "mcc": 0.4465685896295395,
     "precision": 0.4897959183673469,
     "recall": 0.5373134328358209,
     "flagged": 147,
     "hits": 72,
     "vs_size_calls": {
      "value": -0.23206881593301032,
      "lo": -0.31646312123172776,
      "hi": -0.15630865328811383,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.03082759114498862,
      "lo": -0.11666531664604607,
      "hi": 0.051312585703242375,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.17305752158829502,
      "lo": -0.2467000738043309,
      "hi": -0.09812650999251715,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.09155882702286622,
      "lo": -0.17345520847371082,
      "hi": 0.002620966033284655,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "LV mean [text,unit,locals]  (Dunsmore & Gannon)",
     "mcc": 0.43272819575268123,
     "precision": 0.6527777777777778,
     "recall": 0.35074626865671643,
     "flagged": 72,
     "hits": 47,
     "vs_size_calls": {
      "value": -0.24590920980986858,
      "lo": -0.3380324842099549,
      "hi": -0.15437845541000733,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.04466798502184688,
      "lo": -0.14106434831886056,
      "hi": 0.04807670140252923,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.18689791546515327,
      "lo": -0.2803848382694619,
      "hi": -0.09507651363605163,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.10539922089972448,
      "lo": -0.20157731833187287,
      "hi": -0.009778580587568697,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "flow lw_at_calls",
     "mcc": 0.412020450354015,
     "precision": 0.5392156862745098,
     "recall": 0.41044776119402987,
     "flagged": 102,
     "hits": 55,
     "vs_size_calls": {
      "value": -0.2666169552085348,
      "lo": -0.34320573581820474,
      "hi": -0.1881129655661165,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.06537573042051309,
      "lo": -0.15882033888080133,
      "hi": 0.028706258384611383,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.20760566086381949,
      "lo": -0.29099613468033986,
      "hi": -0.11938235929225,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.1261069662983907,
      "lo": -0.21602930059209824,
      "hi": -0.03115473141629077,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "flow max_fanout",
     "mcc": 0.41068116350019573,
     "precision": 0.5520833333333334,
     "recall": 0.39552238805970147,
     "flagged": 96,
     "hits": 53,
     "vs_size_calls": {
      "value": -0.2679562420623541,
      "lo": -0.3454002845596257,
      "hi": -0.17956273752421736,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.06671501727433238,
      "lo": -0.1576568986253779,
      "hi": 0.023345974591063634,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.20894494771763877,
      "lo": -0.28334245977539063,
      "hi": -0.12511334904808602,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.12744625315220998,
      "lo": -0.21960557862691055,
      "hi": -0.027585525569177594,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "flow out_vars",
     "mcc": 0.3872796435882693,
     "precision": 0.5319148936170213,
     "recall": 0.373134328358209,
     "flagged": 94,
     "hits": 50,
     "vs_size_calls": {
      "value": -0.29135776197428054,
      "lo": -0.4012724625799589,
      "hi": -0.18872253628863966,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.09011653718625884,
      "lo": -0.2125668657249422,
      "hi": 0.023727472466543276,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.23234646762956523,
      "lo": -0.3390887578267005,
      "hi": -0.12788110914225376,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.15084777306413644,
      "lo": -0.2603284126672328,
      "hi": -0.053180874298457526,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_all",
     "mcc": 0.3852451742604106,
     "precision": 0.5204081632653061,
     "recall": 0.3805970149253731,
     "flagged": 98,
     "hits": 51,
     "vs_size_calls": {
      "value": -0.2933922313021392,
      "lo": -0.39732077537275085,
      "hi": -0.19492966084143581,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0921510065141175,
      "lo": -0.20200717044622823,
      "hi": 0.0011514638858379778,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.2343809369574239,
      "lo": -0.3360059804455385,
      "hi": -0.14202778667976973,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.1528822423919951,
      "lo": -0.2326475933381255,
      "hi": -0.08162608577476227,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "lw area [loop,role,all] x [internal call >= 1]",
     "mcc": 0.3807839506716264,
     "precision": 0.3793103448275862,
     "recall": 0.5746268656716418,
     "flagged": 203,
     "hits": 77,
     "vs_size_calls": {
      "value": -0.2978534548909234,
      "lo": -0.3712101601526736,
      "hi": -0.21713334674389723,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.09661223010290171,
      "lo": -0.18483630870271206,
      "hi": -0.004867155225170283,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.2388421605462081,
      "lo": -0.3240026863174554,
      "hi": -0.14568159080095017,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.1573434659807793,
      "lo": -0.246935336444344,
      "hi": -0.06307614131181155,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,unit,locals]",
     "mcc": 0.37654115184761466,
     "precision": 0.6545454545454545,
     "recall": 0.26865671641791045,
     "flagged": 55,
     "hits": 36,
     "vs_size_calls": {
      "value": -0.30209625371493515,
      "lo": -0.3841775242070157,
      "hi": -0.2109414252781272,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.10085502892691345,
      "lo": -0.1945202401572096,
      "hi": -0.01611350317061261,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.24308495937021984,
      "lo": -0.3236477921524298,
      "hi": -0.16013619915831384,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.16158626480479105,
      "lo": -0.24393703113591036,
      "hi": -0.08100548749363784,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,unit,all]",
     "mcc": 0.3731187733608353,
     "precision": 0.7631578947368421,
     "recall": 0.21641791044776118,
     "flagged": 38,
     "hits": 29,
     "vs_size_calls": {
      "value": -0.3055186322017145,
      "lo": -0.4126045791840335,
      "hi": -0.20374644539254705,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.10427740741369279,
      "lo": -0.22533649386813254,
      "hi": -0.0025972771299682673,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.2465073378569992,
      "lo": -0.35927694488039763,
      "hi": -0.14289490998599003,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.1650086432915704,
      "lo": -0.2760169405867861,
      "hi": -0.06396136445122863,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_results",
     "mcc": 0.35773308004935583,
     "precision": 0.4105960264900662,
     "recall": 0.4626865671641791,
     "flagged": 151,
     "hits": 62,
     "vs_size_calls": {
      "value": -0.320904325513194,
      "lo": -0.39918307925468977,
      "hi": -0.24504378755762135,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.11966310072517228,
      "lo": -0.20708620999673638,
      "hi": -0.04498568844983525,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.2618930311684787,
      "lo": -0.3369999292901302,
      "hi": -0.19101984077008788,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.18039433660304988,
      "lo": -0.25183312536596375,
      "hi": -0.10363284834645581,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,unit,locals]",
     "mcc": 0.34891504294699016,
     "precision": 0.6904761904761905,
     "recall": 0.21641791044776118,
     "flagged": 42,
     "hits": 29,
     "vs_size_calls": {
      "value": -0.32972236261555965,
      "lo": -0.4186001834006287,
      "hi": -0.23614898012246738,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.12848113782753795,
      "lo": -0.22389990403616483,
      "hi": -0.04528349294259748,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.27071106827084435,
      "lo": -0.355763818281818,
      "hi": -0.18277434979070367,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.18921237370541555,
      "lo": -0.27051964901881814,
      "hi": -0.10191495160688985,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "MaxLive [text,unit,locals]  (Crichton)",
     "mcc": 0.34891504294699016,
     "precision": 0.6904761904761905,
     "recall": 0.21641791044776118,
     "flagged": 42,
     "hits": 29,
     "vs_size_calls": {
      "value": -0.32972236261555965,
      "lo": -0.4186001834006287,
      "hi": -0.23614898012246738,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.12848113782753795,
      "lo": -0.22389990403616483,
      "hi": -0.04528349294259748,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.27071106827084435,
      "lo": -0.355763818281818,
      "hi": -0.18277434979070367,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.18921237370541555,
      "lo": -0.27051964901881814,
      "hi": -0.10191495160688985,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_out",
     "mcc": 0.3077249117854068,
     "precision": 0.4387755102040816,
     "recall": 0.3208955223880597,
     "flagged": 98,
     "hits": 43,
     "vs_size_calls": {
      "value": -0.370912493777143,
      "lo": -0.48470642517476686,
      "hi": -0.27086912286523124,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.16967126898912133,
      "lo": -0.28831771914025306,
      "hi": -0.06272277521434899,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.3119011994324277,
      "lo": -0.42044886020335903,
      "hi": -0.21525327572743225,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.23040250486699893,
      "lo": -0.3364145022307521,
      "hi": -0.13312344813467614,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [reassigned]",
     "mcc": 0.25670122275819474,
     "precision": 0.35537190082644626,
     "recall": 0.3208955223880597,
     "flagged": 121,
     "hits": 43,
     "vs_size_calls": {
      "value": -0.4219361828043551,
      "lo": -0.5182209818722269,
      "hi": -0.33533320137221195,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.22069495801633338,
      "lo": -0.32462900857052057,
      "hi": -0.12926244293757633,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.36292488845963977,
      "lo": -0.4613371952491485,
      "hi": -0.2739869290023233,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.281426193894211,
      "lo": -0.37149383024043997,
      "hi": -0.19818678510946258,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "flow max_from",
     "mcc": 0.25599105758417356,
     "precision": 0.40229885057471265,
     "recall": 0.26119402985074625,
     "flagged": 87,
     "hits": 35,
     "vs_size_calls": {
      "value": -0.42264634797837625,
      "lo": -0.5303606943147919,
      "hi": -0.32094339794766324,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.22140512319035455,
      "lo": -0.3405220820569448,
      "hi": -0.11044195293048115,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.36363505363366094,
      "lo": -0.47429088396563657,
      "hi": -0.2579250363526735,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.28213635906823215,
      "lo": -0.3919183642848899,
      "hi": -0.17437204928002897,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [fields]",
     "mcc": 0.19969423796494154,
     "precision": 0.425531914893617,
     "recall": 0.14925373134328357,
     "flagged": 47,
     "hits": 20,
     "vs_size_calls": {
      "value": -0.47894316759760824,
      "lo": -0.5854826276176297,
      "hi": -0.38204875914065417,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2777019428095866,
      "lo": -0.3967396301828709,
      "hi": -0.1747899152470337,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.41993187325289294,
      "lo": -0.5275153929456108,
      "hi": -0.3191954927928059,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.33843317868746414,
      "lo": -0.43656832192893125,
      "hi": -0.2523333511770771,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_fields",
     "mcc": 0.19969423796494154,
     "precision": 0.425531914893617,
     "recall": 0.14925373134328357,
     "flagged": 47,
     "hits": 20,
     "vs_size_calls": {
      "value": -0.47894316759760824,
      "lo": -0.5854826276176297,
      "hi": -0.38204875914065417,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2777019428095866,
      "lo": -0.3967396301828709,
      "hi": -0.1747899152470337,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.41993187325289294,
      "lo": -0.5275153929456108,
      "hi": -0.3191954927928059,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.33843317868746414,
      "lo": -0.43656832192893125,
      "hi": -0.2523333511770771,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_through",
     "mcc": 0.1659577625419962,
     "precision": 0.3023255813953488,
     "recall": 0.19402985074626866,
     "flagged": 86,
     "hits": 26,
     "vs_size_calls": {
      "value": -0.5126796430205536,
      "lo": -0.6080261618643568,
      "hi": -0.4226767586659353,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.31143841823253193,
      "lo": -0.41942014899220764,
      "hi": -0.217961146193892,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.4536683486758383,
      "lo": -0.5572770703066536,
      "hi": -0.3554449558997284,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.3721696541104095,
      "lo": -0.4668564416598644,
      "hi": -0.27956641167665225,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_caught",
     "mcc": 0.1567528013144786,
     "precision": 0.34615384615384615,
     "recall": 0.13432835820895522,
     "flagged": 52,
     "hits": 18,
     "vs_size_calls": {
      "value": -0.5218846042480711,
      "lo": -0.6176687502727314,
      "hi": -0.4275907750403386,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.3206433794600495,
      "lo": -0.4204740855087408,
      "hi": -0.22851884899223182,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.4628733099033559,
      "lo": -0.5640335294991398,
      "hi": -0.36501349759708124,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.3813746153379271,
      "lo": -0.47641832009088275,
      "hi": -0.2904208879094374,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [params]",
     "mcc": 0.016605393465621406,
     "precision": 0.16666666666666666,
     "recall": 0.014925373134328358,
     "flagged": 12,
     "hits": 2,
     "vs_size_calls": {
      "value": -0.6620320120969284,
      "lo": -0.7400981688898566,
      "hi": -0.5695319336593263,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.4607907873089067,
      "lo": -0.5334901709085508,
      "hi": -0.38313109025320186,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.6030207177522131,
      "lo": -0.6753771265797593,
      "hi": -0.5135836799855154,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.5215220231867843,
      "lo": -0.6104252113591511,
      "hi": -0.41885802530252936,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_params",
     "mcc": 0.016605393465621406,
     "precision": 0.16666666666666666,
     "recall": 0.014925373134328358,
     "flagged": 12,
     "hits": 2,
     "vs_size_calls": {
      "value": -0.6620320120969284,
      "lo": -0.7400981688898566,
      "hi": -0.5695319336593263,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.4607907873089067,
      "lo": -0.5334901709085508,
      "hi": -0.38313109025320186,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.6030207177522131,
      "lo": -0.6753771265797593,
      "hi": -0.5135836799855154,
      "n": 212,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.5215220231867843,
      "lo": -0.6104252113591511,
      "hi": -0.41885802530252936,
      "n": 212,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc": [
     {
      "rule": ">=10",
      "mcc": 0.45802934076127105,
      "precision": 0.3004484304932735,
      "recall": 1.0,
      "flagged": 446,
      "hits": 134
     },
     {
      "rule": ">=15",
      "mcc": 0.6134410779721122,
      "precision": 0.458041958041958,
      "recall": 0.9776119402985075,
      "flagged": 286,
      "hits": 131
     },
     {
      "rule": ">=20",
      "mcc": 0.7098975225312577,
      "precision": 0.6296296296296297,
      "recall": 0.8880597014925373,
      "flagged": 189,
      "hits": 119
     },
     {
      "rule": ">=26",
      "mcc": 0.7148242734004717,
      "precision": 0.7698412698412699,
      "recall": 0.7238805970149254,
      "flagged": 126,
      "hits": 97
     },
     {
      "rule": ">=30",
      "mcc": 0.681376998207766,
      "precision": 0.8282828282828283,
      "recall": 0.6119402985074627,
      "flagged": 99,
      "hits": 82
     },
     {
      "rule": ">=40",
      "mcc": 0.5733992525531798,
      "precision": 0.9,
      "recall": 0.40298507462686567,
      "flagged": 60,
      "hits": 54
     },
     {
      "rule": ">=50",
      "mcc": 0.45647428507938886,
      "precision": 0.8974358974358975,
      "recall": 0.26119402985074625,
      "flagged": 39,
      "hits": 35
     },
     {
      "rule": ">=75",
      "mcc": 0.29349983375608896,
      "precision": 0.8421052631578947,
      "recall": 0.11940298507462686,
      "flagged": 19,
      "hits": 16
     },
     {
      "rule": ">=100",
      "mcc": 0.21406321523529667,
      "precision": 0.8888888888888888,
      "recall": 0.05970149253731343,
      "flagged": 9,
      "hits": 8
     }
    ],
    "lw max [text,unit,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.3200498385624519,
      "precision": 0.2206405693950178,
      "recall": 0.9253731343283582,
      "flagged": 562,
      "hits": 124
     },
     {
      "rule": ">=3",
      "mcc": 0.44130198687034733,
      "precision": 0.338368580060423,
      "recall": 0.835820895522388,
      "flagged": 331,
      "hits": 112
     },
     {
      "rule": ">=4",
      "mcc": 0.46931917911845833,
      "precision": 0.4427860696517413,
      "recall": 0.664179104477612,
      "flagged": 201,
      "hits": 89
     },
     {
      "rule": ">=5",
      "mcc": 0.4728988791714643,
      "precision": 0.5752212389380531,
      "recall": 0.48507462686567165,
      "flagged": 113,
      "hits": 65
     },
     {
      "rule": ">=6",
      "mcc": 0.43995929210903767,
      "precision": 0.6923076923076923,
      "recall": 0.3358208955223881,
      "flagged": 65,
      "hits": 45
     },
     {
      "rule": ">=7",
      "mcc": 0.35466246599621704,
      "precision": 0.7073170731707317,
      "recall": 0.21641791044776118,
      "flagged": 41,
      "hits": 29
     },
     {
      "rule": ">=8",
      "mcc": 0.35513543375202217,
      "precision": 0.88,
      "recall": 0.16417910447761194,
      "flagged": 25,
      "hits": 22
     },
     {
      "rule": ">=9",
      "mcc": 0.3151619580290084,
      "precision": 0.9411764705882353,
      "recall": 0.11940298507462686,
      "flagged": 17,
      "hits": 16
     },
     {
      "rule": ">=10",
      "mcc": 0.2430411846413179,
      "precision": 0.9090909090909091,
      "recall": 0.07462686567164178,
      "flagged": 11,
      "hits": 10
     },
     {
      "rule": ">=11",
      "mcc": 0.19811451522958526,
      "precision": 0.875,
      "recall": 0.05223880597014925,
      "flagged": 8,
      "hits": 7
     },
     {
      "rule": ">=12",
      "mcc": 0.14099040439691277,
      "precision": 0.8,
      "recall": 0.029850746268656716,
      "flagged": 5,
      "hits": 4
     }
    ],
    "lw max [text,unit,all]": [
     {
      "rule": ">=2",
      "mcc": 0.20918235092271148,
      "precision": 0.15886699507389163,
      "recall": 0.9626865671641791,
      "flagged": 812,
      "hits": 129
     },
     {
      "rule": ">=3",
      "mcc": 0.36748414457695994,
      "precision": 0.2574468085106383,
      "recall": 0.9029850746268657,
      "flagged": 470,
      "hits": 121
     },
     {
      "rule": ">=4",
      "mcc": 0.4680254350092773,
      "precision": 0.3880597014925373,
      "recall": 0.7761194029850746,
      "flagged": 268,
      "hits": 104
     },
     {
      "rule": ">=5",
      "mcc": 0.5174284249754018,
      "precision": 0.5316455696202531,
      "recall": 0.6268656716417911,
      "flagged": 158,
      "hits": 84
     },
     {
      "rule": ">=6",
      "mcc": 0.5292488900835743,
      "precision": 0.6881720430107527,
      "recall": 0.47761194029850745,
      "flagged": 93,
      "hits": 64
     },
     {
      "rule": ">=7",
      "mcc": 0.44444772424093576,
      "precision": 0.7288135593220338,
      "recall": 0.3208955223880597,
      "flagged": 59,
      "hits": 43
     },
     {
      "rule": ">=8",
      "mcc": 0.39505892156969663,
      "precision": 0.8108108108108109,
      "recall": 0.22388059701492538,
      "flagged": 37,
      "hits": 30
     },
     {
      "rule": ">=9",
      "mcc": 0.374367429891785,
      "precision": 0.9565217391304348,
      "recall": 0.16417910447761194,
      "flagged": 23,
      "hits": 22
     },
     {
      "rule": ">=10",
      "mcc": 0.32572285794805333,
      "precision": 0.9444444444444444,
      "recall": 0.12686567164179105,
      "flagged": 18,
      "hits": 17
     },
     {
      "rule": ">=11",
      "mcc": 0.2430411846413179,
      "precision": 0.9090909090909091,
      "recall": 0.07462686567164178,
      "flagged": 11,
      "hits": 10
     },
     {
      "rule": ">=12",
      "mcc": 0.162029601413798,
      "precision": 0.8333333333333334,
      "recall": 0.03731343283582089,
      "flagged": 6,
      "hits": 5
     }
    ],
    "lw max [text,assign,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.31372466382993897,
      "precision": 0.21678321678321677,
      "recall": 0.9253731343283582,
      "flagged": 572,
      "hits": 124
     },
     {
      "rule": ">=3",
      "mcc": 0.4180170854042382,
      "precision": 0.3076923076923077,
      "recall": 0.8656716417910447,
      "flagged": 377,
      "hits": 116
     },
     {
      "rule": ">=4",
      "mcc": 0.45775414475810994,
      "precision": 0.39285714285714285,
      "recall": 0.7388059701492538,
      "flagged": 252,
      "hits": 99
     },
     {
      "rule": ">=5",
      "mcc": 0.4756226395139908,
      "precision": 0.47701149425287354,
      "recall": 0.6194029850746269,
      "flagged": 174,
      "hits": 83
     },
     {
      "rule": ">=6",
      "mcc": 0.4569816388157254,
      "precision": 0.5227272727272727,
      "recall": 0.5149253731343284,
      "flagged": 132,
      "hits": 69
     },
     {
      "rule": ">=7",
      "mcc": 0.4672276416018288,
      "precision": 0.6363636363636364,
      "recall": 0.417910447761194,
      "flagged": 88,
      "hits": 56
     },
     {
      "rule": ">=8",
      "mcc": 0.4238417332763064,
      "precision": 0.6666666666666666,
      "recall": 0.3283582089552239,
      "flagged": 66,
      "hits": 44
     },
     {
      "rule": ">=9",
      "mcc": 0.3963610924376102,
      "precision": 0.7058823529411765,
      "recall": 0.26865671641791045,
      "flagged": 51,
      "hits": 36
     },
     {
      "rule": ">=10",
      "mcc": 0.3966591771001746,
      "precision": 0.7948717948717948,
      "recall": 0.23134328358208955,
      "flagged": 39,
      "hits": 31
     },
     {
      "rule": ">=11",
      "mcc": 0.3839350905733805,
      "precision": 0.84375,
      "recall": 0.20149253731343283,
      "flagged": 32,
      "hits": 27
     },
     {
      "rule": ">=12",
      "mcc": 0.39155891980703267,
      "precision": 0.9259259259259259,
      "recall": 0.1865671641791045,
      "flagged": 27,
      "hits": 25
     }
    ],
    "lw max [text,assign,all]": [
     {
      "rule": ">=2",
      "mcc": 0.19304304091906024,
      "precision": 0.1528436018957346,
      "recall": 0.9626865671641791,
      "flagged": 844,
      "hits": 129
     },
     {
      "rule": ">=3",
      "mcc": 0.2805165559844584,
      "precision": 0.19776714513556617,
      "recall": 0.9253731343283582,
      "flagged": 627,
      "hits": 124
     },
     {
      "rule": ">=4",
      "mcc": 0.3996881943974911,
      "precision": 0.3055555555555556,
      "recall": 0.8208955223880597,
      "flagged": 360,
      "hits": 110
     },
     {
      "rule": ">=5",
      "mcc": 0.4915180324288759,
      "precision": 0.42436974789915966,
      "recall": 0.753731343283582,
      "flagged": 238,
      "hits": 101
     },
     {
      "rule": ">=6",
      "mcc": 0.5017043882740059,
      "precision": 0.4943181818181818,
      "recall": 0.6492537313432836,
      "flagged": 176,
      "hits": 87
     },
     {
      "rule": ">=7",
      "mcc": 0.5168599489923106,
      "precision": 0.5703703703703704,
      "recall": 0.5746268656716418,
      "flagged": 135,
      "hits": 77
     },
     {
      "rule": ">=8",
      "mcc": 0.4724554695447899,
      "precision": 0.6122448979591837,
      "recall": 0.44776119402985076,
      "flagged": 98,
      "hits": 60
     },
     {
      "rule": ">=9",
      "mcc": 0.4536731711655501,
      "precision": 0.6666666666666666,
      "recall": 0.373134328358209,
      "flagged": 75,
      "hits": 50
     },
     {
      "rule": ">=10",
      "mcc": 0.4517009085020615,
      "precision": 0.7333333333333333,
      "recall": 0.3283582089552239,
      "flagged": 60,
      "hits": 44
     },
     {
      "rule": ">=11",
      "mcc": 0.45326955289599474,
      "precision": 0.8125,
      "recall": 0.291044776119403,
      "flagged": 48,
      "hits": 39
     },
     {
      "rule": ">=12",
      "mcc": 0.4176583445425628,
      "precision": 0.8611111111111112,
      "recall": 0.23134328358208955,
      "flagged": 36,
      "hits": 31
     }
    ],
    "lw max [text,role,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.31372466382993897,
      "precision": 0.21678321678321677,
      "recall": 0.9253731343283582,
      "flagged": 572,
      "hits": 124
     },
     {
      "rule": ">=3",
      "mcc": 0.42766051822298273,
      "precision": 0.31607629427792916,
      "recall": 0.8656716417910447,
      "flagged": 367,
      "hits": 116
     },
     {
      "rule": ">=4",
      "mcc": 0.4707144589361534,
      "precision": 0.4074074074074074,
      "recall": 0.7388059701492538,
      "flagged": 243,
      "hits": 99
     },
     {
      "rule": ">=5",
      "mcc": 0.4822767029678881,
      "precision": 0.49101796407185627,
      "recall": 0.6119402985074627,
      "flagged": 167,
      "hits": 82
     },
     {
      "rule": ">=6",
      "mcc": 0.4643172343044351,
      "precision": 0.5603448275862069,
      "recall": 0.48507462686567165,
      "flagged": 116,
      "hits": 65
     },
     {
      "rule": ">=7",
      "mcc": 0.45837378356249237,
      "precision": 0.6463414634146342,
      "recall": 0.39552238805970147,
      "flagged": 82,
      "hits": 53
     },
     {
      "rule": ">=8",
      "mcc": 0.4221863796480195,
      "precision": 0.7142857142857143,
      "recall": 0.29850746268656714,
      "flagged": 56,
      "hits": 40
     },
     {
      "rule": ">=9",
      "mcc": 0.4085075357642337,
      "precision": 0.7727272727272727,
      "recall": 0.2537313432835821,
      "flagged": 44,
      "hits": 34
     },
     {
      "rule": ">=10",
      "mcc": 0.38657085114301437,
      "precision": 0.8055555555555556,
      "recall": 0.21641791044776118,
      "flagged": 36,
      "hits": 29
     },
     {
      "rule": ">=11",
      "mcc": 0.3826568976589019,
      "precision": 0.8928571428571429,
      "recall": 0.1865671641791045,
      "flagged": 28,
      "hits": 25
     },
     {
      "rule": ">=12",
      "mcc": 0.3550315690041223,
      "precision": 0.9130434782608695,
      "recall": 0.15671641791044777,
      "flagged": 23,
      "hits": 21
     }
    ],
    "lw max [text,role,all]": [
     {
      "rule": ">=2",
      "mcc": 0.19354786990405645,
      "precision": 0.15302491103202848,
      "recall": 0.9626865671641791,
      "flagged": 843,
      "hits": 129
     },
     {
      "rule": ">=3",
      "mcc": 0.28285224105687534,
      "precision": 0.19903691813804172,
      "recall": 0.9253731343283582,
      "flagged": 623,
      "hits": 124
     },
     {
      "rule": ">=4",
      "mcc": 0.41365774422917684,
      "precision": 0.3179190751445087,
      "recall": 0.8208955223880597,
      "flagged": 346,
      "hits": 110
     },
     {
      "rule": ">=5",
      "mcc": 0.5005010744880306,
      "precision": 0.43859649122807015,
      "recall": 0.746268656716418,
      "flagged": 228,
      "hits": 100
     },
     {
      "rule": ">=6",
      "mcc": 0.510665793171474,
      "precision": 0.5217391304347826,
      "recall": 0.6268656716417911,
      "flagged": 161,
      "hits": 84
     },
     {
      "rule": ">=7",
      "mcc": 0.5156474149115878,
      "precision": 0.5873015873015873,
      "recall": 0.5522388059701493,
      "flagged": 126,
      "hits": 74
     },
     {
      "rule": ">=8",
      "mcc": 0.4731757255503354,
      "precision": 0.6304347826086957,
      "recall": 0.43283582089552236,
      "flagged": 92,
      "hits": 58
     },
     {
      "rule": ">=9",
      "mcc": 0.4681460447278966,
      "precision": 0.734375,
      "recall": 0.35074626865671643,
      "flagged": 64,
      "hits": 47
     },
     {
      "rule": ">=10",
      "mcc": 0.4708635757201708,
      "precision": 0.7962962962962963,
      "recall": 0.3208955223880597,
      "flagged": 54,
      "hits": 43
     },
     {
      "rule": ">=11",
      "mcc": 0.44224702310741193,
      "precision": 0.8536585365853658,
      "recall": 0.26119402985074625,
      "flagged": 41,
      "hits": 35
     },
     {
      "rule": ">=12",
      "mcc": 0.40039267225973213,
      "precision": 0.875,
      "recall": 0.208955223880597,
      "flagged": 32,
      "hits": 28
     }
    ],
    "lw max [loop,unit,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.3200498385624519,
      "precision": 0.2206405693950178,
      "recall": 0.9253731343283582,
      "flagged": 562,
      "hits": 124
     },
     {
      "rule": ">=3",
      "mcc": 0.4386492894284404,
      "precision": 0.3333333333333333,
      "recall": 0.8432835820895522,
      "flagged": 339,
      "hits": 113
     },
     {
      "rule": ">=4",
      "mcc": 0.4697500095117789,
      "precision": 0.4354066985645933,
      "recall": 0.6791044776119403,
      "flagged": 209,
      "hits": 91
     },
     {
      "rule": ">=5",
      "mcc": 0.45947800982187853,
      "precision": 0.5267175572519084,
      "recall": 0.5149253731343284,
      "flagged": 131,
      "hits": 69
     },
     {
      "rule": ">=6",
      "mcc": 0.45397955548263746,
      "precision": 0.627906976744186,
      "recall": 0.40298507462686567,
      "flagged": 86,
      "hits": 54
     },
     {
      "rule": ">=7",
      "mcc": 0.38922354602715253,
      "precision": 0.6727272727272727,
      "recall": 0.27611940298507465,
      "flagged": 55,
      "hits": 37
     },
     {
      "rule": ">=8",
      "mcc": 0.38657085114301437,
      "precision": 0.8055555555555556,
      "recall": 0.21641791044776118,
      "flagged": 36,
      "hits": 29
     },
     {
      "rule": ">=9",
      "mcc": 0.374367429891785,
      "precision": 0.9565217391304348,
      "recall": 0.16417910447761194,
      "flagged": 23,
      "hits": 22
     },
     {
      "rule": ">=10",
      "mcc": 0.30425972674414864,
      "precision": 0.9375,
      "recall": 0.11194029850746269,
      "flagged": 16,
      "hits": 15
     },
     {
      "rule": ">=11",
      "mcc": 0.2929791849096077,
      "precision": 0.9333333333333333,
      "recall": 0.1044776119402985,
      "flagged": 15,
      "hits": 14
     },
     {
      "rule": ">=12",
      "mcc": 0.2289797610345656,
      "precision": 0.9,
      "recall": 0.06716417910447761,
      "flagged": 10,
      "hits": 9
     }
    ],
    "lw max [loop,unit,all]": [
     {
      "rule": ">=2",
      "mcc": 0.20918235092271148,
      "precision": 0.15886699507389163,
      "recall": 0.9626865671641791,
      "flagged": 812,
      "hits": 129
     },
     {
      "rule": ">=3",
      "mcc": 0.361487655905684,
      "precision": 0.25313807531380755,
      "recall": 0.9029850746268657,
      "flagged": 478,
      "hits": 121
     },
     {
      "rule": ">=4",
      "mcc": 0.4597759885446142,
      "precision": 0.3732394366197183,
      "recall": 0.7910447761194029,
      "flagged": 284,
      "hits": 106
     },
     {
      "rule": ">=5",
      "mcc": 0.4996779423590357,
      "precision": 0.4915254237288136,
      "recall": 0.6492537313432836,
      "flagged": 177,
      "hits": 87
     },
     {
      "rule": ">=6",
      "mcc": 0.5424231088275054,
      "precision": 0.6403508771929824,
      "recall": 0.5447761194029851,
      "flagged": 114,
      "hits": 73
     },
     {
      "rule": ">=7",
      "mcc": 0.4899187151675472,
      "precision": 0.6829268292682927,
      "recall": 0.417910447761194,
      "flagged": 82,
      "hits": 56
     },
     {
      "rule": ">=8",
      "mcc": 0.4653179111043797,
      "precision": 0.7818181818181819,
      "recall": 0.3208955223880597,
      "flagged": 55,
      "hits": 43
     },
     {
      "rule": ">=9",
      "mcc": 0.42573698954346206,
      "precision": 0.8648648648648649,
      "recall": 0.23880597014925373,
      "flagged": 37,
      "hits": 32
     },
     {
      "rule": ">=10",
      "mcc": 0.35513543375202217,
      "precision": 0.88,
      "recall": 0.16417910447761194,
      "flagged": 25,
      "hits": 22
     },
     {
      "rule": ">=11",
      "mcc": 0.34594190839563144,
      "precision": 0.95,
      "recall": 0.1417910447761194,
      "flagged": 20,
      "hits": 19
     },
     {
      "rule": ">=12",
      "mcc": 0.28127633938188007,
      "precision": 0.9285714285714286,
      "recall": 0.09701492537313433,
      "flagged": 14,
      "hits": 13
     }
    ],
    "lw max [loop,assign,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.31372466382993897,
      "precision": 0.21678321678321677,
      "recall": 0.9253731343283582,
      "flagged": 572,
      "hits": 124
     },
     {
      "rule": ">=3",
      "mcc": 0.41518196899465204,
      "precision": 0.30526315789473685,
      "recall": 0.8656716417910447,
      "flagged": 380,
      "hits": 116
     },
     {
      "rule": ">=4",
      "mcc": 0.4596265050790585,
      "precision": 0.38846153846153847,
      "recall": 0.753731343283582,
      "flagged": 260,
      "hits": 101
     },
     {
      "rule": ">=5",
      "mcc": 0.46006055058322776,
      "precision": 0.45161290322580644,
      "recall": 0.6268656716417911,
      "flagged": 186,
      "hits": 84
     },
     {
      "rule": ">=6",
      "mcc": 0.4638440391136062,
      "precision": 0.5104895104895105,
      "recall": 0.5447761194029851,
      "flagged": 143,
      "hits": 73
     },
     {
      "rule": ">=7",
      "mcc": 0.4816985531883055,
      "precision": 0.5981308411214953,
      "recall": 0.47761194029850745,
      "flagged": 107,
      "hits": 64
     },
     {
      "rule": ">=8",
      "mcc": 0.4688887607641773,
      "precision": 0.6585365853658537,
      "recall": 0.40298507462686567,
      "flagged": 82,
      "hits": 54
     },
     {
      "rule": ">=9",
      "mcc": 0.4254270913103318,
      "precision": 0.6825396825396826,
      "recall": 0.3208955223880597,
      "flagged": 63,
      "hits": 43
     },
     {
      "rule": ">=10",
      "mcc": 0.39439774153154433,
      "precision": 0.75,
      "recall": 0.2462686567164179,
      "flagged": 44,
      "hits": 33
     },
     {
      "rule": ">=11",
      "mcc": 0.38657085114301437,
      "precision": 0.8055555555555556,
      "recall": 0.21641791044776118,
      "flagged": 36,
      "hits": 29
     },
     {
      "rule": ">=12",
      "mcc": 0.3830921278939311,
      "precision": 0.8666666666666667,
      "recall": 0.19402985074626866,
      "flagged": 30,
      "hits": 26
     }
    ],
    "lw max [loop,assign,all]": [
     {
      "rule": ">=2",
      "mcc": 0.19304304091906024,
      "precision": 0.1528436018957346,
      "recall": 0.9626865671641791,
      "flagged": 844,
      "hits": 129
     },
     {
      "rule": ">=3",
      "mcc": 0.2776123010158422,
      "precision": 0.1962025316455696,
      "recall": 0.9253731343283582,
      "flagged": 632,
      "hits": 124
     },
     {
      "rule": ">=4",
      "mcc": 0.4006847191334502,
      "precision": 0.3018867924528302,
      "recall": 0.835820895522388,
      "flagged": 371,
      "hits": 112
     },
     {
      "rule": ">=5",
      "mcc": 0.47448985944911076,
      "precision": 0.4015748031496063,
      "recall": 0.7611940298507462,
      "flagged": 254,
      "hits": 102
     },
     {
      "rule": ">=6",
      "mcc": 0.5041129135182343,
      "precision": 0.4838709677419355,
      "recall": 0.6716417910447762,
      "flagged": 186,
      "hits": 90
     },
     {
      "rule": ">=7",
      "mcc": 0.5267143905164358,
      "precision": 0.5454545454545454,
      "recall": 0.6268656716417911,
      "flagged": 154,
      "hits": 84
     },
     {
      "rule": ">=8",
      "mcc": 0.5122450184720927,
      "precision": 0.6016949152542372,
      "recall": 0.5298507462686567,
      "flagged": 118,
      "hits": 71
     },
     {
      "rule": ">=9",
      "mcc": 0.5004197259844201,
      "precision": 0.6666666666666666,
      "recall": 0.44776119402985076,
      "flagged": 90,
      "hits": 60
     },
     {
      "rule": ">=10",
      "mcc": 0.47740875910479685,
      "precision": 0.7083333333333334,
      "recall": 0.3805970149253731,
      "flagged": 72,
      "hits": 51
     },
     {
      "rule": ">=11",
      "mcc": 0.4567147250895915,
      "precision": 0.7457627118644068,
      "recall": 0.3283582089552239,
      "flagged": 59,
      "hits": 44
     },
     {
      "rule": ">=12",
      "mcc": 0.4243388891560672,
      "precision": 0.782608695652174,
      "recall": 0.26865671641791045,
      "flagged": 46,
      "hits": 36
     }
    ],
    "lw max [loop,role,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.31372466382993897,
      "precision": 0.21678321678321677,
      "recall": 0.9253731343283582,
      "flagged": 572,
      "hits": 124
     },
     {
      "rule": ">=3",
      "mcc": 0.4228009809484092,
      "precision": 0.3118279569892473,
      "recall": 0.8656716417910447,
      "flagged": 372,
      "hits": 116
     },
     {
      "rule": ">=4",
      "mcc": 0.47368343533105933,
      "precision": 0.404,
      "recall": 0.753731343283582,
      "flagged": 250,
      "hits": 101
     },
     {
      "rule": ">=5",
      "mcc": 0.4694474786856756,
      "precision": 0.46408839779005523,
      "recall": 0.6268656716417911,
      "flagged": 181,
      "hits": 84
     },
     {
      "rule": ">=6",
      "mcc": 0.46799145116633667,
      "precision": 0.5343511450381679,
      "recall": 0.5223880597014925,
      "flagged": 131,
      "hits": 70
     },
     {
      "rule": ">=7",
      "mcc": 0.46917649710551473,
      "precision": 0.6060606060606061,
      "recall": 0.44776119402985076,
      "flagged": 99,
      "hits": 60
     },
     {
      "rule": ">=8",
      "mcc": 0.4705863727621148,
      "precision": 0.704225352112676,
      "recall": 0.373134328358209,
      "flagged": 71,
      "hits": 50
     },
     {
      "rule": ">=9",
      "mcc": 0.4452764976313479,
      "precision": 0.7592592592592593,
      "recall": 0.30597014925373134,
      "flagged": 54,
      "hits": 41
     },
     {
      "rule": ">=10",
      "mcc": 0.3984547445518145,
      "precision": 0.7804878048780488,
      "recall": 0.23880597014925373,
      "flagged": 41,
      "hits": 32
     },
     {
      "rule": ">=11",
      "mcc": 0.3751107818216606,
      "precision": 0.8387096774193549,
      "recall": 0.19402985074626866,
      "flagged": 31,
      "hits": 26
     },
     {
      "rule": ">=12",
      "mcc": 0.3736979588850376,
      "precision": 0.92,
      "recall": 0.17164179104477612,
      "flagged": 25,
      "hits": 23
     }
    ],
    "lw max [loop,role,all]": [
     {
      "rule": ">=2",
      "mcc": 0.19354786990405645,
      "precision": 0.15302491103202848,
      "recall": 0.9626865671641791,
      "flagged": 843,
      "hits": 129
     },
     {
      "rule": ">=3",
      "mcc": 0.279352834705993,
      "precision": 0.1971383147853736,
      "recall": 0.9253731343283582,
      "flagged": 629,
      "hits": 124
     },
     {
      "rule": ">=4",
      "mcc": 0.41034153820795055,
      "precision": 0.31024930747922436,
      "recall": 0.835820895522388,
      "flagged": 361,
      "hits": 112
     },
     {
      "rule": ">=5",
      "mcc": 0.4920772920349972,
      "precision": 0.4214876033057851,
      "recall": 0.7611940298507462,
      "flagged": 242,
      "hits": 102
     },
     {
      "rule": ">=6",
      "mcc": 0.5112732074130356,
      "precision": 0.5028571428571429,
      "recall": 0.6567164179104478,
      "flagged": 175,
      "hits": 88
     },
     {
      "rule": ">=7",
      "mcc": 0.5300402064140691,
      "precision": 0.5616438356164384,
      "recall": 0.6119402985074627,
      "flagged": 146,
      "hits": 82
     },
     {
      "rule": ">=8",
      "mcc": 0.5128670941930937,
      "precision": 0.6320754716981132,
      "recall": 0.5,
      "flagged": 106,
      "hits": 67
     },
     {
      "rule": ">=9",
      "mcc": 0.508625022100048,
      "precision": 0.7125,
      "recall": 0.4253731343283582,
      "flagged": 80,
      "hits": 57
     },
     {
      "rule": ">=10",
      "mcc": 0.48683477244503365,
      "precision": 0.7538461538461538,
      "recall": 0.3656716417910448,
      "flagged": 65,
      "hits": 49
     },
     {
      "rule": ">=11",
      "mcc": 0.45807003667575935,
      "precision": 0.7777777777777778,
      "recall": 0.31343283582089554,
      "flagged": 54,
      "hits": 42
     },
     {
      "rule": ">=12",
      "mcc": 0.4336889925804956,
      "precision": 0.868421052631579,
      "recall": 0.2462686567164179,
      "flagged": 38,
      "hits": 33
     }
    ],
    "lw max [loop,role,all,decl]": [
     {
      "rule": ">=2",
      "mcc": 0.19354786990405645,
      "precision": 0.15302491103202848,
      "recall": 0.9626865671641791,
      "flagged": 843,
      "hits": 129
     },
     {
      "rule": ">=3",
      "mcc": 0.27877198827992833,
      "precision": 0.19682539682539682,
      "recall": 0.9253731343283582,
      "flagged": 630,
      "hits": 124
     },
     {
      "rule": ">=4",
      "mcc": 0.4093620456166488,
      "precision": 0.30939226519337015,
      "recall": 0.835820895522388,
      "flagged": 362,
      "hits": 112
     },
     {
      "rule": ">=5",
      "mcc": 0.4890701883465806,
      "precision": 0.4180327868852459,
      "recall": 0.7611940298507462,
      "flagged": 244,
      "hits": 102
     },
     {
      "rule": ">=6",
      "mcc": 0.5146622509850686,
      "precision": 0.5028248587570622,
      "recall": 0.664179104477612,
      "flagged": 177,
      "hits": 89
     },
     {
      "rule": ">=7",
      "mcc": 0.5300402064140691,
      "precision": 0.5616438356164384,
      "recall": 0.6119402985074627,
      "flagged": 146,
      "hits": 82
     },
     {
      "rule": ">=8",
      "mcc": 0.5096369735937053,
      "precision": 0.6261682242990654,
      "recall": 0.5,
      "flagged": 107,
      "hits": 67
     },
     {
      "rule": ">=9",
      "mcc": 0.508625022100048,
      "precision": 0.7125,
      "recall": 0.4253731343283582,
      "flagged": 80,
      "hits": 57
     },
     {
      "rule": ">=10",
      "mcc": 0.4936518974861484,
      "precision": 0.7575757575757576,
      "recall": 0.373134328358209,
      "flagged": 66,
      "hits": 50
     },
     {
      "rule": ">=11",
      "mcc": 0.4724835737962128,
      "precision": 0.7857142857142857,
      "recall": 0.3283582089552239,
      "flagged": 56,
      "hits": 44
     },
     {
      "rule": ">=12",
      "mcc": 0.4492372324195904,
      "precision": 0.875,
      "recall": 0.26119402985074625,
      "flagged": 40,
      "hits": 35
     }
    ],
    "lw max [loop,role,all,sig]": [
     {
      "rule": ">=2",
      "mcc": 0.18495173718552685,
      "precision": 0.15,
      "recall": 0.9626865671641791,
      "flagged": 860,
      "hits": 129
     },
     {
      "rule": ">=3",
      "mcc": 0.27185280236673576,
      "precision": 0.19314641744548286,
      "recall": 0.9253731343283582,
      "flagged": 642,
      "hits": 124
     },
     {
      "rule": ">=4",
      "mcc": 0.3530216288925447,
      "precision": 0.26157407407407407,
      "recall": 0.8432835820895522,
      "flagged": 432,
      "hits": 113
     },
     {
      "rule": ">=5",
      "mcc": 0.44725107123376173,
      "precision": 0.36619718309859156,
      "recall": 0.7761194029850746,
      "flagged": 284,
      "hits": 104
     },
     {
      "rule": ">=6",
      "mcc": 0.47122031311460416,
      "precision": 0.4411764705882353,
      "recall": 0.6716417910447762,
      "flagged": 204,
      "hits": 90
     },
     {
      "rule": ">=7",
      "mcc": 0.5006757206348973,
      "precision": 0.5123456790123457,
      "recall": 0.6194029850746269,
      "flagged": 162,
      "hits": 83
     },
     {
      "rule": ">=8",
      "mcc": 0.49756429865113233,
      "precision": 0.5833333333333334,
      "recall": 0.5223880597014925,
      "flagged": 120,
      "hits": 70
     },
     {
      "rule": ">=9",
      "mcc": 0.5079410021950052,
      "precision": 0.6818181818181818,
      "recall": 0.44776119402985076,
      "flagged": 88,
      "hits": 60
     },
     {
      "rule": ">=10",
      "mcc": 0.4885788999428258,
      "precision": 0.7222222222222222,
      "recall": 0.3880597014925373,
      "flagged": 72,
      "hits": 52
     },
     {
      "rule": ">=11",
      "mcc": 0.4494796156444702,
      "precision": 0.7413793103448276,
      "recall": 0.3208955223880597,
      "flagged": 58,
      "hits": 43
     },
     {
      "rule": ">=12",
      "mcc": 0.4336889925804956,
      "precision": 0.868421052631579,
      "recall": 0.2462686567164179,
      "flagged": 38,
      "hits": 33
     }
    ],
    "MaxLive [text,unit,locals]  (Crichton)": [
     {
      "rule": ">=2",
      "mcc": 0.3200498385624519,
      "precision": 0.2206405693950178,
      "recall": 0.9253731343283582,
      "flagged": 562,
      "hits": 124
     },
     {
      "rule": ">=3",
      "mcc": 0.44130198687034733,
      "precision": 0.338368580060423,
      "recall": 0.835820895522388,
      "flagged": 331,
      "hits": 112
     },
     {
      "rule": ">=4",
      "mcc": 0.46931917911845833,
      "precision": 0.4427860696517413,
      "recall": 0.664179104477612,
      "flagged": 201,
      "hits": 89
     },
     {
      "rule": ">=5",
      "mcc": 0.4728988791714643,
      "precision": 0.5752212389380531,
      "recall": 0.48507462686567165,
      "flagged": 113,
      "hits": 65
     },
     {
      "rule": ">=6",
      "mcc": 0.43995929210903767,
      "precision": 0.6923076923076923,
      "recall": 0.3358208955223881,
      "flagged": 65,
      "hits": 45
     },
     {
      "rule": ">=7",
      "mcc": 0.35466246599621704,
      "precision": 0.7073170731707317,
      "recall": 0.21641791044776118,
      "flagged": 41,
      "hits": 29
     },
     {
      "rule": ">=8",
      "mcc": 0.35513543375202217,
      "precision": 0.88,
      "recall": 0.16417910447761194,
      "flagged": 25,
      "hits": 22
     },
     {
      "rule": ">=9",
      "mcc": 0.3151619580290084,
      "precision": 0.9411764705882353,
      "recall": 0.11940298507462686,
      "flagged": 17,
      "hits": 16
     },
     {
      "rule": ">=10",
      "mcc": 0.2430411846413179,
      "precision": 0.9090909090909091,
      "recall": 0.07462686567164178,
      "flagged": 11,
      "hits": 10
     },
     {
      "rule": ">=11",
      "mcc": 0.19811451522958526,
      "precision": 0.875,
      "recall": 0.05223880597014925,
      "flagged": 8,
      "hits": 7
     },
     {
      "rule": ">=12",
      "mcc": 0.14099040439691277,
      "precision": 0.8,
      "recall": 0.029850746268656716,
      "flagged": 5,
      "hits": 4
     }
    ],
    "vars count [all]": [
     {
      "rule": ">=3",
      "mcc": 0.2926429076130858,
      "precision": 0.19754977029096477,
      "recall": 0.9626865671641791,
      "flagged": 653,
      "hits": 129
     },
     {
      "rule": ">=4",
      "mcc": 0.37028351584737645,
      "precision": 0.24853228962818003,
      "recall": 0.9477611940298507,
      "flagged": 511,
      "hits": 127
     },
     {
      "rule": ">=5",
      "mcc": 0.4323846652787934,
      "precision": 0.3131578947368421,
      "recall": 0.8880597014925373,
      "flagged": 380,
      "hits": 119
     },
     {
      "rule": ">=6",
      "mcc": 0.4856828875318903,
      "precision": 0.37919463087248323,
      "recall": 0.8432835820895522,
      "flagged": 298,
      "hits": 113
     },
     {
      "rule": ">=7",
      "mcc": 0.5361819171638872,
      "precision": 0.4588744588744589,
      "recall": 0.7910447761194029,
      "flagged": 231,
      "hits": 106
     },
     {
      "rule": ">=8",
      "mcc": 0.5585343191262295,
      "precision": 0.5303867403314917,
      "recall": 0.7164179104477612,
      "flagged": 181,
      "hits": 96
     },
     {
      "rule": ">=9",
      "mcc": 0.5617497646204738,
      "precision": 0.6058394160583942,
      "recall": 0.6194029850746269,
      "flagged": 137,
      "hits": 83
     },
     {
      "rule": ">=10",
      "mcc": 0.5679469656552709,
      "precision": 0.6788990825688074,
      "recall": 0.5522388059701493,
      "flagged": 109,
      "hits": 74
     },
     {
      "rule": ">=12",
      "mcc": 0.5605335778328753,
      "precision": 0.8169014084507042,
      "recall": 0.43283582089552236,
      "flagged": 71,
      "hits": 58
     },
     {
      "rule": ">=15",
      "mcc": 0.4574830929018457,
      "precision": 0.8604651162790697,
      "recall": 0.27611940298507465,
      "flagged": 43,
      "hits": 37
     },
     {
      "rule": ">=20",
      "mcc": 0.30425972674414864,
      "precision": 0.9375,
      "recall": 0.11194029850746269,
      "flagged": 16,
      "hits": 15
     }
    ],
    "vars count [locals]": [
     {
      "rule": ">=3",
      "mcc": 0.39408975258566753,
      "precision": 0.27539503386004516,
      "recall": 0.9104477611940298,
      "flagged": 443,
      "hits": 122
     },
     {
      "rule": ">=4",
      "mcc": 0.48595426871609954,
      "precision": 0.36792452830188677,
      "recall": 0.8731343283582089,
      "flagged": 318,
      "hits": 117
     },
     {
      "rule": ">=5",
      "mcc": 0.5108123456639871,
      "precision": 0.4434782608695652,
      "recall": 0.7611940298507462,
      "flagged": 230,
      "hits": 102
     },
     {
      "rule": ">=6",
      "mcc": 0.5214148022759987,
      "precision": 0.5027624309392266,
      "recall": 0.6791044776119403,
      "flagged": 181,
      "hits": 91
     },
     {
      "rule": ">=7",
      "mcc": 0.5262800391078472,
      "precision": 0.5673758865248227,
      "recall": 0.5970149253731343,
      "flagged": 141,
      "hits": 80
     },
     {
      "rule": ">=8",
      "mcc": 0.5547594816401485,
      "precision": 0.6862745098039216,
      "recall": 0.5223880597014925,
      "flagged": 102,
      "hits": 70
     },
     {
      "rule": ">=9",
      "mcc": 0.5476642939598428,
      "precision": 0.7763157894736842,
      "recall": 0.44029850746268656,
      "flagged": 76,
      "hits": 59
     },
     {
      "rule": ">=10",
      "mcc": 0.5443536249014638,
      "precision": 0.8412698412698413,
      "recall": 0.39552238805970147,
      "flagged": 63,
      "hits": 53
     },
     {
      "rule": ">=12",
      "mcc": 0.47877607295190305,
      "precision": 0.9047619047619048,
      "recall": 0.2835820895522388,
      "flagged": 42,
      "hits": 38
     },
     {
      "rule": ">=15",
      "mcc": 0.3550315690041223,
      "precision": 0.9130434782608695,
      "recall": 0.15671641791044777,
      "flagged": 23,
      "hits": 21
     },
     {
      "rule": ">=20",
      "mcc": 0.2289797610345656,
      "precision": 0.9,
      "recall": 0.06716417910447761,
      "flagged": 10,
      "hits": 9
     }
    ],
    "vars count [params]": [
     {
      "rule": ">=3",
      "mcc": 0.11323070661022155,
      "precision": 0.20945945945945946,
      "recall": 0.23134328358208955,
      "flagged": 148,
      "hits": 31
     },
     {
      "rule": ">=4",
      "mcc": 0.11792085604695847,
      "precision": 0.2602739726027397,
      "recall": 0.1417910447761194,
      "flagged": 73,
      "hits": 19
     },
     {
      "rule": ">=5",
      "mcc": 0.029064677048207914,
      "precision": 0.16666666666666666,
      "recall": 0.04477611940298507,
      "flagged": 36,
      "hits": 6
     },
     {
      "rule": ">=6",
      "mcc": 0.03531756260373605,
      "precision": 0.2,
      "recall": 0.029850746268656716,
      "flagged": 20,
      "hits": 4
     },
     {
      "rule": ">=7",
      "mcc": 0.029723695406228216,
      "precision": 0.2222222222222222,
      "recall": 0.014925373134328358,
      "flagged": 9,
      "hits": 2
     },
     {
      "rule": ">=8",
      "mcc": 0.04166096956682953,
      "precision": 0.2857142857142857,
      "recall": 0.014925373134328358,
      "flagged": 7,
      "hits": 2
     },
     {
      "rule": ">=9",
      "mcc": 0.02488272408722123,
      "precision": 0.25,
      "recall": 0.007462686567164179,
      "flagged": 4,
      "hits": 1
     },
     {
      "rule": ">=10",
      "mcc": -0.010537963786151811,
      "precision": 0.0,
      "recall": 0.0,
      "flagged": 1,
      "hits": 0
     },
     {
      "rule": ">=12",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     },
     {
      "rule": ">=15",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     },
     {
      "rule": ">=20",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     }
    ],
    "vars count [fields]": [
     {
      "rule": ">=3",
      "mcc": 0.20528853638481623,
      "precision": 0.2631578947368421,
      "recall": 0.373134328358209,
      "flagged": 190,
      "hits": 50
     },
     {
      "rule": ">=4",
      "mcc": 0.2355027664206596,
      "precision": 0.36,
      "recall": 0.26865671641791045,
      "flagged": 100,
      "hits": 36
     },
     {
      "rule": ">=5",
      "mcc": 0.24024691244083107,
      "precision": 0.42028985507246375,
      "recall": 0.21641791044776118,
      "flagged": 69,
      "hits": 29
     },
     {
      "rule": ">=6",
      "mcc": 0.22545330497885308,
      "precision": 0.45098039215686275,
      "recall": 0.17164179104477612,
      "flagged": 51,
      "hits": 23
     },
     {
      "rule": ">=7",
      "mcc": 0.22035905719781443,
      "precision": 0.5142857142857142,
      "recall": 0.13432835820895522,
      "flagged": 35,
      "hits": 18
     },
     {
      "rule": ">=8",
      "mcc": 0.22519775782091445,
      "precision": 0.6,
      "recall": 0.11194029850746269,
      "flagged": 25,
      "hits": 15
     },
     {
      "rule": ">=9",
      "mcc": 0.18056994085245198,
      "precision": 0.5882352941176471,
      "recall": 0.07462686567164178,
      "flagged": 17,
      "hits": 10
     },
     {
      "rule": ">=10",
      "mcc": 0.20721620313345,
      "precision": 0.7142857142857143,
      "recall": 0.07462686567164178,
      "flagged": 14,
      "hits": 10
     },
     {
      "rule": ">=12",
      "mcc": 0.16284010573535918,
      "precision": 1.0,
      "recall": 0.029850746268656716,
      "flagged": 4,
      "hits": 4
     },
     {
      "rule": ">=15",
      "mcc": 0.14096313014841458,
      "precision": 1.0,
      "recall": 0.022388059701492536,
      "flagged": 3,
      "hits": 3
     },
     {
      "rule": ">=20",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     }
    ],
    "vars count [reassigned]": [
     {
      "rule": ">=3",
      "mcc": 0.2762669506489226,
      "precision": 0.40404040404040403,
      "recall": 0.29850746268656714,
      "flagged": 99,
      "hits": 40
     },
     {
      "rule": ">=4",
      "mcc": 0.24971721005223604,
      "precision": 0.4727272727272727,
      "recall": 0.19402985074626866,
      "flagged": 55,
      "hits": 26
     },
     {
      "rule": ">=5",
      "mcc": 0.21558963744549825,
      "precision": 0.5,
      "recall": 0.13432835820895522,
      "flagged": 36,
      "hits": 18
     },
     {
      "rule": ">=6",
      "mcc": 0.18726336912834796,
      "precision": 0.5454545454545454,
      "recall": 0.08955223880597014,
      "flagged": 22,
      "hits": 12
     },
     {
      "rule": ">=7",
      "mcc": 0.15784277896782992,
      "precision": 0.5714285714285714,
      "recall": 0.05970149253731343,
      "flagged": 14,
      "hits": 8
     },
     {
      "rule": ">=8",
      "mcc": 0.17066132211429247,
      "precision": 0.7,
      "recall": 0.05223880597014925,
      "flagged": 10,
      "hits": 7
     },
     {
      "rule": ">=9",
      "mcc": 0.1833399619304519,
      "precision": 0.7777777777777778,
      "recall": 0.05223880597014925,
      "flagged": 9,
      "hits": 7
     },
     {
      "rule": ">=10",
      "mcc": 0.18213902816892527,
      "precision": 1.0,
      "recall": 0.03731343283582089,
      "flagged": 5,
      "hits": 5
     },
     {
      "rule": ">=12",
      "mcc": 0.1150465481933154,
      "precision": 1.0,
      "recall": 0.014925373134328358,
      "flagged": 2,
      "hits": 2
     },
     {
      "rule": ">=15",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     },
     {
      "rule": ">=20",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     }
    ],
    "vars count [weighted]": [
     {
      "rule": ">=3",
      "mcc": 0.25739285638218734,
      "precision": 0.1796657381615599,
      "recall": 0.9626865671641791,
      "flagged": 718,
      "hits": 129
     },
     {
      "rule": ">=4",
      "mcc": 0.34155712878976585,
      "precision": 0.2277580071174377,
      "recall": 0.9552238805970149,
      "flagged": 562,
      "hits": 128
     },
     {
      "rule": ">=5",
      "mcc": 0.39087281731557255,
      "precision": 0.27293064876957496,
      "recall": 0.9104477611940298,
      "flagged": 447,
      "hits": 122
     },
     {
      "rule": ">=6",
      "mcc": 0.4228009809484092,
      "precision": 0.3118279569892473,
      "recall": 0.8656716417910447,
      "flagged": 372,
      "hits": 116
     },
     {
      "rule": ">=7",
      "mcc": 0.4585189584445874,
      "precision": 0.36610169491525424,
      "recall": 0.8059701492537313,
      "flagged": 295,
      "hits": 108
     },
     {
      "rule": ">=8",
      "mcc": 0.4831488653648634,
      "precision": 0.4112903225806452,
      "recall": 0.7611940298507462,
      "flagged": 248,
      "hits": 102
     },
     {
      "rule": ">=9",
      "mcc": 0.5047943371419977,
      "precision": 0.45933014354066987,
      "recall": 0.7164179104477612,
      "flagged": 209,
      "hits": 96
     },
     {
      "rule": ">=10",
      "mcc": 0.545918998450044,
      "precision": 0.5421686746987951,
      "recall": 0.6716417910447762,
      "flagged": 166,
      "hits": 90
     },
     {
      "rule": ">=12",
      "mcc": 0.5599522633677605,
      "precision": 0.6495726495726496,
      "recall": 0.5671641791044776,
      "flagged": 117,
      "hits": 76
     },
     {
      "rule": ">=15",
      "mcc": 0.5063396020989496,
      "precision": 0.717948717948718,
      "recall": 0.417910447761194,
      "flagged": 78,
      "hits": 56
     },
     {
      "rule": ">=20",
      "mcc": 0.45835488083186776,
      "precision": 0.8444444444444444,
      "recall": 0.2835820895522388,
      "flagged": 45,
      "hits": 38
     }
    ],
    "flow in_params": [
     {
      "rule": ">=3",
      "mcc": 0.11323070661022155,
      "precision": 0.20945945945945946,
      "recall": 0.23134328358208955,
      "flagged": 148,
      "hits": 31
     },
     {
      "rule": ">=4",
      "mcc": 0.11792085604695847,
      "precision": 0.2602739726027397,
      "recall": 0.1417910447761194,
      "flagged": 73,
      "hits": 19
     },
     {
      "rule": ">=5",
      "mcc": 0.029064677048207914,
      "precision": 0.16666666666666666,
      "recall": 0.04477611940298507,
      "flagged": 36,
      "hits": 6
     },
     {
      "rule": ">=6",
      "mcc": 0.03531756260373605,
      "precision": 0.2,
      "recall": 0.029850746268656716,
      "flagged": 20,
      "hits": 4
     },
     {
      "rule": ">=7",
      "mcc": 0.029723695406228216,
      "precision": 0.2222222222222222,
      "recall": 0.014925373134328358,
      "flagged": 9,
      "hits": 2
     },
     {
      "rule": ">=8",
      "mcc": 0.04166096956682953,
      "precision": 0.2857142857142857,
      "recall": 0.014925373134328358,
      "flagged": 7,
      "hits": 2
     },
     {
      "rule": ">=9",
      "mcc": 0.02488272408722123,
      "precision": 0.25,
      "recall": 0.007462686567164179,
      "flagged": 4,
      "hits": 1
     },
     {
      "rule": ">=10",
      "mcc": -0.010537963786151811,
      "precision": 0.0,
      "recall": 0.0,
      "flagged": 1,
      "hits": 0
     },
     {
      "rule": ">=12",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     },
     {
      "rule": ">=15",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     },
     {
      "rule": ">=20",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     }
    ],
    "flow in_fields": [
     {
      "rule": ">=3",
      "mcc": 0.20528853638481623,
      "precision": 0.2631578947368421,
      "recall": 0.373134328358209,
      "flagged": 190,
      "hits": 50
     },
     {
      "rule": ">=4",
      "mcc": 0.2355027664206596,
      "precision": 0.36,
      "recall": 0.26865671641791045,
      "flagged": 100,
      "hits": 36
     },
     {
      "rule": ">=5",
      "mcc": 0.24024691244083107,
      "precision": 0.42028985507246375,
      "recall": 0.21641791044776118,
      "flagged": 69,
      "hits": 29
     },
     {
      "rule": ">=6",
      "mcc": 0.22545330497885308,
      "precision": 0.45098039215686275,
      "recall": 0.17164179104477612,
      "flagged": 51,
      "hits": 23
     },
     {
      "rule": ">=7",
      "mcc": 0.22035905719781443,
      "precision": 0.5142857142857142,
      "recall": 0.13432835820895522,
      "flagged": 35,
      "hits": 18
     },
     {
      "rule": ">=8",
      "mcc": 0.22519775782091445,
      "precision": 0.6,
      "recall": 0.11194029850746269,
      "flagged": 25,
      "hits": 15
     },
     {
      "rule": ">=9",
      "mcc": 0.18056994085245198,
      "precision": 0.5882352941176471,
      "recall": 0.07462686567164178,
      "flagged": 17,
      "hits": 10
     },
     {
      "rule": ">=10",
      "mcc": 0.20721620313345,
      "precision": 0.7142857142857143,
      "recall": 0.07462686567164178,
      "flagged": 14,
      "hits": 10
     },
     {
      "rule": ">=12",
      "mcc": 0.16284010573535918,
      "precision": 1.0,
      "recall": 0.029850746268656716,
      "flagged": 4,
      "hits": 4
     },
     {
      "rule": ">=15",
      "mcc": 0.14096313014841458,
      "precision": 1.0,
      "recall": 0.022388059701492536,
      "flagged": 3,
      "hits": 3
     },
     {
      "rule": ">=20",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     }
    ],
    "flow in_results": [
     {
      "rule": ">=3",
      "mcc": 0.38900619064686914,
      "precision": 0.5517241379310345,
      "recall": 0.3582089552238806,
      "flagged": 87,
      "hits": 48
     },
     {
      "rule": ">=4",
      "mcc": 0.3557217243204677,
      "precision": 0.6296296296296297,
      "recall": 0.2537313432835821,
      "flagged": 54,
      "hits": 34
     },
     {
      "rule": ">=5",
      "mcc": 0.355483357743466,
      "precision": 0.75,
      "recall": 0.20149253731343283,
      "flagged": 36,
      "hits": 27
     },
     {
      "rule": ">=6",
      "mcc": 0.34753089510737745,
      "precision": 0.8214285714285714,
      "recall": 0.17164179104477612,
      "flagged": 28,
      "hits": 23
     },
     {
      "rule": ">=7",
      "mcc": 0.3045253289567121,
      "precision": 0.85,
      "recall": 0.12686567164179105,
      "flagged": 20,
      "hits": 17
     },
     {
      "rule": ">=8",
      "mcc": 0.28127633938188007,
      "precision": 0.9285714285714286,
      "recall": 0.09701492537313433,
      "flagged": 14,
      "hits": 13
     },
     {
      "rule": ">=9",
      "mcc": 0.2581389804947022,
      "precision": 1.0,
      "recall": 0.07462686567164178,
      "flagged": 10,
      "hits": 10
     },
     {
      "rule": ">=10",
      "mcc": 0.2306873972380531,
      "precision": 1.0,
      "recall": 0.05970149253731343,
      "flagged": 8,
      "hits": 8
     },
     {
      "rule": ">=12",
      "mcc": 0.18213902816892527,
      "precision": 1.0,
      "recall": 0.03731343283582089,
      "flagged": 5,
      "hits": 5
     },
     {
      "rule": ">=15",
      "mcc": 0.16284010573535918,
      "precision": 1.0,
      "recall": 0.029850746268656716,
      "flagged": 4,
      "hits": 4
     },
     {
      "rule": ">=20",
      "mcc": 0.08131533249911174,
      "precision": 1.0,
      "recall": 0.007462686567164179,
      "flagged": 1,
      "hits": 1
     }
    ],
    "flow in_all": [
     {
      "rule": ">=3",
      "mcc": 0.27009129016397226,
      "precision": 0.21165048543689322,
      "recall": 0.8134328358208955,
      "flagged": 515,
      "hits": 109
     },
     {
      "rule": ">=4",
      "mcc": 0.30990652480455777,
      "precision": 0.26571428571428574,
      "recall": 0.6940298507462687,
      "flagged": 350,
      "hits": 93
     },
     {
      "rule": ">=5",
      "mcc": 0.330167323319017,
      "precision": 0.32217573221757323,
      "recall": 0.5746268656716418,
      "flagged": 239,
      "hits": 77
     },
     {
      "rule": ">=6",
      "mcc": 0.33321966939512865,
      "precision": 0.3651685393258427,
      "recall": 0.48507462686567165,
      "flagged": 178,
      "hits": 65
     },
     {
      "rule": ">=7",
      "mcc": 0.37251822524471107,
      "precision": 0.453125,
      "recall": 0.43283582089552236,
      "flagged": 128,
      "hits": 58
     },
     {
      "rule": ">=8",
      "mcc": 0.37344473676680867,
      "precision": 0.5217391304347826,
      "recall": 0.3582089552238806,
      "flagged": 92,
      "hits": 48
     },
     {
      "rule": ">=9",
      "mcc": 0.3462083314370457,
      "precision": 0.5692307692307692,
      "recall": 0.27611940298507465,
      "flagged": 65,
      "hits": 37
     },
     {
      "rule": ">=10",
      "mcc": 0.35348089543742245,
      "precision": 0.6530612244897959,
      "recall": 0.23880597014925373,
      "flagged": 49,
      "hits": 32
     },
     {
      "rule": ">=12",
      "mcc": 0.2842942450354087,
      "precision": 0.7037037037037037,
      "recall": 0.1417910447761194,
      "flagged": 27,
      "hits": 19
     },
     {
      "rule": ">=15",
      "mcc": 0.25658962729907003,
      "precision": 0.8571428571428571,
      "recall": 0.08955223880597014,
      "flagged": 14,
      "hits": 12
     },
     {
      "rule": ">=20",
      "mcc": 0.16284010573535918,
      "precision": 1.0,
      "recall": 0.029850746268656716,
      "flagged": 4,
      "hits": 4
     }
    ],
    "flow max_from": [
     {
      "rule": ">=3",
      "mcc": 0.3480485409892888,
      "precision": 0.4752475247524752,
      "recall": 0.3582089552238806,
      "flagged": 101,
      "hits": 48
     },
     {
      "rule": ">=4",
      "mcc": 0.2328774818431938,
      "precision": 0.46938775510204084,
      "recall": 0.17164179104477612,
      "flagged": 49,
      "hits": 23
     },
     {
      "rule": ">=5",
      "mcc": 0.15616552741420067,
      "precision": 0.4583333333333333,
      "recall": 0.08208955223880597,
      "flagged": 24,
      "hits": 11
     },
     {
      "rule": ">=6",
      "mcc": 0.08378264271939981,
      "precision": 0.35714285714285715,
      "recall": 0.03731343283582089,
      "flagged": 14,
      "hits": 5
     },
     {
      "rule": ">=7",
      "mcc": 0.13296875121264956,
      "precision": 0.625,
      "recall": 0.03731343283582089,
      "flagged": 8,
      "hits": 5
     },
     {
      "rule": ">=8",
      "mcc": 0.09984178062490023,
      "precision": 0.6,
      "recall": 0.022388059701492536,
      "flagged": 5,
      "hits": 3
     },
     {
      "rule": ">=9",
      "mcc": 0.09984178062490023,
      "precision": 0.6,
      "recall": 0.022388059701492536,
      "flagged": 5,
      "hits": 3
     },
     {
      "rule": ">=10",
      "mcc": 0.0500686138172069,
      "precision": 0.5,
      "recall": 0.007462686567164179,
      "flagged": 2,
      "hits": 1
     },
     {
      "rule": ">=12",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     },
     {
      "rule": ">=15",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     },
     {
      "rule": ">=20",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     }
    ],
    "flow derived": [
     {
      "rule": ">=3",
      "mcc": 0.4816874289552184,
      "precision": 0.40963855421686746,
      "recall": 0.7611940298507462,
      "flagged": 249,
      "hits": 102
     },
     {
      "rule": ">=4",
      "mcc": 0.504468306923448,
      "precision": 0.5029239766081871,
      "recall": 0.6417910447761194,
      "flagged": 171,
      "hits": 86
     },
     {
      "rule": ">=5",
      "mcc": 0.5002469103126225,
      "precision": 0.5948275862068966,
      "recall": 0.5149253731343284,
      "flagged": 116,
      "hits": 69
     },
     {
      "rule": ">=6",
      "mcc": 0.4821115637063167,
      "precision": 0.6666666666666666,
      "recall": 0.417910447761194,
      "flagged": 84,
      "hits": 56
     },
     {
      "rule": ">=7",
      "mcc": 0.470950346705277,
      "precision": 0.7540983606557377,
      "recall": 0.34328358208955223,
      "flagged": 61,
      "hits": 46
     },
     {
      "rule": ">=8",
      "mcc": 0.45083691846230195,
      "precision": 0.8409090909090909,
      "recall": 0.27611940298507465,
      "flagged": 44,
      "hits": 37
     },
     {
      "rule": ">=9",
      "mcc": 0.433202091242337,
      "precision": 0.8888888888888888,
      "recall": 0.23880597014925373,
      "flagged": 36,
      "hits": 32
     },
     {
      "rule": ">=10",
      "mcc": 0.40021989893466414,
      "precision": 0.9285714285714286,
      "recall": 0.19402985074626866,
      "flagged": 28,
      "hits": 26
     },
     {
      "rule": ">=12",
      "mcc": 0.32572285794805333,
      "precision": 0.9444444444444444,
      "recall": 0.12686567164179105,
      "flagged": 18,
      "hits": 17
     },
     {
      "rule": ">=15",
      "mcc": 0.2430411846413179,
      "precision": 0.9090909090909091,
      "recall": 0.07462686567164178,
      "flagged": 11,
      "hits": 10
     },
     {
      "rule": ">=20",
      "mcc": 0.14099040439691277,
      "precision": 0.8,
      "recall": 0.029850746268656716,
      "flagged": 5,
      "hits": 4
     }
    ],
    "flow out_vars": [
     {
      "rule": ">=3",
      "mcc": 0.312329029023332,
      "precision": 0.3146551724137931,
      "recall": 0.5447761194029851,
      "flagged": 232,
      "hits": 73
     },
     {
      "rule": ">=4",
      "mcc": 0.29367539924024194,
      "precision": 0.3576158940397351,
      "recall": 0.40298507462686567,
      "flagged": 151,
      "hits": 54
     },
     {
      "rule": ">=5",
      "mcc": 0.32136280964450004,
      "precision": 0.4423076923076923,
      "recall": 0.34328358208955223,
      "flagged": 104,
      "hits": 46
     },
     {
      "rule": ">=6",
      "mcc": 0.35098795976329994,
      "precision": 0.547945205479452,
      "recall": 0.29850746268656714,
      "flagged": 73,
      "hits": 40
     },
     {
      "rule": ">=7",
      "mcc": 0.36688127472567006,
      "precision": 0.673469387755102,
      "recall": 0.2462686567164179,
      "flagged": 49,
      "hits": 33
     },
     {
      "rule": ">=8",
      "mcc": 0.36675162311056747,
      "precision": 0.7435897435897436,
      "recall": 0.21641791044776118,
      "flagged": 39,
      "hits": 29
     },
     {
      "rule": ">=9",
      "mcc": 0.35692064303337917,
      "precision": 0.8275862068965517,
      "recall": 0.1791044776119403,
      "flagged": 29,
      "hits": 24
     },
     {
      "rule": ">=10",
      "mcc": 0.32659866945926685,
      "precision": 0.8333333333333334,
      "recall": 0.14925373134328357,
      "flagged": 24,
      "hits": 20
     },
     {
      "rule": ">=12",
      "mcc": 0.25803504401298766,
      "precision": 0.8125,
      "recall": 0.09701492537313433,
      "flagged": 16,
      "hits": 13
     },
     {
      "rule": ">=15",
      "mcc": 0.19811451522958526,
      "precision": 0.875,
      "recall": 0.05223880597014925,
      "flagged": 8,
      "hits": 7
     },
     {
      "rule": ">=20",
      "mcc": 0.14096313014841458,
      "precision": 1.0,
      "recall": 0.022388059701492536,
      "flagged": 3,
      "hits": 3
     }
    ],
    "flow max_fanout": [
     {
      "rule": ">=3",
      "mcc": 0.3618284731908332,
      "precision": 0.3941176470588235,
      "recall": 0.5,
      "flagged": 170,
      "hits": 67
     },
     {
      "rule": ">=4",
      "mcc": 0.4044337198360858,
      "precision": 0.5185185185185185,
      "recall": 0.417910447761194,
      "flagged": 108,
      "hits": 56
     },
     {
      "rule": ">=5",
      "mcc": 0.4129026962565271,
      "precision": 0.6,
      "recall": 0.3582089552238806,
      "flagged": 80,
      "hits": 48
     },
     {
      "rule": ">=6",
      "mcc": 0.36651206766627875,
      "precision": 0.6166666666666667,
      "recall": 0.27611940298507465,
      "flagged": 60,
      "hits": 37
     },
     {
      "rule": ">=7",
      "mcc": 0.3690911104765124,
      "precision": 0.6956521739130435,
      "recall": 0.23880597014925373,
      "flagged": 46,
      "hits": 32
     },
     {
      "rule": ">=8",
      "mcc": 0.3396555344827709,
      "precision": 0.7931034482758621,
      "recall": 0.17164179104477612,
      "flagged": 29,
      "hits": 23
     },
     {
      "rule": ">=9",
      "mcc": 0.29499627774126636,
      "precision": 0.8095238095238095,
      "recall": 0.12686567164179105,
      "flagged": 21,
      "hits": 17
     },
     {
      "rule": ">=10",
      "mcc": 0.2722628243503702,
      "precision": 0.7894736842105263,
      "recall": 0.11194029850746269,
      "flagged": 19,
      "hits": 15
     },
     {
      "rule": ">=12",
      "mcc": 0.2452592451558186,
      "precision": 0.8,
      "recall": 0.08955223880597014,
      "flagged": 15,
      "hits": 12
     },
     {
      "rule": ">=15",
      "mcc": 0.1808884730119136,
      "precision": 0.8571428571428571,
      "recall": 0.04477611940298507,
      "flagged": 7,
      "hits": 6
     },
     {
      "rule": ">=20",
      "mcc": 0.14096313014841458,
      "precision": 1.0,
      "recall": 0.022388059701492536,
      "flagged": 3,
      "hits": 3
     }
    ],
    "flow in_out": [
     {
      "rule": ">=3",
      "mcc": 0.2830942158056122,
      "precision": 0.3004484304932735,
      "recall": 0.5,
      "flagged": 223,
      "hits": 67
     },
     {
      "rule": ">=4",
      "mcc": 0.28715040794506175,
      "precision": 0.3617021276595745,
      "recall": 0.3805970149253731,
      "flagged": 141,
      "hits": 51
     },
     {
      "rule": ">=5",
      "mcc": 0.28625876150363344,
      "precision": 0.42857142857142855,
      "recall": 0.291044776119403,
      "flagged": 91,
      "hits": 39
     },
     {
      "rule": ">=6",
      "mcc": 0.3028799798878585,
      "precision": 0.515625,
      "recall": 0.2462686567164179,
      "flagged": 64,
      "hits": 33
     },
     {
      "rule": ">=7",
      "mcc": 0.3290839293256135,
      "precision": 0.6511627906976745,
      "recall": 0.208955223880597,
      "flagged": 43,
      "hits": 28
     },
     {
      "rule": ">=8",
      "mcc": 0.34395266544574987,
      "precision": 0.7575757575757576,
      "recall": 0.1865671641791045,
      "flagged": 33,
      "hits": 25
     },
     {
      "rule": ">=9",
      "mcc": 0.29499627774126636,
      "precision": 0.8095238095238095,
      "recall": 0.12686567164179105,
      "flagged": 21,
      "hits": 17
     },
     {
      "rule": ">=10",
      "mcc": 0.27029795230348963,
      "precision": 0.8235294117647058,
      "recall": 0.1044776119402985,
      "flagged": 17,
      "hits": 14
     },
     {
      "rule": ">=12",
      "mcc": 0.20309673546413876,
      "precision": 0.75,
      "recall": 0.06716417910447761,
      "flagged": 12,
      "hits": 9
     },
     {
      "rule": ">=15",
      "mcc": 0.16284010573535918,
      "precision": 1.0,
      "recall": 0.029850746268656716,
      "flagged": 4,
      "hits": 4
     },
     {
      "rule": ">=20",
      "mcc": 0.14096313014841458,
      "precision": 1.0,
      "recall": 0.022388059701492536,
      "flagged": 3,
      "hits": 3
     }
    ],
    "flow in_through": [
     {
      "rule": ">=3",
      "mcc": 0.13478477468941757,
      "precision": 0.24166666666666667,
      "recall": 0.21641791044776118,
      "flagged": 120,
      "hits": 29
     },
     {
      "rule": ">=4",
      "mcc": 0.11767612119168883,
      "precision": 0.28846153846153844,
      "recall": 0.11194029850746269,
      "flagged": 52,
      "hits": 15
     },
     {
      "rule": ">=5",
      "mcc": 0.11921187852246834,
      "precision": 0.35714285714285715,
      "recall": 0.07462686567164178,
      "flagged": 28,
      "hits": 10
     },
     {
      "rule": ">=6",
      "mcc": 0.11936099581950471,
      "precision": 0.4375,
      "recall": 0.05223880597014925,
      "flagged": 16,
      "hits": 7
     },
     {
      "rule": ">=7",
      "mcc": 0.12189345532076244,
      "precision": 0.5555555555555556,
      "recall": 0.03731343283582089,
      "flagged": 9,
      "hits": 5
     },
     {
      "rule": ">=8",
      "mcc": 0.10039586920418171,
      "precision": 0.5,
      "recall": 0.029850746268656716,
      "flagged": 8,
      "hits": 4
     },
     {
      "rule": ">=9",
      "mcc": 0.11685431185264653,
      "precision": 0.75,
      "recall": 0.022388059701492536,
      "flagged": 4,
      "hits": 3
     },
     {
      "rule": ">=10",
      "mcc": 0.14096313014841458,
      "precision": 1.0,
      "recall": 0.022388059701492536,
      "flagged": 3,
      "hits": 3
     },
     {
      "rule": ">=12",
      "mcc": 0.1150465481933154,
      "precision": 1.0,
      "recall": 0.014925373134328358,
      "flagged": 2,
      "hits": 2
     },
     {
      "rule": ">=15",
      "mcc": 0.08131533249911174,
      "precision": 1.0,
      "recall": 0.007462686567164179,
      "flagged": 1,
      "hits": 1
     },
     {
      "rule": ">=20",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     }
    ],
    "flow in_caught": [
     {
      "rule": ">=3",
      "mcc": 0.17381444453064168,
      "precision": 0.21454545454545454,
      "recall": 0.44029850746268656,
      "flagged": 275,
      "hits": 59
     },
     {
      "rule": ">=4",
      "mcc": 0.20248499049979002,
      "precision": 0.27439024390243905,
      "recall": 0.3358208955223881,
      "flagged": 164,
      "hits": 45
     },
     {
      "rule": ">=5",
      "mcc": 0.2046718553995324,
      "precision": 0.32673267326732675,
      "recall": 0.2462686567164179,
      "flagged": 101,
      "hits": 33
     },
     {
      "rule": ">=6",
      "mcc": 0.1858420427462347,
      "precision": 0.33766233766233766,
      "recall": 0.19402985074626866,
      "flagged": 77,
      "hits": 26
     },
     {
      "rule": ">=7",
      "mcc": 0.17927596469020327,
      "precision": 0.3877551020408163,
      "recall": 0.1417910447761194,
      "flagged": 49,
      "hits": 19
     },
     {
      "rule": ">=8",
      "mcc": 0.11569534167727916,
      "precision": 0.3157894736842105,
      "recall": 0.08955223880597014,
      "flagged": 38,
      "hits": 12
     },
     {
      "rule": ">=9",
      "mcc": 0.11382260702282211,
      "precision": 0.36,
      "recall": 0.06716417910447761,
      "flagged": 25,
      "hits": 9
     },
     {
      "rule": ">=10",
      "mcc": 0.11303401558798669,
      "precision": 0.38095238095238093,
      "recall": 0.05970149253731343,
      "flagged": 21,
      "hits": 8
     },
     {
      "rule": ">=12",
      "mcc": 0.04166096956682953,
      "precision": 0.2857142857142857,
      "recall": 0.014925373134328358,
      "flagged": 7,
      "hits": 2
     },
     {
      "rule": ">=15",
      "mcc": 0.03480907727069167,
      "precision": 0.3333333333333333,
      "recall": 0.007462686567164179,
      "flagged": 3,
      "hits": 1
     },
     {
      "rule": ">=20",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     }
    ],
    "flow bridging": [
     {
      "rule": ">=3",
      "mcc": 0.43789736903588866,
      "precision": 0.4482758620689655,
      "recall": 0.582089552238806,
      "flagged": 174,
      "hits": 78
     },
     {
      "rule": ">=4",
      "mcc": 0.44250764281787164,
      "precision": 0.5,
      "recall": 0.5149253731343284,
      "flagged": 138,
      "hits": 69
     },
     {
      "rule": ">=5",
      "mcc": 0.4662845555978926,
      "precision": 0.6170212765957447,
      "recall": 0.43283582089552236,
      "flagged": 94,
      "hits": 58
     },
     {
      "rule": ">=6",
      "mcc": 0.46339703227703566,
      "precision": 0.7230769230769231,
      "recall": 0.35074626865671643,
      "flagged": 65,
      "hits": 47
     },
     {
      "rule": ">=7",
      "mcc": 0.4324829585869364,
      "precision": 0.7407407407407407,
      "recall": 0.29850746268656714,
      "flagged": 54,
      "hits": 40
     },
     {
      "rule": ">=8",
      "mcc": 0.4176583445425628,
      "precision": 0.8611111111111112,
      "recall": 0.23134328358208955,
      "flagged": 36,
      "hits": 31
     },
     {
      "rule": ">=9",
      "mcc": 0.36509389638313966,
      "precision": 0.8571428571428571,
      "recall": 0.1791044776119403,
      "flagged": 28,
      "hits": 24
     },
     {
      "rule": ">=10",
      "mcc": 0.345535685242052,
      "precision": 0.875,
      "recall": 0.15671641791044777,
      "flagged": 24,
      "hits": 21
     },
     {
      "rule": ">=12",
      "mcc": 0.28302159632064616,
      "precision": 1.0,
      "recall": 0.08955223880597014,
      "flagged": 12,
      "hits": 12
     },
     {
      "rule": ">=15",
      "mcc": 0.21569534887318464,
      "precision": 1.0,
      "recall": 0.05223880597014925,
      "flagged": 7,
      "hits": 7
     },
     {
      "rule": ">=20",
      "mcc": 0.1150465481933154,
      "precision": 1.0,
      "recall": 0.014925373134328358,
      "flagged": 2,
      "hits": 2
     }
    ],
    "flow lw_at_calls": [
     {
      "rule": ">=2",
      "mcc": 0.27406748258453095,
      "precision": 0.2196652719665272,
      "recall": 0.7835820895522388,
      "flagged": 478,
      "hits": 105
     },
     {
      "rule": ">=3",
      "mcc": 0.34595255992937124,
      "precision": 0.2857142857142857,
      "recall": 0.7313432835820896,
      "flagged": 343,
      "hits": 98
     },
     {
      "rule": ">=4",
      "mcc": 0.4070649575585414,
      "precision": 0.3788546255506608,
      "recall": 0.6417910447761194,
      "flagged": 227,
      "hits": 86
     },
     {
      "rule": ">=5",
      "mcc": 0.4414981084283324,
      "precision": 0.477124183006536,
      "recall": 0.5447761194029851,
      "flagged": 153,
      "hits": 73
     },
     {
      "rule": ">=6",
      "mcc": 0.43933082201542367,
      "precision": 0.5446428571428571,
      "recall": 0.4552238805970149,
      "flagged": 112,
      "hits": 61
     },
     {
      "rule": ">=7",
      "mcc": 0.4465333275954868,
      "precision": 0.5957446808510638,
      "recall": 0.417910447761194,
      "flagged": 94,
      "hits": 56
     },
     {
      "rule": ">=8",
      "mcc": 0.44106361241789266,
      "precision": 0.6714285714285714,
      "recall": 0.35074626865671643,
      "flagged": 70,
      "hits": 47
     },
     {
      "rule": ">=9",
      "mcc": 0.41726400213307707,
      "precision": 0.7307692307692307,
      "recall": 0.2835820895522388,
      "flagged": 52,
      "hits": 38
     },
     {
      "rule": ">=10",
      "mcc": 0.4049205865187389,
      "precision": 0.8,
      "recall": 0.23880597014925373,
      "flagged": 40,
      "hits": 32
     },
     {
      "rule": ">=11",
      "mcc": 0.3851136286552457,
      "precision": 0.8235294117647058,
      "recall": 0.208955223880597,
      "flagged": 34,
      "hits": 28
     },
     {
      "rule": ">=12",
      "mcc": 0.345535685242052,
      "precision": 0.875,
      "recall": 0.15671641791044777,
      "flagged": 24,
      "hits": 21
     }
    ]
   },
   "keys": [
    "Esri__arcgis-runtime-samples-java@c7a0b3095864",
    "Esri__defense-solutions-proofs-of-concept@107e74c00bf4",
    "Esri__geometry-api-java@494da8ec953d",
    "Esri__maps-app-android@1af1f74ece08",
    "IBM__ibm-cos-sdk-java@d6b03864c15c",
    "Microsoft__ApplicationInsights-Java@230ed8807bf3",
    "Microsoft__azure-chat-for-java@4456bea8830c",
    "Microsoft__azure-maven-plugins@d3e0b6fa0e00",
    "Microsoft__java-debug@5d5b39e63c98",
    "Microsoft__mssql-jdbc@84484edf7944",
    "Microsoft__project-rome@0bcfbd6e1a7e",
    "Microsoft__team-explorer-everywhere@89ab2a4847ae",
    "SAP__SapMachine@6e62561730c4",
    "Tencent__GT@6e115aa79274",
    "Tencent__QMUI_Android@6ff5493a0584",
    "Tencent__soter@8ecde27599ce",
    "Tencent__tinker@752390060031",
    "alexa__alexa-skills-kit-sdk-for-java@bf1e9ccc50d1",
    "alibaba__ARouter@93b328569bbd",
    "alibaba__atlas@e8c7b3f1ff14",
    "alibaba__canal@08167c95c767",
    "alibaba__druid@768469fe4d13",
    "alibaba__jstorm@5d6cde22dbca",
    "amzn__amazon-pay-sdk-java@5a3547d00c79",
    "amzn__exoplayer-amazon-port@90cf56092dca",
    "amzn__ion-java@a19302d1ebcc",
    "apache__activemq@ccf56875b066",
    "apache__activemq-artemis@5bd5c610195d",
    "apache__ant@9722f062dc68",
    "apache__ant-ivy@4ffcf8f06f23",
    "apache__apex-malhar@1acaf15f425d",
    "apache__archiva@d1242030bf23",
    "apache__aries@52293d20268d",
    "apache__aries-jax-rs-whiteboard@73ef94bb7415",
    "fluetm__axis2-java@372582df483e",
    "apache__batik@8b9b758641a1",
    "apache__bookkeeper@f26a4cae0e92",
    "apache__bval@e6609f749af4",
    "apache__calcite@a648f9c12309",
    "apache__cassandra@e191aff38505",
    "apache__cayenne@5be5235ed1c0",
    "apache__cloudstack@8d3feb100aab",
    "apache__commons-bsf@88b2601a3cae",
    "apache__commons-jxpath@eff47ab8ca52",
    "apache__commons-pool@cd9112f433bf",
    "apache__commons-text@fba628056150",
    "apache__commons-vfs@fe61e3b16497",
    "apache__crunch@9b8849cfd89f",
    "apache__curator@5ff795271b21",
    "apache__cxf@6bf89e9c8804",
    "apache__deltaspike@6de805f96871",
    "apache__directory-fortress-core@180e1f017d90",
    "apache__directory-ldap-api@5b93e102556a",
    "apache__directory-server@310007cc1c7e",
    "apache__directory-studio@e8f15ea553a3",
    "apache__drill@5e2251a9fd65",
    "apache__eagle@7ac9421c2c27",
    "apache__empire-db@933dce5536fe",
    "apache__fineract@210e380df3ca",
    "apache__fineract-cn-customer@251ae08f7607",
    "apache__flink@8068c8775ad0",
    "apache__flume@7d3396f26dc1",
    "apache__fluo@8e06204d4167",
    "apache__fop@caced35327f6",
    "apache__geode@8fd839e8b73e",
    "apache__griffin@1cf2a15452a9",
    "apache__hadoop-mapreduce@307cb5b316e1",
    "apache__hama@734a4d7337cb",
    "apache__helix@0431ef007610",
    "apache__incubator-brooklyn@337a5d22d5e9",
    "apache__incubator-druid@8ca7cb4886dc",
    "apache__incubator-dubbo@6e4ff91dfca4",
    "apache__incubator-gobblin@b0d130757669",
    "apache__incubator-heron@17f1b06fffed",
    "apache__incubator-myriad@82297a4cd60f",
    "apache__incubator-ratis@1fc5acedda4d",
    "apache__incubator-rya@5463da23c7cd",
    "apache__incubator-samoa@6e6bb1817927",
    "apache__incubator-sentry@4643f988a5e0",
    "apache__incubator-taverna-workbench@2b74964ac1ee",
    "apache__incubator-tez@e8dc9f72f9d7",
    "apache__isis@2af2ef3e2edc",
    "apache__jackrabbit@392b94da5db9",
    "apache__jackrabbit-oak@fa85f54a065e",
    "apache__jena@1cca775bbf0b",
    "apache__kafka@c74acb24eb1d",
    "apache__karaf@4f180ea216c2",
    "apache__logging-log4j2@9b6bb237ae87",
    "apache__mahout@b0cf1694e60f",
    "apache__marmotta@28c9b8b0791e",
    "apache__maven-indexer@8fcb8551345c",
    "apache__maven-resolver@6a7f840e49d4",
    "apache__metamodel@ccafcf27f4e3",
    "apache__metron@17b31b48f596",
    "apache__mina-sshd@2fb7ebb48715",
    "apache__nifi@c8eff590efa3",
    "apache__nifi-minifi@fb246621474c",
    "apache__nutch@8bdec5e3ef77",
    "apache__olingo-odata4@f344a3c565b6",
    "apache__openejb@f10c077ade92",
    "apache__openmeetings@6d54639e4087",
    "apache__openwebbeans@783179886147",
    "apache__parquet-mr@811310d01bfe",
    "apache__phoenix@69e5bb0b304a",
    "apache__pig@17a4d1795ead",
    "apache__poi@351623a86924",
    "eclipse__xtext-core@e04964e4c2a3",
    "eclipse__xtext-extras@5634c291880c",
    "eclipse__xtext-idea@3aa1424ae35f",
    "epam__JDI@199dba533f36",
    "facebook__buck@1bc8d383ea5c",
    "facebook__fresco@ec0664aa4928",
    "google__ExoPlayer@4bc79c9465ab",
    "google__caja@964609d5ec32",
    "google__caliper@4e10eb02b7bf",
    "google__error-prone@61cb540c08ec",
    "google__google-authenticator@0e8cc0a3bcad",
    "google__guava@be92294be598",
    "google__guice@dafa4b0bec4e",
    "google__j2objc@471504a735b4",
    "google__nomulus@2481704d00f1",
    "apache__pulsar@044daf8d6132",
    "apache__ranger@7c52a79a5d0b",
    "apache__royale-compiler@fbd9bc3b9e48",
    "apache__samza@65d09d7b383b",
    "apache__sentry@f859446b65bb",
    "apache__servicecomb-java-chassis@72cd0e137c4a",
    "apache__shindig@8f3c3d5c77f5",
    "apache__shiro@eeb7e9552e4d",
    "apache__syncope@114c412afbfb",
    "apache__tinkerpop@7d9df0f0acf0",
    "apache__tomee@d21933b313af",
    "apache__uima-uimaj@e79c33b5a3e4",
    "apache__usergrid@ac1e6e4035f9",
    "apache__velocity-engine@c85f3e586f00",
    "apache__velocity-tools@6b9432af060a",
    "apache__wicket@c2d344219ef8",
    "kshtzsharma48__wss4j@5c2cbd7e7377",
    "apache__xalan-j@cba6d7fe7e93",
    "apache__xmlbeans@20fd11dbee92",
    "apache__zeppelin@4219d552349f",
    "aws__aws-sdk-java-v2@1d5d11e8087c",
    "aws__aws-toolkit-eclipse@49026f53fdd4",
    "cloudfoundry__cf-java-client@6fabcf647302",
    "cloudfoundry__uaa@f3b66dd2a250",
    "eclipse-acceleo__acceleo@3b0576ceff41",
    "eclipse__californium@0dd6db579be9",
    "eclipse__che@c5498c2ac562",
    "eclipse__eavp@20c1ce932e95",
    "eclipse__eclipse-collections@fa40c9aadbd3",
    "eclipse-jdt__eclipse.jdt.core@24d47c292ed4",
    "eclipse-platform__eclipse.platform.ui@e3bbb556534a",
    "eclipse__gef-legacy@14563a9e1f2a",
    "eclipse__hono@ec8494722756",
    "eclipse__jetty.project@65528f76c5ef",
    "eclipse-jgit__jgit@00523f38a19b",
    "eclipse__jnosql@9f03fa6ffe2d",
    "eclipse__kapua@11e610c657f7",
    "eclipse__kura@5e9f3e3d03c8",
    "eclipse-linuxtools__org.eclipse.linuxtools@11865e6e7d86",
    "eclipse__lsp4j@513a1dd2236c",
    "eclipse__milo@e752e540d31e",
    "webcane__nebula.widgets.nattable@02b4aba0e0b6",
    "eclipse__openj9@4911084853eb",
    "eclipse__org.aspectj@370f291c359c",
    "eclipse__packagedrone@3869c1643cdc",
    "bsi-software__rap@6295da95d01d",
    "eclipse__rdf4j@6f63df540e30",
    "eclipse__smarthome@b8455de15d65",
    "alexnatch__titan.EclipsePlug-ins@92bae808bfd4",
    "eclipse__tycho@913062f90a6b",
    "eclipse__vorto@93919469e598",
    "google__rejoiner@cedc123c1891",
    "linkedin__ambry@1d2e45555605",
    "linkedin__parseq@6151cc9064cf",
    "linkedin__pygradle@4b04b7980dc4",
    "linkedin__rest.li@ad74aa98da8a",
    "oracle__fastr@a1ee49060317",
    "oracle__graal@4deb681aaaa7",
    "oracle__opengrok@bd2770a04a3e",
    "oracle__soda-for-java@352634e26b5a",
    "oracle__visualvm@d9b10575b53d",
    "rabbitmq__rabbitmq-java-client@8bc24bdce4da",
    "reactor__reactor-core@3958e2fabf49",
    "reactor__reactor-kafka@2724517a27d7",
    "reactor__reactor-netty@b26dfa119524",
    "robolectric__robolectric@525bfcfc0e0e",
    "spring-projects__eclipse-integration-commons@22a559aedc8a",
    "spring-projects__spring-amqp@1614a4b0532b",
    "spring-projects__spring-android@941296e152d4",
    "spring-projects__spring-batch@d8fc58338d3b",
    "spring-projects__spring-data-cassandra@42cc65aaab4d",
    "spring-projects__spring-data-couchbase@2f4500e9c765",
    "spring-projects__spring-data-examples@ccae97890f85",
    "spring-projects__spring-data-gemfire@bc066c0618a6",
    "spring-projects__spring-data-geode@5dc269da0293",
    "spring-projects__spring-data-graph@0210210ce436",
    "spring-projects__spring-data-mongodb@3eb9d790b94e",
    "spring-projects__spring-data-rest@3a0cba94a2cc",
    "spring-projects__spring-integration@872302de6e98",
    "spring-projects__spring-integration-aws@562b20bd4dfa",
    "spring-projects__spring-roo@4a2e9f1eb17d",
    "spring-projects__spring-security@8dd2864dea3d",
    "spring-projects__spring-security-reactive@37749a64f782",
    "spring-projects__spring-statemachine@02ecb28751fc",
    "spring-projects__spring-vault@6e36eb10b02c",
    "spring-projects__sts4@46e9e985b0c5",
    "uber__NullAway@31a184261daa",
    "uber__rave@3b59a9cbdbde",
    "uber__tchannel-java@f9cc9e2e6af8",
    "vmware__xenon@b6fb48b74598",
    "yandex__graphouse@7ba79dd830b7"
   ]
  },
  {
   "population": "human_fontana_god_class [all] class: 72 repositories, 380 units in the universe, 139 positives",
   "set_halves": null,
   "level": "class",
   "oracle": "human_fontana_god_class",
   "n_repos": 72,
   "n_units": 380,
   "n_positives": 139,
   "spearman_size_width": 0.8936061258589357,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "outlier": [
    {
     "form": "nloc_sum x [max_m lw max [loop,role,all] >= 7]",
     "mcc": 0.840758681034162,
     "precision": 0.9051094890510949,
     "recall": 0.8920863309352518,
     "flagged": 137,
     "hits": 124,
     "vs_complexity": {
      "value": 0.0055559729242129485,
      "lo": -0.05215796120103122,
      "hi": 0.06470071702068592,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.12101869179859914,
      "lo": 0.05631080778114406,
      "hi": 0.19327205736890596,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.06457636961655155,
      "lo": 0.0030778439560744664,
      "hi": 0.13402184972721343,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum",
     "mcc": 0.835202708109949,
     "precision": 0.8375,
     "recall": 0.9640287769784173,
     "flagged": 160,
     "hits": 134,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1154627188743862,
      "lo": 0.05980678016401819,
      "hi": 0.18280296157665998,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.059020396692338606,
      "lo": 0.025254258440416733,
      "hi": 0.10145706174807123,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum",
     "mcc": 0.8274384364656996,
     "precision": 0.8407643312101911,
     "recall": 0.9496402877697842,
     "flagged": 157,
     "hits": 132,
     "vs_complexity": {
      "value": -0.007764271644249421,
      "lo": -0.046630451740959256,
      "hi": 0.021431772435208107,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10769844723013677,
      "lo": 0.056891665267890135,
      "hi": 0.15932852926944296,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.051256125048089185,
      "lo": 0.0009071849244689512,
      "hi": 0.10168788660183836,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m lw area [loop,role,all]",
     "mcc": 0.8091187061975189,
     "precision": 0.8035714285714286,
     "recall": 0.9712230215827338,
     "flagged": 168,
     "hits": 135,
     "vs_complexity": {
      "value": -0.0260840019124301,
      "lo": -0.07458653830521766,
      "hi": 0.020728447976651965,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0893787169619561,
      "lo": 0.02498708459106691,
      "hi": 0.15785300244897105,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.03293639477990851,
      "lo": -0.01836442970598695,
      "hi": 0.08376894559936199,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.7761823114176104,
     "precision": 0.7640449438202247,
     "recall": 0.9784172661870504,
     "flagged": 178,
     "hits": 136,
     "vs_complexity": {
      "value": -0.059020396692338606,
      "lo": -0.10134549062197684,
      "hi": -0.0245025980564354,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05644232218204759,
      "lo": 0.009436783473101729,
      "hi": 0.1108356737801609,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.7652555304003371,
     "precision": 0.9083333333333333,
     "recall": 0.7841726618705036,
     "flagged": 120,
     "hits": 109,
     "vs_complexity": {
      "value": -0.0699471777096119,
      "lo": -0.13722082507347588,
      "hi": -0.006822186922118001,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0455155411647743,
      "lo": -0.04257864242298881,
      "hi": 0.13053846603996755,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.01092678101727329,
      "lo": -0.08446719198215868,
      "hi": 0.060170456270961736,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x nom",
     "mcc": 0.7197399892355628,
     "precision": 0.7292817679558011,
     "recall": 0.9496402877697842,
     "flagged": 181,
     "hits": 132,
     "vs_complexity": {
      "value": -0.1154627188743862,
      "lo": -0.18259732853253874,
      "hi": -0.05961798819167774,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.05644232218204759,
      "lo": -0.11080345849439566,
      "hi": -0.009227329910158177,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m flow bridging",
     "mcc": 0.6866229332517891,
     "precision": 0.9117647058823529,
     "recall": 0.6690647482014388,
     "flagged": 102,
     "hits": 93,
     "vs_complexity": {
      "value": -0.14857977485815987,
      "lo": -0.2411488889243083,
      "hi": -0.0474733844568247,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.03311705598377368,
      "lo": -0.1397276711594596,
      "hi": 0.08415085635654496,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.08955937816582127,
      "lo": -0.18482692974557302,
      "hi": 0.014817137523117863,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m vars count [all]",
     "mcc": 0.6845153399191245,
     "precision": 0.9368421052631579,
     "recall": 0.6402877697841727,
     "flagged": 95,
     "hits": 89,
     "vs_complexity": {
      "value": -0.1506873681908245,
      "lo": -0.24021335269296828,
      "hi": -0.06896924554516604,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.03522464931643832,
      "lo": -0.1404732510993687,
      "hi": 0.060561369466802906,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.0916669714984859,
      "lo": -0.18232047249592576,
      "hi": -0.000926664591126003,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m lw max [loop,role,all]",
     "mcc": 0.6303618606565157,
     "precision": 0.8571428571428571,
     "recall": 0.6474820143884892,
     "flagged": 105,
     "hits": 90,
     "vs_complexity": {
      "value": -0.20484084745343334,
      "lo": -0.30030189675905883,
      "hi": -0.11529602386021398,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.08937812857904714,
      "lo": -0.19002670069082273,
      "hi": 0.00607383346402024,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.14582045076109473,
      "lo": -0.23551429516580547,
      "hi": -0.06022682876637209,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m flow in_all",
     "mcc": 0.5961122051326763,
     "precision": 0.9047619047619048,
     "recall": 0.5467625899280576,
     "flagged": 84,
     "hits": 76,
     "vs_complexity": {
      "value": -0.23909050297727275,
      "lo": -0.338359325377111,
      "hi": -0.1514028594131015,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.12362778410288655,
      "lo": -0.2287140282676734,
      "hi": -0.023627308419013615,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.18007010628493414,
      "lo": -0.2777495358203238,
      "hi": -0.08305632625438109,
      "n": 72,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc_max": [
     {
      "rule": ">=10",
      "mcc": 0.5866169026671386,
      "precision": 0.5840336134453782,
      "recall": 1.0,
      "flagged": 238,
      "hits": 139
     },
     {
      "rule": ">=15",
      "mcc": 0.686947885365841,
      "precision": 0.6650717703349283,
      "recall": 1.0,
      "flagged": 209,
      "hits": 139
     },
     {
      "rule": ">=20",
      "mcc": 0.7287890140165483,
      "precision": 0.7076923076923077,
      "recall": 0.9928057553956835,
      "flagged": 195,
      "hits": 138
     },
     {
      "rule": ">=26",
      "mcc": 0.7687738859124631,
      "precision": 0.745945945945946,
      "recall": 0.9928057553956835,
      "flagged": 185,
      "hits": 138
     },
     {
      "rule": ">=30",
      "mcc": 0.7853776507473856,
      "precision": 0.7624309392265194,
      "recall": 0.9928057553956835,
      "flagged": 181,
      "hits": 138
     },
     {
      "rule": ">=40",
      "mcc": 0.8117983939186127,
      "precision": 0.8121212121212121,
      "recall": 0.9640287769784173,
      "flagged": 165,
      "hits": 134
     },
     {
      "rule": ">=50",
      "mcc": 0.8399787254132914,
      "precision": 0.8427672955974843,
      "recall": 0.9640287769784173,
      "flagged": 159,
      "hits": 134
     },
     {
      "rule": ">=75",
      "mcc": 0.8298456670348369,
      "precision": 0.8920863309352518,
      "recall": 0.8920863309352518,
      "flagged": 139,
      "hits": 124
     },
     {
      "rule": ">=100",
      "mcc": 0.7785519781413796,
      "precision": 0.9385964912280702,
      "recall": 0.7697841726618705,
      "flagged": 114,
      "hits": 107
     }
    ],
    "max_m lw max [loop,role,all]": [
     {
      "rule": ">=2",
      "mcc": 0.20836702072796784,
      "precision": 0.39825581395348836,
      "recall": 0.9856115107913669,
      "flagged": 344,
      "hits": 137
     },
     {
      "rule": ">=3",
      "mcc": 0.27420576054965395,
      "precision": 0.41896024464831805,
      "recall": 0.9856115107913669,
      "flagged": 327,
      "hits": 137
     },
     {
      "rule": ">=4",
      "mcc": 0.5774187807699237,
      "precision": 0.5854700854700855,
      "recall": 0.9856115107913669,
      "flagged": 234,
      "hits": 137
     },
     {
      "rule": ">=5",
      "mcc": 0.6576851570387202,
      "precision": 0.6492890995260664,
      "recall": 0.9856115107913669,
      "flagged": 211,
      "hits": 137
     },
     {
      "rule": ">=6",
      "mcc": 0.7256939601243142,
      "precision": 0.7098445595854922,
      "recall": 0.9856115107913669,
      "flagged": 193,
      "hits": 137
     },
     {
      "rule": ">=7",
      "mcc": 0.7660946206013335,
      "precision": 0.7486338797814208,
      "recall": 0.9856115107913669,
      "flagged": 183,
      "hits": 137
     },
     {
      "rule": ">=8",
      "mcc": 0.7761823114176104,
      "precision": 0.7640449438202247,
      "recall": 0.9784172661870504,
      "flagged": 178,
      "hits": 136
     },
     {
      "rule": ">=9",
      "mcc": 0.7912467344366172,
      "precision": 0.7848837209302325,
      "recall": 0.9712230215827338,
      "flagged": 172,
      "hits": 135
     },
     {
      "rule": ">=10",
      "mcc": 0.7916404884408538,
      "precision": 0.7964071856287425,
      "recall": 0.9568345323741008,
      "flagged": 167,
      "hits": 133
     },
     {
      "rule": ">=11",
      "mcc": 0.7926035952696385,
      "precision": 0.808641975308642,
      "recall": 0.9424460431654677,
      "flagged": 162,
      "hits": 131
     },
     {
      "rule": ">=12",
      "mcc": 0.775334417786407,
      "precision": 0.8181818181818182,
      "recall": 0.9064748201438849,
      "flagged": 154,
      "hits": 126
     }
    ],
    "max_m vars count [all]": [
     {
      "rule": ">=3",
      "mcc": 0.4132327628083194,
      "precision": 0.4807017543859649,
      "recall": 0.9856115107913669,
      "flagged": 285,
      "hits": 137
     },
     {
      "rule": ">=4",
      "mcc": 0.4606504165592835,
      "precision": 0.5074074074074074,
      "recall": 0.9856115107913669,
      "flagged": 270,
      "hits": 137
     },
     {
      "rule": ">=5",
      "mcc": 0.5181368396229653,
      "precision": 0.5436507936507936,
      "recall": 0.9856115107913669,
      "flagged": 252,
      "hits": 137
     },
     {
      "rule": ">=6",
      "mcc": 0.5573859874136217,
      "precision": 0.5708333333333333,
      "recall": 0.9856115107913669,
      "flagged": 240,
      "hits": 137
     },
     {
      "rule": ">=7",
      "mcc": 0.6215347245130339,
      "precision": 0.6238532110091743,
      "recall": 0.9784172661870504,
      "flagged": 218,
      "hits": 136
     },
     {
      "rule": ">=8",
      "mcc": 0.6356957716465497,
      "precision": 0.6398104265402843,
      "recall": 0.9712230215827338,
      "flagged": 211,
      "hits": 135
     },
     {
      "rule": ">=9",
      "mcc": 0.6889770992449401,
      "precision": 0.6907216494845361,
      "recall": 0.9640287769784173,
      "flagged": 194,
      "hits": 134
     },
     {
      "rule": ">=10",
      "mcc": 0.7048128101462043,
      "precision": 0.7052631578947368,
      "recall": 0.9640287769784173,
      "flagged": 190,
      "hits": 134
     },
     {
      "rule": ">=12",
      "mcc": 0.7562022857618619,
      "precision": 0.76,
      "recall": 0.9568345323741008,
      "flagged": 175,
      "hits": 133
     },
     {
      "rule": ">=15",
      "mcc": 0.8163424627967522,
      "precision": 0.8343949044585988,
      "recall": 0.9424460431654677,
      "flagged": 157,
      "hits": 131
     },
     {
      "rule": ">=20",
      "mcc": 0.8229428055550615,
      "precision": 0.9090909090909091,
      "recall": 0.8633093525179856,
      "flagged": 132,
      "hits": 120
     }
    ],
    "max_m flow bridging": [
     {
      "rule": ">=3",
      "mcc": 0.7609846721732565,
      "precision": 0.7541899441340782,
      "recall": 0.9712230215827338,
      "flagged": 179,
      "hits": 135
     },
     {
      "rule": ">=4",
      "mcc": 0.7956734499561179,
      "precision": 0.7894736842105263,
      "recall": 0.9712230215827338,
      "flagged": 171,
      "hits": 135
     },
     {
      "rule": ">=5",
      "mcc": 0.8100277704626977,
      "precision": 0.8159509202453987,
      "recall": 0.9568345323741008,
      "flagged": 163,
      "hits": 133
     },
     {
      "rule": ">=6",
      "mcc": 0.8130704187737021,
      "precision": 0.825,
      "recall": 0.9496402877697842,
      "flagged": 160,
      "hits": 132
     },
     {
      "rule": ">=7",
      "mcc": 0.8136457686789763,
      "precision": 0.8431372549019608,
      "recall": 0.9280575539568345,
      "flagged": 153,
      "hits": 129
     },
     {
      "rule": ">=8",
      "mcc": 0.8174535379940904,
      "precision": 0.8533333333333334,
      "recall": 0.920863309352518,
      "flagged": 150,
      "hits": 128
     },
     {
      "rule": ">=9",
      "mcc": 0.8423647484261193,
      "precision": 0.8881118881118881,
      "recall": 0.9136690647482014,
      "flagged": 143,
      "hits": 127
     },
     {
      "rule": ">=10",
      "mcc": 0.8530351184204582,
      "precision": 0.900709219858156,
      "recall": 0.9136690647482014,
      "flagged": 141,
      "hits": 127
     },
     {
      "rule": ">=12",
      "mcc": 0.8114677480873188,
      "precision": 0.9015151515151515,
      "recall": 0.8561151079136691,
      "flagged": 132,
      "hits": 119
     },
     {
      "rule": ">=15",
      "mcc": 0.7785519781413796,
      "precision": 0.9385964912280702,
      "recall": 0.7697841726618705,
      "flagged": 114,
      "hits": 107
     },
     {
      "rule": ">=20",
      "mcc": 0.6286006391213876,
      "precision": 0.9615384615384616,
      "recall": 0.539568345323741,
      "flagged": 78,
      "hits": 75
     }
    ],
    "max_m flow in_all": [
     {
      "rule": ">=3",
      "mcc": 0.44167886207828644,
      "precision": 0.4963768115942029,
      "recall": 0.9856115107913669,
      "flagged": 276,
      "hits": 137
     },
     {
      "rule": ">=4",
      "mcc": 0.5149069331489381,
      "precision": 0.541501976284585,
      "recall": 0.9856115107913669,
      "flagged": 253,
      "hits": 137
     },
     {
      "rule": ">=5",
      "mcc": 0.5720335602736711,
      "precision": 0.5895196506550219,
      "recall": 0.9712230215827338,
      "flagged": 229,
      "hits": 135
     },
     {
      "rule": ">=6",
      "mcc": 0.5955633572044635,
      "precision": 0.6157407407407407,
      "recall": 0.9568345323741008,
      "flagged": 216,
      "hits": 133
     },
     {
      "rule": ">=7",
      "mcc": 0.6452580881882353,
      "precision": 0.6701030927835051,
      "recall": 0.935251798561151,
      "flagged": 194,
      "hits": 130
     },
     {
      "rule": ">=8",
      "mcc": 0.6718214318232328,
      "precision": 0.7032967032967034,
      "recall": 0.920863309352518,
      "flagged": 182,
      "hits": 128
     },
     {
      "rule": ">=9",
      "mcc": 0.6815576452427258,
      "precision": 0.7365269461077845,
      "recall": 0.8848920863309353,
      "flagged": 167,
      "hits": 123
     },
     {
      "rule": ">=10",
      "mcc": 0.7006738160771685,
      "precision": 0.7658227848101266,
      "recall": 0.8705035971223022,
      "flagged": 158,
      "hits": 121
     },
     {
      "rule": ">=12",
      "mcc": 0.7485812931441432,
      "precision": 0.8571428571428571,
      "recall": 0.8201438848920863,
      "flagged": 133,
      "hits": 114
     },
     {
      "rule": ">=15",
      "mcc": 0.7046010291424679,
      "precision": 0.9223300970873787,
      "recall": 0.6834532374100719,
      "flagged": 103,
      "hits": 95
     },
     {
      "rule": ">=20",
      "mcc": 0.5891254360200265,
      "precision": 0.9577464788732394,
      "recall": 0.4892086330935252,
      "flagged": 71,
      "hits": 68
     }
    ]
   },
   "keys": [
    "qualitas__aoi-2.8.1@97549be1ca7e",
    "qualitas__argouml-0.34@339503778c67",
    "qualitas__axion-1.0-M2@0ee6bb2e8dda",
    "qualitas__castor-1.3.1@f130161bbf07",
    "qualitas__colt-1.2.0@e00c9d22a1c7",
    "qualitas__columba-1.0@4244e68726ff",
    "qualitas__displaytag-1.2@2c42e15a3259",
    "qualitas__drawswf-1.2.9@c1657bfa1f41",
    "qualitas__drjava-stable-20100913-r5387@3b17fb5c673b",
    "qualitas__emma-2.0.5312@2c6cd6177f2c",
    "qualitas__exoportal-v1.0.2@7caefc3d9889",
    "qualitas__findbugs-1.3.9@d3f163b264fd",
    "qualitas__fitjava-1.1@8405d82ae82a",
    "qualitas__fitlibraryforfitnesse-20100806@7c0c082567d0",
    "qualitas__freecol-0.10.3@ea5395e679c0",
    "qualitas__freecs-1.3.20100406@ddf254e8f1b5",
    "qualitas__freemind-0.9.0@aef65c79d315",
    "qualitas__galleon-2.3.0@c515977d75bb",
    "qualitas__ganttproject-2.0.9@cb1fa28b03ac",
    "qualitas__heritrix-1.14.4@0d3284c6e263",
    "qualitas__hsqldb-2.0.0@709fbf073131",
    "qualitas__itext-5.0.3@20abd78483d3",
    "qualitas__jFin_DateMath-R1.0.1@4bf4e444b82b",
    "qualitas__jag-6.1@a93aca2dacae",
    "qualitas__jasml-0.10@3655bc0d6fdc",
    "qualitas__jasperreports-3.7.3@9e58db5c8b96",
    "qualitas__javacc-5.0@766cae9d3710",
    "qualitas__jedit-4.3.2@9ca0a5fe3d5f",
    "qualitas__jena-2.6.3@a0b7b8826af1",
    "qualitas__jext-5.0@58a6b9d265f6",
    "qualitas__jfreechart-1.0.13@8b8286cc86d8",
    "qualitas__jgraph-5.13.0.0@3d982c487cf3",
    "qualitas__jgraphpad-5.10.0.2@7b30a7bb0822",
    "qualitas__jgrapht-0.8.1@93c2fcdc6e56",
    "qualitas__jgroups-2.10.0@0ebd57ba8557",
    "qualitas__jhotdraw-7.5.1@f0274ab83baf",
    "qualitas__jmeter-2.5.1@ea13c8fa9f4d",
    "qualitas__jmoney-0.4.4@cf14d82ff9e1",
    "qualitas__jparse-0.96@1fad3f0d7f02",
    "qualitas__jpf-1.0.2@3a75d17f9fa7",
    "qualitas__jruby-1.5.2@fd951b93f891",
    "qualitas__jsXe-04_beta@066c0c3d2c43",
    "qualitas__jspwiki-2.8.4@bea11e9102c7",
    "qualitas__jung-2.0.1@e2f99af0ff3a",
    "qualitas__junit-4.10@7c6a8ae320a3",
    "qualitas__log4j-1.2.16@3a93ef38eb7a",
    "qualitas__lucene-3.5.0@814dbfcd91b7",
    "qualitas__marauroa-3.8.1@b779cf1654ba",
    "qualitas__megamek-0.35.18@f2f91292d1a0",
    "qualitas__mvnforum-1.2.2-ga@830ec7869024",
    "qualitas__nekohtml-1.9.14@d437cccb3009",
    "qualitas__openjms-0.7.7-beta-1@6a836765db94",
    "qualitas__oscache-2.4.1@b60b8886b2be",
    "qualitas__picocontainer-2.10.2@b8b5ee08d167",
    "qualitas__pmd-4.2.5@d3a8c181a59e",
    "qualitas__poi-3.6@393a782fe53d",
    "qualitas__pooka-3.0-080505@e05e225551ed",
    "qualitas__proguard-4.5.1@ea2e203686e4",
    "qualitas__quartz-1.8.3@98d006c0e932",
    "qualitas__quickserver-1.4.7@8eef319657a0",
    "qualitas__quilt-0.6-a-5@b4b8c2a03752",
    "qualitas__roller-4.0.1@77d432415cc5",
    "qualitas__squirrel_sql-3.1.2@4de6c3b32274",
    "qualitas__sunflow-0.07.2@66f260c40004",
    "qualitas__tomcat-7.0.2@cc2f27e5b9f0",
    "qualitas__velocity-1.6.4@eedec1fc48dd",
    "qualitas__wct-1.5.2@2884f7e014a8",
    "qualitas__webmail-0.7.10@c4dcf3e769f7",
    "qualitas__weka-3.7.5@004ae2a21d8f",
    "qualitas__xalan-2.7.1@99ac7fb11a73",
    "qualitas__xerces-2.10.0@25bce2628d2f",
    "qualitas__xmojo-5.0.0@fdb49008acb0"
   ]
  },
  {
   "population": "pmd_GodClass [all] class: 490 repositories, 276417 units in the universe, 18710 positives",
   "set_halves": null,
   "level": "class",
   "oracle": "pmd_GodClass",
   "n_repos": 490,
   "n_units": 276417,
   "n_positives": 18710,
   "spearman_size_width": 0.7708155379087042,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "outlier": [
    {
     "form": "nloc_sum",
     "mcc": 0.5587413180757378,
     "precision": 0.45838344198999936,
     "recall": 0.7741314804917157,
     "flagged": 31598,
     "hits": 14484,
     "vs_complexity": {
      "value": 0.027019282777287934,
      "lo": 0.018285439018812077,
      "hi": 0.03569457792766839,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.08890052706959439,
      "lo": 0.06350705664905243,
      "hi": 0.11344110059011858,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.046313277818587184,
      "lo": 0.025461115435227777,
      "hi": 0.06700356902361931,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum",
     "mcc": 0.5317220352984499,
     "precision": 0.40805096232041205,
     "recall": 0.8045430251202565,
     "flagged": 36890,
     "hits": 15053,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.06188124429230646,
      "lo": 0.04036035828548201,
      "hi": 0.08215126952298352,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.01929399504129925,
      "lo": 0.00338076851413327,
      "hi": 0.03585275207130839,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.5124280402571506,
     "precision": 0.3483555370524563,
     "recall": 0.8944414751469802,
     "flagged": 48040,
     "hits": 16735,
     "vs_complexity": {
      "value": -0.01929399504129925,
      "lo": -0.03564317462665584,
      "hi": -0.0033524174550919605,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.04258724925100721,
      "lo": 0.034282002253877286,
      "hi": 0.050608630704070345,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x [max_m lw max [loop,role,all] >= 7]",
     "mcc": 0.4851848112864661,
     "precision": 0.5053790468530063,
     "recall": 0.5373062533404597,
     "flagged": 19892,
     "hits": 10053,
     "vs_complexity": {
      "value": -0.046537224011983735,
      "lo": -0.08037226336916659,
      "hi": -0.006756856525572341,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.015344020280322723,
      "lo": -0.029332701152434415,
      "hi": 0.06314706577183776,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.027243228970684485,
      "lo": -0.06904970581242265,
      "hi": 0.01848380224336965,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x nom",
     "mcc": 0.4698407910061434,
     "precision": 0.29303419880682297,
     "recall": 0.9319615179048637,
     "flagged": 59505,
     "hits": 17437,
     "vs_complexity": {
      "value": -0.06188124429230646,
      "lo": -0.0821445041021765,
      "hi": -0.040256089222885594,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.04258724925100721,
      "lo": -0.05052932590505843,
      "hi": -0.03415450822204019,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m lw area [loop,role,all]",
     "mcc": 0.46079899135428165,
     "precision": 0.310141877143748,
     "recall": 0.8505611972207375,
     "flagged": 51312,
     "hits": 15914,
     "vs_complexity": {
      "value": -0.07092304394416821,
      "lo": -0.0878336485203271,
      "hi": -0.055718987788079766,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.009041799651861748,
      "lo": -0.023591051288497755,
      "hi": 0.005720232129662217,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.05162904890286896,
      "lo": -0.0630980743783312,
      "hi": -0.04081219996285451,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.3514415387623209,
     "precision": 0.3697761022481725,
     "recall": 0.4298770710849813,
     "flagged": 21751,
     "hits": 8043,
     "vs_complexity": {
      "value": -0.18028049653612893,
      "lo": -0.19963863697673556,
      "hi": -0.15828449927183297,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.11839925224382247,
      "lo": -0.14891155798371752,
      "hi": -0.08701297866611063,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.16098650149482968,
      "lo": -0.18664234245561068,
      "hi": -0.13239076164786173,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m flow bridging",
     "mcc": 0.33634773020015224,
     "precision": 0.33244618395303327,
     "recall": 0.45398182789951896,
     "flagged": 25550,
     "hits": 8494,
     "vs_complexity": {
      "value": -0.19537430509829762,
      "lo": -0.22654411869597307,
      "hi": -0.16896297956070677,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.13349306080599116,
      "lo": -0.16250461608105338,
      "hi": -0.10788549579237422,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.17608031005699837,
      "lo": -0.20389969870159264,
      "hi": -0.1512797467240929,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m lw max [loop,role,all]",
     "mcc": 0.3279194938120143,
     "precision": 0.3883370340072455,
     "recall": 0.35521111704970604,
     "flagged": 17114,
     "hits": 6646,
     "vs_complexity": {
      "value": -0.20380254148643556,
      "lo": -0.22748276827707808,
      "hi": -0.17785918175592352,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.1419212971941291,
      "lo": -0.17347701459584886,
      "hi": -0.10720181976298782,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.1845085464451363,
      "lo": -0.2123934066278178,
      "hi": -0.15322320190490918,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m vars count [all]",
     "mcc": 0.30025746405040915,
     "precision": 0.3939393939393939,
     "recall": 0.29529663281667556,
     "flagged": 14025,
     "hits": 5525,
     "vs_complexity": {
      "value": -0.2314645712480407,
      "lo": -0.25912482532602304,
      "hi": -0.19966239083363202,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.16958332695573425,
      "lo": -0.20637784320299174,
      "hi": -0.12950428811767528,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.21217057620674146,
      "lo": -0.2459508363838176,
      "hi": -0.17503627915400755,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m flow in_all",
     "mcc": 0.2705712798597164,
     "precision": 0.356576315607973,
     "recall": 0.27632282202031,
     "flagged": 14499,
     "hits": 5170,
     "vs_complexity": {
      "value": -0.26115075543873345,
      "lo": -0.28539165331721034,
      "hi": -0.23562111426708082,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.199269511146427,
      "lo": -0.22654922246429698,
      "hi": -0.1695482830757566,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.2418567603974342,
      "lo": -0.2658423757041847,
      "hi": -0.21480389773226233,
      "n": 490,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc_max": [
     {
      "rule": ">=10",
      "mcc": 0.22599447346468649,
      "precision": 0.11613976289330198,
      "recall": 0.9927311598075895,
      "flagged": 159928,
      "hits": 18574
     },
     {
      "rule": ">=15",
      "mcc": 0.29572701574126625,
      "precision": 0.15261168184132123,
      "recall": 0.9773917691074292,
      "flagged": 119827,
      "hits": 18287
     },
     {
      "rule": ">=20",
      "mcc": 0.35138261070366783,
      "precision": 0.1924457505991563,
      "recall": 0.9484767504008551,
      "flagged": 92213,
      "hits": 17746
     },
     {
      "rule": ">=26",
      "mcc": 0.39992870527774993,
      "precision": 0.24083942601875924,
      "recall": 0.896151790486371,
      "flagged": 69619,
      "hits": 16767
     },
     {
      "rule": ">=30",
      "mcc": 0.41773003400872544,
      "precision": 0.2699894208784084,
      "recall": 0.8456974879743453,
      "flagged": 58606,
      "hits": 15823
     },
     {
      "rule": ">=40",
      "mcc": 0.4411274551259896,
      "precision": 0.3392291513569673,
      "recall": 0.7154997327632282,
      "flagged": 39463,
      "hits": 13387
     },
     {
      "rule": ">=50",
      "mcc": 0.440204161818497,
      "precision": 0.39762143573577874,
      "recall": 0.5932656333511491,
      "flagged": 27916,
      "hits": 11100
     },
     {
      "rule": ">=75",
      "mcc": 0.39033878548051637,
      "precision": 0.4984943077488065,
      "recall": 0.3627471940138963,
      "flagged": 13615,
      "hits": 6787
     },
     {
      "rule": ">=100",
      "mcc": 0.33393566346540243,
      "precision": 0.5559621451104101,
      "recall": 0.23548904329235704,
      "flagged": 7925,
      "hits": 4406
     }
    ],
    "max_m lw max [loop,role,all]": [
     {
      "rule": ">=2",
      "mcc": 0.10386311619620443,
      "precision": 0.07875360153665564,
      "recall": 0.9861036878674505,
      "flagged": 234275,
      "hits": 18450
     },
     {
      "rule": ">=3",
      "mcc": 0.14261378723267945,
      "precision": 0.08797588104884947,
      "recall": 0.98412613575628,
      "flagged": 209296,
      "hits": 18413
     },
     {
      "rule": ">=4",
      "mcc": 0.249931277055946,
      "precision": 0.12944232890850207,
      "recall": 0.9719935863174772,
      "flagged": 140495,
      "hits": 18186
     },
     {
      "rule": ">=5",
      "mcc": 0.3044222103320316,
      "precision": 0.1622635639052334,
      "recall": 0.9477284874398717,
      "flagged": 109279,
      "hits": 17732
     },
     {
      "rule": ">=6",
      "mcc": 0.34788733752182377,
      "precision": 0.1977233617041068,
      "recall": 0.9088722608230893,
      "flagged": 86004,
      "hits": 17005
     },
     {
      "rule": ">=7",
      "mcc": 0.37948758975625,
      "precision": 0.2339234288888564,
      "recall": 0.855264564404062,
      "flagged": 68407,
      "hits": 16002
     },
     {
      "rule": ">=8",
      "mcc": 0.39766125068669844,
      "precision": 0.2675620395677593,
      "recall": 0.7900587920897916,
      "flagged": 55247,
      "hits": 14782
     },
     {
      "rule": ">=9",
      "mcc": 0.40690058448779487,
      "precision": 0.29863074204947,
      "recall": 0.7227151256012827,
      "flagged": 45280,
      "hits": 13522
     },
     {
      "rule": ">=10",
      "mcc": 0.4088116070017674,
      "precision": 0.32722268245103014,
      "recall": 0.6544628540887226,
      "flagged": 37421,
      "hits": 12245
     },
     {
      "rule": ">=11",
      "mcc": 0.4070289787424859,
      "precision": 0.3538717203029625,
      "recall": 0.5918225547835382,
      "flagged": 31291,
      "hits": 11073
     },
     {
      "rule": ">=12",
      "mcc": 0.40162372723955164,
      "precision": 0.3780663234403392,
      "recall": 0.5337787279529663,
      "flagged": 26416,
      "hits": 9987
     }
    ],
    "max_m vars count [all]": [
     {
      "rule": ">=3",
      "mcc": 0.15846445058854391,
      "precision": 0.09251099108152243,
      "recall": 0.9840726884019241,
      "flagged": 199025,
      "hits": 18412
     },
     {
      "rule": ">=4",
      "mcc": 0.19494032447389822,
      "precision": 0.10523111210674754,
      "recall": 0.9791555318011759,
      "flagged": 174093,
      "hits": 18320
     },
     {
      "rule": ">=5",
      "mcc": 0.23884619811757365,
      "precision": 0.1246372426313835,
      "recall": 0.9686798503474078,
      "flagged": 145414,
      "hits": 18124
     },
     {
      "rule": ">=6",
      "mcc": 0.27010755207365594,
      "precision": 0.1421835357194147,
      "recall": 0.9524853019775521,
      "flagged": 125338,
      "hits": 17821
     },
     {
      "rule": ">=7",
      "mcc": 0.30354012446196277,
      "precision": 0.16531561208024215,
      "recall": 0.9253874933190807,
      "flagged": 104733,
      "hits": 17314
     },
     {
      "rule": ">=8",
      "mcc": 0.32728151233035047,
      "precision": 0.18560874181560785,
      "recall": 0.8969535008017103,
      "flagged": 90416,
      "hits": 16782
     },
     {
      "rule": ">=9",
      "mcc": 0.35146262438000625,
      "precision": 0.21041279966536822,
      "recall": 0.8603420630678782,
      "flagged": 76502,
      "hits": 16097
     },
     {
      "rule": ">=10",
      "mcc": 0.36346978751779896,
      "precision": 0.22999247554552296,
      "recall": 0.8168359166221272,
      "flagged": 66450,
      "hits": 15283
     },
     {
      "rule": ">=12",
      "mcc": 0.383838543487505,
      "precision": 0.2743740765478576,
      "recall": 0.7245323356493854,
      "flagged": 49407,
      "hits": 13556
     },
     {
      "rule": ">=15",
      "mcc": 0.3940534050730597,
      "precision": 0.33774166946641826,
      "recall": 0.5910208444681988,
      "flagged": 32741,
      "hits": 11058
     },
     {
      "rule": ">=20",
      "mcc": 0.3754113219250772,
      "precision": 0.42340109072880516,
      "recall": 0.4107963655799038,
      "flagged": 18153,
      "hits": 7686
     }
    ],
    "max_m flow bridging": [
     {
      "rule": ">=3",
      "mcc": 0.33942746189805073,
      "precision": 0.1994387186117477,
      "recall": 0.8698022447888829,
      "flagged": 81599,
      "hits": 16274
     },
     {
      "rule": ">=4",
      "mcc": 0.36532230343546557,
      "precision": 0.23212136905759242,
      "recall": 0.814484233030465,
      "flagged": 65651,
      "hits": 15239
     },
     {
      "rule": ">=5",
      "mcc": 0.38059304852955234,
      "precision": 0.26347631663002835,
      "recall": 0.7494922501336184,
      "flagged": 53223,
      "hits": 14023
     },
     {
      "rule": ">=6",
      "mcc": 0.39141200372750845,
      "precision": 0.2954561157043827,
      "recall": 0.6856761090326029,
      "flagged": 43421,
      "hits": 12829
     },
     {
      "rule": ">=7",
      "mcc": 0.39389065125825995,
      "precision": 0.3252151414590247,
      "recall": 0.6180652057723143,
      "flagged": 35558,
      "hits": 11564
     },
     {
      "rule": ">=8",
      "mcc": 0.3936907592194858,
      "precision": 0.3539369678054076,
      "recall": 0.5576162479957242,
      "flagged": 29477,
      "hits": 10433
     },
     {
      "rule": ">=9",
      "mcc": 0.3877925381203771,
      "precision": 0.38085865420100873,
      "recall": 0.49641902725815074,
      "flagged": 24387,
      "hits": 9288
     },
     {
      "rule": ">=10",
      "mcc": 0.37938463952402846,
      "precision": 0.4056881815502505,
      "recall": 0.4414216996258685,
      "flagged": 20358,
      "hits": 8259
     },
     {
      "rule": ">=12",
      "mcc": 0.3612012613672741,
      "precision": 0.45418657801786827,
      "recall": 0.3505077498663816,
      "flagged": 14439,
      "hits": 6558
     },
     {
      "rule": ">=15",
      "mcc": 0.3233680489712554,
      "precision": 0.5099778270509978,
      "recall": 0.24585783003741316,
      "flagged": 9020,
      "hits": 4600
     },
     {
      "rule": ">=20",
      "mcc": 0.2752055317469524,
      "precision": 0.5957492486045514,
      "recall": 0.14831640833778728,
      "flagged": 4658,
      "hits": 2775
     }
    ],
    "max_m flow in_all": [
     {
      "rule": ">=3",
      "mcc": 0.18873408105478046,
      "precision": 0.10363925402984564,
      "recall": 0.9721539283805452,
      "flagged": 175503,
      "hits": 18189
     },
     {
      "rule": ">=4",
      "mcc": 0.23103803534462605,
      "precision": 0.12373541400116059,
      "recall": 0.9459112773917691,
      "flagged": 143031,
      "hits": 17698
     },
     {
      "rule": ">=5",
      "mcc": 0.27404046205123866,
      "precision": 0.15322810731213474,
      "recall": 0.8898450026723678,
      "flagged": 108655,
      "hits": 16649
     },
     {
      "rule": ">=6",
      "mcc": 0.29344110674257257,
      "precision": 0.17549996025301792,
      "recall": 0.8259754142169963,
      "flagged": 88057,
      "hits": 15454
     },
     {
      "rule": ">=7",
      "mcc": 0.3208794737967409,
      "precision": 0.20969418052256533,
      "recall": 0.7549438802779262,
      "flagged": 67360,
      "hits": 14125
     },
     {
      "rule": ">=8",
      "mcc": 0.329693072595166,
      "precision": 0.2333508222821269,
      "recall": 0.689363976483164,
      "flagged": 55273,
      "hits": 12898
     },
     {
      "rule": ">=9",
      "mcc": 0.3396470106326457,
      "precision": 0.2654981549815498,
      "recall": 0.6152859433458043,
      "flagged": 43360,
      "hits": 11512
     },
     {
      "rule": ">=10",
      "mcc": 0.33928942033429943,
      "precision": 0.2881912554618575,
      "recall": 0.5534473543559594,
      "flagged": 35931,
      "hits": 10355
     },
     {
      "rule": ">=12",
      "mcc": 0.3381794398154696,
      "precision": 0.34156293792762343,
      "recall": 0.4429182255478354,
      "flagged": 24262,
      "hits": 8287
     },
     {
      "rule": ">=15",
      "mcc": 0.31988403706831725,
      "precision": 0.4132581100141044,
      "recall": 0.31320149652592194,
      "flagged": 14180,
      "hits": 5860
     },
     {
      "rule": ">=20",
      "mcc": 0.2695616949042399,
      "precision": 0.48921484037963764,
      "recall": 0.18182789951897382,
      "flagged": 6954,
      "hits": 3402
     }
    ]
   },
   "keys": [
    "fuzhengwei__itstack-demo-design@5c0bc0270142",
    "LaiFeng-Android__SopCastComponent@a95bc36d8ddb",
    "jcabi__jcabi-github@e7033364cf2b",
    "JimSeker__opengl@4f9d94b97263",
    "deeplearning4j__deeplearning4j@4c22ac5fe4a8",
    "sofastack__sofa-boot@696b17a36ee8",
    "coding-parrot__Low-Level-Design@b78735e2824d",
    "hongfurui2014__exam_online_hongfurui@01ed41f99479",
    "springfox__springfox@ab5868471cdb",
    "argouml-tigris-org__argouml@be952fcfa774",
    "xuexiangjys__XUI@111e6008ccd9",
    "hub4j__github-api@f351e377db81",
    "szerhusenBC__jwt-spring-security-demo@dcf718c67c0d",
    "netease-im__camellia@fec12c8ee62b",
    "Jackson0714__PassJava-Platform@a7ce345b4ea8",
    "bitcoinj__bitcoinj@80f3920a0f42",
    "kaedea__android-dynamical-loading@4113444be3a1",
    "flavienlaurent__datetimepicker@0f5d3999955e",
    "sxpl__FaceAC@d7b85941d666",
    "Graylog2__graylog2-server@a47918094637",
    "vicc1024__OnePush@72c77b279453",
    "apache__tsfile@eb733133b9ee",
    "FangWW__Document@d4d6ccd5d725",
    "JetBrains__xodus@18f573765aff",
    "Multiverse__Multiverse-Core@34185b90a940",
    "Ishan-sinha__DSA-for-SDE-interview@09ae6e711754",
    "apache__shardingsphere@f4acdb6e44b3",
    "AbrahamCaiJin__CommonUtilLibrary@dfc5736d167e",
    "farmerbb__SecondScreen@29949c4c1ab7",
    "ssssssss-team__spider-flow@c799cca99c7d",
    "micronaut-projects__micronaut-data@804ba18b28d1",
    "Linxfeng__flow-eda@55533222469e",
    "rest-assured__rest-assured@257eed1bdccf",
    "Jinnrry__RobotHelper@b66f6c6ae5b8",
    "razerdp__BasePopup@34f01915cb28",
    "CodeIntelligenceTesting__jazzer@a4e09fbbc775",
    "Shadows-of-Fire__Apotheosis@f2e76862ed9f",
    "crossoverJie__cim@8863d9f6d76d",
    "CodePlato3721__shiro-redis@df637869bbcc",
    "dromara__disjob@2f92565c7a66",
    "micronaut-projects__micronaut-core@8e05aa570aad",
    "claritylab__lucida@3256bfa84be2",
    "XndroidDev__Xndroid@8c363f7fecf2",
    "Xunzhuo__Algorithm-Guide@019eafeaa5de",
    "CarGuo__GSYRickText@0268bc634e44",
    "heibaiying__BigData-Notes@3898939aca38",
    "OpenTSDB__asynchbase@40a5c8b8d4f6",
    "JessYanCoding__AndroidAutoSize@e402ecdd998e",
    "alexvasilkov__GestureViews@786c2267e6c9",
    "open-scratch__teaching-open@513b05fcddc5",
    "oshi__oshi@70659ba7e85d",
    "MCreator__MCreator@4d903de9dc4c",
    "DHD2280__Oxygen-Customizer@9d84b898be9c",
    "eclipse-vertx__vert.x@1877ab6b09f2",
    "smartloli__EFAK@d3bfcf2338a9",
    "quarkiverse__quarkus-langchain4j@b81c73425313",
    "crazycodeboy__TakePhoto@31a222705b52",
    "airbnb__native-navigation@9cf50bf9b751",
    "MinecraftForge__MCPConfig@751a4f362ef1",
    "jeequan__jeepay@e1ac9086d679",
    "SimonVT__schematic@302b4d1e29dd",
    "daimajia__little-bear-dictionary@af41a915aa67",
    "signalapp__Signal-Server@8edf3488f7d9",
    "appdevforall__CodeOnTheGo@795f19001333",
    "EnterpriseQualityCoding__FizzBuzzEnterpriseEdition@4922c077c07a",
    "iMeiji__Toutiao@e8be6039b09d",
    "linkedin__coral@9d9471909673",
    "citerus__dddsample-core@d8b896254ed4",
    "adityatandon15__Low-Level-Design-Course@e9128270e166",
    "floci-io__floci@7e6439cf8654",
    "janheinrichmerker__material-intro@41f8072540b2",
    "LlamaLad7__MixinExtras@613b41832759",
    "pedrovgs__EffectiveAndroidUI@b9e6fcc795de",
    "Geniusay__ChopperBot@79b7449c8cbd",
    "alkacon__opencms-core@2890a0aeb64c",
    "synthetichealth__synthea@bd8a52ba0a54",
    "pentaho__pentaho-kettle@c2350ef4e26e",
    "OCNYang__Android-Animation-Set@8484475e59d1",
    "apache__flink-statefun@accd75ea0109",
    "stanfordnlp__CoreNLP@e31428cdf39a",
    "daniulive__SmarterStreaming@78b2b9a47dcf",
    "nageoffer__congomall@1c52d8456323",
    "mrniko__netty-socketio@e97fbe126dd8",
    "mcxtzhang__SuspensionIndexBar@599c709a02f8",
    "AntennaPod__AntennaPod@3d105d598dfa",
    "segler-alex__RadioDroid@4325633ab3eb",
    "JSQLParser__JSqlParser@220d0ed4a82c",
    "birajpatel__GridListViewAdapters@33539a02c25e",
    "ashishps1__awesome-system-design-resources@25724090f7dd",
    "ihmcrobotics__ihmc-open-robotics-software@02848ca3dcec",
    "alibaba__arthas@2b6d0e59bd37",
    "momosecurity__momo-code-sec-inspector-java@3ee4ac383ccc",
    "amirzaidi__Launcher3@5605dd10845b",
    "zhisheng17__flink-learning@d731cee76180",
    "Baeldung__spring-security-oauth@1431de745484",
    "CodingDocs__springboot-guide@c9d3479f879a",
    "wfh45678__radar@43869a30597c",
    "cyhbyw__springBoot_atguigu@e0e419ee555b",
    "williamfiset__algorithms@08c6d5f3cbee",
    "locationtech__jts@5a0a73632216",
    "yudaocode__SpringBoot-Labs@6c12efaed06d",
    "yangchaojiang__ZoomPreviewPicture-@e45614c863d4",
    "aleksandr-m__gitflow-maven-plugin@7dc9c5ac248c",
    "alibaba__nacos@7f71d44f8805",
    "ShaftHQ__SHAFT_ENGINE@dac2b2f343b8",
    "HotBitmapGG__bilibili-android-client@125e8d839ca6",
    "jblough__Android-Pdf-Viewer-Library@d9d2b26a2d69",
    "clojure__clojure@807285bfc388",
    "dongjunkun__GanK@7c296610e38d",
    "menacher__java-game-server@36bd748dcfcf",
    "ScottOaks__JavaPerformanceTuning@0469fd9ccac9",
    "thinkaurelius__titan@ee226e52415b",
    "p6spy__p6spy@e0aa88e82cea",
    "rrezartprebreza__spring-boot-skills@42bd5f1240be",
    "donkingliang__GroupedRecyclerViewAdapter@9be1f60792ae",
    "bevy__photo-editor-android@e98a95b74ee7",
    "chentao0707__SimplifyReader@ae24bdbb6fdb",
    "smuyyh__BookReader@fceb08925ca3",
    "wenmingvs__WeiBo@c8b2d59a805d",
    "InfernalSuite__AdvancedSlimePaper@031913915008",
    "justauth__JustAuth@694bbf1b010d",
    "Atmosphere__atmosphere@4f29b171768d",
    "apolloconfig__apollo@ea356770c639",
    "MagicMashRoom__SuperCalendar@a897fb20f670",
    "iflytek__astron-agent@468a676f2d84",
    "javahuang__SurveyKing@5de0d05b682e",
    "allicen__Java-1000@614c2af783aa",
    "roboguice__roboguice@d96250c41149",
    "ehrbase__ehrbase@580ea750b209",
    "LSPosed__LSPosed@df74d83eb03a",
    "DayorNight__BLCS@2003a58edf85",
    "shuzheng__zheng@7005c0a775e6",
    "kite-sdk__kite@72bfb4b1a881",
    "cryptomator__cryptomator@01149fcc1dfa",
    "jtablesaw__tablesaw@e36c3ff3c9e2",
    "neevek__Paginize@07590e4fe2c9",
    "hibernate__hibernate-orm@37616099b745",
    "x0b__rcx@d98c4d6f0a69",
    "wepe__DataCastle-Solution@244587971b11",
    "shwenzhang__AndResGuard@e4df245d82f2",
    "Telegram-FOSS-Team__Telegram-FOSS@10da5406ed92",
    "mirkosertic__Bytecoder@67bb35966931",
    "zfdang__Android-Touch-Helper@d896dc13954c",
    "briandilley__jsonrpc4j@59ff0c955087",
    "jsonzou__jmockdata@13064f81bf3b",
    "youlookwhat__DesignPattern@aeed0759c023",
    "ushahidi__SMSSync@01b0271d87c6",
    "Sayi__poi-tl@81edcbd9227a",
    "googleapis__google-api-java-client@9e0a9f014ae0",
    "risesoft-y9__Data-Labeling@d271a14a974d",
    "languagetool-org__languagetool@535904c66ac7",
    "blundell__QuickSand@5837d32f641d",
    "h6ah4i__android-advancedrecyclerview@5213b003748c",
    "MisterBooo__LeetCodeAnimation@e853d7a5a893",
    "leck995__WutheringWavesTool@d08a16ad35b3",
    "Genymobile__gnirehtet@1eb2e58bc91e",
    "keycloak__keycloak-quickstarts@138645852a52",
    "Flameish__Novel-Grabber@7a29e4683008",
    "apache__hertzbeat@c0b477906d26",
    "misakuo__svgtoandroid@7011ee1e94bb",
    "code4craft__webmagic@67816a19d68a",
    "in28minutes__spring-master-class@7f4d3d4d8414",
    "apache__skywalking@1527483d9603",
    "wenmingvs__AndroidProcess@0c05dd14279c",
    "rieckpil__blog-tutorials@ca677461d455",
    "jindrapetrik__jpexs-decompiler@cde1cc21aeba",
    "dromara__myth@02b1b86abba1",
    "jenkinsci__build-monitor-plugin@23299e69bdf2",
    "apereo__cas@5cd513538125",
    "komoot__photon@0c16b33dd7fb",
    "jjoe64__GraphView-Demos@708bcdfa6ee4",
    "eclipse-collections__eclipse-collections@b0ea5ba4a1c1",
    "yayaa__LocationManager@e4897fd68fb8",
    "reark__reark@71d6319a3bb3",
    "intoolswetrust__jd-cli@2b1b1530ada8",
    "littleRich__VirtualLocation@7eda42b23c41",
    "esl-client__esl-client@67fa4ece90c8",
    "daimajia__AndroidSwipeLayout@5f8678b04751",
    "google__tsunami-security-scanner-plugins@9e36247b377e",
    "openraven__magpie@734064674425",
    "mochat-cloud__mochat-java@136475f9df04",
    "DymanZy__EasyShow3D@f2155466c359",
    "jcodec__jcodec@4ba922aca445",
    "mthli__Mount@522a82c692d1",
    "macrozheng__springcloud-learning@8c8dab449343",
    "albertlatacz__java-repl@5fb4d89637cf",
    "vestrel00__android-dagger-butterknife-mvp@d167f0c2dd60",
    "wdullaer__MaterialDateTimePicker@f849a5c2704c",
    "lets-blade__blade@e62830483310",
    "elttam__semgrep-rules@244268562cc9",
    "dromara__Sa-Token@cb191342372c",
    "liquibase__liquibase@b13b98ed949a",
    "aragozin__jvm-tools@4321b54dc0b4",
    "trello-archive__RxLifecycle@0dabd1c4322e",
    "stephanenicolas__toothpick@8dab571ec2c1",
    "Grasscutters__Grasscutter@f373827a83d3",
    "lenve__javaboy-code-samples@5e7af1d93a4a",
    "jsksxs360__AHANLP@77d1e324665b",
    "zhangkaitao__spring4-showcase@3ddf718538a4",
    "trinodb__trino@94ff7cced1ac",
    "HannahMitt__HomeMirror@566c03d3388e",
    "Qihoo360__ArgusAPM@75ead19ca98a",
    "yu120__neural@63a69bcdce7b",
    "2227324689__gpmall@c5dd5bacb052",
    "wangdan__AisenWeiBo@71e62bfb0762",
    "jhy__jsoup@0c508f17a52d",
    "WeBankFinTech__DataSphereStudio@4af60cc6f5ae",
    "lyj8330328__leyou@b2cc07874adf",
    "MinecraftForge__MinecraftForge@7d0bd1898fd0",
    "google__tsunami-security-scanner@5dd969255145",
    "ModelioOpenSource__Modelio@d3c773fea6b0",
    "YoKeyword__Fragmentation@0394930a3e23",
    "Wizcorp__phonegap-facebook-plugin@544cc06b0968",
    "NVIDIA__grcuda@b1f531a844d2",
    "flyway__flyway@8c96fdd17389",
    "justified__tedis@7bfdf35de06d",
    "jagrosh__MusicBot@859e5c5862de",
    "swagger-api__swagger-core@04558121268f",
    "ModelEngine-Group__app-platform@33d528309813",
    "kaushikgopal__RxJava-Android-Samples@b84865252c20",
    "rememberber__WePush@e0f24162eacc",
    "yangxiufeng666__Micro-Service-Skeleton@d31b13a0c01c",
    "makejavas__EasyCode@d0fc90088995",
    "cxapython__unidbg-server@b545e7224a68",
    "lenve__vhr@03abbd35af24",
    "mgarin__weblaf@45b772c0eaf2",
    "648540858__wvp-GB28181-pro@2b656f4e5514",
    "dinuscxj__LoadingDrawable@db4ceb6b90ca",
    "droidefense__engine@067e43ee7a3a",
    "opensearch-project__OpenSearch@0ab78484cb55",
    "Flipboard__bottomsheet@2792f24d60a1",
    "bertsir__zBarLibary@0ad8e20a03cb",
    "sofastack__sofa-jarslink@ecd07ed114b8",
    "Beseting__PlanA@e1ed0df9529a",
    "junit-team__junit-framework@565a0baae8d9",
    "jphp-group__jphp@eefaac6d8195",
    "fpvout__DigiView-Android@42ae75d2eab0",
    "DImuthuUpe__AndroidPdfViewer@e62698bebb24",
    "mxdldev__android-mvp-mvvm-flytour@97700aa89f0a",
    "renatoathaydes__rawhttp@609456c960e8",
    "gocd__gocd@90c5a2ce9020",
    "cloudera__flume@1d7535638556",
    "frogermcs__AndroidDevMetrics@10dee8ac2dd8",
    "AChep__AcDisplay@1e05cdae3524",
    "xkcoding__spring-boot-demo@87a142f9604c",
    "prscX__react-native-photo-editor@04a120ca8d37",
    "ddd-by-examples__library@5225ff7a0f0c",
    "russelarms__OffsetAnimator@310199b8ba06",
    "remkop__picocli@10509c0af89a",
    "FlowCI__flow-core-x@df5cdacae514",
    "asciidoctor__asciidoctorj@4a410d28a9b8",
    "microsoft__typespec@bcdbe13e098d",
    "swaldman__c3p0@8562608d9d0f",
    "apache__pinot@b99203c60261",
    "apache__amoro@6af75bbe23b7",
    "xuyulong2017__my-java-demo@3ddd3dd7896c",
    "alibaba__freeline@818e5de64f63",
    "shuzijun__leetcode-editor@ac391f9fe766",
    "halzhang__StartupNews@05b04cec88ab",
    "Swati4star__Images-to-PDF@54576589b0c4",
    "liuguangqiang__IPicker@db643cff3b82",
    "java-native-access__jna@a800ca831307",
    "simpligility__android-maven-plugin@acaf0eec01d0",
    "google__bindiff@13c437afa074",
    "Gathin23__cleanyourtv@f9f0c5353e65",
    "ltsopensource__light-task-scheduler@b61e6ae4320d",
    "google__smali@1a36aa30d18d",
    "Doikki__DKVideoPlayer@79a8c9267812",
    "AnySoftKeyboard__AnySoftKeyboard@be4f8f747d32",
    "hellokaton__write-readable-code@1883256af4b0",
    "supertokens__supertokens-core@8703a12c2159",
    "sqlancer__sqlancer@1d797ee53631",
    "DitriXNew__EDT-MCP@d0e01f33d06d",
    "vipshop__vjtools@2f780edd504e",
    "pavansolapure__opencodez-samples@f5ef3de060cd",
    "guiying712__AndroidModulePattern@494e7deda04e",
    "mcxiaoke__xBus@ff64742fe134",
    "gunnarmorling__1brc@db064194be37",
    "paulroehr__EazeGraph@ce5e68ecc70e",
    "youth5201314__banner@777c7dbfaa0a",
    "MCRcortex__voxy@5bf33350a1cc",
    "rubenlagus__TelegramBots@15ff4c479671",
    "Q-1515__reggie_parent@042861fa6ebd",
    "mik3y__usb-serial-for-android@6a9c61f1fa16",
    "iohao__ioGame@835e6aad7a18",
    "scribejava__scribejava@8970e8eeb0af",
    "oblador__react-native-shimmer@f1c379a3f336",
    "Blankj__awesome-java-leetcode@0d17728bfbe1",
    "wgpsec__fofa_viewer@ff2848a346b9",
    "quicktheories__QuickTheories@a963eded0604",
    "guolindev__LitePal@8ad8322cc6f8",
    "tanyaofei__minecraft-fakeplayer@88dd479a5590",
    "alibaba__spring-cloud-alibaba@858aa8d58d2e",
    "fengzhizi715__NetDiscovery@2d118210e8ef",
    "mybatis__mybatis-dynamic-sql@3b8143ba10e7",
    "koushikkothagal__java-backend-bootcamp@c3e944e81a88",
    "zfile-dev__zfile@775b0172f3b1",
    "apache__hugegraph@75ea5c7dcf5b",
    "antlr__antlr3@7bd56e65a566",
    "TommyLemon__Android-ZBLibrary@61925fef3557",
    "kevalpatel2106__PasscodeView@7c5b93b10bc6",
    "puniverse__capsule@291a54e501a3",
    "rayokota__kareldb@78e10ec77f6a",
    "stanford-futuredata__macrobase@ae7b655ef30b",
    "leibnitz27__cfr@c4145259dfcd",
    "Mishiranu__Dashchan@b78d82bd1db8",
    "Blankj__AndroidUtilCode@7b4caf9e5440",
    "xuminwlt__j360-dubbo-app-all@fc32b0b07417",
    "chillzhuang__SpringBlade@4995ddb714a5",
    "Krupen__FabulousFilter@cabc9eb54610",
    "Meituan-Dianping__walle@f78edcf1117a",
    "CrawlScript__WebCollector@17f3b83cca5f",
    "iisquare__fs-project@00565a8063fa",
    "kestra-io__kestra@bad4d5b551cd",
    "HiveGamesOSS__Chunker@50aaf6d82e8b",
    "soot-oss__heros@091e3bd58505",
    "527515025__springBoot@8fadfc312409",
    "SpongePowered__Mixin@4053421aa10a",
    "Tencent__VasSonic@59936beff656",
    "guoguibing__librec@296082c072ce",
    "SuperMonster003__AutoJs6@ed3eb10e88db",
    "JorgeCastilloPrz__FABProgressCircle@31f1cf9de81a",
    "libreliodev__android@a1f20eb44fe6",
    "scwang90__SmartRefreshLayout@224db48f8af8",
    "avjinder__Minimal-Todo@83bf4c6f56b8",
    "journeyapps__zxing-android-embedded@d09b7c76c312",
    "WuKongOpenSource__Wukong_nocode@256ab5bf6ee9",
    "LiveTyping__CannyViewAnimator@6e3789dec637",
    "kenglxn__QRGen@27350e7621cd",
    "summitt__Nope-Proxy@38a7c3411c07",
    "itisaid__Doris@d925329bef8c",
    "wuyouzhuguli__SpringAll@614d2578d949",
    "warkiz__IndicatorSeekBar@1a6a8a666aa3",
    "todoroo__astrid@4fc5c7714fb1",
    "kumaransg__LLD@1698cc6f993a",
    "AntiqueAtlasTeam__AntiqueAtlas@b706821d3f02",
    "devicehive__devicehive-java-server@905e3b932ddc",
    "daimajia__AndroidImageSlider@e318cabdef66",
    "vangao1989__cloudE@be4b925ae04f",
    "bezkoder__spring-boot-spring-security-jwt-authentication@096e106a6d80",
    "redis__jedis@66fbb8b04afc",
    "ribot__ribot-app-android@01da5104df67",
    "dbamman__book-nlp@7a09e01c6ce7",
    "dropwizard__metrics@2cc7a5006c43",
    "alipay__SoloPi@47d12f490448",
    "EssentialsX__Essentials@e70bdb817c75",
    "seatgeek__android-PlacesAutocompleteTextView@80f68a82e47a",
    "newbiechen1024__NovelReader@0b8e281b30be",
    "greenrobot__greenDAO@0bbb338e17c4",
    "dremio__dremio-oss@799ccbda47e6",
    "google__myanmar-tools@13e4af6aaac6",
    "Javen205__IJPay@528ad6084d55",
    "apache__gravitino@bda25bd5c16a",
    "IUDevman__gamesense-client@62061a43fea3",
    "bethington__ghidra-mcp@8e4644e6cc78",
    "aress31__openapi-parser@3e0a0e760bda",
    "weibocom__motan@4c18b71e4491",
    "itsallcode__openfasttrace@e51e323b3b27",
    "redisson__redisson@33b143ae20b3",
    "thealeksandr__PFLockScreen-Android@ff5b7cd11a7d",
    "LFDT-web3j__web3j@b126b4801824",
    "Netflix__zuul@908894af8cae",
    "leangen__graphql-spqr@2221af76c0da",
    "yixia__VitamioBundle@77bd421e6ae8",
    "sensorsdata__sa-sdk-android@82b48007b699",
    "jprante__elasticsearch-knapsack@2f4fb4dadb25",
    "apache__commons-lang@b9b30efb01e8",
    "openmhealth__shimmer@9c1430dc6965",
    "Justson__AgentWeb@9efb1519f2f7",
    "protegeproject__protege@bf03cccc65ea",
    "Nightonke__LeeCo@01a146c4b51c",
    "Netflix__eureka@793de0a7e7f8",
    "callicoder__spring-boot-react-oauth2-social-login-demo@1b77669e0ca3",
    "DuanYan007__markitdown@f1496da04999",
    "line__armeria@71581491c7a7",
    "hantsy__spring-reactive-sample@f4ff9595c333",
    "SonarSource__sonarqube@07b588ec8b35",
    "apache__incubator-kie@f81eb19a6b97",
    "GlowstoneMC__Glowstone@e9aeaa463303",
    "enso-org__enso@4135f929f104",
    "troyzhxu__bean-searcher@cc34e36ba0d8",
    "EggsBlue__LuliChat@8ea425aa0965",
    "dunwu__db-tutorial@47d7d1552f1b",
    "yourkevin__NiterForum@402041ac2f71",
    "apache__doris@1bb35373ee07",
    "PrototypeZ__SaveState@18c2381c98b8",
    "openjfx__samples@605de7f9fac6",
    "java-decompiler__jd-gui@b3c1ced04e57",
    "minio__minio-java@a2bad3e77a5b",
    "Smart-Paocai__violet_Box@076dc842d7b5",
    "natario1__CameraView@b279ffaf5791",
    "ManuelPeinado__FadingActionBar@1c148b918672",
    "benniaobuguai__android-dynamic-action@e928b01bfbdb",
    "lysine-dev__retrofit@c7ef8b721235",
    "DeemOpen__zkui@1b3e7c133ab7",
    "thekirankumar__carstream-android-auto@e3922f8911d2",
    "iBotPeaches__Apktool@fd9d5d4dc7e4",
    "monkeyWie__proxyee@c2c5bb4ccac0",
    "antlr__antlr4-intellij-adaptor@c6cbe71d89e5",
    "wyouflf__xUtils3@c8e6fd6623e9",
    "openjdk__loom@16ac3e1ea3f4",
    "johnkil__Android-RobotoTextView@1341602f16c0",
    "dbeaver__dbeaver@2a4137fa7a12",
    "litesuits__android-common@4aa89fdf605c",
    "youngyangyang04__mini-spring@ee8df94a7557",
    "theonedev__onedev@8f64006bfb82",
    "ibinti__bugvm@0af43ca518df",
    "vsch__flexmark-java@bcfe84a3ab6d",
    "WiringProject__Wiring@da0b6b9282ae",
    "DuGuQiuBai__Java@f7aa7398c6e0",
    "Grt1228__chatgpt-java@ae761b894508",
    "gzu-liyujiang__AndroidPicker@0b9f19abaaff",
    "gyf-dev__ImmersionBar@8cac10cd83d8",
    "Nightonke__CoCoin@5566b054856d",
    "notHide__Hide-Music-Player@b82b93c321d3",
    "goldmansachs__obevo@133ce757ae80",
    "apache__casbin-jcasbin@38766ce5c270",
    "Byron4j__CookBook@9ed8311243d2",
    "ahorn__android-rss@4f0bd7cdf2c1",
    "plast-lab__doop@33a0cee3d5a0",
    "Col-E__Recaf@909012806d89",
    "onthegomap__planetiler@a7bf72e80900",
    "fengyouchao__sockslib@fc834badb779",
    "wxiaoqi__Spring-Cloud-Platform@349ad0d6a546",
    "openremote__core@ea8f1ca7d43f",
    "kyngs__LibreLogin@5cae5bd01fa3",
    "fandreuz__TUI-ConsoleLauncher@058f54116c41",
    "anzaizai__EasyRefreshLayout@742672ce1705",
    "github__copilot-sdk@ca1103fb47dd",
    "mylhyl__Android-CircleDialog@2f51f8e4bf02",
    "uniVocity__univocity-trader@098bb36988bf",
    "huangyanbin__smartTable@fe975d333a79",
    "YeautyYE__netty-websocket-spring-boot-starter@a2b7060b2acd",
    "pdinklag__MinecraftStats@9ac55293ddb4",
    "gedoor__MyBookshelf@bb5a99058f38",
    "chenBingX__SuperTextView@058f4e2730f9",
    "springdoc__springdoc-openapi-demos@f700e180c4bc",
    "StarRocks__starrocks@99fc94e37052",
    "ElderDrivers__EdXposed@8f2308cdde0a",
    "kongqw__OpenCVForAndroid@756b157e9c53",
    "eclipse-californium__californium@1ca3841a519c",
    "YunaiV__yudao-cloud@19f73d31e03f",
    "YeDaxia__JApiDocs@788546cb1520",
    "ashishps1__awesome-low-level-design@31595db8c21a",
    "spring-projects__spring-data-elasticsearch@ae43e91cf1cd",
    "allenai__science-parse@f83983aa1b89",
    "417511458__jbone@70cee0c4803b",
    "wells2333__sg-exam@4a7215ace7f5",
    "CellularPrivacy__Android-IMSI-Catcher-Detector@a51eb8fdf360",
    "eleme__UETool@e4967a5fae89",
    "AbdullahShahid01__Rent-a-Car-Management-System@3cd6a17362cd",
    "triplea-game__triplea@2c0ec34ea3d3",
    "weirdmachine64__GhidraGPT@364e3f51e977",
    "xuchengsheng__spring-reading@9911cbb4df10",
    "datastax__jvector@4f13ff42e93f",
    "youlookwhat__ByRecyclerView@c83439d3946f",
    "lukas-krecan__JsonUnit@14285c4f0abe",
    "spring-ai-alibaba__deepresearch@7f009adf56fa",
    "ichason__CPosed@df45265e1c5e",
    "CogComp__cogcomp-nlp@099af6a32b49",
    "apache__shardingsphere-elasticjob@6697fd0e87f8",
    "devgianlu__Aria2App@dd6cbc9e7b17",
    "sunilpaulmathew__De-Bloater@380306ff914a",
    "xpipe-io__xpipe@5563d9fc476b",
    "uber__okbuck@87682cd5c70f",
    "boxme__ParallaxHeaderViewPager@3fe677e920ee",
    "NLPchina__ansj_seg@50787ca2c703",
    "kerwincui__FastBee@e4ed6edbd65f",
    "bewantbe__audio-analyzer-for-android@6cc84dc78981",
    "opengoofy__hippo4j@c734d00ec1e5",
    "lukaspili__Reactive-Billing@ecbf6de289b2",
    "zeromq__jeromq@3908fe3dabcb",
    "PortSwigger__burp-extensions-montoya-api@daccdcaafb47",
    "ongres__stackgres@894466c23e02",
    "callstack__react-native-fbads@78935205b95c",
    "guardianproject__haven@1e070fb21bff",
    "ragdroid__Dahaka@4a7d48d8ceb1",
    "RudeCrab__rude-java@c8e2fc7a4f4c",
    "sockeqwe__mosby@c234625fdfb4",
    "88250__solo@7dc3c15233ef",
    "topi314__LavaSrc@0ef6bc31d2b4",
    "qunarcorp__qmq@5abc92f4eacb",
    "jingsewu__open-wes@9d09311ab08e",
    "nayuki__QR-Code-generator@3c6d0b3cefb4",
    "zhihu__Matisse@21591aebe73a",
    "Drun1baby__JavaSecurityLearning@33dec526f6aa",
    "chaizhidream__examOnline@44c65838b428",
    "alibaba__Sentinel@a3f40ba8e900",
    "Earthcomputer__EnchantmentCracker@311d29136cd7",
    "OctoGramApp__OctoGram@895d766d7277"
   ]
  },
  {
   "population": "decor_blob [all] class: 490 repositories, 294185 units in the universe, 26372 positives",
   "set_halves": null,
   "level": "class",
   "oracle": "decor_blob",
   "n_repos": 490,
   "n_units": 294185,
   "n_positives": 26372,
   "spearman_size_width": 0.7723908005672929,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "outlier": [
    {
     "form": "nloc_sum x nom",
     "mcc": 0.45491348939425175,
     "precision": 0.3381887270424319,
     "recall": 0.809949946913393,
     "flagged": 63160,
     "hits": 21360,
     "vs_complexity": {
      "value": 0.09318597798903294,
      "lo": 0.07548886950322431,
      "hi": 0.11269189551278025,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.03057860112016525,
      "lo": 0.02077319984021392,
      "hi": 0.04180106645620624,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.4243348882740865,
     "precision": 0.35473092495774206,
     "recall": 0.6843622023358107,
     "flagged": 50878,
     "hits": 18048,
     "vs_complexity": {
      "value": 0.06260737686886769,
      "lo": 0.051105334081718634,
      "hi": 0.07469136246735314,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.03057860112016525,
      "lo": -0.04178534893903224,
      "hi": -0.020760237238678814,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum",
     "mcc": 0.40813667141586635,
     "precision": 0.41564008032850763,
     "recall": 0.5258228424086152,
     "flagged": 33363,
     "hits": 13867,
     "vs_complexity": {
      "value": 0.04640916001064754,
      "lo": 0.03863847614388438,
      "hi": 0.05539162854928814,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0467768179783854,
      "lo": -0.06308209046534746,
      "hi": -0.03129792138501508,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.01619821685822015,
      "lo": -0.027558979826367458,
      "hi": -0.004254550498595966,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum",
     "mcc": 0.3617275114052188,
     "precision": 0.35379690101165323,
     "recall": 0.5238131351433338,
     "flagged": 39045,
     "hits": 13814,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.09318597798903294,
      "lo": -0.11245673695763331,
      "hi": -0.07542607871933288,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.06260737686886769,
      "lo": -0.07455093472079016,
      "hi": -0.051099277384064556,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x [max_m lw max [loop,role,all] >= 7]",
     "mcc": 0.3530568730579894,
     "precision": 0.45373461795287606,
     "recall": 0.3607234946155013,
     "flagged": 20966,
     "hits": 9513,
     "vs_complexity": {
      "value": -0.00867063834722942,
      "lo": -0.030318855222080054,
      "hi": 0.011876112630304025,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.10185661633626236,
      "lo": -0.1304881479337367,
      "hi": -0.07460563162867856,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.07127801521609711,
      "lo": -0.09492441536313745,
      "hi": -0.047642715025958404,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m lw area [loop,role,all]",
     "mcc": 0.3140698190450545,
     "precision": 0.27769528313992925,
     "recall": 0.5743970878204155,
     "flagged": 54549,
     "hits": 15148,
     "vs_complexity": {
      "value": -0.04765769236016432,
      "lo": -0.056258254205771296,
      "hi": -0.03896762796024872,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.14084367034919726,
      "lo": -0.16021001996276701,
      "hi": -0.12337187170430924,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.11026506922903201,
      "lo": -0.12226473212229877,
      "hi": -0.09912428484938385,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m flow in_all",
     "mcc": 0.2471356045353773,
     "precision": 0.3949765572672472,
     "recall": 0.22360837251630516,
     "flagged": 14930,
     "hits": 5897,
     "vs_complexity": {
      "value": -0.1145919068698415,
      "lo": -0.1370968931210786,
      "hi": -0.09108069118555445,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.20777788485887444,
      "lo": -0.23724390930639727,
      "hi": -0.1750869896604576,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.1771992837387092,
      "lo": -0.20230309484193637,
      "hi": -0.14878301823572485,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m vars count [all]",
     "mcc": 0.23190682033969628,
     "precision": 0.3791148750170742,
     "recall": 0.21048839678446837,
     "flagged": 14642,
     "hits": 5551,
     "vs_complexity": {
      "value": -0.12982069106552252,
      "lo": -0.15946669591748888,
      "hi": -0.10178680944345875,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.22300666905455546,
      "lo": -0.2602300428495534,
      "hi": -0.18820775649064983,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.1924280679343902,
      "lo": -0.22505083617912,
      "hi": -0.16071405341543657,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m lw max [loop,role,all]",
     "mcc": 0.21056193984021387,
     "precision": 0.32372955767753264,
     "recall": 0.2236842105263158,
     "flagged": 18222,
     "hits": 5899,
     "vs_complexity": {
      "value": -0.15116557156500493,
      "lo": -0.1758021475497342,
      "hi": -0.1261976801967678,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.24435154955403787,
      "lo": -0.2796216399640892,
      "hi": -0.2099356211730951,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.21377294843387262,
      "lo": -0.2438616704056991,
      "hi": -0.18361611704900938,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.20215561294156661,
     "precision": 0.28801392212312377,
     "recall": 0.2510238131351433,
     "flagged": 22985,
     "hits": 6620,
     "vs_complexity": {
      "value": -0.1595718984636522,
      "lo": -0.18115828962621758,
      "hi": -0.13768753816765206,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2527578764526851,
      "lo": -0.28617239807291994,
      "hi": -0.2192079279132008,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.22217927533251988,
      "lo": -0.24857047173962274,
      "hi": -0.19494232341745885,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m flow bridging",
     "mcc": 0.17366384402725668,
     "precision": 0.24671188218983026,
     "recall": 0.24965872895495222,
     "flagged": 26687,
     "hits": 6584,
     "vs_complexity": {
      "value": -0.18806366737796212,
      "lo": -0.21733219801793352,
      "hi": -0.1581703482019164,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.28124964536699504,
      "lo": -0.31737787604630285,
      "hi": -0.2456858106499167,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.25067104424682984,
      "lo": -0.2821926562627509,
      "hi": -0.2193342152711332,
      "n": 490,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc_max": [
     {
      "rule": ">=10",
      "mcc": 0.18484859183821906,
      "precision": 0.13388446007705748,
      "recall": 0.8775595328378584,
      "flagged": 172858,
      "hits": 23143
     },
     {
      "rule": ">=15",
      "mcc": 0.228086582599662,
      "precision": 0.1628595600676819,
      "recall": 0.8029349309874109,
      "flagged": 130020,
      "hits": 21175
     },
     {
      "rule": ">=20",
      "mcc": 0.24800654457543633,
      "precision": 0.18803759158967825,
      "recall": 0.71621416654027,
      "flagged": 100448,
      "hits": 18888
     },
     {
      "rule": ">=26",
      "mcc": 0.2618399687900638,
      "precision": 0.21628050623595432,
      "recall": 0.6240330653723646,
      "flagged": 76091,
      "hits": 16457
     },
     {
      "rule": ">=30",
      "mcc": 0.2654071344496385,
      "precision": 0.23321901792673422,
      "recall": 0.5673062338844229,
      "flagged": 64150,
      "hits": 14961
     },
     {
      "rule": ">=40",
      "mcc": 0.25828854565458464,
      "precision": 0.2670924896810939,
      "recall": 0.4392158349764902,
      "flagged": 43367,
      "hits": 11583
     },
     {
      "rule": ">=50",
      "mcc": 0.24790368556721432,
      "precision": 0.29710451747386246,
      "recall": 0.3458971636584256,
      "flagged": 30703,
      "hits": 9122
     },
     {
      "rule": ">=75",
      "mcc": 0.21474113222607868,
      "precision": 0.35523489932885904,
      "recall": 0.20070529349309874,
      "flagged": 14900,
      "hits": 5293
     },
     {
      "rule": ">=100",
      "mcc": 0.18676576999006347,
      "precision": 0.39741349178608876,
      "recall": 0.12934172607310784,
      "flagged": 8583,
      "hits": 3411
     }
    ],
    "max_m lw max [loop,role,all]": [
     {
      "rule": ">=2",
      "mcc": 0.10819666251297243,
      "precision": 0.10257885150033554,
      "recall": 0.9737600485363264,
      "flagged": 250344,
      "hits": 25680
     },
     {
      "rule": ">=3",
      "mcc": 0.14769152175785605,
      "precision": 0.11324535526685738,
      "recall": 0.9621947520097073,
      "flagged": 224071,
      "hits": 25375
     },
     {
      "rule": ">=4",
      "mcc": 0.19067118437586394,
      "precision": 0.14238482563308855,
      "recall": 0.8197709692097679,
      "flagged": 151835,
      "hits": 21619
     },
     {
      "rule": ">=5",
      "mcc": 0.22646702164918842,
      "precision": 0.16852916314454777,
      "recall": 0.7559912027908388,
      "flagged": 118300,
      "hits": 19937
     },
     {
      "rule": ">=6",
      "mcc": 0.24401586937662917,
      "precision": 0.1919933063010877,
      "recall": 0.6786743515850144,
      "flagged": 93222,
      "hits": 17898
     },
     {
      "rule": ">=7",
      "mcc": 0.2561609053915075,
      "precision": 0.2157135149716752,
      "recall": 0.6064386470499014,
      "flagged": 74140,
      "hits": 15993
     },
     {
      "rule": ">=8",
      "mcc": 0.2562562140739404,
      "precision": 0.23468448105546905,
      "recall": 0.5315106931594115,
      "flagged": 59727,
      "hits": 14017
     },
     {
      "rule": ">=9",
      "mcc": 0.2570948484975029,
      "precision": 0.2541894297464858,
      "recall": 0.4710677991809495,
      "flagged": 48873,
      "hits": 12423
     },
     {
      "rule": ">=10",
      "mcc": 0.25355377334052487,
      "precision": 0.2713435795736242,
      "recall": 0.4150614287881086,
      "flagged": 40340,
      "hits": 10946
     },
     {
      "rule": ">=11",
      "mcc": 0.2492851830371757,
      "precision": 0.28771231737736075,
      "recall": 0.3673972394964356,
      "flagged": 33676,
      "hits": 9689
     },
     {
      "rule": ">=12",
      "mcc": 0.24124809346395412,
      "precision": 0.300443537031822,
      "recall": 0.3236387077203094,
      "flagged": 28408,
      "hits": 8535
     }
    ],
    "max_m vars count [all]": [
     {
      "rule": ">=3",
      "mcc": 0.1268053070184061,
      "precision": 0.11184259744146031,
      "recall": 0.9070225997269832,
      "flagged": 213872,
      "hits": 23920
     },
     {
      "rule": ">=4",
      "mcc": 0.16199108297536163,
      "precision": 0.12447812380181485,
      "recall": 0.88635674199909,
      "flagged": 187784,
      "hits": 23375
     },
     {
      "rule": ">=5",
      "mcc": 0.20265321671188843,
      "precision": 0.1435718367087804,
      "recall": 0.8575003791900501,
      "flagged": 157510,
      "hits": 22614
     },
     {
      "rule": ">=6",
      "mcc": 0.2281836618177124,
      "precision": 0.159908287893708,
      "recall": 0.8251175489155165,
      "flagged": 136078,
      "hits": 21760
     },
     {
      "rule": ">=7",
      "mcc": 0.2530202087475245,
      "precision": 0.18057006416952692,
      "recall": 0.7799939329591992,
      "flagged": 113917,
      "hits": 20570
     },
     {
      "rule": ">=8",
      "mcc": 0.2690681559398318,
      "precision": 0.1979382280125005,
      "recall": 0.7397239496435614,
      "flagged": 98556,
      "hits": 19508
     },
     {
      "rule": ">=9",
      "mcc": 0.2845192717162208,
      "precision": 0.21880055119525493,
      "recall": 0.6924010313969361,
      "flagged": 83455,
      "hits": 18260
     },
     {
      "rule": ">=10",
      "mcc": 0.29016640291184065,
      "precision": 0.2344772479920647,
      "recall": 0.6453814651903534,
      "flagged": 72587,
      "hits": 17020
     },
     {
      "rule": ">=12",
      "mcc": 0.2995760917193342,
      "precision": 0.2700327480619438,
      "recall": 0.55342787805248,
      "flagged": 54049,
      "hits": 14595
     },
     {
      "rule": ">=15",
      "mcc": 0.2962501480537508,
      "precision": 0.3171761810197746,
      "recall": 0.4300015167602002,
      "flagged": 35753,
      "hits": 11340
     },
     {
      "rule": ">=20",
      "mcc": 0.27580051458241617,
      "precision": 0.38351581508515814,
      "recall": 0.2868951918701653,
      "flagged": 19728,
      "hits": 7566
     }
    ],
    "max_m flow bridging": [
     {
      "rule": ">=3",
      "mcc": 0.2171585583089529,
      "precision": 0.1834252786277444,
      "recall": 0.6228196572121948,
      "flagged": 89546,
      "hits": 16425
     },
     {
      "rule": ">=4",
      "mcc": 0.22883537843345833,
      "precision": 0.20433028845487436,
      "recall": 0.558964052783255,
      "flagged": 72143,
      "hits": 14741
     },
     {
      "rule": ">=5",
      "mcc": 0.23221816718982488,
      "precision": 0.22270220431300902,
      "recall": 0.49457758228424087,
      "flagged": 58567,
      "hits": 13043
     },
     {
      "rule": ">=6",
      "mcc": 0.23392714066076223,
      "precision": 0.2413028934604449,
      "recall": 0.43766115577127257,
      "flagged": 47832,
      "hits": 11542
     },
     {
      "rule": ">=7",
      "mcc": 0.2311694314325315,
      "precision": 0.2580464167304259,
      "recall": 0.38366449264371305,
      "flagged": 39210,
      "hits": 10118
     },
     {
      "rule": ">=8",
      "mcc": 0.2263930845183264,
      "precision": 0.2732508006898251,
      "recall": 0.33645533141210376,
      "flagged": 32472,
      "hits": 8873
     },
     {
      "rule": ">=9",
      "mcc": 0.221433795026998,
      "precision": 0.28923065465107617,
      "recall": 0.29451691187623236,
      "flagged": 26854,
      "hits": 7767
     },
     {
      "rule": ">=10",
      "mcc": 0.2192295460411749,
      "precision": 0.30769917030957267,
      "recall": 0.26156529652661914,
      "flagged": 22418,
      "hits": 6898
     },
     {
      "rule": ">=12",
      "mcc": 0.21043047462387304,
      "precision": 0.3417809517790558,
      "recall": 0.20506597906870924,
      "flagged": 15823,
      "hits": 5408
     },
     {
      "rule": ">=15",
      "mcc": 0.19198957690502633,
      "precision": 0.38515720702327483,
      "recall": 0.1430684058850296,
      "flagged": 9796,
      "hits": 3773
     },
     {
      "rule": ">=20",
      "mcc": 0.1649786896003379,
      "precision": 0.4477045908183633,
      "recall": 0.08505232822690732,
      "flagged": 5010,
      "hits": 2243
     }
    ],
    "max_m flow in_all": [
     {
      "rule": ">=3",
      "mcc": 0.16222919756718537,
      "precision": 0.12416752996892112,
      "recall": 0.8907932655847111,
      "flagged": 189196,
      "hits": 23492
     },
     {
      "rule": ">=4",
      "mcc": 0.20476293746355598,
      "precision": 0.14509477434219442,
      "recall": 0.8524950705293494,
      "flagged": 154947,
      "hits": 22482
     },
     {
      "rule": ">=5",
      "mcc": 0.25165757930678934,
      "precision": 0.1772622436996798,
      "recall": 0.7956165630213863,
      "flagged": 118367,
      "hits": 20982
     },
     {
      "rule": ">=6",
      "mcc": 0.2748220657110196,
      "precision": 0.20229158435401026,
      "recall": 0.7377521613832853,
      "flagged": 96178,
      "hits": 19456
     },
     {
      "rule": ">=7",
      "mcc": 0.2972862514750083,
      "precision": 0.23649482578562614,
      "recall": 0.6611936902775671,
      "flagged": 73731,
      "hits": 17437
     },
     {
      "rule": ">=8",
      "mcc": 0.302964784332518,
      "precision": 0.2595715888837547,
      "recall": 0.5964280297285,
      "flagged": 60596,
      "hits": 15729
     },
     {
      "rule": ">=9",
      "mcc": 0.3125048873823784,
      "precision": 0.2930566371308905,
      "recall": 0.5279842256939178,
      "flagged": 47513,
      "hits": 13924
     },
     {
      "rule": ">=10",
      "mcc": 0.3129234674736544,
      "precision": 0.31717423356550917,
      "recall": 0.47311542545123614,
      "flagged": 39338,
      "hits": 12477
     },
     {
      "rule": ">=12",
      "mcc": 0.3129823906308261,
      "precision": 0.37362430272878033,
      "recall": 0.37589109661762476,
      "flagged": 26532,
      "hits": 9913
     },
     {
      "rule": ">=15",
      "mcc": 0.29633356955779155,
      "precision": 0.44960435854196396,
      "recall": 0.26285454269679964,
      "flagged": 15418,
      "hits": 6932
     },
     {
      "rule": ">=20",
      "mcc": 0.2528269957717162,
      "precision": 0.5357285429141716,
      "recall": 0.15266191415137267,
      "flagged": 7515,
      "hits": 4026
     }
    ]
   },
   "keys": [
    "fuzhengwei__itstack-demo-design@5c0bc0270142",
    "LaiFeng-Android__SopCastComponent@a95bc36d8ddb",
    "jcabi__jcabi-github@e7033364cf2b",
    "JimSeker__opengl@4f9d94b97263",
    "deeplearning4j__deeplearning4j@4c22ac5fe4a8",
    "sofastack__sofa-boot@696b17a36ee8",
    "coding-parrot__Low-Level-Design@b78735e2824d",
    "hongfurui2014__exam_online_hongfurui@01ed41f99479",
    "springfox__springfox@ab5868471cdb",
    "argouml-tigris-org__argouml@be952fcfa774",
    "xuexiangjys__XUI@111e6008ccd9",
    "hub4j__github-api@f351e377db81",
    "szerhusenBC__jwt-spring-security-demo@dcf718c67c0d",
    "netease-im__camellia@fec12c8ee62b",
    "Jackson0714__PassJava-Platform@a7ce345b4ea8",
    "bitcoinj__bitcoinj@80f3920a0f42",
    "kaedea__android-dynamical-loading@4113444be3a1",
    "flavienlaurent__datetimepicker@0f5d3999955e",
    "sxpl__FaceAC@d7b85941d666",
    "Graylog2__graylog2-server@a47918094637",
    "vicc1024__OnePush@72c77b279453",
    "apache__tsfile@eb733133b9ee",
    "FangWW__Document@d4d6ccd5d725",
    "JetBrains__xodus@18f573765aff",
    "Multiverse__Multiverse-Core@34185b90a940",
    "Ishan-sinha__DSA-for-SDE-interview@09ae6e711754",
    "apache__shardingsphere@f4acdb6e44b3",
    "AbrahamCaiJin__CommonUtilLibrary@dfc5736d167e",
    "farmerbb__SecondScreen@29949c4c1ab7",
    "ssssssss-team__spider-flow@c799cca99c7d",
    "micronaut-projects__micronaut-data@804ba18b28d1",
    "Linxfeng__flow-eda@55533222469e",
    "rest-assured__rest-assured@257eed1bdccf",
    "Jinnrry__RobotHelper@b66f6c6ae5b8",
    "razerdp__BasePopup@34f01915cb28",
    "CodeIntelligenceTesting__jazzer@a4e09fbbc775",
    "Shadows-of-Fire__Apotheosis@f2e76862ed9f",
    "crossoverJie__cim@8863d9f6d76d",
    "CodePlato3721__shiro-redis@df637869bbcc",
    "dromara__disjob@2f92565c7a66",
    "micronaut-projects__micronaut-core@8e05aa570aad",
    "claritylab__lucida@3256bfa84be2",
    "XndroidDev__Xndroid@8c363f7fecf2",
    "Xunzhuo__Algorithm-Guide@019eafeaa5de",
    "CarGuo__GSYRickText@0268bc634e44",
    "heibaiying__BigData-Notes@3898939aca38",
    "OpenTSDB__asynchbase@40a5c8b8d4f6",
    "JessYanCoding__AndroidAutoSize@e402ecdd998e",
    "alexvasilkov__GestureViews@786c2267e6c9",
    "open-scratch__teaching-open@513b05fcddc5",
    "oshi__oshi@70659ba7e85d",
    "MCreator__MCreator@4d903de9dc4c",
    "DHD2280__Oxygen-Customizer@9d84b898be9c",
    "eclipse-vertx__vert.x@1877ab6b09f2",
    "smartloli__EFAK@d3bfcf2338a9",
    "quarkiverse__quarkus-langchain4j@b81c73425313",
    "crazycodeboy__TakePhoto@31a222705b52",
    "airbnb__native-navigation@9cf50bf9b751",
    "MinecraftForge__MCPConfig@751a4f362ef1",
    "jeequan__jeepay@e1ac9086d679",
    "SimonVT__schematic@302b4d1e29dd",
    "daimajia__little-bear-dictionary@af41a915aa67",
    "signalapp__Signal-Server@8edf3488f7d9",
    "appdevforall__CodeOnTheGo@795f19001333",
    "EnterpriseQualityCoding__FizzBuzzEnterpriseEdition@4922c077c07a",
    "iMeiji__Toutiao@e8be6039b09d",
    "linkedin__coral@9d9471909673",
    "citerus__dddsample-core@d8b896254ed4",
    "adityatandon15__Low-Level-Design-Course@e9128270e166",
    "floci-io__floci@7e6439cf8654",
    "janheinrichmerker__material-intro@41f8072540b2",
    "LlamaLad7__MixinExtras@613b41832759",
    "pedrovgs__EffectiveAndroidUI@b9e6fcc795de",
    "Geniusay__ChopperBot@79b7449c8cbd",
    "alkacon__opencms-core@2890a0aeb64c",
    "synthetichealth__synthea@bd8a52ba0a54",
    "pentaho__pentaho-kettle@c2350ef4e26e",
    "OCNYang__Android-Animation-Set@8484475e59d1",
    "apache__flink-statefun@accd75ea0109",
    "stanfordnlp__CoreNLP@e31428cdf39a",
    "daniulive__SmarterStreaming@78b2b9a47dcf",
    "nageoffer__congomall@1c52d8456323",
    "mrniko__netty-socketio@e97fbe126dd8",
    "mcxtzhang__SuspensionIndexBar@599c709a02f8",
    "AntennaPod__AntennaPod@3d105d598dfa",
    "segler-alex__RadioDroid@4325633ab3eb",
    "JSQLParser__JSqlParser@220d0ed4a82c",
    "birajpatel__GridListViewAdapters@33539a02c25e",
    "ashishps1__awesome-system-design-resources@25724090f7dd",
    "ihmcrobotics__ihmc-open-robotics-software@02848ca3dcec",
    "alibaba__arthas@2b6d0e59bd37",
    "momosecurity__momo-code-sec-inspector-java@3ee4ac383ccc",
    "amirzaidi__Launcher3@5605dd10845b",
    "zhisheng17__flink-learning@d731cee76180",
    "Baeldung__spring-security-oauth@1431de745484",
    "CodingDocs__springboot-guide@c9d3479f879a",
    "wfh45678__radar@43869a30597c",
    "cyhbyw__springBoot_atguigu@e0e419ee555b",
    "williamfiset__algorithms@08c6d5f3cbee",
    "locationtech__jts@5a0a73632216",
    "yudaocode__SpringBoot-Labs@6c12efaed06d",
    "yangchaojiang__ZoomPreviewPicture-@e45614c863d4",
    "aleksandr-m__gitflow-maven-plugin@7dc9c5ac248c",
    "alibaba__nacos@7f71d44f8805",
    "ShaftHQ__SHAFT_ENGINE@dac2b2f343b8",
    "HotBitmapGG__bilibili-android-client@125e8d839ca6",
    "jblough__Android-Pdf-Viewer-Library@d9d2b26a2d69",
    "clojure__clojure@807285bfc388",
    "dongjunkun__GanK@7c296610e38d",
    "menacher__java-game-server@36bd748dcfcf",
    "ScottOaks__JavaPerformanceTuning@0469fd9ccac9",
    "thinkaurelius__titan@ee226e52415b",
    "p6spy__p6spy@e0aa88e82cea",
    "rrezartprebreza__spring-boot-skills@42bd5f1240be",
    "donkingliang__GroupedRecyclerViewAdapter@9be1f60792ae",
    "bevy__photo-editor-android@e98a95b74ee7",
    "chentao0707__SimplifyReader@ae24bdbb6fdb",
    "smuyyh__BookReader@fceb08925ca3",
    "wenmingvs__WeiBo@c8b2d59a805d",
    "InfernalSuite__AdvancedSlimePaper@031913915008",
    "justauth__JustAuth@694bbf1b010d",
    "Atmosphere__atmosphere@4f29b171768d",
    "apolloconfig__apollo@ea356770c639",
    "MagicMashRoom__SuperCalendar@a897fb20f670",
    "iflytek__astron-agent@468a676f2d84",
    "javahuang__SurveyKing@5de0d05b682e",
    "allicen__Java-1000@614c2af783aa",
    "roboguice__roboguice@d96250c41149",
    "ehrbase__ehrbase@580ea750b209",
    "LSPosed__LSPosed@df74d83eb03a",
    "DayorNight__BLCS@2003a58edf85",
    "shuzheng__zheng@7005c0a775e6",
    "kite-sdk__kite@72bfb4b1a881",
    "cryptomator__cryptomator@01149fcc1dfa",
    "jtablesaw__tablesaw@e36c3ff3c9e2",
    "neevek__Paginize@07590e4fe2c9",
    "hibernate__hibernate-orm@37616099b745",
    "x0b__rcx@d98c4d6f0a69",
    "wepe__DataCastle-Solution@244587971b11",
    "shwenzhang__AndResGuard@e4df245d82f2",
    "Telegram-FOSS-Team__Telegram-FOSS@10da5406ed92",
    "mirkosertic__Bytecoder@67bb35966931",
    "zfdang__Android-Touch-Helper@d896dc13954c",
    "briandilley__jsonrpc4j@59ff0c955087",
    "jsonzou__jmockdata@13064f81bf3b",
    "youlookwhat__DesignPattern@aeed0759c023",
    "ushahidi__SMSSync@01b0271d87c6",
    "Sayi__poi-tl@81edcbd9227a",
    "googleapis__google-api-java-client@9e0a9f014ae0",
    "risesoft-y9__Data-Labeling@d271a14a974d",
    "languagetool-org__languagetool@535904c66ac7",
    "blundell__QuickSand@5837d32f641d",
    "h6ah4i__android-advancedrecyclerview@5213b003748c",
    "MisterBooo__LeetCodeAnimation@e853d7a5a893",
    "leck995__WutheringWavesTool@d08a16ad35b3",
    "Genymobile__gnirehtet@1eb2e58bc91e",
    "keycloak__keycloak-quickstarts@138645852a52",
    "Flameish__Novel-Grabber@7a29e4683008",
    "apache__hertzbeat@c0b477906d26",
    "misakuo__svgtoandroid@7011ee1e94bb",
    "code4craft__webmagic@67816a19d68a",
    "in28minutes__spring-master-class@7f4d3d4d8414",
    "apache__skywalking@1527483d9603",
    "wenmingvs__AndroidProcess@0c05dd14279c",
    "rieckpil__blog-tutorials@ca677461d455",
    "jindrapetrik__jpexs-decompiler@cde1cc21aeba",
    "dromara__myth@02b1b86abba1",
    "jenkinsci__build-monitor-plugin@23299e69bdf2",
    "apereo__cas@5cd513538125",
    "komoot__photon@0c16b33dd7fb",
    "jjoe64__GraphView-Demos@708bcdfa6ee4",
    "yayaa__LocationManager@e4897fd68fb8",
    "reark__reark@71d6319a3bb3",
    "intoolswetrust__jd-cli@2b1b1530ada8",
    "littleRich__VirtualLocation@7eda42b23c41",
    "esl-client__esl-client@67fa4ece90c8",
    "daimajia__AndroidSwipeLayout@5f8678b04751",
    "google__tsunami-security-scanner-plugins@9e36247b377e",
    "openraven__magpie@734064674425",
    "mochat-cloud__mochat-java@136475f9df04",
    "DymanZy__EasyShow3D@f2155466c359",
    "jcodec__jcodec@4ba922aca445",
    "mthli__Mount@522a82c692d1",
    "macrozheng__springcloud-learning@8c8dab449343",
    "albertlatacz__java-repl@5fb4d89637cf",
    "vestrel00__android-dagger-butterknife-mvp@d167f0c2dd60",
    "wdullaer__MaterialDateTimePicker@f849a5c2704c",
    "lets-blade__blade@e62830483310",
    "elttam__semgrep-rules@244268562cc9",
    "dromara__Sa-Token@cb191342372c",
    "liquibase__liquibase@b13b98ed949a",
    "aragozin__jvm-tools@4321b54dc0b4",
    "trello-archive__RxLifecycle@0dabd1c4322e",
    "stephanenicolas__toothpick@8dab571ec2c1",
    "Grasscutters__Grasscutter@f373827a83d3",
    "lenve__javaboy-code-samples@5e7af1d93a4a",
    "jsksxs360__AHANLP@77d1e324665b",
    "zhangkaitao__spring4-showcase@3ddf718538a4",
    "trinodb__trino@94ff7cced1ac",
    "HannahMitt__HomeMirror@566c03d3388e",
    "Qihoo360__ArgusAPM@75ead19ca98a",
    "yu120__neural@63a69bcdce7b",
    "2227324689__gpmall@c5dd5bacb052",
    "wangdan__AisenWeiBo@71e62bfb0762",
    "jhy__jsoup@0c508f17a52d",
    "WeBankFinTech__DataSphereStudio@4af60cc6f5ae",
    "lyj8330328__leyou@b2cc07874adf",
    "MinecraftForge__MinecraftForge@7d0bd1898fd0",
    "google__tsunami-security-scanner@5dd969255145",
    "ModelioOpenSource__Modelio@d3c773fea6b0",
    "YoKeyword__Fragmentation@0394930a3e23",
    "Wizcorp__phonegap-facebook-plugin@544cc06b0968",
    "NVIDIA__grcuda@b1f531a844d2",
    "flyway__flyway@8c96fdd17389",
    "justified__tedis@7bfdf35de06d",
    "jagrosh__MusicBot@859e5c5862de",
    "swagger-api__swagger-core@04558121268f",
    "ModelEngine-Group__app-platform@33d528309813",
    "kaushikgopal__RxJava-Android-Samples@b84865252c20",
    "rememberber__WePush@e0f24162eacc",
    "yangxiufeng666__Micro-Service-Skeleton@d31b13a0c01c",
    "makejavas__EasyCode@d0fc90088995",
    "cxapython__unidbg-server@b545e7224a68",
    "lenve__vhr@03abbd35af24",
    "mgarin__weblaf@45b772c0eaf2",
    "648540858__wvp-GB28181-pro@2b656f4e5514",
    "dinuscxj__LoadingDrawable@db4ceb6b90ca",
    "droidefense__engine@067e43ee7a3a",
    "opensearch-project__OpenSearch@0ab78484cb55",
    "Flipboard__bottomsheet@2792f24d60a1",
    "bertsir__zBarLibary@0ad8e20a03cb",
    "sofastack__sofa-jarslink@ecd07ed114b8",
    "Beseting__PlanA@e1ed0df9529a",
    "junit-team__junit-framework@565a0baae8d9",
    "jphp-group__jphp@eefaac6d8195",
    "fpvout__DigiView-Android@42ae75d2eab0",
    "DImuthuUpe__AndroidPdfViewer@e62698bebb24",
    "mxdldev__android-mvp-mvvm-flytour@97700aa89f0a",
    "renatoathaydes__rawhttp@609456c960e8",
    "gocd__gocd@90c5a2ce9020",
    "cloudera__flume@1d7535638556",
    "frogermcs__AndroidDevMetrics@10dee8ac2dd8",
    "AChep__AcDisplay@1e05cdae3524",
    "xkcoding__spring-boot-demo@87a142f9604c",
    "prscX__react-native-photo-editor@04a120ca8d37",
    "ddd-by-examples__library@5225ff7a0f0c",
    "russelarms__OffsetAnimator@310199b8ba06",
    "remkop__picocli@10509c0af89a",
    "FlowCI__flow-core-x@df5cdacae514",
    "asciidoctor__asciidoctorj@4a410d28a9b8",
    "microsoft__typespec@bcdbe13e098d",
    "swaldman__c3p0@8562608d9d0f",
    "apache__pinot@b99203c60261",
    "apache__amoro@6af75bbe23b7",
    "xuyulong2017__my-java-demo@3ddd3dd7896c",
    "alibaba__freeline@818e5de64f63",
    "shuzijun__leetcode-editor@ac391f9fe766",
    "halzhang__StartupNews@05b04cec88ab",
    "Swati4star__Images-to-PDF@54576589b0c4",
    "liuguangqiang__IPicker@db643cff3b82",
    "java-native-access__jna@a800ca831307",
    "simpligility__android-maven-plugin@acaf0eec01d0",
    "google__bindiff@13c437afa074",
    "Gathin23__cleanyourtv@f9f0c5353e65",
    "ltsopensource__light-task-scheduler@b61e6ae4320d",
    "google__smali@1a36aa30d18d",
    "Doikki__DKVideoPlayer@79a8c9267812",
    "AnySoftKeyboard__AnySoftKeyboard@be4f8f747d32",
    "hellokaton__write-readable-code@1883256af4b0",
    "supertokens__supertokens-core@8703a12c2159",
    "sqlancer__sqlancer@1d797ee53631",
    "DitriXNew__EDT-MCP@d0e01f33d06d",
    "vipshop__vjtools@2f780edd504e",
    "pavansolapure__opencodez-samples@f5ef3de060cd",
    "guiying712__AndroidModulePattern@494e7deda04e",
    "mcxiaoke__xBus@ff64742fe134",
    "gunnarmorling__1brc@db064194be37",
    "paulroehr__EazeGraph@ce5e68ecc70e",
    "youth5201314__banner@777c7dbfaa0a",
    "MCRcortex__voxy@5bf33350a1cc",
    "rubenlagus__TelegramBots@15ff4c479671",
    "Q-1515__reggie_parent@042861fa6ebd",
    "mik3y__usb-serial-for-android@6a9c61f1fa16",
    "iohao__ioGame@835e6aad7a18",
    "scribejava__scribejava@8970e8eeb0af",
    "oblador__react-native-shimmer@f1c379a3f336",
    "Blankj__awesome-java-leetcode@0d17728bfbe1",
    "wgpsec__fofa_viewer@ff2848a346b9",
    "quicktheories__QuickTheories@a963eded0604",
    "guolindev__LitePal@8ad8322cc6f8",
    "tanyaofei__minecraft-fakeplayer@88dd479a5590",
    "alibaba__spring-cloud-alibaba@858aa8d58d2e",
    "fengzhizi715__NetDiscovery@2d118210e8ef",
    "mybatis__mybatis-dynamic-sql@3b8143ba10e7",
    "koushikkothagal__java-backend-bootcamp@c3e944e81a88",
    "zfile-dev__zfile@775b0172f3b1",
    "apache__hugegraph@75ea5c7dcf5b",
    "antlr__antlr3@7bd56e65a566",
    "TommyLemon__Android-ZBLibrary@61925fef3557",
    "kevalpatel2106__PasscodeView@7c5b93b10bc6",
    "puniverse__capsule@291a54e501a3",
    "rayokota__kareldb@78e10ec77f6a",
    "stanford-futuredata__macrobase@ae7b655ef30b",
    "leibnitz27__cfr@c4145259dfcd",
    "Mishiranu__Dashchan@b78d82bd1db8",
    "Blankj__AndroidUtilCode@7b4caf9e5440",
    "xuminwlt__j360-dubbo-app-all@fc32b0b07417",
    "chillzhuang__SpringBlade@4995ddb714a5",
    "Krupen__FabulousFilter@cabc9eb54610",
    "Meituan-Dianping__walle@f78edcf1117a",
    "CrawlScript__WebCollector@17f3b83cca5f",
    "iisquare__fs-project@00565a8063fa",
    "kestra-io__kestra@bad4d5b551cd",
    "HiveGamesOSS__Chunker@50aaf6d82e8b",
    "soot-oss__heros@091e3bd58505",
    "527515025__springBoot@8fadfc312409",
    "SpongePowered__Mixin@4053421aa10a",
    "Tencent__VasSonic@59936beff656",
    "guoguibing__librec@296082c072ce",
    "SuperMonster003__AutoJs6@ed3eb10e88db",
    "JorgeCastilloPrz__FABProgressCircle@31f1cf9de81a",
    "libreliodev__android@a1f20eb44fe6",
    "scwang90__SmartRefreshLayout@224db48f8af8",
    "avjinder__Minimal-Todo@83bf4c6f56b8",
    "journeyapps__zxing-android-embedded@d09b7c76c312",
    "WuKongOpenSource__Wukong_nocode@256ab5bf6ee9",
    "LiveTyping__CannyViewAnimator@6e3789dec637",
    "kenglxn__QRGen@27350e7621cd",
    "summitt__Nope-Proxy@38a7c3411c07",
    "itisaid__Doris@d925329bef8c",
    "wuyouzhuguli__SpringAll@614d2578d949",
    "warkiz__IndicatorSeekBar@1a6a8a666aa3",
    "todoroo__astrid@4fc5c7714fb1",
    "kumaransg__LLD@1698cc6f993a",
    "AntiqueAtlasTeam__AntiqueAtlas@b706821d3f02",
    "devicehive__devicehive-java-server@905e3b932ddc",
    "daimajia__AndroidImageSlider@e318cabdef66",
    "vangao1989__cloudE@be4b925ae04f",
    "bezkoder__spring-boot-spring-security-jwt-authentication@096e106a6d80",
    "redis__jedis@66fbb8b04afc",
    "ribot__ribot-app-android@01da5104df67",
    "dbamman__book-nlp@7a09e01c6ce7",
    "dropwizard__metrics@2cc7a5006c43",
    "alipay__SoloPi@47d12f490448",
    "EssentialsX__Essentials@e70bdb817c75",
    "seatgeek__android-PlacesAutocompleteTextView@80f68a82e47a",
    "elastic__elasticsearch@b191685d1397",
    "newbiechen1024__NovelReader@0b8e281b30be",
    "greenrobot__greenDAO@0bbb338e17c4",
    "dremio__dremio-oss@799ccbda47e6",
    "google__myanmar-tools@13e4af6aaac6",
    "Javen205__IJPay@528ad6084d55",
    "apache__gravitino@bda25bd5c16a",
    "IUDevman__gamesense-client@62061a43fea3",
    "bethington__ghidra-mcp@8e4644e6cc78",
    "aress31__openapi-parser@3e0a0e760bda",
    "weibocom__motan@4c18b71e4491",
    "itsallcode__openfasttrace@e51e323b3b27",
    "redisson__redisson@33b143ae20b3",
    "thealeksandr__PFLockScreen-Android@ff5b7cd11a7d",
    "LFDT-web3j__web3j@b126b4801824",
    "Netflix__zuul@908894af8cae",
    "leangen__graphql-spqr@2221af76c0da",
    "yixia__VitamioBundle@77bd421e6ae8",
    "sensorsdata__sa-sdk-android@82b48007b699",
    "jprante__elasticsearch-knapsack@2f4fb4dadb25",
    "apache__commons-lang@b9b30efb01e8",
    "openmhealth__shimmer@9c1430dc6965",
    "Justson__AgentWeb@9efb1519f2f7",
    "protegeproject__protege@bf03cccc65ea",
    "Nightonke__LeeCo@01a146c4b51c",
    "Netflix__eureka@793de0a7e7f8",
    "callicoder__spring-boot-react-oauth2-social-login-demo@1b77669e0ca3",
    "DuanYan007__markitdown@f1496da04999",
    "line__armeria@71581491c7a7",
    "hantsy__spring-reactive-sample@f4ff9595c333",
    "SonarSource__sonarqube@07b588ec8b35",
    "apache__incubator-kie@f81eb19a6b97",
    "GlowstoneMC__Glowstone@e9aeaa463303",
    "enso-org__enso@4135f929f104",
    "troyzhxu__bean-searcher@cc34e36ba0d8",
    "EggsBlue__LuliChat@8ea425aa0965",
    "dunwu__db-tutorial@47d7d1552f1b",
    "yourkevin__NiterForum@402041ac2f71",
    "apache__doris@1bb35373ee07",
    "PrototypeZ__SaveState@18c2381c98b8",
    "openjfx__samples@605de7f9fac6",
    "java-decompiler__jd-gui@b3c1ced04e57",
    "minio__minio-java@a2bad3e77a5b",
    "Smart-Paocai__violet_Box@076dc842d7b5",
    "natario1__CameraView@b279ffaf5791",
    "ManuelPeinado__FadingActionBar@1c148b918672",
    "benniaobuguai__android-dynamic-action@e928b01bfbdb",
    "lysine-dev__retrofit@c7ef8b721235",
    "DeemOpen__zkui@1b3e7c133ab7",
    "thekirankumar__carstream-android-auto@e3922f8911d2",
    "iBotPeaches__Apktool@fd9d5d4dc7e4",
    "monkeyWie__proxyee@c2c5bb4ccac0",
    "antlr__antlr4-intellij-adaptor@c6cbe71d89e5",
    "wyouflf__xUtils3@c8e6fd6623e9",
    "openjdk__loom@16ac3e1ea3f4",
    "johnkil__Android-RobotoTextView@1341602f16c0",
    "dbeaver__dbeaver@2a4137fa7a12",
    "litesuits__android-common@4aa89fdf605c",
    "youngyangyang04__mini-spring@ee8df94a7557",
    "theonedev__onedev@8f64006bfb82",
    "ibinti__bugvm@0af43ca518df",
    "vsch__flexmark-java@bcfe84a3ab6d",
    "WiringProject__Wiring@da0b6b9282ae",
    "DuGuQiuBai__Java@f7aa7398c6e0",
    "Grt1228__chatgpt-java@ae761b894508",
    "gzu-liyujiang__AndroidPicker@0b9f19abaaff",
    "gyf-dev__ImmersionBar@8cac10cd83d8",
    "Nightonke__CoCoin@5566b054856d",
    "notHide__Hide-Music-Player@b82b93c321d3",
    "goldmansachs__obevo@133ce757ae80",
    "apache__casbin-jcasbin@38766ce5c270",
    "Byron4j__CookBook@9ed8311243d2",
    "ahorn__android-rss@4f0bd7cdf2c1",
    "plast-lab__doop@33a0cee3d5a0",
    "Col-E__Recaf@909012806d89",
    "onthegomap__planetiler@a7bf72e80900",
    "fengyouchao__sockslib@fc834badb779",
    "wxiaoqi__Spring-Cloud-Platform@349ad0d6a546",
    "openremote__core@ea8f1ca7d43f",
    "kyngs__LibreLogin@5cae5bd01fa3",
    "fandreuz__TUI-ConsoleLauncher@058f54116c41",
    "anzaizai__EasyRefreshLayout@742672ce1705",
    "github__copilot-sdk@ca1103fb47dd",
    "mylhyl__Android-CircleDialog@2f51f8e4bf02",
    "uniVocity__univocity-trader@098bb36988bf",
    "huangyanbin__smartTable@fe975d333a79",
    "YeautyYE__netty-websocket-spring-boot-starter@a2b7060b2acd",
    "pdinklag__MinecraftStats@9ac55293ddb4",
    "gedoor__MyBookshelf@bb5a99058f38",
    "chenBingX__SuperTextView@058f4e2730f9",
    "springdoc__springdoc-openapi-demos@f700e180c4bc",
    "StarRocks__starrocks@99fc94e37052",
    "ElderDrivers__EdXposed@8f2308cdde0a",
    "kongqw__OpenCVForAndroid@756b157e9c53",
    "eclipse-californium__californium@1ca3841a519c",
    "YunaiV__yudao-cloud@19f73d31e03f",
    "YeDaxia__JApiDocs@788546cb1520",
    "ashishps1__awesome-low-level-design@31595db8c21a",
    "spring-projects__spring-data-elasticsearch@ae43e91cf1cd",
    "allenai__science-parse@f83983aa1b89",
    "417511458__jbone@70cee0c4803b",
    "wells2333__sg-exam@4a7215ace7f5",
    "CellularPrivacy__Android-IMSI-Catcher-Detector@a51eb8fdf360",
    "eleme__UETool@e4967a5fae89",
    "AbdullahShahid01__Rent-a-Car-Management-System@3cd6a17362cd",
    "triplea-game__triplea@2c0ec34ea3d3",
    "weirdmachine64__GhidraGPT@364e3f51e977",
    "xuchengsheng__spring-reading@9911cbb4df10",
    "datastax__jvector@4f13ff42e93f",
    "youlookwhat__ByRecyclerView@c83439d3946f",
    "lukas-krecan__JsonUnit@14285c4f0abe",
    "spring-ai-alibaba__deepresearch@7f009adf56fa",
    "ichason__CPosed@df45265e1c5e",
    "CogComp__cogcomp-nlp@099af6a32b49",
    "apache__shardingsphere-elasticjob@6697fd0e87f8",
    "devgianlu__Aria2App@dd6cbc9e7b17",
    "sunilpaulmathew__De-Bloater@380306ff914a",
    "xpipe-io__xpipe@5563d9fc476b",
    "uber__okbuck@87682cd5c70f",
    "boxme__ParallaxHeaderViewPager@3fe677e920ee",
    "NLPchina__ansj_seg@50787ca2c703",
    "kerwincui__FastBee@e4ed6edbd65f",
    "bewantbe__audio-analyzer-for-android@6cc84dc78981",
    "opengoofy__hippo4j@c734d00ec1e5",
    "lukaspili__Reactive-Billing@ecbf6de289b2",
    "zeromq__jeromq@3908fe3dabcb",
    "PortSwigger__burp-extensions-montoya-api@daccdcaafb47",
    "ongres__stackgres@894466c23e02",
    "callstack__react-native-fbads@78935205b95c",
    "guardianproject__haven@1e070fb21bff",
    "ragdroid__Dahaka@4a7d48d8ceb1",
    "RudeCrab__rude-java@c8e2fc7a4f4c",
    "sockeqwe__mosby@c234625fdfb4",
    "88250__solo@7dc3c15233ef",
    "topi314__LavaSrc@0ef6bc31d2b4",
    "qunarcorp__qmq@5abc92f4eacb",
    "jingsewu__open-wes@9d09311ab08e",
    "nayuki__QR-Code-generator@3c6d0b3cefb4",
    "zhihu__Matisse@21591aebe73a",
    "Drun1baby__JavaSecurityLearning@33dec526f6aa",
    "chaizhidream__examOnline@44c65838b428",
    "alibaba__Sentinel@a3f40ba8e900",
    "Earthcomputer__EnchantmentCracker@311d29136cd7",
    "OctoGramApp__OctoGram@895d766d7277"
   ]
  },
  {
   "population": "wmc47 [all] class: 491 repositories, 294933 units in the universe, 31633 positives",
   "set_halves": null,
   "level": "class",
   "oracle": "wmc47",
   "n_repos": 491,
   "n_units": 294933,
   "n_positives": 31633,
   "spearman_size_width": 0.7722146140546264,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "outlier": [
    {
     "form": "nloc_sum",
     "mcc": 0.6723782386206715,
     "precision": 0.688616138087559,
     "recall": 0.7289539405051687,
     "flagged": 33486,
     "hits": 23059,
     "vs_complexity": {
      "value": 0.041219429166981514,
      "lo": 0.02900532720868021,
      "hi": 0.054714807180273106,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07154279916441297,
      "lo": 0.0359474156028069,
      "hi": 0.11173913725291873,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0352318164817087,
      "lo": 0.007684683512715562,
      "hi": 0.06678626161136803,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.6371464221389628,
     "precision": 0.5383153026026968,
     "recall": 0.8683020895899851,
     "flagged": 51024,
     "hits": 27467,
     "vs_complexity": {
      "value": 0.005987612685272814,
      "lo": -0.015821416719565495,
      "hi": 0.024941106696534154,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.036310982682704274,
      "lo": 0.02514936161010195,
      "hi": 0.04749763131703788,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum",
     "mcc": 0.63115880945369,
     "precision": 0.6063004186663944,
     "recall": 0.7507982170518129,
     "flagged": 39172,
     "hits": 23750,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03032336999743146,
      "lo": 0.0035936464117019007,
      "hi": 0.06078556655439782,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.005987612685272814,
      "lo": -0.024868378728836738,
      "hi": 0.015870397021476856,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x nom",
     "mcc": 0.6008354394562585,
     "precision": 0.46269669660190343,
     "recall": 0.9267537065722505,
     "flagged": 63359,
     "hits": 29316,
     "vs_complexity": {
      "value": -0.03032336999743146,
      "lo": -0.06071041841915059,
      "hi": -0.0035521484716580787,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.036310982682704274,
      "lo": -0.04745858816779791,
      "hi": -0.025148558915479957,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m lw area [loop,role,all]",
     "mcc": 0.5564370078684969,
     "precision": 0.4682497575968241,
     "recall": 0.8091233838080486,
     "flagged": 54661,
     "hits": 25595,
     "vs_complexity": {
      "value": -0.07472180158519304,
      "lo": -0.09728983149546999,
      "hi": -0.05625140368106962,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.04439843158776158,
      "lo": -0.060394051056855136,
      "hi": -0.026021877549992967,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.08070941427046585,
      "lo": -0.09396474550154776,
      "hi": -0.06774602887260106,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x [max_m lw max [loop,role,all] >= 7]",
     "mcc": 0.5399517236773015,
     "precision": 0.7105325781733378,
     "recall": 0.4719438560996428,
     "flagged": 21011,
     "hits": 14929,
     "vs_complexity": {
      "value": -0.09120708577638847,
      "lo": -0.1284079532732335,
      "hi": -0.05137231692810407,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.060883715778957015,
      "lo": -0.11683364540066521,
      "hi": -0.00254430855223986,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.09719469846166129,
      "lo": -0.1457985930721981,
      "hi": -0.04622490615032371,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.3901317293362423,
     "precision": 0.5219618055555556,
     "recall": 0.38017260455853064,
     "flagged": 23040,
     "hits": 12026,
     "vs_complexity": {
      "value": -0.24102708011744767,
      "lo": -0.2630857068401201,
      "hi": -0.2156273262387562,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2107037101200162,
      "lo": -0.2477870508807496,
      "hi": -0.16960878098327714,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.24701469280272048,
      "lo": -0.27755418765827866,
      "hi": -0.2126544199627488,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m flow bridging",
     "mcc": 0.3731060042540778,
     "precision": 0.47308527363929026,
     "recall": 0.3995194891410868,
     "flagged": 26714,
     "hits": 12638,
     "vs_complexity": {
      "value": -0.25805280519961216,
      "lo": -0.29227544161642527,
      "hi": -0.22551110776088562,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2277294352021807,
      "lo": -0.25818574618943313,
      "hi": -0.19642522772607984,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.26404041788488497,
      "lo": -0.29380629885895954,
      "hi": -0.23597403585568583,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m lw max [loop,role,all]",
     "mcc": 0.3698821208524451,
     "precision": 0.5525164113785558,
     "recall": 0.31928682072519204,
     "flagged": 18280,
     "hits": 10100,
     "vs_complexity": {
      "value": -0.26127668860124487,
      "lo": -0.2895055733885865,
      "hi": -0.23259153509184394,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2309533186038134,
      "lo": -0.2662325706249063,
      "hi": -0.19180146276860932,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.2672643012865177,
      "lo": -0.29718723316847195,
      "hi": -0.23326770955831405,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m vars count [all]",
     "mcc": 0.3252806453580258,
     "precision": 0.5474208515283843,
     "recall": 0.2536275408592293,
     "flagged": 14656,
     "hits": 8023,
     "vs_complexity": {
      "value": -0.30587816409566415,
      "lo": -0.33472699078076706,
      "hi": -0.27376626395661013,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2755547940982327,
      "lo": -0.3177245940892057,
      "hi": -0.2303423906191862,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.31186577678093697,
      "lo": -0.34790851005681106,
      "hi": -0.27227819067284054,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m flow in_all",
     "mcc": 0.2999389131014625,
     "precision": 0.5085821144727175,
     "recall": 0.24072961780419183,
     "flagged": 14973,
     "hits": 7615,
     "vs_complexity": {
      "value": -0.3312198963522275,
      "lo": -0.35693019027884987,
      "hi": -0.30369538143507163,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.300896526354796,
      "lo": -0.3333583950943992,
      "hi": -0.263040299158103,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.3372075090375003,
      "lo": -0.3661962245608539,
      "hi": -0.30497430427130606,
      "n": 491,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc_max": [
     {
      "rule": ">=10",
      "mcc": 0.2764731839756651,
      "precision": 0.17896584171847849,
      "recall": 0.980020864287295,
      "flagged": 173223,
      "hits": 31001
     },
     {
      "rule": ">=15",
      "mcc": 0.357974857532122,
      "precision": 0.2318181818181818,
      "recall": 0.9544463060727721,
      "flagged": 130240,
      "hits": 30192
     },
     {
      "rule": ">=20",
      "mcc": 0.42218976323789814,
      "precision": 0.28884006680451724,
      "recall": 0.9185028293238074,
      "flagged": 100592,
      "hits": 29055
     },
     {
      "rule": ">=26",
      "mcc": 0.47188658482865875,
      "precision": 0.3547103922701255,
      "recall": 0.8541396642746499,
      "flagged": 76172,
      "hits": 27019
     },
     {
      "rule": ">=30",
      "mcc": 0.4889956707292884,
      "precision": 0.3940970329413597,
      "recall": 0.7998925173078747,
      "flagged": 64205,
      "hits": 25303
     },
     {
      "rule": ">=40",
      "mcc": 0.5049770333325989,
      "precision": 0.4834762168141593,
      "recall": 0.6631998229696836,
      "flagged": 43392,
      "hits": 20979
     },
     {
      "rule": ">=50",
      "mcc": 0.49689395254124435,
      "precision": 0.5582107045188176,
      "recall": 0.5420288938766478,
      "flagged": 30716,
      "hits": 17146
     },
     {
      "rule": ">=75",
      "mcc": 0.431126948683168,
      "precision": 0.6855206655931294,
      "recall": 0.32298548983656306,
      "flagged": 14904,
      "hits": 10217
     },
     {
      "rule": ">=100",
      "mcc": 0.3628679972136866,
      "precision": 0.7557367501456028,
      "recall": 0.2051022666203016,
      "flagged": 8585,
      "hits": 6488
     }
    ],
    "max_m lw max [loop,role,all]": [
     {
      "rule": ">=2",
      "mcc": 0.13099061767066622,
      "precision": 0.12421068567262529,
      "recall": 0.9856162867891126,
      "flagged": 251009,
      "hits": 31178
     },
     {
      "rule": ">=3",
      "mcc": 0.17905119956513668,
      "precision": 0.13824369919965815,
      "recall": 0.9817911674517118,
      "flagged": 224654,
      "hits": 31057
     },
     {
      "rule": ">=4",
      "mcc": 0.3047965231150797,
      "precision": 0.19858612669671366,
      "recall": 0.9555211329940252,
      "flagged": 152206,
      "hits": 30226
     },
     {
      "rule": ">=5",
      "mcc": 0.368173551245009,
      "precision": 0.24624340856359417,
      "recall": 0.9226440742262827,
      "flagged": 118525,
      "hits": 29186
     },
     {
      "rule": ">=6",
      "mcc": 0.41801111790064277,
      "precision": 0.29731263991088547,
      "recall": 0.8775013435336516,
      "flagged": 93363,
      "hits": 27758
     },
     {
      "rule": ">=7",
      "mcc": 0.4540538575929145,
      "precision": 0.34948684104194166,
      "recall": 0.8202826162551765,
      "flagged": 74246,
      "hits": 25948
     },
     {
      "rule": ">=8",
      "mcc": 0.4740645737708126,
      "precision": 0.3980874682359235,
      "recall": 0.7527581955552746,
      "flagged": 59816,
      "hits": 23812
     },
     {
      "rule": ">=9",
      "mcc": 0.4824195709593204,
      "precision": 0.4419693037133923,
      "recall": 0.6836531470300004,
      "flagged": 48931,
      "hits": 21626
     },
     {
      "rule": ">=10",
      "mcc": 0.48141925654129486,
      "precision": 0.48132368968592093,
      "recall": 0.6142951980526665,
      "flagged": 40372,
      "hits": 19432
     },
     {
      "rule": ">=11",
      "mcc": 0.4757419123788821,
      "precision": 0.5171216617210682,
      "recall": 0.5509120222552398,
      "flagged": 33700,
      "hits": 17427
     },
     {
      "rule": ">=12",
      "mcc": 0.4654467511273451,
      "precision": 0.5482463854785943,
      "recall": 0.49268169316852656,
      "flagged": 28427,
      "hits": 15585
     }
    ],
    "max_m vars count [all]": [
     {
      "rule": ">=3",
      "mcc": 0.19367424729914343,
      "precision": 0.1439736983235013,
      "recall": 0.9759744570543419,
      "flagged": 214435,
      "hits": 30873
     },
     {
      "rule": ">=4",
      "mcc": 0.23842166282531976,
      "precision": 0.16279835740733856,
      "recall": 0.9687667941706446,
      "flagged": 188239,
      "hits": 30645
     },
     {
      "rule": ">=5",
      "mcc": 0.29109477960844393,
      "precision": 0.19121514158804184,
      "recall": 0.9539721177251604,
      "flagged": 157817,
      "hits": 30177
     },
     {
      "rule": ">=6",
      "mcc": 0.3273334569505433,
      "precision": 0.21651261737089203,
      "recall": 0.933044605317232,
      "flagged": 136320,
      "hits": 29515
     },
     {
      "rule": ">=7",
      "mcc": 0.36834560800054783,
      "precision": 0.25075377765312207,
      "recall": 0.9044036291214871,
      "flagged": 114092,
      "hits": 28609
     },
     {
      "rule": ">=8",
      "mcc": 0.3964135332235504,
      "precision": 0.2802448367417256,
      "recall": 0.8742136376568773,
      "flagged": 98678,
      "hits": 27654
     },
     {
      "rule": ">=9",
      "mcc": 0.4237910802124303,
      "precision": 0.31585688464346845,
      "recall": 0.8341605285619448,
      "flagged": 83541,
      "hits": 26387
     },
     {
      "rule": ">=10",
      "mcc": 0.43589019914180643,
      "precision": 0.34317922178024307,
      "recall": 0.7881958714001202,
      "flagged": 72653,
      "hits": 24933
     },
     {
      "rule": ">=12",
      "mcc": 0.4547908193600209,
      "precision": 0.4042380089493732,
      "recall": 0.6911137103657573,
      "flagged": 54082,
      "hits": 21862
     },
     {
      "rule": ">=15",
      "mcc": 0.4553479360666446,
      "precision": 0.4865378701037269,
      "recall": 0.5501217083425537,
      "flagged": 35767,
      "hits": 17402
     },
     {
      "rule": ">=20",
      "mcc": 0.4213122622422577,
      "precision": 0.5941015506232897,
      "recall": 0.37062561249328235,
      "flagged": 19734,
      "hits": 11724
     }
    ],
    "max_m flow bridging": [
     {
      "rule": ">=3",
      "mcc": 0.396067944661679,
      "precision": 0.29265246961757163,
      "recall": 0.82976638320741,
      "flagged": 89690,
      "hits": 26248
     },
     {
      "rule": ">=4",
      "mcc": 0.4236326201683988,
      "precision": 0.33739809265436627,
      "recall": 0.7705876774254734,
      "flagged": 72247,
      "hits": 24376
     },
     {
      "rule": ">=5",
      "mcc": 0.4396679258745133,
      "precision": 0.3804008528784648,
      "recall": 0.7049916226725256,
      "flagged": 58625,
      "hits": 22301
     },
     {
      "rule": ">=6",
      "mcc": 0.4466860815315866,
      "precision": 0.42125161883276935,
      "recall": 0.6375304270856385,
      "flagged": 47874,
      "hits": 20167
     },
     {
      "rule": ">=7",
      "mcc": 0.44687673833159475,
      "precision": 0.46025435175981855,
      "recall": 0.5708911579679449,
      "flagged": 39237,
      "hits": 18059
     },
     {
      "rule": ">=8",
      "mcc": 0.4418480608255619,
      "precision": 0.495814611928356,
      "recall": 0.5093098978914424,
      "flagged": 32494,
      "hits": 16111
     },
     {
      "rule": ">=9",
      "mcc": 0.4335290191293079,
      "precision": 0.5310057321521626,
      "recall": 0.45098473113520693,
      "flagged": 26866,
      "hits": 14266
     },
     {
      "rule": ">=10",
      "mcc": 0.4220226350184578,
      "precision": 0.5624414820098979,
      "recall": 0.3987924003414156,
      "flagged": 22429,
      "hits": 12615
     },
     {
      "rule": ">=12",
      "mcc": 0.3958601528461014,
      "precision": 0.621549927366892,
      "recall": 0.31109916858976383,
      "flagged": 15833,
      "hits": 9841
     },
     {
      "rule": ">=15",
      "mcc": 0.34532290872769844,
      "precision": 0.6836037139067442,
      "recall": 0.21180412859987988,
      "flagged": 9801,
      "hits": 6700
     },
     {
      "rule": ">=20",
      "mcc": 0.28556897033533885,
      "precision": 0.7793296089385475,
      "recall": 0.12347864571807922,
      "flagged": 5012,
      "hits": 3906
     }
    ],
    "max_m flow in_all": [
     {
      "rule": ">=3",
      "mcc": 0.2310096468799818,
      "precision": 0.16050040065792248,
      "recall": 0.9624442828691556,
      "flagged": 189688,
      "hits": 30445
     },
     {
      "rule": ">=4",
      "mcc": 0.28319730060539977,
      "precision": 0.19034434800525407,
      "recall": 0.9345303954730819,
      "flagged": 155308,
      "hits": 29562
     },
     {
      "rule": ">=5",
      "mcc": 0.33667723340750355,
      "precision": 0.2343093764231619,
      "recall": 0.8782916574463376,
      "flagged": 118574,
      "hits": 27783
     },
     {
      "rule": ">=6",
      "mcc": 0.36027834610731824,
      "precision": 0.2673282743872689,
      "recall": 0.8140865551797174,
      "flagged": 96331,
      "hits": 25752
     },
     {
      "rule": ">=7",
      "mcc": 0.39285957495366275,
      "precision": 0.31765470900617754,
      "recall": 0.7412512249865647,
      "flagged": 73816,
      "hits": 23448
     },
     {
      "rule": ">=8",
      "mcc": 0.40057858586364337,
      "precision": 0.35084566944710033,
      "recall": 0.6728100401479468,
      "flagged": 60662,
      "hits": 21283
     },
     {
      "rule": ">=9",
      "mcc": 0.4096649247222778,
      "precision": 0.3963748002355118,
      "recall": 0.5958966901653336,
      "flagged": 47556,
      "hits": 18850
     },
     {
      "rule": ">=10",
      "mcc": 0.4047566854683887,
      "precision": 0.42635442330649465,
      "recall": 0.5306483735339677,
      "flagged": 39371,
      "hits": 16786
     },
     {
      "rule": ">=12",
      "mcc": 0.39365137350264484,
      "precision": 0.49453860640301317,
      "recall": 0.41507286694274964,
      "flagged": 26550,
      "hits": 13130
     },
     {
      "rule": ">=15",
      "mcc": 0.3620883719291334,
      "precision": 0.584170609969534,
      "recall": 0.28489235924509215,
      "flagged": 15427,
      "hits": 9012
     },
     {
      "rule": ">=20",
      "mcc": 0.29975481504759144,
      "precision": 0.6807661612130886,
      "recall": 0.16179306420510225,
      "flagged": 7518,
      "hits": 5118
     }
    ]
   },
   "keys": [
    "fuzhengwei__itstack-demo-design@5c0bc0270142",
    "LaiFeng-Android__SopCastComponent@a95bc36d8ddb",
    "jcabi__jcabi-github@e7033364cf2b",
    "JimSeker__opengl@4f9d94b97263",
    "deeplearning4j__deeplearning4j@4c22ac5fe4a8",
    "sofastack__sofa-boot@696b17a36ee8",
    "coding-parrot__Low-Level-Design@b78735e2824d",
    "hongfurui2014__exam_online_hongfurui@01ed41f99479",
    "springfox__springfox@ab5868471cdb",
    "argouml-tigris-org__argouml@be952fcfa774",
    "xuexiangjys__XUI@111e6008ccd9",
    "hub4j__github-api@f351e377db81",
    "szerhusenBC__jwt-spring-security-demo@dcf718c67c0d",
    "netease-im__camellia@fec12c8ee62b",
    "Jackson0714__PassJava-Platform@a7ce345b4ea8",
    "bitcoinj__bitcoinj@80f3920a0f42",
    "kaedea__android-dynamical-loading@4113444be3a1",
    "flavienlaurent__datetimepicker@0f5d3999955e",
    "sxpl__FaceAC@d7b85941d666",
    "Graylog2__graylog2-server@a47918094637",
    "vicc1024__OnePush@72c77b279453",
    "apache__tsfile@eb733133b9ee",
    "FangWW__Document@d4d6ccd5d725",
    "JetBrains__xodus@18f573765aff",
    "Multiverse__Multiverse-Core@34185b90a940",
    "Ishan-sinha__DSA-for-SDE-interview@09ae6e711754",
    "apache__shardingsphere@f4acdb6e44b3",
    "AbrahamCaiJin__CommonUtilLibrary@dfc5736d167e",
    "farmerbb__SecondScreen@29949c4c1ab7",
    "ssssssss-team__spider-flow@c799cca99c7d",
    "micronaut-projects__micronaut-data@804ba18b28d1",
    "Linxfeng__flow-eda@55533222469e",
    "rest-assured__rest-assured@257eed1bdccf",
    "Jinnrry__RobotHelper@b66f6c6ae5b8",
    "razerdp__BasePopup@34f01915cb28",
    "CodeIntelligenceTesting__jazzer@a4e09fbbc775",
    "Shadows-of-Fire__Apotheosis@f2e76862ed9f",
    "crossoverJie__cim@8863d9f6d76d",
    "CodePlato3721__shiro-redis@df637869bbcc",
    "dromara__disjob@2f92565c7a66",
    "micronaut-projects__micronaut-core@8e05aa570aad",
    "claritylab__lucida@3256bfa84be2",
    "XndroidDev__Xndroid@8c363f7fecf2",
    "Xunzhuo__Algorithm-Guide@019eafeaa5de",
    "CarGuo__GSYRickText@0268bc634e44",
    "heibaiying__BigData-Notes@3898939aca38",
    "OpenTSDB__asynchbase@40a5c8b8d4f6",
    "JessYanCoding__AndroidAutoSize@e402ecdd998e",
    "alexvasilkov__GestureViews@786c2267e6c9",
    "open-scratch__teaching-open@513b05fcddc5",
    "oshi__oshi@70659ba7e85d",
    "MCreator__MCreator@4d903de9dc4c",
    "DHD2280__Oxygen-Customizer@9d84b898be9c",
    "eclipse-vertx__vert.x@1877ab6b09f2",
    "smartloli__EFAK@d3bfcf2338a9",
    "quarkiverse__quarkus-langchain4j@b81c73425313",
    "crazycodeboy__TakePhoto@31a222705b52",
    "airbnb__native-navigation@9cf50bf9b751",
    "MinecraftForge__MCPConfig@751a4f362ef1",
    "jeequan__jeepay@e1ac9086d679",
    "SimonVT__schematic@302b4d1e29dd",
    "daimajia__little-bear-dictionary@af41a915aa67",
    "signalapp__Signal-Server@8edf3488f7d9",
    "appdevforall__CodeOnTheGo@795f19001333",
    "EnterpriseQualityCoding__FizzBuzzEnterpriseEdition@4922c077c07a",
    "iMeiji__Toutiao@e8be6039b09d",
    "linkedin__coral@9d9471909673",
    "citerus__dddsample-core@d8b896254ed4",
    "adityatandon15__Low-Level-Design-Course@e9128270e166",
    "floci-io__floci@7e6439cf8654",
    "janheinrichmerker__material-intro@41f8072540b2",
    "LlamaLad7__MixinExtras@613b41832759",
    "pedrovgs__EffectiveAndroidUI@b9e6fcc795de",
    "Geniusay__ChopperBot@79b7449c8cbd",
    "alkacon__opencms-core@2890a0aeb64c",
    "synthetichealth__synthea@bd8a52ba0a54",
    "pentaho__pentaho-kettle@c2350ef4e26e",
    "OCNYang__Android-Animation-Set@8484475e59d1",
    "apache__flink-statefun@accd75ea0109",
    "stanfordnlp__CoreNLP@e31428cdf39a",
    "daniulive__SmarterStreaming@78b2b9a47dcf",
    "nageoffer__congomall@1c52d8456323",
    "mrniko__netty-socketio@e97fbe126dd8",
    "mcxtzhang__SuspensionIndexBar@599c709a02f8",
    "AntennaPod__AntennaPod@3d105d598dfa",
    "segler-alex__RadioDroid@4325633ab3eb",
    "JSQLParser__JSqlParser@220d0ed4a82c",
    "birajpatel__GridListViewAdapters@33539a02c25e",
    "ashishps1__awesome-system-design-resources@25724090f7dd",
    "ihmcrobotics__ihmc-open-robotics-software@02848ca3dcec",
    "alibaba__arthas@2b6d0e59bd37",
    "momosecurity__momo-code-sec-inspector-java@3ee4ac383ccc",
    "amirzaidi__Launcher3@5605dd10845b",
    "zhisheng17__flink-learning@d731cee76180",
    "Baeldung__spring-security-oauth@1431de745484",
    "CodingDocs__springboot-guide@c9d3479f879a",
    "wfh45678__radar@43869a30597c",
    "cyhbyw__springBoot_atguigu@e0e419ee555b",
    "williamfiset__algorithms@08c6d5f3cbee",
    "locationtech__jts@5a0a73632216",
    "yudaocode__SpringBoot-Labs@6c12efaed06d",
    "yangchaojiang__ZoomPreviewPicture-@e45614c863d4",
    "aleksandr-m__gitflow-maven-plugin@7dc9c5ac248c",
    "alibaba__nacos@7f71d44f8805",
    "ShaftHQ__SHAFT_ENGINE@dac2b2f343b8",
    "HotBitmapGG__bilibili-android-client@125e8d839ca6",
    "jblough__Android-Pdf-Viewer-Library@d9d2b26a2d69",
    "clojure__clojure@807285bfc388",
    "dongjunkun__GanK@7c296610e38d",
    "menacher__java-game-server@36bd748dcfcf",
    "ScottOaks__JavaPerformanceTuning@0469fd9ccac9",
    "thinkaurelius__titan@ee226e52415b",
    "p6spy__p6spy@e0aa88e82cea",
    "rrezartprebreza__spring-boot-skills@42bd5f1240be",
    "donkingliang__GroupedRecyclerViewAdapter@9be1f60792ae",
    "bevy__photo-editor-android@e98a95b74ee7",
    "chentao0707__SimplifyReader@ae24bdbb6fdb",
    "smuyyh__BookReader@fceb08925ca3",
    "wenmingvs__WeiBo@c8b2d59a805d",
    "InfernalSuite__AdvancedSlimePaper@031913915008",
    "justauth__JustAuth@694bbf1b010d",
    "Atmosphere__atmosphere@4f29b171768d",
    "apolloconfig__apollo@ea356770c639",
    "MagicMashRoom__SuperCalendar@a897fb20f670",
    "iflytek__astron-agent@468a676f2d84",
    "javahuang__SurveyKing@5de0d05b682e",
    "allicen__Java-1000@614c2af783aa",
    "roboguice__roboguice@d96250c41149",
    "ehrbase__ehrbase@580ea750b209",
    "LSPosed__LSPosed@df74d83eb03a",
    "DayorNight__BLCS@2003a58edf85",
    "shuzheng__zheng@7005c0a775e6",
    "kite-sdk__kite@72bfb4b1a881",
    "cryptomator__cryptomator@01149fcc1dfa",
    "jtablesaw__tablesaw@e36c3ff3c9e2",
    "neevek__Paginize@07590e4fe2c9",
    "hibernate__hibernate-orm@37616099b745",
    "x0b__rcx@d98c4d6f0a69",
    "wepe__DataCastle-Solution@244587971b11",
    "shwenzhang__AndResGuard@e4df245d82f2",
    "Telegram-FOSS-Team__Telegram-FOSS@10da5406ed92",
    "mirkosertic__Bytecoder@67bb35966931",
    "zfdang__Android-Touch-Helper@d896dc13954c",
    "briandilley__jsonrpc4j@59ff0c955087",
    "jsonzou__jmockdata@13064f81bf3b",
    "youlookwhat__DesignPattern@aeed0759c023",
    "ushahidi__SMSSync@01b0271d87c6",
    "Sayi__poi-tl@81edcbd9227a",
    "googleapis__google-api-java-client@9e0a9f014ae0",
    "risesoft-y9__Data-Labeling@d271a14a974d",
    "languagetool-org__languagetool@535904c66ac7",
    "blundell__QuickSand@5837d32f641d",
    "h6ah4i__android-advancedrecyclerview@5213b003748c",
    "MisterBooo__LeetCodeAnimation@e853d7a5a893",
    "leck995__WutheringWavesTool@d08a16ad35b3",
    "Genymobile__gnirehtet@1eb2e58bc91e",
    "keycloak__keycloak-quickstarts@138645852a52",
    "Flameish__Novel-Grabber@7a29e4683008",
    "apache__hertzbeat@c0b477906d26",
    "misakuo__svgtoandroid@7011ee1e94bb",
    "code4craft__webmagic@67816a19d68a",
    "in28minutes__spring-master-class@7f4d3d4d8414",
    "apache__skywalking@1527483d9603",
    "wenmingvs__AndroidProcess@0c05dd14279c",
    "rieckpil__blog-tutorials@ca677461d455",
    "jindrapetrik__jpexs-decompiler@cde1cc21aeba",
    "dromara__myth@02b1b86abba1",
    "jenkinsci__build-monitor-plugin@23299e69bdf2",
    "apereo__cas@5cd513538125",
    "komoot__photon@0c16b33dd7fb",
    "jjoe64__GraphView-Demos@708bcdfa6ee4",
    "eclipse-collections__eclipse-collections@b0ea5ba4a1c1",
    "yayaa__LocationManager@e4897fd68fb8",
    "reark__reark@71d6319a3bb3",
    "intoolswetrust__jd-cli@2b1b1530ada8",
    "littleRich__VirtualLocation@7eda42b23c41",
    "esl-client__esl-client@67fa4ece90c8",
    "daimajia__AndroidSwipeLayout@5f8678b04751",
    "google__tsunami-security-scanner-plugins@9e36247b377e",
    "openraven__magpie@734064674425",
    "mochat-cloud__mochat-java@136475f9df04",
    "DymanZy__EasyShow3D@f2155466c359",
    "jcodec__jcodec@4ba922aca445",
    "mthli__Mount@522a82c692d1",
    "macrozheng__springcloud-learning@8c8dab449343",
    "albertlatacz__java-repl@5fb4d89637cf",
    "vestrel00__android-dagger-butterknife-mvp@d167f0c2dd60",
    "wdullaer__MaterialDateTimePicker@f849a5c2704c",
    "lets-blade__blade@e62830483310",
    "elttam__semgrep-rules@244268562cc9",
    "dromara__Sa-Token@cb191342372c",
    "liquibase__liquibase@b13b98ed949a",
    "aragozin__jvm-tools@4321b54dc0b4",
    "trello-archive__RxLifecycle@0dabd1c4322e",
    "stephanenicolas__toothpick@8dab571ec2c1",
    "Grasscutters__Grasscutter@f373827a83d3",
    "lenve__javaboy-code-samples@5e7af1d93a4a",
    "jsksxs360__AHANLP@77d1e324665b",
    "zhangkaitao__spring4-showcase@3ddf718538a4",
    "trinodb__trino@94ff7cced1ac",
    "HannahMitt__HomeMirror@566c03d3388e",
    "Qihoo360__ArgusAPM@75ead19ca98a",
    "yu120__neural@63a69bcdce7b",
    "2227324689__gpmall@c5dd5bacb052",
    "wangdan__AisenWeiBo@71e62bfb0762",
    "jhy__jsoup@0c508f17a52d",
    "WeBankFinTech__DataSphereStudio@4af60cc6f5ae",
    "lyj8330328__leyou@b2cc07874adf",
    "MinecraftForge__MinecraftForge@7d0bd1898fd0",
    "google__tsunami-security-scanner@5dd969255145",
    "ModelioOpenSource__Modelio@d3c773fea6b0",
    "YoKeyword__Fragmentation@0394930a3e23",
    "Wizcorp__phonegap-facebook-plugin@544cc06b0968",
    "NVIDIA__grcuda@b1f531a844d2",
    "flyway__flyway@8c96fdd17389",
    "justified__tedis@7bfdf35de06d",
    "jagrosh__MusicBot@859e5c5862de",
    "swagger-api__swagger-core@04558121268f",
    "ModelEngine-Group__app-platform@33d528309813",
    "kaushikgopal__RxJava-Android-Samples@b84865252c20",
    "rememberber__WePush@e0f24162eacc",
    "yangxiufeng666__Micro-Service-Skeleton@d31b13a0c01c",
    "makejavas__EasyCode@d0fc90088995",
    "cxapython__unidbg-server@b545e7224a68",
    "lenve__vhr@03abbd35af24",
    "mgarin__weblaf@45b772c0eaf2",
    "648540858__wvp-GB28181-pro@2b656f4e5514",
    "dinuscxj__LoadingDrawable@db4ceb6b90ca",
    "droidefense__engine@067e43ee7a3a",
    "opensearch-project__OpenSearch@0ab78484cb55",
    "Flipboard__bottomsheet@2792f24d60a1",
    "bertsir__zBarLibary@0ad8e20a03cb",
    "sofastack__sofa-jarslink@ecd07ed114b8",
    "Beseting__PlanA@e1ed0df9529a",
    "junit-team__junit-framework@565a0baae8d9",
    "jphp-group__jphp@eefaac6d8195",
    "fpvout__DigiView-Android@42ae75d2eab0",
    "DImuthuUpe__AndroidPdfViewer@e62698bebb24",
    "mxdldev__android-mvp-mvvm-flytour@97700aa89f0a",
    "renatoathaydes__rawhttp@609456c960e8",
    "gocd__gocd@90c5a2ce9020",
    "cloudera__flume@1d7535638556",
    "frogermcs__AndroidDevMetrics@10dee8ac2dd8",
    "AChep__AcDisplay@1e05cdae3524",
    "xkcoding__spring-boot-demo@87a142f9604c",
    "prscX__react-native-photo-editor@04a120ca8d37",
    "ddd-by-examples__library@5225ff7a0f0c",
    "russelarms__OffsetAnimator@310199b8ba06",
    "remkop__picocli@10509c0af89a",
    "FlowCI__flow-core-x@df5cdacae514",
    "asciidoctor__asciidoctorj@4a410d28a9b8",
    "microsoft__typespec@bcdbe13e098d",
    "swaldman__c3p0@8562608d9d0f",
    "apache__pinot@b99203c60261",
    "apache__amoro@6af75bbe23b7",
    "xuyulong2017__my-java-demo@3ddd3dd7896c",
    "alibaba__freeline@818e5de64f63",
    "shuzijun__leetcode-editor@ac391f9fe766",
    "halzhang__StartupNews@05b04cec88ab",
    "Swati4star__Images-to-PDF@54576589b0c4",
    "liuguangqiang__IPicker@db643cff3b82",
    "java-native-access__jna@a800ca831307",
    "simpligility__android-maven-plugin@acaf0eec01d0",
    "google__bindiff@13c437afa074",
    "Gathin23__cleanyourtv@f9f0c5353e65",
    "ltsopensource__light-task-scheduler@b61e6ae4320d",
    "google__smali@1a36aa30d18d",
    "Doikki__DKVideoPlayer@79a8c9267812",
    "AnySoftKeyboard__AnySoftKeyboard@be4f8f747d32",
    "hellokaton__write-readable-code@1883256af4b0",
    "supertokens__supertokens-core@8703a12c2159",
    "sqlancer__sqlancer@1d797ee53631",
    "DitriXNew__EDT-MCP@d0e01f33d06d",
    "vipshop__vjtools@2f780edd504e",
    "pavansolapure__opencodez-samples@f5ef3de060cd",
    "guiying712__AndroidModulePattern@494e7deda04e",
    "mcxiaoke__xBus@ff64742fe134",
    "gunnarmorling__1brc@db064194be37",
    "paulroehr__EazeGraph@ce5e68ecc70e",
    "youth5201314__banner@777c7dbfaa0a",
    "MCRcortex__voxy@5bf33350a1cc",
    "rubenlagus__TelegramBots@15ff4c479671",
    "Q-1515__reggie_parent@042861fa6ebd",
    "mik3y__usb-serial-for-android@6a9c61f1fa16",
    "iohao__ioGame@835e6aad7a18",
    "scribejava__scribejava@8970e8eeb0af",
    "oblador__react-native-shimmer@f1c379a3f336",
    "Blankj__awesome-java-leetcode@0d17728bfbe1",
    "wgpsec__fofa_viewer@ff2848a346b9",
    "quicktheories__QuickTheories@a963eded0604",
    "guolindev__LitePal@8ad8322cc6f8",
    "tanyaofei__minecraft-fakeplayer@88dd479a5590",
    "alibaba__spring-cloud-alibaba@858aa8d58d2e",
    "fengzhizi715__NetDiscovery@2d118210e8ef",
    "mybatis__mybatis-dynamic-sql@3b8143ba10e7",
    "koushikkothagal__java-backend-bootcamp@c3e944e81a88",
    "zfile-dev__zfile@775b0172f3b1",
    "apache__hugegraph@75ea5c7dcf5b",
    "antlr__antlr3@7bd56e65a566",
    "TommyLemon__Android-ZBLibrary@61925fef3557",
    "kevalpatel2106__PasscodeView@7c5b93b10bc6",
    "puniverse__capsule@291a54e501a3",
    "rayokota__kareldb@78e10ec77f6a",
    "stanford-futuredata__macrobase@ae7b655ef30b",
    "leibnitz27__cfr@c4145259dfcd",
    "Mishiranu__Dashchan@b78d82bd1db8",
    "Blankj__AndroidUtilCode@7b4caf9e5440",
    "xuminwlt__j360-dubbo-app-all@fc32b0b07417",
    "chillzhuang__SpringBlade@4995ddb714a5",
    "Krupen__FabulousFilter@cabc9eb54610",
    "Meituan-Dianping__walle@f78edcf1117a",
    "CrawlScript__WebCollector@17f3b83cca5f",
    "iisquare__fs-project@00565a8063fa",
    "kestra-io__kestra@bad4d5b551cd",
    "HiveGamesOSS__Chunker@50aaf6d82e8b",
    "soot-oss__heros@091e3bd58505",
    "527515025__springBoot@8fadfc312409",
    "SpongePowered__Mixin@4053421aa10a",
    "Tencent__VasSonic@59936beff656",
    "guoguibing__librec@296082c072ce",
    "SuperMonster003__AutoJs6@ed3eb10e88db",
    "JorgeCastilloPrz__FABProgressCircle@31f1cf9de81a",
    "libreliodev__android@a1f20eb44fe6",
    "scwang90__SmartRefreshLayout@224db48f8af8",
    "avjinder__Minimal-Todo@83bf4c6f56b8",
    "journeyapps__zxing-android-embedded@d09b7c76c312",
    "WuKongOpenSource__Wukong_nocode@256ab5bf6ee9",
    "LiveTyping__CannyViewAnimator@6e3789dec637",
    "kenglxn__QRGen@27350e7621cd",
    "summitt__Nope-Proxy@38a7c3411c07",
    "itisaid__Doris@d925329bef8c",
    "wuyouzhuguli__SpringAll@614d2578d949",
    "warkiz__IndicatorSeekBar@1a6a8a666aa3",
    "todoroo__astrid@4fc5c7714fb1",
    "kumaransg__LLD@1698cc6f993a",
    "AntiqueAtlasTeam__AntiqueAtlas@b706821d3f02",
    "devicehive__devicehive-java-server@905e3b932ddc",
    "daimajia__AndroidImageSlider@e318cabdef66",
    "vangao1989__cloudE@be4b925ae04f",
    "bezkoder__spring-boot-spring-security-jwt-authentication@096e106a6d80",
    "redis__jedis@66fbb8b04afc",
    "ribot__ribot-app-android@01da5104df67",
    "dbamman__book-nlp@7a09e01c6ce7",
    "dropwizard__metrics@2cc7a5006c43",
    "alipay__SoloPi@47d12f490448",
    "EssentialsX__Essentials@e70bdb817c75",
    "seatgeek__android-PlacesAutocompleteTextView@80f68a82e47a",
    "elastic__elasticsearch@b191685d1397",
    "newbiechen1024__NovelReader@0b8e281b30be",
    "greenrobot__greenDAO@0bbb338e17c4",
    "dremio__dremio-oss@799ccbda47e6",
    "google__myanmar-tools@13e4af6aaac6",
    "Javen205__IJPay@528ad6084d55",
    "apache__gravitino@bda25bd5c16a",
    "IUDevman__gamesense-client@62061a43fea3",
    "bethington__ghidra-mcp@8e4644e6cc78",
    "aress31__openapi-parser@3e0a0e760bda",
    "weibocom__motan@4c18b71e4491",
    "itsallcode__openfasttrace@e51e323b3b27",
    "redisson__redisson@33b143ae20b3",
    "thealeksandr__PFLockScreen-Android@ff5b7cd11a7d",
    "LFDT-web3j__web3j@b126b4801824",
    "Netflix__zuul@908894af8cae",
    "leangen__graphql-spqr@2221af76c0da",
    "yixia__VitamioBundle@77bd421e6ae8",
    "sensorsdata__sa-sdk-android@82b48007b699",
    "jprante__elasticsearch-knapsack@2f4fb4dadb25",
    "apache__commons-lang@b9b30efb01e8",
    "openmhealth__shimmer@9c1430dc6965",
    "Justson__AgentWeb@9efb1519f2f7",
    "protegeproject__protege@bf03cccc65ea",
    "Nightonke__LeeCo@01a146c4b51c",
    "Netflix__eureka@793de0a7e7f8",
    "callicoder__spring-boot-react-oauth2-social-login-demo@1b77669e0ca3",
    "DuanYan007__markitdown@f1496da04999",
    "line__armeria@71581491c7a7",
    "hantsy__spring-reactive-sample@f4ff9595c333",
    "SonarSource__sonarqube@07b588ec8b35",
    "apache__incubator-kie@f81eb19a6b97",
    "GlowstoneMC__Glowstone@e9aeaa463303",
    "enso-org__enso@4135f929f104",
    "troyzhxu__bean-searcher@cc34e36ba0d8",
    "EggsBlue__LuliChat@8ea425aa0965",
    "dunwu__db-tutorial@47d7d1552f1b",
    "yourkevin__NiterForum@402041ac2f71",
    "apache__doris@1bb35373ee07",
    "PrototypeZ__SaveState@18c2381c98b8",
    "openjfx__samples@605de7f9fac6",
    "java-decompiler__jd-gui@b3c1ced04e57",
    "minio__minio-java@a2bad3e77a5b",
    "Smart-Paocai__violet_Box@076dc842d7b5",
    "natario1__CameraView@b279ffaf5791",
    "ManuelPeinado__FadingActionBar@1c148b918672",
    "benniaobuguai__android-dynamic-action@e928b01bfbdb",
    "lysine-dev__retrofit@c7ef8b721235",
    "DeemOpen__zkui@1b3e7c133ab7",
    "thekirankumar__carstream-android-auto@e3922f8911d2",
    "iBotPeaches__Apktool@fd9d5d4dc7e4",
    "monkeyWie__proxyee@c2c5bb4ccac0",
    "antlr__antlr4-intellij-adaptor@c6cbe71d89e5",
    "wyouflf__xUtils3@c8e6fd6623e9",
    "openjdk__loom@16ac3e1ea3f4",
    "johnkil__Android-RobotoTextView@1341602f16c0",
    "dbeaver__dbeaver@2a4137fa7a12",
    "litesuits__android-common@4aa89fdf605c",
    "youngyangyang04__mini-spring@ee8df94a7557",
    "theonedev__onedev@8f64006bfb82",
    "ibinti__bugvm@0af43ca518df",
    "vsch__flexmark-java@bcfe84a3ab6d",
    "WiringProject__Wiring@da0b6b9282ae",
    "DuGuQiuBai__Java@f7aa7398c6e0",
    "Grt1228__chatgpt-java@ae761b894508",
    "gzu-liyujiang__AndroidPicker@0b9f19abaaff",
    "gyf-dev__ImmersionBar@8cac10cd83d8",
    "Nightonke__CoCoin@5566b054856d",
    "notHide__Hide-Music-Player@b82b93c321d3",
    "goldmansachs__obevo@133ce757ae80",
    "apache__casbin-jcasbin@38766ce5c270",
    "Byron4j__CookBook@9ed8311243d2",
    "ahorn__android-rss@4f0bd7cdf2c1",
    "plast-lab__doop@33a0cee3d5a0",
    "Col-E__Recaf@909012806d89",
    "onthegomap__planetiler@a7bf72e80900",
    "fengyouchao__sockslib@fc834badb779",
    "wxiaoqi__Spring-Cloud-Platform@349ad0d6a546",
    "openremote__core@ea8f1ca7d43f",
    "kyngs__LibreLogin@5cae5bd01fa3",
    "fandreuz__TUI-ConsoleLauncher@058f54116c41",
    "anzaizai__EasyRefreshLayout@742672ce1705",
    "github__copilot-sdk@ca1103fb47dd",
    "mylhyl__Android-CircleDialog@2f51f8e4bf02",
    "uniVocity__univocity-trader@098bb36988bf",
    "huangyanbin__smartTable@fe975d333a79",
    "YeautyYE__netty-websocket-spring-boot-starter@a2b7060b2acd",
    "pdinklag__MinecraftStats@9ac55293ddb4",
    "gedoor__MyBookshelf@bb5a99058f38",
    "chenBingX__SuperTextView@058f4e2730f9",
    "springdoc__springdoc-openapi-demos@f700e180c4bc",
    "StarRocks__starrocks@99fc94e37052",
    "ElderDrivers__EdXposed@8f2308cdde0a",
    "kongqw__OpenCVForAndroid@756b157e9c53",
    "eclipse-californium__californium@1ca3841a519c",
    "YunaiV__yudao-cloud@19f73d31e03f",
    "YeDaxia__JApiDocs@788546cb1520",
    "ashishps1__awesome-low-level-design@31595db8c21a",
    "spring-projects__spring-data-elasticsearch@ae43e91cf1cd",
    "allenai__science-parse@f83983aa1b89",
    "417511458__jbone@70cee0c4803b",
    "wells2333__sg-exam@4a7215ace7f5",
    "CellularPrivacy__Android-IMSI-Catcher-Detector@a51eb8fdf360",
    "eleme__UETool@e4967a5fae89",
    "AbdullahShahid01__Rent-a-Car-Management-System@3cd6a17362cd",
    "triplea-game__triplea@2c0ec34ea3d3",
    "weirdmachine64__GhidraGPT@364e3f51e977",
    "xuchengsheng__spring-reading@9911cbb4df10",
    "datastax__jvector@4f13ff42e93f",
    "youlookwhat__ByRecyclerView@c83439d3946f",
    "lukas-krecan__JsonUnit@14285c4f0abe",
    "spring-ai-alibaba__deepresearch@7f009adf56fa",
    "ichason__CPosed@df45265e1c5e",
    "CogComp__cogcomp-nlp@099af6a32b49",
    "apache__shardingsphere-elasticjob@6697fd0e87f8",
    "devgianlu__Aria2App@dd6cbc9e7b17",
    "sunilpaulmathew__De-Bloater@380306ff914a",
    "xpipe-io__xpipe@5563d9fc476b",
    "uber__okbuck@87682cd5c70f",
    "boxme__ParallaxHeaderViewPager@3fe677e920ee",
    "NLPchina__ansj_seg@50787ca2c703",
    "kerwincui__FastBee@e4ed6edbd65f",
    "bewantbe__audio-analyzer-for-android@6cc84dc78981",
    "opengoofy__hippo4j@c734d00ec1e5",
    "lukaspili__Reactive-Billing@ecbf6de289b2",
    "zeromq__jeromq@3908fe3dabcb",
    "PortSwigger__burp-extensions-montoya-api@daccdcaafb47",
    "ongres__stackgres@894466c23e02",
    "callstack__react-native-fbads@78935205b95c",
    "guardianproject__haven@1e070fb21bff",
    "ragdroid__Dahaka@4a7d48d8ceb1",
    "RudeCrab__rude-java@c8e2fc7a4f4c",
    "sockeqwe__mosby@c234625fdfb4",
    "88250__solo@7dc3c15233ef",
    "topi314__LavaSrc@0ef6bc31d2b4",
    "qunarcorp__qmq@5abc92f4eacb",
    "jingsewu__open-wes@9d09311ab08e",
    "nayuki__QR-Code-generator@3c6d0b3cefb4",
    "zhihu__Matisse@21591aebe73a",
    "Drun1baby__JavaSecurityLearning@33dec526f6aa",
    "chaizhidream__examOnline@44c65838b428",
    "alibaba__Sentinel@a3f40ba8e900",
    "Earthcomputer__EnchantmentCracker@311d29136cd7",
    "OctoGramApp__OctoGram@895d766d7277"
   ]
  },
  {
   "population": "pmd_method_NPath200 [all] method: 490 repositories, 2782159 units in the universe, 23707 positives",
   "set_halves": null,
   "level": "method",
   "oracle": "pmd_method_NPath200",
   "n_repos": 490,
   "n_units": 2782159,
   "n_positives": 23707,
   "spearman_size_width": 0.6304054975035595,
   "competitors": {
    "size_calls": "nloc x [internal call >= 1]",
    "size": "nloc",
    "complexity": "tokens",
    "count": "vars count [all]"
   },
   "outlier": [
    {
     "form": "cc",
     "mcc": 0.358251235233203,
     "precision": 0.13641567031289747,
     "recall": 0.9952756569789514,
     "flagged": 172964,
     "hits": 23595,
     "vs_size_calls": {
      "value": 0.07668448151992296,
      "lo": 0.05654411714998964,
      "hi": 0.09540087232482952,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.15581642660339431,
      "lo": 0.13652387932995544,
      "hi": 0.1710256953796279,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.1220320993145825,
      "lo": 0.1070802047736307,
      "hi": 0.13527577033555713,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.09593127718657868,
      "lo": 0.07966992752637528,
      "hi": 0.11072383622251503,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "lw over7 [loop,role,all]",
     "mcc": 0.35753623235372795,
     "precision": 0.18605837040251708,
     "recall": 0.7233728434639558,
     "flagged": 92170,
     "hits": 17149,
     "vs_size_calls": {
      "value": 0.0759694786404479,
      "lo": 0.059347213961892464,
      "hi": 0.08916263409068331,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.15510142372391925,
      "lo": 0.13778555036466292,
      "hi": 0.16927190406267537,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.12131709643510744,
      "lo": 0.10904717407119194,
      "hi": 0.13228827535238644,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.09521627430710361,
      "lo": 0.0849458222077592,
      "hi": 0.10278170296664108,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,unit,all]",
     "mcc": 0.35131396424239925,
     "precision": 0.2226172392618209,
     "recall": 0.5810941915889821,
     "flagged": 61882,
     "hits": 13776,
     "vs_size_calls": {
      "value": 0.0697472105291192,
      "lo": 0.0462472715496311,
      "hi": 0.0871159297232526,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.14887915561259055,
      "lo": 0.1256473284529136,
      "hi": 0.16669214240501856,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.11509482832377874,
      "lo": 0.09706970174642562,
      "hi": 0.12828421356719932,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.08899400619577491,
      "lo": 0.07154333467003146,
      "hi": 0.09999088092567116,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "mcc": 0.3502547601163949,
     "precision": 0.13378737425889614,
     "recall": 0.9727928459948538,
     "flagged": 172378,
     "hits": 23062,
     "vs_size_calls": {
      "value": 0.06868800640311484,
      "lo": 0.05120563883382673,
      "hi": 0.08398490569257117,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1478199514865862,
      "lo": 0.13083701054758873,
      "hi": 0.1604365923258297,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.11403562419777438,
      "lo": 0.10064138859883451,
      "hi": 0.1255602151209305,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.08793480206977056,
      "lo": 0.07217969676646518,
      "hi": 0.1011389152823916,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,unit,all]",
     "mcc": 0.3329101916931517,
     "precision": 0.1849558720350562,
     "recall": 0.6338212342346142,
     "flagged": 81241,
     "hits": 15026,
     "vs_size_calls": {
      "value": 0.051343437979871676,
      "lo": 0.030592458234295017,
      "hi": 0.06737283925552129,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.13047538306334303,
      "lo": 0.11029461730482737,
      "hi": 0.14685157153334108,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.09669105577453121,
      "lo": 0.08130374931791054,
      "hi": 0.1092884595696546,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.07059023364652739,
      "lo": 0.05623721639194412,
      "hi": 0.08038150109520598,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,role,all]",
     "mcc": 0.32343620081518537,
     "precision": 0.15791609262649328,
     "recall": 0.7059096469397225,
     "flagged": 105974,
     "hits": 16735,
     "vs_size_calls": {
      "value": 0.04186944710190532,
      "lo": 0.02666623925014061,
      "hi": 0.05473326256455116,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.12100139218537667,
      "lo": 0.10294530464660046,
      "hi": 0.13740259779135255,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.08721706489656486,
      "lo": 0.07400975556759343,
      "hi": 0.10065245837823894,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.061116242768561035,
      "lo": 0.04741852162186139,
      "hi": 0.07265317298107893,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,assign,all]",
     "mcc": 0.3168371575879007,
     "precision": 0.14906192434282323,
     "recall": 0.7202092209052179,
     "flagged": 114543,
     "hits": 17074,
     "vs_size_calls": {
      "value": 0.03527040387462066,
      "lo": 0.021251495746209548,
      "hi": 0.04732288368341081,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.11440234895809201,
      "lo": 0.09683503212939334,
      "hi": 0.13025559556630006,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0806180216692802,
      "lo": 0.06810992050804354,
      "hi": 0.09367510257369197,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.05451719954127637,
      "lo": 0.04198079220864381,
      "hi": 0.06572034849672345,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,role,locals]",
     "mcc": 0.31287872884308315,
     "precision": 0.15219115328276467,
     "recall": 0.6880668157084405,
     "flagged": 107181,
     "hits": 16312,
     "vs_size_calls": {
      "value": 0.031311975129803105,
      "lo": 0.018460985476215164,
      "hi": 0.0427965555313265,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.11044392021327445,
      "lo": 0.09316831778760443,
      "hi": 0.1247879198588662,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.07665959292446264,
      "lo": 0.06422717807966366,
      "hi": 0.08870257697335907,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.05055877079645882,
      "lo": 0.03833652408446597,
      "hi": 0.06133828278872805,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [lw max [loop,role,all] >= 7]  (length beyond the span)",
     "mcc": 0.3116058028200105,
     "precision": 0.12809862607151848,
     "recall": 0.8156662589108702,
     "flagged": 150954,
     "hits": 19337,
     "vs_size_calls": {
      "value": 0.030039049106730442,
      "lo": 0.014129591869097347,
      "hi": 0.04512968255270988,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10917099419020179,
      "lo": 0.09185062265091018,
      "hi": 0.12488350789866978,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.07538666690138998,
      "lo": 0.06350538019002633,
      "hi": 0.08741792018467098,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.049285844773386156,
      "lo": 0.03911453451372823,
      "hi": 0.058394198325716073,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,all]",
     "mcc": 0.3101070170412124,
     "precision": 0.1406650443443743,
     "recall": 0.7339182519930822,
     "flagged": 123691,
     "hits": 17399,
     "vs_size_calls": {
      "value": 0.028540263327932358,
      "lo": 0.014378632090757015,
      "hi": 0.04061566237466119,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10767220841140371,
      "lo": 0.0905911356786277,
      "hi": 0.12247635422444358,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0738878811225919,
      "lo": 0.06207811841638461,
      "hi": 0.08630594879045272,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.04778705899458807,
      "lo": 0.03608043288132162,
      "hi": 0.058307062944061655,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "lw over4 [loop,role,all]",
     "mcc": 0.3100870165672189,
     "precision": 0.12666989098324227,
     "recall": 0.8175222508119965,
     "flagged": 153004,
     "hits": 19381,
     "vs_size_calls": {
      "value": 0.028520262853938827,
      "lo": 0.01227632510995924,
      "hi": 0.04297272647016581,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10765220793741018,
      "lo": 0.0916957101933123,
      "hi": 0.12054296705928516,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.07386788064859837,
      "lo": 0.06216871179756389,
      "hi": 0.08437102264633262,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.04776705852059454,
      "lo": 0.03641885866506103,
      "hi": 0.057833042693885395,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,all,decl]",
     "mcc": 0.3094582978033503,
     "precision": 0.1397569513982905,
     "recall": 0.735900788796558,
     "flagged": 124831,
     "hits": 17446,
     "vs_size_calls": {
      "value": 0.027891544090070275,
      "lo": 0.013710041035234488,
      "hi": 0.039845086887526804,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10702348917354162,
      "lo": 0.09005436460584079,
      "hi": 0.12187244018758647,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.07323916188472981,
      "lo": 0.06146759284512088,
      "hi": 0.08559142929019367,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.04713833975672599,
      "lo": 0.03555955600839339,
      "hi": 0.05749262638417235,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,assign,locals]",
     "mcc": 0.3053485500991882,
     "precision": 0.14228120418669668,
     "recall": 0.7041380183068292,
     "flagged": 117324,
     "hits": 16693,
     "vs_size_calls": {
      "value": 0.02378179638590816,
      "lo": 0.011225619107277873,
      "hi": 0.03457739127596077,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10291374146937951,
      "lo": 0.08592211046011791,
      "hi": 0.11730443967174858,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0691294141805677,
      "lo": 0.0568652088676771,
      "hi": 0.08100716545997635,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.043028592052563874,
      "lo": 0.03095354648524229,
      "hi": 0.053676812247840044,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,unit,locals]",
     "mcc": 0.3043804883240554,
     "precision": 0.19565324609137388,
     "recall": 0.502003627620534,
     "flagged": 60827,
     "hits": 11901,
     "vs_size_calls": {
      "value": 0.02281373461077535,
      "lo": 0.004466639650388293,
      "hi": 0.04013012762864271,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1019456796942467,
      "lo": 0.080798825491044,
      "hi": 0.121836125237226,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.06816135240543489,
      "lo": 0.050242129185370576,
      "hi": 0.0866187688585898,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.04206053027743106,
      "lo": 0.023428524964348052,
      "hi": 0.058873821602903276,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "MaxLive [text,unit,locals]  (Crichton)",
     "mcc": 0.3043804883240554,
     "precision": 0.19565324609137388,
     "recall": 0.502003627620534,
     "flagged": 60827,
     "hits": 11901,
     "vs_size_calls": {
      "value": 0.02281373461077535,
      "lo": 0.004466639650388293,
      "hi": 0.04013012762864271,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1019456796942467,
      "lo": 0.080798825491044,
      "hi": 0.121836125237226,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.06816135240543489,
      "lo": 0.050242129185370576,
      "hi": 0.0866187688585898,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.04206053027743106,
      "lo": 0.023428524964348052,
      "hi": 0.058873821602903276,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,assign,all]",
     "mcc": 0.30187393550159597,
     "precision": 0.13274436687366215,
     "recall": 0.7402876787446746,
     "flagged": 132209,
     "hits": 17550,
     "vs_size_calls": {
      "value": 0.02030718178831592,
      "lo": 0.006698697815608501,
      "hi": 0.032159196461888695,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09943912687178727,
      "lo": 0.0826915563382572,
      "hi": 0.11435073050062772,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.06565479958297546,
      "lo": 0.054031567883735726,
      "hi": 0.07785727760611941,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.039553977454971634,
      "lo": 0.028310242269759145,
      "hi": 0.04976805004340462,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,locals]",
     "mcc": 0.2994298184154165,
     "precision": 0.13685260266806173,
     "recall": 0.7062049183785379,
     "flagged": 122336,
     "hits": 16742,
     "vs_size_calls": {
      "value": 0.017863064702136444,
      "lo": 0.004990910003154547,
      "hi": 0.02916186264526127,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0969950097856078,
      "lo": 0.08030875146593264,
      "hi": 0.11067938636480182,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.06321068249679598,
      "lo": 0.050718066779062376,
      "hi": 0.07497835796418856,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.03710986036879216,
      "lo": 0.025179762306299147,
      "hi": 0.04738818926359961,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,all,sig]",
     "mcc": 0.29406780530693644,
     "precision": 0.12711919927206553,
     "recall": 0.7366178765765385,
     "flagged": 137375,
     "hits": 17463,
     "vs_size_calls": {
      "value": 0.012501051593656387,
      "lo": -0.00061941523395459,
      "hi": 0.02421766264018327,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09163299667712774,
      "lo": 0.07584983224232733,
      "hi": 0.10614586641056761,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.057848669388315926,
      "lo": 0.046253381952285955,
      "hi": 0.06984142309849797,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.0317478472603121,
      "lo": 0.021522216924952542,
      "hi": 0.041801785375609773,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,unit,locals]",
     "mcc": 0.29172496272767723,
     "precision": 0.16796257334396195,
     "recall": 0.5421605432994474,
     "flagged": 76523,
     "hits": 12853,
     "vs_size_calls": {
      "value": 0.01015820901439718,
      "lo": -0.007211998921267393,
      "hi": 0.02634356450189068,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.08929015409786853,
      "lo": 0.06920970370963925,
      "hi": 0.1077939019719889,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.05550582680905672,
      "lo": 0.03846371837085122,
      "hi": 0.07257783622574915,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.029405004681052893,
      "lo": 0.011759976881250911,
      "hi": 0.045245998123583986,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,assign,locals]",
     "mcc": 0.2915889773898111,
     "precision": 0.12802269554644932,
     "recall": 0.7195343147593538,
     "flagged": 133242,
     "hits": 17058,
     "vs_size_calls": {
      "value": 0.01002222367653105,
      "lo": -0.002429943625191444,
      "hi": 0.021139980996119523,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0891541687600024,
      "lo": 0.07255827330269321,
      "hi": 0.10308703812134865,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.05536984147119059,
      "lo": 0.04308535118762641,
      "hi": 0.06707918531831122,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.029269019343186764,
      "lo": 0.017474855170792503,
      "hi": 0.03978752503233651,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [lw max [loop,role,all] >= 4]  (length beyond the span)",
     "mcc": 0.28205246965144276,
     "precision": 0.10037756071419872,
     "recall": 0.8691103893364829,
     "flagged": 205265,
     "hits": 20604,
     "vs_size_calls": {
      "value": 0.00048571593816271186,
      "lo": -0.01807084849879409,
      "hi": 0.01895269147408668,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07961766102163406,
      "lo": 0.06157220677103359,
      "hi": 0.09495303203917044,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.04583333373282225,
      "lo": 0.0307929416223241,
      "hi": 0.06056642464259901,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.019732511604818426,
      "lo": 0.0031282967220274127,
      "hi": 0.036098307634325644,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "lw mean [loop,role,all]",
     "mcc": 0.28185549231245816,
     "precision": 0.11050434617619505,
     "recall": 0.7861391150293162,
     "flagged": 168654,
     "hits": 18637,
     "vs_size_calls": {
      "value": 0.0002887385991781066,
      "lo": -0.013826000197823485,
      "hi": 0.01151651244011187,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07942068368264946,
      "lo": 0.06282117921448532,
      "hi": 0.09325393229089876,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.045636356393837646,
      "lo": 0.03601548159606896,
      "hi": 0.05455125813779094,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.01953553426583382,
      "lo": 0.01103337263251336,
      "hi": 0.026414829943889495,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [internal call >= 1]",
     "mcc": 0.28156675371328005,
     "precision": 0.09923263154376197,
     "recall": 0.8765765385751044,
     "flagged": 209417,
     "hits": 20781,
     "vs_size_calls": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07913194508347135,
      "lo": 0.06517094444003341,
      "hi": 0.09293471970441144,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.04534761779465954,
      "lo": 0.033873370226181976,
      "hi": 0.059245372484598546,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.019246795666655714,
      "lo": 0.0067108971510159154,
      "hi": 0.03282712557584816,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [lw max [loop,role,all] >= 5]  (length beyond the span)",
     "mcc": 0.273913033692035,
     "precision": 0.09640409822858713,
     "recall": 0.8581009828320749,
     "flagged": 211018,
     "hits": 20343,
     "vs_size_calls": {
      "value": -0.007653720021245036,
      "lo": -0.02362403230102239,
      "hi": 0.00774673218626637,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07147822506222631,
      "lo": 0.056079107532902656,
      "hi": 0.08442415080433321,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0376938977734145,
      "lo": 0.02578256616891636,
      "hi": 0.04970375506990171,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.011593075645410678,
      "lo": -0.00021091801853739822,
      "hi": 0.023391370066623507,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "LV mean [text,unit,locals]  (Dunsmore & Gannon)",
     "mcc": 0.27380995119979284,
     "precision": 0.14296786248925034,
     "recall": 0.5680178850128654,
     "flagged": 94189,
     "hits": 13466,
     "vs_size_calls": {
      "value": -0.007756802513487204,
      "lo": -0.033682765684688615,
      "hi": 0.016261320842216376,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07137514256998415,
      "lo": 0.04470931273120099,
      "hi": 0.09550203368786278,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.037590815281172335,
      "lo": 0.01231445104129028,
      "hi": 0.06128854716443091,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.01148999315316851,
      "lo": -0.015839821468189658,
      "hi": 0.03447178661540856,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,all] x [internal call >= 1]",
     "mcc": 0.27179237485620317,
     "precision": 0.11532305560367227,
     "recall": 0.7020711182351205,
     "flagged": 144325,
     "hits": 16644,
     "vs_size_calls": {
      "value": -0.009774378857076882,
      "lo": -0.0254067561590276,
      "hi": 0.004818379217127189,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.06935756622639447,
      "lo": 0.04993918447960766,
      "hi": 0.08568882855667576,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.03557323893758266,
      "lo": 0.020475023069654263,
      "hi": 0.049500417321905577,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.009472416809578832,
      "lo": -0.0067120613512801075,
      "hi": 0.0233435597403093,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [locals]",
     "mcc": 0.2682184924123702,
     "precision": 0.10239839549848186,
     "recall": 0.7752984350613743,
     "flagged": 179495,
     "hits": 18380,
     "vs_size_calls": {
      "value": -0.013348261300909825,
      "lo": -0.026062076141928514,
      "hi": -0.0021209158608943013,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.06578368378256153,
      "lo": 0.05110045999661439,
      "hi": 0.07750057108354952,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.031999356493749714,
      "lo": 0.021461051877899956,
      "hi": 0.042645658582197654,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.005898534365745889,
      "lo": -0.003200116532212527,
      "hi": 0.012691068136818001,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "flow derived",
     "mcc": 0.26679008726695846,
     "precision": 0.10937399389576438,
     "recall": 0.7164972371029654,
     "flagged": 155302,
     "hits": 16986,
     "vs_size_calls": {
      "value": -0.014776666446321585,
      "lo": -0.030991068840194896,
      "hi": 0.0004702377993728857,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.06435527863714977,
      "lo": 0.04626332957295895,
      "hi": 0.07898055695630049,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.030570951348337955,
      "lo": 0.01769322791578473,
      "hi": 0.042528131886144765,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.004470129220334129,
      "lo": -0.010957328008744854,
      "hi": 0.01703621936967742,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [weighted]",
     "mcc": 0.26457236997972244,
     "precision": 0.08858777066594035,
     "recall": 0.8780528957691821,
     "flagged": 234976,
     "hits": 20816,
     "vs_size_calls": {
      "value": -0.016994383733557605,
      "lo": -0.03363134179416494,
      "hi": 0.00037626605793567025,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.062137561349913745,
      "lo": 0.045315930468793425,
      "hi": 0.075908118848031,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.028353234061101934,
      "lo": 0.016220124094819877,
      "hi": 0.041251240959706115,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.0022524119330981085,
      "lo": -0.007807671472430167,
      "hi": 0.013706828216691003,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "flow lw_at_calls",
     "mcc": 0.2643595230213379,
     "precision": 0.11342236401880373,
     "recall": 0.6778166786181297,
     "flagged": 141674,
     "hits": 16069,
     "vs_size_calls": {
      "value": -0.017207230691942133,
      "lo": -0.03521635982101462,
      "hi": -0.0006841074219022802,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.06192471439152922,
      "lo": 0.042517332045972855,
      "hi": 0.07711611143900562,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.028140387102717407,
      "lo": 0.012285704796210273,
      "hi": 0.042433893547572404,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.0020395649747135813,
      "lo": -0.015701553515032662,
      "hi": 0.01686583049530399,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [all]",
     "mcc": 0.26231995804662434,
     "precision": 0.08971203271287094,
     "recall": 0.8532500949086768,
     "flagged": 225477,
     "hits": 20228,
     "vs_size_calls": {
      "value": -0.019246795666655714,
      "lo": -0.032755675288716174,
      "hi": -0.00665351412024745,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.059885149416815636,
      "lo": 0.04496110789820007,
      "hi": 0.07284577608358492,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.026100822128003826,
      "lo": 0.017734078402082548,
      "hi": 0.03560039984971916,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [all] x [internal call >= 1]",
     "mcc": 0.26136209162487767,
     "precision": 0.09941700752550248,
     "recall": 0.761758130509976,
     "flagged": 181649,
     "hits": 18059,
     "vs_size_calls": {
      "value": -0.02020466208840238,
      "lo": -0.03399569644852923,
      "hi": -0.006298836712045119,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05892728299506897,
      "lo": 0.03972355619434936,
      "hi": 0.07555239954091428,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.02514295570625716,
      "lo": 0.011368088915965746,
      "hi": 0.03951093318964044,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.000957866421746667,
      "lo": -0.015057859550643482,
      "hi": 0.01276351204597384,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_all",
     "mcc": 0.2568539001816135,
     "precision": 0.11077259589094603,
     "recall": 0.6579491289492555,
     "flagged": 140811,
     "hits": 15598,
     "vs_size_calls": {
      "value": -0.024712853531666523,
      "lo": -0.0420352591758453,
      "hi": -0.009744523822627804,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05441909155180483,
      "lo": 0.03373550564871272,
      "hi": 0.07095706113209665,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.020634764262993016,
      "lo": 0.004883388457445431,
      "hi": 0.03493666205203083,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.005466057865010809,
      "lo": -0.018663663209851605,
      "hi": 0.004916432883119437,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "mcc": 0.2362191359186205,
     "precision": 0.06427846083291476,
     "recall": 0.993250938541359,
     "flagged": 366328,
     "hits": 23547,
     "vs_size_calls": {
      "value": -0.04534761779465954,
      "lo": -0.05923786300874123,
      "hi": -0.03382570480246702,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03378432728881181,
      "lo": 0.018923415040266428,
      "hi": 0.04523070319126829,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.026100822128003826,
      "lo": -0.03551379641222596,
      "hi": -0.017694091680236945,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "flow bridging",
     "mcc": 0.23127312186741397,
     "precision": 0.08380097633150495,
     "recall": 0.7262833762179947,
     "flagged": 205463,
     "hits": 17218,
     "vs_size_calls": {
      "value": -0.05029363184586608,
      "lo": -0.06342924915082743,
      "hi": -0.03840475746943292,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.028838313237605273,
      "lo": 0.013965482471131913,
      "hi": 0.041488870562335745,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.004946014051206538,
      "lo": -0.015883498588428052,
      "hi": 0.006481196688578106,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.031046836179210363,
      "lo": -0.04441555452096452,
      "hi": -0.01927442147411476,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "lw area [loop,role,all] x [internal call >= 1]",
     "mcc": 0.20475136171114167,
     "precision": 0.06706423215368439,
     "recall": 0.7371662378200532,
     "flagged": 260586,
     "hits": 17476,
     "vs_size_calls": {
      "value": -0.07681539200213838,
      "lo": -0.10720910198319761,
      "hi": -0.03980284781430979,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.002316553081332967,
      "lo": -0.035126944537237664,
      "hi": 0.04123153241920144,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.031467774207478844,
      "lo": -0.06700237834425699,
      "hi": 0.009689365361442465,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.05756859633548267,
      "lo": -0.09350677256440607,
      "hi": -0.017428237779656075,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "mcc": 0.2024348086298087,
     "precision": 0.04991148701809599,
     "recall": 0.9847302484498249,
     "flagged": 467728,
     "hits": 23345,
     "vs_size_calls": {
      "value": -0.07913194508347135,
      "lo": -0.09286404217336705,
      "hi": -0.06513165823129666,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.03378432728881181,
      "lo": -0.04518220212254592,
      "hi": -0.01891176216224999,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.059885149416815636,
      "lo": -0.07280090999665936,
      "hi": -0.04487928446978276,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "flow max_fanout",
     "mcc": 0.1987903073751498,
     "precision": 0.09043275173077944,
     "recall": 0.5030581684734466,
     "flagged": 131877,
     "hits": 11926,
     "vs_size_calls": {
      "value": -0.08277644633813025,
      "lo": -0.10427658190310501,
      "hi": -0.06293531992731494,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0036445012546588995,
      "lo": -0.028628111826387026,
      "hi": 0.018129108049298293,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.03742882854347071,
      "lo": -0.06069778999215056,
      "hi": -0.014004442691900043,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.06352965067147454,
      "lo": -0.08929253908840495,
      "hi": -0.039844709573475134,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "flow out_vars",
     "mcc": 0.19831631281185874,
     "precision": 0.08555566100408085,
     "recall": 0.5323744041844181,
     "flagged": 147518,
     "hits": 12621,
     "vs_size_calls": {
      "value": -0.08325044090142131,
      "lo": -0.10521073341819631,
      "hi": -0.06432223865812722,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0041184958179499576,
      "lo": -0.028593226479998596,
      "hi": 0.01661024000945238,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.03790282310676177,
      "lo": -0.059546358360881374,
      "hi": -0.017090508188730757,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.0640036452347656,
      "lo": -0.08751737547791563,
      "hi": -0.043224099454956866,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [reassigned]",
     "mcc": 0.19061776956748508,
     "precision": 0.07703749685232576,
     "recall": 0.5548993968026321,
     "flagged": 170761,
     "hits": 13155,
     "vs_size_calls": {
      "value": -0.09094898414579497,
      "lo": -0.11217534028583864,
      "hi": -0.07201284795307392,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.01181703906232362,
      "lo": -0.03246416090461138,
      "hi": 0.004217583071011416,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.04560136635113543,
      "lo": -0.06039289573410417,
      "hi": -0.03193210341344796,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.07170218847913926,
      "lo": -0.08846600915017963,
      "hi": -0.05716082375367393,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "lw area [loop,role,all]",
     "mcc": 0.18810715151447216,
     "precision": 0.04446833706708704,
     "recall": 0.9804699034040578,
     "flagged": 522709,
     "hits": 23244,
     "vs_size_calls": {
      "value": -0.09345960219880789,
      "lo": -0.10421696598080749,
      "hi": -0.08236918956653308,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.01432765711533654,
      "lo": -0.029085858423615413,
      "hi": -0.0028079021864680365,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.04811198440414835,
      "lo": -0.05742006362317567,
      "hi": -0.03871271052038319,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.07421280653215218,
      "lo": -0.08557248811381238,
      "hi": -0.06313019950970536,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_results",
     "mcc": 0.1838767215713451,
     "precision": 0.07039686894937927,
     "recall": 0.5735858607162442,
     "flagged": 193162,
     "hits": 13598,
     "vs_size_calls": {
      "value": -0.09769003214193495,
      "lo": -0.11657856591432009,
      "hi": -0.07969383161801569,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.018558087058463596,
      "lo": -0.041469694350865144,
      "hi": 0.001956809610741045,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.05234241434727541,
      "lo": -0.07273459013583869,
      "hi": -0.03322229631405374,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.07844323647527923,
      "lo": -0.10000720078229455,
      "hi": -0.0591450922830114,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_out",
     "mcc": 0.17826718387665308,
     "precision": 0.07763645819965012,
     "recall": 0.4848357025351162,
     "flagged": 148049,
     "hits": 11494,
     "vs_size_calls": {
      "value": -0.10329956983662697,
      "lo": -0.12005768860049243,
      "hi": -0.08786499718840299,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.02416762475315562,
      "lo": -0.04344399143594807,
      "hi": -0.007036445792099083,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.05795195204196743,
      "lo": -0.07453219647242101,
      "hi": -0.04097898781836906,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.08405277416997126,
      "lo": -0.10228619203870498,
      "hi": -0.06749229475221066,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [fields]",
     "mcc": 0.17729247960817293,
     "precision": 0.1006540439346904,
     "recall": 0.3583329818197157,
     "flagged": 84398,
     "hits": 8495,
     "vs_size_calls": {
      "value": -0.10427427410510712,
      "lo": -0.14083381890691493,
      "hi": -0.07098364294368142,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.025142329021635768,
      "lo": -0.061062188726887345,
      "hi": 0.007662794932392358,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.05892665631044758,
      "lo": -0.09104348119405609,
      "hi": -0.029894436769330623,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.0850274784384514,
      "lo": -0.11814051032956455,
      "hi": -0.05633688969907988,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_fields",
     "mcc": 0.17729247960817293,
     "precision": 0.1006540439346904,
     "recall": 0.3583329818197157,
     "flagged": 84398,
     "hits": 8495,
     "vs_size_calls": {
      "value": -0.10427427410510712,
      "lo": -0.14083381890691493,
      "hi": -0.07098364294368142,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.025142329021635768,
      "lo": -0.061062188726887345,
      "hi": 0.007662794932392358,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.05892665631044758,
      "lo": -0.09104348119405609,
      "hi": -0.029894436769330623,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.0850274784384514,
      "lo": -0.11814051032956455,
      "hi": -0.05633688969907988,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "flow max_from",
     "mcc": 0.16477114723614236,
     "precision": 0.07635818545212282,
     "recall": 0.4254439616990762,
     "flagged": 132088,
     "hits": 10086,
     "vs_size_calls": {
      "value": -0.11679560647713769,
      "lo": -0.14294464575520607,
      "hi": -0.0919653342101221,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.03766366139366634,
      "lo": -0.0668920698441261,
      "hi": -0.01324768189072928,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.07144798868247815,
      "lo": -0.09725311390270916,
      "hi": -0.04860596871400902,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.09754881081048197,
      "lo": -0.12603772182723463,
      "hi": -0.07384521819410822,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_caught",
     "mcc": 0.16312109681034956,
     "precision": 0.09786374133949191,
     "recall": 0.3145906272408993,
     "flagged": 76208,
     "hits": 7458,
     "vs_size_calls": {
      "value": -0.11844565690293049,
      "lo": -0.1492781226781838,
      "hi": -0.08880071853429108,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.03931371181945914,
      "lo": -0.07152662071143509,
      "hi": -0.008440631701514018,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.07309803910827095,
      "lo": -0.10083461699572986,
      "hi": -0.04614902833683951,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.09919886123627478,
      "lo": -0.12539386815882958,
      "hi": -0.07339608051287322,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_through",
     "mcc": 0.08489186549574104,
     "precision": 0.04044241864023205,
     "recall": 0.267600286835112,
     "flagged": 156865,
     "hits": 6344,
     "vs_size_calls": {
      "value": -0.196674888217539,
      "lo": -0.21181100043094886,
      "hi": -0.17923953326334346,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.11754294313406766,
      "lo": -0.13814228563087583,
      "hi": -0.09851268719975387,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.15132727042287947,
      "lo": -0.16910971353053006,
      "hi": -0.13183172533599574,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.1774280925508833,
      "lo": -0.1965716438926315,
      "hi": -0.15780481883331365,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [params]",
     "mcc": 0.05145384618878922,
     "precision": 0.0547945205479452,
     "recall": 0.06647825536761294,
     "flagged": 28762,
     "hits": 1576,
     "vs_size_calls": {
      "value": -0.23011290752449082,
      "lo": -0.253746120244142,
      "hi": -0.2056203372729618,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.1509809624410195,
      "lo": -0.18000001287776135,
      "hi": -0.12388881592603457,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.1847652897298313,
      "lo": -0.21113817993540834,
      "hi": -0.15789009770553453,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.2108661118578351,
      "lo": -0.23929132044336796,
      "hi": -0.18276230632214296,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_params",
     "mcc": 0.05145384618878922,
     "precision": 0.0547945205479452,
     "recall": 0.06647825536761294,
     "flagged": 28762,
     "hits": 1576,
     "vs_size_calls": {
      "value": -0.23011290752449082,
      "lo": -0.253746120244142,
      "hi": -0.2056203372729618,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.1509809624410195,
      "lo": -0.18000001287776135,
      "hi": -0.12388881592603457,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.1847652897298313,
      "lo": -0.21113817993540834,
      "hi": -0.15789009770553453,
      "n": 490,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.2108661118578351,
      "lo": -0.23929132044336796,
      "hi": -0.18276230632214296,
      "n": 490,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc": [
     {
      "rule": ">=10",
      "mcc": 0.1637381111358865,
      "precision": 0.035125017605503295,
      "recall": 0.9993672754882524,
      "flagged": 674505,
      "hits": 23692
     },
     {
      "rule": ">=15",
      "mcc": 0.22361234122979762,
      "precision": 0.058390329998935564,
      "recall": 0.9949803855401358,
      "flagged": 403971,
      "hits": 23588
     },
     {
      "rule": ">=20",
      "mcc": 0.28086985453797686,
      "precision": 0.08792555691324373,
      "recall": 0.9864596954486017,
      "flagged": 265975,
      "hits": 23386
     },
     {
      "rule": ">=26",
      "mcc": 0.34574048529908574,
      "precision": 0.13104919192034398,
      "recall": 0.9693339519973003,
      "flagged": 175354,
      "hits": 22980
     },
     {
      "rule": ">=30",
      "mcc": 0.38552832107188084,
      "precision": 0.16410133076799743,
      "recall": 0.9498038554013583,
      "flagged": 137214,
      "hits": 22517
     },
     {
      "rule": ">=40",
      "mcc": 0.46258468699301514,
      "precision": 0.25391540263904305,
      "recall": 0.8685198464588518,
      "flagged": 81090,
      "hits": 20590
     },
     {
      "rule": ">=50",
      "mcc": 0.500411194551116,
      "precision": 0.34058233890214795,
      "recall": 0.7524359893702282,
      "flagged": 52375,
      "hits": 17838
     },
     {
      "rule": ">=75",
      "mcc": 0.47495891834610815,
      "precision": 0.49314579147131055,
      "recall": 0.4658539671826887,
      "flagged": 22395,
      "hits": 11044
     },
     {
      "rule": ">=100",
      "mcc": 0.3985604217428261,
      "precision": 0.5631308952507033,
      "recall": 0.2870882017969376,
      "flagged": 12086,
      "hits": 6806
     }
    ],
    "lw max [text,unit,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.11144906798921589,
      "precision": 0.021949954026649888,
      "recall": 0.9475682287931835,
      "flagged": 1023419,
      "hits": 22464
     },
     {
      "rule": ">=3",
      "mcc": 0.15432702696540787,
      "precision": 0.03617828371036663,
      "recall": 0.8842535959843084,
      "flagged": 579436,
      "hits": 20963
     },
     {
      "rule": ">=4",
      "mcc": 0.19927902921893292,
      "precision": 0.05932155733146717,
      "recall": 0.8009448686042098,
      "flagged": 320086,
      "hits": 18988
     },
     {
      "rule": ">=5",
      "mcc": 0.24300735349165314,
      "precision": 0.09346999577561865,
      "recall": 0.7093263593031595,
      "flagged": 179908,
      "hits": 16816
     },
     {
      "rule": ">=6",
      "mcc": 0.28008342911373946,
      "precision": 0.1390593047034765,
      "recall": 0.6109587885434682,
      "flagged": 104157,
      "hits": 14484
     },
     {
      "rule": ">=7",
      "mcc": 0.3051180363629328,
      "precision": 0.19410770345327216,
      "recall": 0.5085839625427089,
      "flagged": 62115,
      "hits": 12057
     },
     {
      "rule": ">=8",
      "mcc": 0.31743544910455496,
      "precision": 0.25550361684903244,
      "recall": 0.4127051081958915,
      "flagged": 38293,
      "hits": 9784
     },
     {
      "rule": ">=9",
      "mcc": 0.31692884818283723,
      "precision": 0.3167790140501909,
      "recall": 0.3290589277428608,
      "flagged": 24626,
      "hits": 7801
     },
     {
      "rule": ">=10",
      "mcc": 0.3076786710903446,
      "precision": 0.3795184470851739,
      "recall": 0.2573079681106846,
      "flagged": 16073,
      "hits": 6100
     },
     {
      "rule": ">=11",
      "mcc": 0.28789784035781457,
      "precision": 0.42816952536527814,
      "recall": 0.19901294976167377,
      "flagged": 11019,
      "hits": 4718
     },
     {
      "rule": ">=12",
      "mcc": 0.2676852256598448,
      "precision": 0.4770618219840544,
      "recall": 0.15396296452524572,
      "flagged": 7651,
      "hits": 3650
     }
    ],
    "lw max [text,unit,all]": [
     {
      "rule": ">=2",
      "mcc": 0.07760502820388546,
      "precision": 0.014747990249074213,
      "recall": 0.9822415320369511,
      "flagged": 1578927,
      "hits": 23286
     },
     {
      "rule": ">=3",
      "mcc": 0.1362184343362322,
      "precision": 0.0281987896808569,
      "recall": 0.9536845657400768,
      "flagged": 801772,
      "hits": 22609
     },
     {
      "rule": ">=4",
      "mcc": 0.18690374153799322,
      "precision": 0.04754871240690998,
      "recall": 0.9057240477496098,
      "flagged": 451579,
      "hits": 21472
     },
     {
      "rule": ">=5",
      "mcc": 0.24025742834690073,
      "precision": 0.07747771419297751,
      "recall": 0.8457839456700552,
      "flagged": 258797,
      "hits": 20051
     },
     {
      "rule": ">=6",
      "mcc": 0.29021240641029245,
      "precision": 0.1191501053210001,
      "recall": 0.7682962837980344,
      "flagged": 152866,
      "hits": 18214
     },
     {
      "rule": ">=7",
      "mcc": 0.33179316826312394,
      "precision": 0.17197132386721797,
      "recall": 0.6789555827392754,
      "flagged": 93597,
      "hits": 16096
     },
     {
      "rule": ">=8",
      "mcc": 0.35833482184731735,
      "precision": 0.2315112540192926,
      "recall": 0.5800818323701861,
      "flagged": 59401,
      "hits": 13752
     },
     {
      "rule": ">=9",
      "mcc": 0.36879559132331097,
      "precision": 0.2922145903020708,
      "recall": 0.4827266208292909,
      "flagged": 39163,
      "hits": 11444
     },
     {
      "rule": ">=10",
      "mcc": 0.3711392006806212,
      "precision": 0.3573949675509507,
      "recall": 0.39722444847513394,
      "flagged": 26349,
      "hits": 9417
     },
     {
      "rule": ">=11",
      "mcc": 0.3594582505945995,
      "precision": 0.41284204822541315,
      "recall": 0.3213818703336567,
      "flagged": 18455,
      "hits": 7619
     },
     {
      "rule": ">=12",
      "mcc": 0.3427519888666592,
      "precision": 0.46573362744352326,
      "recall": 0.2582781456953642,
      "flagged": 13147,
      "hits": 6123
     }
    ],
    "lw max [text,assign,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.111183712575853,
      "precision": 0.021722448384485227,
      "recall": 0.9552452862023875,
      "flagged": 1042516,
      "hits": 22646
     },
     {
      "rule": ">=3",
      "mcc": 0.15215656351618162,
      "precision": 0.034243370840678064,
      "recall": 0.9169443624246003,
      "flagged": 634809,
      "hits": 21738
     },
     {
      "rule": ">=4",
      "mcc": 0.1925472190566869,
      "precision": 0.051946020146557116,
      "recall": 0.8683511199223858,
      "flagged": 396296,
      "hits": 20586
     },
     {
      "rule": ">=5",
      "mcc": 0.23218609852425062,
      "precision": 0.07541495148199737,
      "recall": 0.8176066140802295,
      "flagged": 257018,
      "hits": 19383
     },
     {
      "rule": ">=6",
      "mcc": 0.2708385333539147,
      "precision": 0.10535684259962544,
      "recall": 0.7664824735310246,
      "flagged": 172471,
      "hits": 18171
     },
     {
      "rule": ">=7",
      "mcc": 0.3046979278604542,
      "precision": 0.1402166508830517,
      "recall": 0.7119838022524992,
      "flagged": 120378,
      "hits": 16879
     },
     {
      "rule": ">=8",
      "mcc": 0.3332970350071155,
      "precision": 0.17899695524788878,
      "recall": 0.6571476779010419,
      "flagged": 87035,
      "hits": 15579
     },
     {
      "rule": ">=9",
      "mcc": 0.35475573953587075,
      "precision": 0.21843060682795862,
      "recall": 0.6039988189142448,
      "flagged": 65554,
      "hits": 14319
     },
     {
      "rule": ">=10",
      "mcc": 0.3689846096920136,
      "precision": 0.25832588620792374,
      "recall": 0.5486986965875058,
      "flagged": 50355,
      "hits": 13008
     },
     {
      "rule": ">=11",
      "mcc": 0.3778296812672722,
      "precision": 0.2968062919315526,
      "recall": 0.498249462184165,
      "flagged": 39797,
      "hits": 11812
     },
     {
      "rule": ">=12",
      "mcc": 0.38189520506908203,
      "precision": 0.33527614126839106,
      "recall": 0.44889695026785337,
      "flagged": 31741,
      "hits": 10642
     }
    ],
    "lw max [text,assign,all]": [
     {
      "rule": ">=2",
      "mcc": 0.0749940925032224,
      "precision": 0.014330342927466778,
      "recall": 0.9833382545239803,
      "flagged": 1626758,
      "hits": 23312
     },
     {
      "rule": ">=3",
      "mcc": 0.1050314953561854,
      "precision": 0.02013131296256077,
      "recall": 0.9657485130973974,
      "flagged": 1137283,
      "hits": 22895
     },
     {
      "rule": ">=4",
      "mcc": 0.16813390161889383,
      "precision": 0.038960310082957715,
      "recall": 0.937022820264057,
      "flagged": 570170,
      "hits": 22214
     },
     {
      "rule": ">=5",
      "mcc": 0.2114166492171256,
      "precision": 0.05817235230289238,
      "recall": 0.906820770236639,
      "flagged": 369557,
      "hits": 21498
     },
     {
      "rule": ">=6",
      "mcc": 0.2543162401338955,
      "precision": 0.08303512685142096,
      "recall": 0.8730754629434344,
      "flagged": 249268,
      "hits": 20698
     },
     {
      "rule": ">=7",
      "mcc": 0.294068202965569,
      "precision": 0.11286395281045303,
      "recall": 0.8329185472645211,
      "flagged": 174954,
      "hits": 19746
     },
     {
      "rule": ">=8",
      "mcc": 0.32990581021831633,
      "precision": 0.14668867179250522,
      "recall": 0.7910743662209474,
      "flagged": 127849,
      "hits": 18754
     },
     {
      "rule": ">=9",
      "mcc": 0.3586209277678488,
      "precision": 0.18185282062900335,
      "recall": 0.7448854768633737,
      "flagged": 97106,
      "hits": 17659
     },
     {
      "rule": ">=10",
      "mcc": 0.3814722020631574,
      "precision": 0.21867866433083824,
      "recall": 0.6950267853376639,
      "flagged": 75348,
      "hits": 16477
     },
     {
      "rule": ">=11",
      "mcc": 0.39582206156606825,
      "precision": 0.25312188641647293,
      "recall": 0.642974648837896,
      "flagged": 60220,
      "hits": 15243
     },
     {
      "rule": ">=12",
      "mcc": 0.4074136391179212,
      "precision": 0.28939515548146777,
      "recall": 0.5931581389463028,
      "flagged": 48591,
      "hits": 14062
     }
    ],
    "lw max [text,role,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.11129173419753013,
      "precision": 0.021769212855594924,
      "recall": 0.9542329269835913,
      "flagged": 1039174,
      "hits": 22622
     },
     {
      "rule": ">=3",
      "mcc": 0.15266377964175995,
      "precision": 0.034621778153238,
      "recall": 0.9110389336482896,
      "flagged": 623827,
      "hits": 21598
     },
     {
      "rule": ">=4",
      "mcc": 0.19551083153707713,
      "precision": 0.05378183200304067,
      "recall": 0.8594929767579196,
      "flagged": 378864,
      "hits": 20376
     },
     {
      "rule": ">=5",
      "mcc": 0.2374566514893205,
      "precision": 0.07954891039447427,
      "recall": 0.8054583034546758,
      "flagged": 240041,
      "hits": 19095
     },
     {
      "rule": ">=6",
      "mcc": 0.27788401899098236,
      "precision": 0.11232198844105315,
      "recall": 0.7525625342725777,
      "flagged": 158838,
      "hits": 17841
     },
     {
      "rule": ">=7",
      "mcc": 0.31241895107994916,
      "precision": 0.15026667274467795,
      "recall": 0.6952376935082465,
      "flagged": 109685,
      "hits": 16482
     },
     {
      "rule": ">=8",
      "mcc": 0.3410760561835399,
      "precision": 0.19285997417111,
      "recall": 0.636225587379255,
      "flagged": 78207,
      "hits": 15083
     },
     {
      "rule": ">=9",
      "mcc": 0.36239046715424755,
      "precision": 0.23600931570655526,
      "recall": 0.5813472813936812,
      "flagged": 58396,
      "hits": 13782
     },
     {
      "rule": ">=10",
      "mcc": 0.3744139704730037,
      "precision": 0.277604073610863,
      "recall": 0.5243177120681656,
      "flagged": 44776,
      "hits": 12430
     },
     {
      "rule": ">=11",
      "mcc": 0.38086623939338965,
      "precision": 0.31815463477146516,
      "recall": 0.4712532163496014,
      "flagged": 35115,
      "hits": 11172
     },
     {
      "rule": ">=12",
      "mcc": 0.3836571750157179,
      "precision": 0.35813704496788007,
      "recall": 0.4232926983591344,
      "flagged": 28020,
      "hits": 10035
     }
    ],
    "lw max [text,role,all]": [
     {
      "rule": ">=2",
      "mcc": 0.07511349281005027,
      "precision": 0.014348424455348284,
      "recall": 0.9833382545239803,
      "flagged": 1624708,
      "hits": 23312
     },
     {
      "rule": ">=3",
      "mcc": 0.10538752653786494,
      "precision": 0.020220042417815484,
      "recall": 0.9651579702197663,
      "flagged": 1131600,
      "hits": 22881
     },
     {
      "rule": ">=4",
      "mcc": 0.1707302122743008,
      "precision": 0.04000462376797354,
      "recall": 0.9342810140464841,
      "flagged": 553661,
      "hits": 22149
     },
     {
      "rule": ">=5",
      "mcc": 0.21635809626795316,
      "precision": 0.06082979213926072,
      "recall": 0.9015058843379593,
      "flagged": 351341,
      "hits": 21372
     },
     {
      "rule": ">=6",
      "mcc": 0.26090119378113746,
      "precision": 0.08767969077366446,
      "recall": 0.8649765891930653,
      "flagged": 233874,
      "hits": 20506
     },
     {
      "rule": ">=7",
      "mcc": 0.3019713309449889,
      "precision": 0.11990998911753675,
      "recall": 0.8226684101742101,
      "flagged": 162647,
      "hits": 19503
     },
     {
      "rule": ">=8",
      "mcc": 0.33901158367085565,
      "precision": 0.1567297242222524,
      "recall": 0.7786307841565783,
      "flagged": 117776,
      "hits": 18459
     },
     {
      "rule": ">=9",
      "mcc": 0.36735927044623123,
      "precision": 0.19443725307009152,
      "recall": 0.728645547728519,
      "flagged": 88841,
      "hits": 17274
     },
     {
      "rule": ">=10",
      "mcc": 0.3893501132293856,
      "precision": 0.23353049153579442,
      "recall": 0.6761715948875859,
      "flagged": 68642,
      "hits": 16030
     },
     {
      "rule": ">=11",
      "mcc": 0.4004642836528924,
      "precision": 0.26870237397420865,
      "recall": 0.6187623908550217,
      "flagged": 54592,
      "hits": 14669
     },
     {
      "rule": ">=12",
      "mcc": 0.4110861276987651,
      "precision": 0.30653369076286974,
      "recall": 0.569156789134011,
      "flagged": 44018,
      "hits": 13493
     }
    ],
    "lw max [loop,unit,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.11144056898004064,
      "precision": 0.021943389979813526,
      "recall": 0.9477791369637659,
      "flagged": 1023953,
      "hits": 22469
     },
     {
      "rule": ">=3",
      "mcc": 0.15267660796936422,
      "precision": 0.035524131799481426,
      "recall": 0.8865314042265997,
      "flagged": 591626,
      "hits": 21017
     },
     {
      "rule": ">=4",
      "mcc": 0.19322054793144997,
      "precision": 0.05593976526685775,
      "recall": 0.8076095667946176,
      "flagged": 342261,
      "hits": 19146
     },
     {
      "rule": ">=5",
      "mcc": 0.23239737626610638,
      "precision": 0.08460119530731204,
      "recall": 0.725481925169781,
      "flagged": 203295,
      "hits": 17199
     },
     {
      "rule": ">=6",
      "mcc": 0.2666348111627089,
      "precision": 0.12183214702215787,
      "recall": 0.638967393596828,
      "flagged": 124335,
      "hits": 15148
     },
     {
      "rule": ">=7",
      "mcc": 0.291809890163572,
      "precision": 0.1661556935183056,
      "recall": 0.5486565149533893,
      "flagged": 78282,
      "hits": 13007
     },
     {
      "rule": ">=8",
      "mcc": 0.3078816076673982,
      "precision": 0.21587938117984706,
      "recall": 0.4632387058674653,
      "flagged": 50871,
      "hits": 10982
     },
     {
      "rule": ">=9",
      "mcc": 0.3150812952187895,
      "precision": 0.26847861142873897,
      "recall": 0.38625722360484244,
      "flagged": 34107,
      "hits": 9157
     },
     {
      "rule": ">=10",
      "mcc": 0.31239481375241807,
      "precision": 0.32145163373369495,
      "recall": 0.31497026194794786,
      "flagged": 23229,
      "hits": 7467
     },
     {
      "rule": ">=11",
      "mcc": 0.30353024867590755,
      "precision": 0.3726975913263106,
      "recall": 0.2551988864048593,
      "flagged": 16233,
      "hits": 6050
     },
     {
      "rule": ">=12",
      "mcc": 0.28892787652989543,
      "precision": 0.41917666350220073,
      "recall": 0.20487619690386805,
      "flagged": 11587,
      "hits": 4857
     }
    ],
    "lw max [loop,unit,all]": [
     {
      "rule": ">=2",
      "mcc": 0.07758697513954975,
      "precision": 0.014745160616249692,
      "recall": 0.9822415320369511,
      "flagged": 1579230,
      "hits": 23286
     },
     {
      "rule": ">=3",
      "mcc": 0.13449974769610124,
      "precision": 0.027704285112345788,
      "recall": 0.9540642004471254,
      "flagged": 816408,
      "hits": 22618
     },
     {
      "rule": ">=4",
      "mcc": 0.18098967030724125,
      "precision": 0.04498317537868436,
      "recall": 0.9095625764542118,
      "flagged": 479357,
      "hits": 21563
     },
     {
      "rule": ">=5",
      "mcc": 0.2281078251092741,
      "precision": 0.07002306024662036,
      "recall": 0.8556122664192011,
      "flagged": 289676,
      "hits": 20284
     },
     {
      "rule": ">=6",
      "mcc": 0.27252989026928237,
      "precision": 0.10355893940064627,
      "recall": 0.7894714641245202,
      "flagged": 180728,
      "hits": 18716
     },
     {
      "rule": ">=7",
      "mcc": 0.3115286242003899,
      "precision": 0.14516666524254257,
      "recall": 0.7166237820053148,
      "flagged": 117031,
      "hits": 16989
     },
     {
      "rule": ">=8",
      "mcc": 0.3379655901040383,
      "precision": 0.19044658716061913,
      "recall": 0.6331885097228667,
      "flagged": 78820,
      "hits": 15011
     },
     {
      "rule": ">=9",
      "mcc": 0.35406010560571877,
      "precision": 0.23899972418865495,
      "recall": 0.5482768802463407,
      "flagged": 54385,
      "hits": 12998
     },
     {
      "rule": ">=10",
      "mcc": 0.3630735246196238,
      "precision": 0.29166557359846795,
      "recall": 0.4689754081073101,
      "flagged": 38119,
      "hits": 11118
     },
     {
      "rule": ">=11",
      "mcc": 0.3613262564658228,
      "precision": 0.34032684712106387,
      "recall": 0.39616990762222126,
      "flagged": 27597,
      "hits": 9392
     },
     {
      "rule": ">=12",
      "mcc": 0.35516997413747375,
      "precision": 0.3897777777777778,
      "recall": 0.3329396380815793,
      "flagged": 20250,
      "hits": 7893
     }
    ],
    "lw max [loop,assign,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.11119847681517515,
      "precision": 0.02172313812977103,
      "recall": 0.955371831104737,
      "flagged": 1042621,
      "hits": 22649
     },
     {
      "rule": ">=3",
      "mcc": 0.15110065914367135,
      "precision": 0.033877687701017845,
      "recall": 0.9174927236681149,
      "flagged": 642045,
      "hits": 21751
     },
     {
      "rule": ">=4",
      "mcc": 0.1885663621740454,
      "precision": 0.050060236145080636,
      "recall": 0.8711351077740752,
      "flagged": 412543,
      "hits": 20652
     },
     {
      "rule": ">=5",
      "mcc": 0.22477184425133154,
      "precision": 0.07079241836035624,
      "recall": 0.8238073142953558,
      "flagged": 275877,
      "hits": 19530
     },
     {
      "rule": ">=6",
      "mcc": 0.2592759599677345,
      "precision": 0.09626300727727408,
      "recall": 0.7761420677437044,
      "flagged": 191143,
      "hits": 18400
     },
     {
      "rule": ">=7",
      "mcc": 0.2906179841493794,
      "precision": 0.12596549431116502,
      "recall": 0.7271270089003248,
      "flagged": 136847,
      "hits": 17238
     },
     {
      "rule": ">=8",
      "mcc": 0.31726798420689617,
      "precision": 0.15874225538906153,
      "recall": 0.6765512295946345,
      "flagged": 101038,
      "hits": 16039
     },
     {
      "rule": ">=9",
      "mcc": 0.33972793650977423,
      "precision": 0.1933261683090111,
      "recall": 0.6297717973594297,
      "flagged": 77227,
      "hits": 14930
     },
     {
      "rule": ">=10",
      "mcc": 0.3550285859091527,
      "precision": 0.22779980425009538,
      "recall": 0.579238199687856,
      "flagged": 60281,
      "hits": 13732
     },
     {
      "rule": ">=11",
      "mcc": 0.36621709580412404,
      "precision": 0.26237726743218504,
      "recall": 0.5320369511114861,
      "flagged": 48072,
      "hits": 12613
     },
     {
      "rule": ">=12",
      "mcc": 0.37444037490432464,
      "precision": 0.2985043730269627,
      "recall": 0.48660733116800947,
      "flagged": 38646,
      "hits": 11536
     }
    ],
    "lw max [loop,assign,all]": [
     {
      "rule": ">=2",
      "mcc": 0.07498821273524729,
      "precision": 0.014329453259317495,
      "recall": 0.9833382545239803,
      "flagged": 1626859,
      "hits": 23312
     },
     {
      "rule": ">=3",
      "mcc": 0.1042552416675709,
      "precision": 0.019961104655673342,
      "recall": 0.9659172396338634,
      "flagged": 1147181,
      "hits": 22899
     },
     {
      "rule": ">=4",
      "mcc": 0.1650368186508125,
      "precision": 0.0377942514839919,
      "recall": 0.9389209937992998,
      "flagged": 588952,
      "hits": 22259
     },
     {
      "rule": ">=5",
      "mcc": 0.2045766379537847,
      "precision": 0.05486051613985758,
      "recall": 0.910237482600076,
      "flagged": 393343,
      "hits": 21579
     },
     {
      "rule": ">=6",
      "mcc": 0.24357091231136338,
      "precision": 0.0763074224317509,
      "recall": 0.8807525203526385,
      "flagged": 273630,
      "hits": 20880
     },
     {
      "rule": ">=7",
      "mcc": 0.2795290960061636,
      "precision": 0.10153627744257973,
      "recall": 0.8447294048171426,
      "flagged": 197230,
      "hits": 20026
     },
     {
      "rule": ">=8",
      "mcc": 0.3124622609909343,
      "precision": 0.1298145603000616,
      "recall": 0.8087906525498798,
      "flagged": 147703,
      "hits": 19174
     },
     {
      "rule": ">=9",
      "mcc": 0.33944061526090635,
      "precision": 0.15922825982385713,
      "recall": 0.7679588307251023,
      "flagged": 114339,
      "hits": 18206
     },
     {
      "rule": ">=10",
      "mcc": 0.3627639426657343,
      "precision": 0.19086233518100928,
      "recall": 0.7247648373898005,
      "flagged": 90023,
      "hits": 17182
     },
     {
      "rule": ">=11",
      "mcc": 0.3790965468232562,
      "precision": 0.22150371585754272,
      "recall": 0.6776479520816636,
      "flagged": 72527,
      "hits": 16065
     },
     {
      "rule": ">=12",
      "mcc": 0.3937868635315307,
      "precision": 0.2540908783555345,
      "recall": 0.6340321424051968,
      "flagged": 59156,
      "hits": 15031
     }
    ],
    "lw max [loop,role,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.11128277521387867,
      "precision": 0.021764413332422676,
      "recall": 0.9543594718859408,
      "flagged": 1039541,
      "hits": 22625
     },
     {
      "rule": ">=3",
      "mcc": 0.15137244799566582,
      "precision": 0.03415979789457719,
      "recall": 0.9120091112329691,
      "flagged": 632937,
      "hits": 21621
     },
     {
      "rule": ">=4",
      "mcc": 0.19072828378358678,
      "precision": 0.051455607370851635,
      "recall": 0.8629096891213566,
      "flagged": 397566,
      "hits": 20457
     },
     {
      "rule": ">=5",
      "mcc": 0.22906841688051552,
      "precision": 0.07407492821973409,
      "recall": 0.8129244526932974,
      "flagged": 260169,
      "hits": 19272
     },
     {
      "rule": ">=6",
      "mcc": 0.2653737727733804,
      "precision": 0.10196297172734752,
      "recall": 0.7633610326064032,
      "flagged": 177486,
      "hits": 18097
     },
     {
      "rule": ">=7",
      "mcc": 0.29819124000242486,
      "precision": 0.1347212690914314,
      "recall": 0.7121525287889653,
      "flagged": 125318,
      "hits": 16883
     },
     {
      "rule": ">=8",
      "mcc": 0.32544238974828593,
      "precision": 0.17074370409233997,
      "recall": 0.6589193065339352,
      "flagged": 91488,
      "hits": 15621
     },
     {
      "rule": ">=9",
      "mcc": 0.34882030807873654,
      "precision": 0.20947843966291158,
      "recall": 0.6102417007634876,
      "flagged": 69062,
      "hits": 14467
     },
     {
      "rule": ">=10",
      "mcc": 0.364880724540468,
      "precision": 0.24822163983526768,
      "recall": 0.5593284683848653,
      "flagged": 53420,
      "hits": 13260
     },
     {
      "rule": ">=11",
      "mcc": 0.3745326940879617,
      "precision": 0.2862947298389013,
      "recall": 0.5082465094697769,
      "flagged": 42086,
      "hits": 12049
     },
     {
      "rule": ">=12",
      "mcc": 0.3807420108292784,
      "precision": 0.32482315877073054,
      "recall": 0.4610030792592905,
      "flagged": 33646,
      "hits": 10929
     }
    ],
    "lw max [loop,role,all]": [
     {
      "rule": ">=2",
      "mcc": 0.07510079030092297,
      "precision": 0.014346499471360541,
      "recall": 0.9833382545239803,
      "flagged": 1624926,
      "hits": 23312
     },
     {
      "rule": ">=3",
      "mcc": 0.10451021210298239,
      "precision": 0.020027426679140235,
      "recall": 0.9653266967562323,
      "flagged": 1142683,
      "hits": 22885
     },
     {
      "rule": ">=4",
      "mcc": 0.1667950729135584,
      "precision": 0.03850075076897469,
      "recall": 0.9366431855570084,
      "flagged": 576742,
      "hits": 22205
     },
     {
      "rule": ">=5",
      "mcc": 0.20864455678884838,
      "precision": 0.05693989795242197,
      "recall": 0.9061458640907749,
      "flagged": 377275,
      "hits": 21482
     },
     {
      "rule": ">=6",
      "mcc": 0.24922209356280656,
      "precision": 0.08006896631706723,
      "recall": 0.8736660058210655,
      "flagged": 258677,
      "hits": 20712
     },
     {
      "rule": ">=7",
      "mcc": 0.2871002040896235,
      "precision": 0.10758165042066037,
      "recall": 0.836588349432657,
      "flagged": 184353,
      "hits": 19833
     },
     {
      "rule": ">=8",
      "mcc": 0.32091025698335296,
      "precision": 0.1381733192126502,
      "recall": 0.7979921542160543,
      "flagged": 136915,
      "hits": 18918
     },
     {
      "rule": ">=9",
      "mcc": 0.3493396327907548,
      "precision": 0.17088940034953348,
      "recall": 0.7547981608807525,
      "flagged": 104711,
      "hits": 17894
     },
     {
      "rule": ">=10",
      "mcc": 0.37384529730819355,
      "precision": 0.2058550526392926,
      "recall": 0.7109714430337031,
      "flagged": 81878,
      "hits": 16855
     },
     {
      "rule": ">=11",
      "mcc": 0.3887354596223527,
      "precision": 0.2385813914450091,
      "recall": 0.6594676677774497,
      "flagged": 65529,
      "hits": 15634
     },
     {
      "rule": ">=12",
      "mcc": 0.4021517871475124,
      "precision": 0.2735113555045008,
      "recall": 0.6126460539081284,
      "flagged": 53102,
      "hits": 14524
     }
    ],
    "lw max [loop,role,all,decl]": [
     {
      "rule": ">=2",
      "mcc": 0.07510668490499213,
      "precision": 0.014346805861802222,
      "recall": 0.9833804361580968,
      "flagged": 1624961,
      "hits": 23313
     },
     {
      "rule": ">=3",
      "mcc": 0.10447978508555178,
      "precision": 0.020020891364902507,
      "recall": 0.9653266967562323,
      "flagged": 1143056,
      "hits": 22885
     },
     {
      "rule": ">=4",
      "mcc": 0.1665876437072577,
      "precision": 0.038427525911107034,
      "recall": 0.9366431855570084,
      "flagged": 577841,
      "hits": 22205
     },
     {
      "rule": ">=5",
      "mcc": 0.2081565178057099,
      "precision": 0.056709602491685586,
      "recall": 0.9062724089931244,
      "flagged": 378860,
      "hits": 21485
     },
     {
      "rule": ">=6",
      "mcc": 0.24839972948925162,
      "precision": 0.07958207693932817,
      "recall": 0.8739190956257645,
      "flagged": 260335,
      "hits": 20718
     },
     {
      "rule": ">=7",
      "mcc": 0.2860946673630656,
      "precision": 0.10679893696000689,
      "recall": 0.8373898004808706,
      "flagged": 185882,
      "hits": 19852
     },
     {
      "rule": ">=8",
      "mcc": 0.3197658503281227,
      "precision": 0.13704346568308381,
      "recall": 0.799299784873666,
      "flagged": 138270,
      "hits": 18949
     },
     {
      "rule": ">=9",
      "mcc": 0.3483366549913682,
      "precision": 0.1694531242624777,
      "recall": 0.7571603323912769,
      "flagged": 105929,
      "hits": 17950
     },
     {
      "rule": ">=10",
      "mcc": 0.3737297908241151,
      "precision": 0.20444465869649056,
      "recall": 0.7155692411524023,
      "flagged": 82976,
      "hits": 16964
     },
     {
      "rule": ">=11",
      "mcc": 0.38916242171356275,
      "precision": 0.23714255629597317,
      "recall": 0.6649934618467119,
      "flagged": 66479,
      "hits": 15765
     },
     {
      "rule": ">=12",
      "mcc": 0.4023943240798589,
      "precision": 0.27170987917818895,
      "recall": 0.6175391234656431,
      "flagged": 53881,
      "hits": 14640
     }
    ],
    "lw max [loop,role,all,sig]": [
     {
      "rule": ">=2",
      "mcc": 0.07398071227129152,
      "precision": 0.01417514021941466,
      "recall": 0.9835491626945628,
      "flagged": 1644922,
      "hits": 23317
     },
     {
      "rule": ">=3",
      "mcc": 0.1012656890160713,
      "precision": 0.01931400275733745,
      "recall": 0.9667608723161936,
      "flagged": 1186652,
      "hits": 22919
     },
     {
      "rule": ">=4",
      "mcc": 0.14997490557602172,
      "precision": 0.03269756764319378,
      "recall": 0.9414518918462901,
      "flagged": 682589,
      "hits": 22319
     },
     {
      "rule": ">=5",
      "mcc": 0.18951593618493834,
      "precision": 0.048285700253160035,
      "recall": 0.9123465643059012,
      "flagged": 447938,
      "hits": 21629
     },
     {
      "rule": ">=6",
      "mcc": 0.2289983386823211,
      "precision": 0.06842638929774637,
      "recall": 0.8824397857172986,
      "flagged": 305730,
      "hits": 20920
     },
     {
      "rule": ">=7",
      "mcc": 0.26685275527718194,
      "precision": 0.09304015066331654,
      "recall": 0.8481461171805795,
      "flagged": 216111,
      "hits": 20107
     },
     {
      "rule": ">=8",
      "mcc": 0.30124766150493043,
      "precision": 0.1211670083583031,
      "recall": 0.810224828109841,
      "flagged": 158525,
      "hits": 19208
     },
     {
      "rule": ">=9",
      "mcc": 0.33139159256986594,
      "precision": 0.15195535379617675,
      "recall": 0.769519551187413,
      "flagged": 120055,
      "hits": 18243
     },
     {
      "rule": ">=10",
      "mcc": 0.3581250906998224,
      "precision": 0.18562371505764078,
      "recall": 0.7274222803391404,
      "flagged": 92903,
      "hits": 17245
     },
     {
      "rule": ">=11",
      "mcc": 0.3766063308089737,
      "precision": 0.21837895051090334,
      "recall": 0.6788290378369258,
      "flagged": 73693,
      "hits": 16093
     },
     {
      "rule": ">=12",
      "mcc": 0.3907099205451606,
      "precision": 0.25196611199243935,
      "recall": 0.6297717973594297,
      "flagged": 59254,
      "hits": 14930
     }
    ],
    "MaxLive [text,unit,locals]  (Crichton)": [
     {
      "rule": ">=2",
      "mcc": 0.11144906798921589,
      "precision": 0.021949954026649888,
      "recall": 0.9475682287931835,
      "flagged": 1023419,
      "hits": 22464
     },
     {
      "rule": ">=3",
      "mcc": 0.15432702696540787,
      "precision": 0.03617828371036663,
      "recall": 0.8842535959843084,
      "flagged": 579436,
      "hits": 20963
     },
     {
      "rule": ">=4",
      "mcc": 0.19927902921893292,
      "precision": 0.05932155733146717,
      "recall": 0.8009448686042098,
      "flagged": 320086,
      "hits": 18988
     },
     {
      "rule": ">=5",
      "mcc": 0.24300735349165314,
      "precision": 0.09346999577561865,
      "recall": 0.7093263593031595,
      "flagged": 179908,
      "hits": 16816
     },
     {
      "rule": ">=6",
      "mcc": 0.28008342911373946,
      "precision": 0.1390593047034765,
      "recall": 0.6109587885434682,
      "flagged": 104157,
      "hits": 14484
     },
     {
      "rule": ">=7",
      "mcc": 0.3051180363629328,
      "precision": 0.19410770345327216,
      "recall": 0.5085839625427089,
      "flagged": 62115,
      "hits": 12057
     },
     {
      "rule": ">=8",
      "mcc": 0.31743544910455496,
      "precision": 0.25550361684903244,
      "recall": 0.4127051081958915,
      "flagged": 38293,
      "hits": 9784
     },
     {
      "rule": ">=9",
      "mcc": 0.31692884818283723,
      "precision": 0.3167790140501909,
      "recall": 0.3290589277428608,
      "flagged": 24626,
      "hits": 7801
     },
     {
      "rule": ">=10",
      "mcc": 0.3076786710903446,
      "precision": 0.3795184470851739,
      "recall": 0.2573079681106846,
      "flagged": 16073,
      "hits": 6100
     },
     {
      "rule": ">=11",
      "mcc": 0.28789784035781457,
      "precision": 0.42816952536527814,
      "recall": 0.19901294976167377,
      "flagged": 11019,
      "hits": 4718
     },
     {
      "rule": ">=12",
      "mcc": 0.2676852256598448,
      "precision": 0.4770618219840544,
      "recall": 0.15396296452524572,
      "flagged": 7651,
      "hits": 3650
     }
    ],
    "vars count [all]": [
     {
      "rule": ">=3",
      "mcc": 0.11081766967101664,
      "precision": 0.021283022074600495,
      "recall": 0.9719492133125237,
      "flagged": 1082647,
      "hits": 23042
     },
     {
      "rule": ">=4",
      "mcc": 0.13842228236924056,
      "precision": 0.028599925978433378,
      "recall": 0.9615725313198633,
      "flagged": 797065,
      "hits": 22796
     },
     {
      "rule": ">=5",
      "mcc": 0.16964826147667852,
      "precision": 0.038940804587774,
      "recall": 0.950942759522504,
      "flagged": 578930,
      "hits": 22544
     },
     {
      "rule": ">=6",
      "mcc": 0.19821035030737877,
      "precision": 0.05054385359116022,
      "recall": 0.9384991774581347,
      "flagged": 440192,
      "hits": 22249
     },
     {
      "rule": ">=7",
      "mcc": 0.22944339994292315,
      "precision": 0.06577728033120314,
      "recall": 0.9221748850550471,
      "flagged": 332364,
      "hits": 21862
     },
     {
      "rule": ">=8",
      "mcc": 0.25659174469900214,
      "precision": 0.08167893466906936,
      "recall": 0.9024338802885223,
      "flagged": 261928,
      "hits": 21394
     },
     {
      "rule": ">=9",
      "mcc": 0.2856923888582003,
      "precision": 0.1015121208139269,
      "recall": 0.8798245244020754,
      "flagged": 205473,
      "hits": 20858
     },
     {
      "rule": ">=10",
      "mcc": 0.30983376712951705,
      "precision": 0.12128896882494004,
      "recall": 0.8533766398110263,
      "flagged": 166800,
      "hits": 20231
     },
     {
      "rule": ">=12",
      "mcc": 0.3539140622151858,
      "precision": 0.16761758040968408,
      "recall": 0.7893871008562872,
      "flagged": 111647,
      "hits": 18714
     },
     {
      "rule": ">=15",
      "mcc": 0.40044662439507905,
      "precision": 0.2442534811369197,
      "recall": 0.6822035685662463,
      "flagged": 66214,
      "hits": 16173
     },
     {
      "rule": ">=20",
      "mcc": 0.41547136417880004,
      "precision": 0.36107236944057025,
      "recall": 0.4914160374572911,
      "flagged": 32265,
      "hits": 11650
     }
    ],
    "vars count [locals]": [
     {
      "rule": ">=3",
      "mcc": 0.1367419179088281,
      "precision": 0.02926098842647419,
      "recall": 0.9223857932256295,
      "flagged": 747309,
      "hits": 21867
     },
     {
      "rule": ">=4",
      "mcc": 0.16983231672048074,
      "precision": 0.04133275948361315,
      "recall": 0.8952630024887164,
      "flagged": 513491,
      "hits": 21224
     },
     {
      "rule": ">=5",
      "mcc": 0.20283399951477818,
      "precision": 0.056726832744932294,
      "recall": 0.866199856582444,
      "flagged": 361998,
      "hits": 20535
     },
     {
      "rule": ">=6",
      "mcc": 0.23372229345848672,
      "precision": 0.07501654357234676,
      "recall": 0.8320327329480744,
      "flagged": 262942,
      "hits": 19725
     },
     {
      "rule": ">=7",
      "mcc": 0.2626468413494843,
      "precision": 0.09634492003233497,
      "recall": 0.7943223520479183,
      "flagged": 195454,
      "hits": 18831
     },
     {
      "rule": ">=8",
      "mcc": 0.2903555187003906,
      "precision": 0.12072252278859966,
      "recall": 0.7586366895853546,
      "flagged": 148978,
      "hits": 17985
     },
     {
      "rule": ">=9",
      "mcc": 0.3150730541637028,
      "precision": 0.14735163556436667,
      "recall": 0.7210950352216645,
      "flagged": 116015,
      "hits": 17095
     },
     {
      "rule": ">=10",
      "mcc": 0.3345030438927481,
      "precision": 0.17477690944860494,
      "recall": 0.6782806765934112,
      "flagged": 92003,
      "hits": 16080
     },
     {
      "rule": ">=12",
      "mcc": 0.36474853305278576,
      "precision": 0.23402699288611128,
      "recall": 0.5939174083603999,
      "flagged": 60164,
      "hits": 14080
     },
     {
      "rule": ">=15",
      "mcc": 0.38297791038590745,
      "precision": 0.3225311323486823,
      "recall": 0.4697768591555237,
      "flagged": 34530,
      "hits": 11137
     },
     {
      "rule": ">=20",
      "mcc": 0.3692316794343208,
      "precision": 0.4561116700201207,
      "recall": 0.3059855738811322,
      "flagged": 15904,
      "hits": 7254
     }
    ],
    "vars count [params]": [
     {
      "rule": ">=3",
      "mcc": 0.06481434310369115,
      "precision": 0.025511309543350513,
      "recall": 0.3277934787193656,
      "flagged": 304610,
      "hits": 7771
     },
     {
      "rule": ">=4",
      "mcc": 0.06569711311685694,
      "precision": 0.034579307426475775,
      "recall": 0.20681655207322733,
      "flagged": 141790,
      "hits": 4903
     },
     {
      "rule": ">=5",
      "mcc": 0.062458711073085656,
      "precision": 0.04380670968820996,
      "recall": 0.13257687602817733,
      "flagged": 71747,
      "hits": 3143
     },
     {
      "rule": ">=6",
      "mcc": 0.05821185385662928,
      "precision": 0.053594061198623935,
      "recall": 0.08740034588939975,
      "flagged": 38661,
      "hits": 2072
     },
     {
      "rule": ">=7",
      "mcc": 0.053683320780694425,
      "precision": 0.06394551604351403,
      "recall": 0.05901210612899144,
      "flagged": 21878,
      "hits": 1399
     },
     {
      "rule": ">=8",
      "mcc": 0.04663794549709731,
      "precision": 0.07037064882339673,
      "recall": 0.03948200953304931,
      "flagged": 13301,
      "hits": 936
     },
     {
      "rule": ">=9",
      "mcc": 0.041979176382127475,
      "precision": 0.0775533756491633,
      "recall": 0.028346058126291814,
      "flagged": 8665,
      "hits": 672
     },
     {
      "rule": ">=10",
      "mcc": 0.03725717430472437,
      "precision": 0.08316221765913757,
      "recall": 0.020500274180621756,
      "flagged": 5844,
      "hits": 486
     },
     {
      "rule": ">=12",
      "mcc": 0.026954419651326268,
      "precision": 0.08414347971840429,
      "recall": 0.010587590163242924,
      "flagged": 2983,
      "hits": 251
     },
     {
      "rule": ">=15",
      "mcc": 0.017546076122870128,
      "precision": 0.08314087759815242,
      "recall": 0.004555616484582613,
      "flagged": 1299,
      "hits": 108
     },
     {
      "rule": ">=20",
      "mcc": 0.008971113708117295,
      "precision": 0.07711442786069651,
      "recall": 0.0013076306576116758,
      "flagged": 402,
      "hits": 31
     }
    ],
    "vars count [fields]": [
     {
      "rule": ">=3",
      "mcc": 0.13632942323162336,
      "precision": 0.0460525608449301,
      "recall": 0.5420339983970979,
      "flagged": 279029,
      "hits": 12850
     },
     {
      "rule": ">=4",
      "mcc": 0.16289308495044902,
      "precision": 0.06804549655393202,
      "recall": 0.4751761083224364,
      "flagged": 165551,
      "hits": 11265
     },
     {
      "rule": ">=5",
      "mcc": 0.18477161166144723,
      "precision": 0.093777957753774,
      "recall": 0.4200447125321635,
      "flagged": 106187,
      "hits": 9958
     },
     {
      "rule": ">=6",
      "mcc": 0.20179005894092603,
      "precision": 0.12147971687134623,
      "recall": 0.3742776395157548,
      "flagged": 73041,
      "hits": 8873
     },
     {
      "rule": ">=7",
      "mcc": 0.21216059570023182,
      "precision": 0.14925116855861872,
      "recall": 0.32998692369342386,
      "flagged": 52415,
      "hits": 7823
     },
     {
      "rule": ">=8",
      "mcc": 0.22015266497974775,
      "precision": 0.17837421343264415,
      "recall": 0.2929514489391319,
      "flagged": 38935,
      "hits": 6945
     },
     {
      "rule": ">=9",
      "mcc": 0.22397975570965717,
      "precision": 0.20558662937807964,
      "recall": 0.26047159066942255,
      "flagged": 30036,
      "hits": 6175
     },
     {
      "rule": ">=10",
      "mcc": 0.22328177809563798,
      "precision": 0.2303489750974081,
      "recall": 0.22942590795967435,
      "flagged": 23612,
      "hits": 5439
     },
     {
      "rule": ">=12",
      "mcc": 0.21493937547820394,
      "precision": 0.27254534891227167,
      "recall": 0.17809085923988696,
      "flagged": 15491,
      "hits": 4222
     },
     {
      "rule": ">=15",
      "mcc": 0.1932852228634946,
      "precision": 0.31758157808577975,
      "recall": 0.12274855527903152,
      "flagged": 9163,
      "hits": 2910
     },
     {
      "rule": ">=20",
      "mcc": 0.15627251931683867,
      "precision": 0.3624836029733275,
      "recall": 0.0699371493651664,
      "flagged": 4574,
      "hits": 1658
     }
    ],
    "vars count [reassigned]": [
     {
      "rule": ">=3",
      "mcc": 0.2352194983075315,
      "precision": 0.10537675123059448,
      "recall": 0.5869574387311765,
      "flagged": 132050,
      "hits": 13915
     },
     {
      "rule": ">=4",
      "mcc": 0.2504523933038585,
      "precision": 0.14156414219474497,
      "recall": 0.48293752899987347,
      "flagged": 80875,
      "hits": 11449
     },
     {
      "rule": ">=5",
      "mcc": 0.25561460368184863,
      "precision": 0.17719487092327157,
      "recall": 0.3957902729151727,
      "flagged": 52953,
      "hits": 9383
     },
     {
      "rule": ">=6",
      "mcc": 0.2495212420382459,
      "precision": 0.20655007603736694,
      "recall": 0.32083350909014213,
      "flagged": 36824,
      "hits": 7606
     },
     {
      "rule": ">=7",
      "mcc": 0.23963798330288477,
      "precision": 0.23231679904091113,
      "recall": 0.2615683131564517,
      "flagged": 26692,
      "hits": 6201
     },
     {
      "rule": ">=8",
      "mcc": 0.22878043643259463,
      "precision": 0.25678675951155516,
      "recall": 0.21466233601889737,
      "flagged": 19818,
      "hits": 5089
     },
     {
      "rule": ">=9",
      "mcc": 0.214524279849526,
      "precision": 0.27389368944749937,
      "recall": 0.17648795714345974,
      "flagged": 15276,
      "hits": 4184
     },
     {
      "rule": ">=10",
      "mcc": 0.19949869426601735,
      "precision": 0.2866157422783129,
      "recall": 0.1456110009701776,
      "flagged": 12044,
      "hits": 3452
     },
     {
      "rule": ">=12",
      "mcc": 0.17196027576591177,
      "precision": 0.3042655224634023,
      "recall": 0.10169991985489518,
      "flagged": 7924,
      "hits": 2411
     },
     {
      "rule": ">=15",
      "mcc": 0.14420437947200007,
      "precision": 0.33204633204633205,
      "recall": 0.06529716961235078,
      "flagged": 4662,
      "hits": 1548
     },
     {
      "rule": ">=20",
      "mcc": 0.11381632314534136,
      "precision": 0.36492693110647184,
      "recall": 0.036866748217825956,
      "flagged": 2395,
      "hits": 874
     }
    ],
    "vars count [weighted]": [
     {
      "rule": ">=3",
      "mcc": 0.09454719471795003,
      "precision": 0.017810987575592338,
      "recall": 0.9754924705783102,
      "flagged": 1298412,
      "hits": 23126
     },
     {
      "rule": ">=4",
      "mcc": 0.13099609022302475,
      "precision": 0.026342862058089857,
      "recall": 0.9688699540220188,
      "flagged": 871925,
      "hits": 22969
     },
     {
      "rule": ">=5",
      "mcc": 0.15450995095554296,
      "precision": 0.03346296304452186,
      "recall": 0.9614881680516303,
      "flagged": 681171,
      "hits": 22794
     },
     {
      "rule": ">=6",
      "mcc": 0.1780294389241204,
      "precision": 0.041816468675522384,
      "recall": 0.9547391065929894,
      "flagged": 541270,
      "hits": 22634
     },
     {
      "rule": ">=7",
      "mcc": 0.20557070753443824,
      "precision": 0.053274034372490606,
      "recall": 0.9458809634285232,
      "flagged": 420918,
      "hits": 22424
     },
     {
      "rule": ">=8",
      "mcc": 0.2274774481035934,
      "precision": 0.06402059023409824,
      "recall": 0.9338170160712026,
      "flagged": 345795,
      "hits": 22138
     },
     {
      "rule": ">=9",
      "mcc": 0.24918945867366118,
      "precision": 0.07589894482631793,
      "recall": 0.9226810646644451,
      "flagged": 288199,
      "hits": 21874
     },
     {
      "rule": ">=10",
      "mcc": 0.2753256823020743,
      "precision": 0.09190753415900238,
      "recall": 0.9096469397224448,
      "flagged": 234638,
      "hits": 21565
     },
     {
      "rule": ">=12",
      "mcc": 0.3131276136942007,
      "precision": 0.12066939668210055,
      "recall": 0.8750579997469102,
      "flagged": 171916,
      "hits": 20745
     },
     {
      "rule": ">=15",
      "mcc": 0.3654729113542087,
      "precision": 0.1730964512621429,
      "recall": 0.8125026363521323,
      "flagged": 111279,
      "hits": 19262
     },
     {
      "rule": ">=20",
      "mcc": 0.42158122257143926,
      "precision": 0.268076758218207,
      "recall": 0.6859155523684988,
      "flagged": 60658,
      "hits": 16261
     }
    ],
    "flow in_params": [
     {
      "rule": ">=3",
      "mcc": 0.06481434310369115,
      "precision": 0.025511309543350513,
      "recall": 0.3277934787193656,
      "flagged": 304610,
      "hits": 7771
     },
     {
      "rule": ">=4",
      "mcc": 0.06569711311685694,
      "precision": 0.034579307426475775,
      "recall": 0.20681655207322733,
      "flagged": 141790,
      "hits": 4903
     },
     {
      "rule": ">=5",
      "mcc": 0.062458711073085656,
      "precision": 0.04380670968820996,
      "recall": 0.13257687602817733,
      "flagged": 71747,
      "hits": 3143
     },
     {
      "rule": ">=6",
      "mcc": 0.05821185385662928,
      "precision": 0.053594061198623935,
      "recall": 0.08740034588939975,
      "flagged": 38661,
      "hits": 2072
     },
     {
      "rule": ">=7",
      "mcc": 0.053683320780694425,
      "precision": 0.06394551604351403,
      "recall": 0.05901210612899144,
      "flagged": 21878,
      "hits": 1399
     },
     {
      "rule": ">=8",
      "mcc": 0.04663794549709731,
      "precision": 0.07037064882339673,
      "recall": 0.03948200953304931,
      "flagged": 13301,
      "hits": 936
     },
     {
      "rule": ">=9",
      "mcc": 0.041979176382127475,
      "precision": 0.0775533756491633,
      "recall": 0.028346058126291814,
      "flagged": 8665,
      "hits": 672
     },
     {
      "rule": ">=10",
      "mcc": 0.03725717430472437,
      "precision": 0.08316221765913757,
      "recall": 0.020500274180621756,
      "flagged": 5844,
      "hits": 486
     },
     {
      "rule": ">=12",
      "mcc": 0.026954419651326268,
      "precision": 0.08414347971840429,
      "recall": 0.010587590163242924,
      "flagged": 2983,
      "hits": 251
     },
     {
      "rule": ">=15",
      "mcc": 0.017546076122870128,
      "precision": 0.08314087759815242,
      "recall": 0.004555616484582613,
      "flagged": 1299,
      "hits": 108
     },
     {
      "rule": ">=20",
      "mcc": 0.008971113708117295,
      "precision": 0.07711442786069651,
      "recall": 0.0013076306576116758,
      "flagged": 402,
      "hits": 31
     }
    ],
    "flow in_fields": [
     {
      "rule": ">=3",
      "mcc": 0.13632942323162336,
      "precision": 0.0460525608449301,
      "recall": 0.5420339983970979,
      "flagged": 279029,
      "hits": 12850
     },
     {
      "rule": ">=4",
      "mcc": 0.16289308495044902,
      "precision": 0.06804549655393202,
      "recall": 0.4751761083224364,
      "flagged": 165551,
      "hits": 11265
     },
     {
      "rule": ">=5",
      "mcc": 0.18477161166144723,
      "precision": 0.093777957753774,
      "recall": 0.4200447125321635,
      "flagged": 106187,
      "hits": 9958
     },
     {
      "rule": ">=6",
      "mcc": 0.20179005894092603,
      "precision": 0.12147971687134623,
      "recall": 0.3742776395157548,
      "flagged": 73041,
      "hits": 8873
     },
     {
      "rule": ">=7",
      "mcc": 0.21216059570023182,
      "precision": 0.14925116855861872,
      "recall": 0.32998692369342386,
      "flagged": 52415,
      "hits": 7823
     },
     {
      "rule": ">=8",
      "mcc": 0.22015266497974775,
      "precision": 0.17837421343264415,
      "recall": 0.2929514489391319,
      "flagged": 38935,
      "hits": 6945
     },
     {
      "rule": ">=9",
      "mcc": 0.22397975570965717,
      "precision": 0.20558662937807964,
      "recall": 0.26047159066942255,
      "flagged": 30036,
      "hits": 6175
     },
     {
      "rule": ">=10",
      "mcc": 0.22328177809563798,
      "precision": 0.2303489750974081,
      "recall": 0.22942590795967435,
      "flagged": 23612,
      "hits": 5439
     },
     {
      "rule": ">=12",
      "mcc": 0.21493937547820394,
      "precision": 0.27254534891227167,
      "recall": 0.17809085923988696,
      "flagged": 15491,
      "hits": 4222
     },
     {
      "rule": ">=15",
      "mcc": 0.1932852228634946,
      "precision": 0.31758157808577975,
      "recall": 0.12274855527903152,
      "flagged": 9163,
      "hits": 2910
     },
     {
      "rule": ">=20",
      "mcc": 0.15627251931683867,
      "precision": 0.3624836029733275,
      "recall": 0.0699371493651664,
      "flagged": 4574,
      "hits": 1658
     }
    ],
    "flow in_results": [
     {
      "rule": ">=3",
      "mcc": 0.2297205615731819,
      "precision": 0.11623299047175034,
      "recall": 0.5047876154722234,
      "flagged": 102957,
      "hits": 11967
     },
     {
      "rule": ">=4",
      "mcc": 0.24782475828754663,
      "precision": 0.15858855072695063,
      "recall": 0.4191588982157169,
      "flagged": 62659,
      "hits": 9937
     },
     {
      "rule": ">=5",
      "mcc": 0.2565597800373491,
      "precision": 0.20224497833792832,
      "recall": 0.3465643059012106,
      "flagged": 40624,
      "hits": 8216
     },
     {
      "rule": ">=6",
      "mcc": 0.26069895067201343,
      "precision": 0.24491959710196148,
      "recall": 0.2923187244273843,
      "flagged": 28295,
      "hits": 6930
     },
     {
      "rule": ">=7",
      "mcc": 0.25868766018474,
      "precision": 0.28624351691775746,
      "recall": 0.24444256970515038,
      "flagged": 20245,
      "hits": 5795
     },
     {
      "rule": ">=8",
      "mcc": 0.2517239321668802,
      "precision": 0.3238472380696691,
      "recall": 0.20352638461213987,
      "flagged": 14899,
      "hits": 4825
     },
     {
      "rule": ">=9",
      "mcc": 0.24215765915200133,
      "precision": 0.35670758632871147,
      "recall": 0.1703716201965664,
      "flagged": 11323,
      "hits": 4039
     },
     {
      "rule": ">=10",
      "mcc": 0.2315170463562487,
      "precision": 0.3862319663750994,
      "recall": 0.1434175559961193,
      "flagged": 8803,
      "hits": 3400
     },
     {
      "rule": ">=12",
      "mcc": 0.21142335690153427,
      "precision": 0.44173975299803114,
      "recall": 0.10410427299953601,
      "flagged": 5587,
      "hits": 2468
     },
     {
      "rule": ">=15",
      "mcc": 0.182691577031252,
      "precision": 0.513504718516108,
      "recall": 0.06656261863584595,
      "flagged": 3073,
      "hits": 1578
     },
     {
      "rule": ">=20",
      "mcc": 0.13542336354743717,
      "precision": 0.5664739884393064,
      "recall": 0.033070401147340445,
      "flagged": 1384,
      "hits": 784
     }
    ],
    "flow in_all": [
     {
      "rule": ">=3",
      "mcc": 0.1205385536282122,
      "precision": 0.02505194997959108,
      "recall": 0.9112920234529885,
      "flagged": 862368,
      "hits": 21604
     },
     {
      "rule": ">=4",
      "mcc": 0.15252705504679268,
      "precision": 0.036286242012073006,
      "recall": 0.8651453157295314,
      "flagged": 565228,
      "hits": 20510
     },
     {
      "rule": ">=5",
      "mcc": 0.1873307578169155,
      "precision": 0.0526363011035679,
      "recall": 0.8166364364955498,
      "flagged": 367807,
      "hits": 19360
     },
     {
      "rule": ">=6",
      "mcc": 0.21421535379276865,
      "precision": 0.07005289858717818,
      "recall": 0.7636141224111022,
      "flagged": 258419,
      "hits": 18103
     },
     {
      "rule": ">=7",
      "mcc": 0.242332530668871,
      "precision": 0.09329481763484669,
      "recall": 0.7070485510608681,
      "flagged": 179667,
      "hits": 16762
     },
     {
      "rule": ">=8",
      "mcc": 0.26073442400178826,
      "precision": 0.11505970149253732,
      "recall": 0.6503564348082844,
      "flagged": 134000,
      "hits": 15418
     },
     {
      "rule": ">=9",
      "mcc": 0.2799986929097681,
      "precision": 0.14262874027301337,
      "recall": 0.5945501328721474,
      "flagged": 98823,
      "hits": 14095
     },
     {
      "rule": ">=10",
      "mcc": 0.289100627726342,
      "precision": 0.16577547030568252,
      "recall": 0.5400936432277387,
      "flagged": 77237,
      "hits": 12804
     },
     {
      "rule": ">=12",
      "mcc": 0.3000709295043248,
      "precision": 0.21700064776312766,
      "recall": 0.4380562702999114,
      "flagged": 47857,
      "hits": 10385
     },
     {
      "rule": ">=15",
      "mcc": 0.2973055126062183,
      "precision": 0.2896869598617246,
      "recall": 0.3181338845066858,
      "flagged": 26035,
      "hits": 7542
     },
     {
      "rule": ">=20",
      "mcc": 0.2526582369633014,
      "precision": 0.36776645361893245,
      "recall": 0.17960939806808116,
      "flagged": 11578,
      "hits": 4258
     }
    ],
    "flow max_from": [
     {
      "rule": ">=3",
      "mcc": 0.19722604446088382,
      "precision": 0.079597012905238,
      "recall": 0.5705487830598558,
      "flagged": 169931,
      "hits": 13526
     },
     {
      "rule": ">=4",
      "mcc": 0.19977222241646303,
      "precision": 0.1152960608639071,
      "recall": 0.38866157674948326,
      "flagged": 79916,
      "hits": 9214
     },
     {
      "rule": ">=5",
      "mcc": 0.18831485852189697,
      "precision": 0.15027770301680898,
      "recall": 0.25907959674357783,
      "flagged": 40871,
      "hits": 6142
     },
     {
      "rule": ">=6",
      "mcc": 0.17070903535369056,
      "precision": 0.18060944243428223,
      "recall": 0.174758510144683,
      "flagged": 22939,
      "hits": 4143
     },
     {
      "rule": ">=7",
      "mcc": 0.1559810194638068,
      "precision": 0.21117205542725173,
      "recall": 0.1234234614248956,
      "flagged": 13856,
      "hits": 2926
     },
     {
      "rule": ">=8",
      "mcc": 0.13854590848568737,
      "precision": 0.232007996446024,
      "recall": 0.08811743366938035,
      "flagged": 9004,
      "hits": 2089
     },
     {
      "rule": ">=9",
      "mcc": 0.1279280183462814,
      "precision": 0.2584635416666667,
      "recall": 0.06698443497701101,
      "flagged": 6144,
      "hits": 1588
     },
     {
      "rule": ">=10",
      "mcc": 0.11313096359870094,
      "precision": 0.2702394526795895,
      "recall": 0.04998523642805922,
      "flagged": 4385,
      "hits": 1185
     },
     {
      "rule": ">=12",
      "mcc": 0.08984063850549327,
      "precision": 0.2793036750483559,
      "recall": 0.030455139832117097,
      "flagged": 2585,
      "hits": 722
     },
     {
      "rule": ">=15",
      "mcc": 0.06933469943275652,
      "precision": 0.2942877801879971,
      "recall": 0.01716792508541781,
      "flagged": 1383,
      "hits": 407
     },
     {
      "rule": ">=20",
      "mcc": 0.04599548247328491,
      "precision": 0.2914653784219002,
      "recall": 0.007634875775087527,
      "flagged": 621,
      "hits": 181
     }
    ],
    "flow derived": [
     {
      "rule": ">=3",
      "mcc": 0.21423786102029466,
      "precision": 0.06261789047475684,
      "recall": 0.8597882481967352,
      "flagged": 325514,
      "hits": 20383
     },
     {
      "rule": ">=4",
      "mcc": 0.25592654868333187,
      "precision": 0.08919406106807205,
      "recall": 0.8202640570295693,
      "flagged": 218019,
      "hits": 19446
     },
     {
      "rule": ">=5",
      "mcc": 0.2909015468387153,
      "precision": 0.11955930091484408,
      "recall": 0.769013371578015,
      "flagged": 152485,
      "hits": 18231
     },
     {
      "rule": ">=6",
      "mcc": 0.32237628928008777,
      "precision": 0.15371960264305298,
      "recall": 0.7212637617581306,
      "flagged": 111235,
      "hits": 17099
     },
     {
      "rule": ">=7",
      "mcc": 0.346655475688892,
      "precision": 0.18986977134969693,
      "recall": 0.6672712700890032,
      "flagged": 83315,
      "hits": 15819
     },
     {
      "rule": ">=8",
      "mcc": 0.3640560944266493,
      "precision": 0.22581145658784832,
      "recall": 0.6139115029316236,
      "flagged": 64452,
      "hits": 14554
     },
     {
      "rule": ">=9",
      "mcc": 0.3775886076746262,
      "precision": 0.2631765679820239,
      "recall": 0.5632091787235838,
      "flagged": 50734,
      "hits": 13352
     },
     {
      "rule": ">=10",
      "mcc": 0.3835552883244475,
      "precision": 0.29848499802605605,
      "recall": 0.5102712279073691,
      "flagged": 40528,
      "hits": 12097
     },
     {
      "rule": ">=12",
      "mcc": 0.38216332938261044,
      "precision": 0.3641775495777059,
      "recall": 0.41287383473235756,
      "flagged": 26877,
      "hits": 9788
     },
     {
      "rule": ">=15",
      "mcc": 0.3630745955154592,
      "precision": 0.4497093757897397,
      "recall": 0.3002488716412874,
      "flagged": 15828,
      "hits": 7118
     },
     {
      "rule": ">=20",
      "mcc": 0.3054320528546382,
      "precision": 0.5448566166798211,
      "recall": 0.1747163285105665,
      "flagged": 7602,
      "hits": 4142
     }
    ],
    "flow out_vars": [
     {
      "rule": ">=3",
      "mcc": 0.14852240842456635,
      "precision": 0.041947650297955795,
      "recall": 0.7037162019656642,
      "flagged": 397710,
      "hits": 16683
     },
     {
      "rule": ">=4",
      "mcc": 0.17757101556561,
      "precision": 0.06044845630769108,
      "recall": 0.6378284894756823,
      "flagged": 250147,
      "hits": 15121
     },
     {
      "rule": ">=5",
      "mcc": 0.20360891637640496,
      "precision": 0.08319547500304099,
      "recall": 0.5770025730796811,
      "flagged": 164420,
      "hits": 13679
     },
     {
      "rule": ">=6",
      "mcc": 0.22623331762502172,
      "precision": 0.10978166249178348,
      "recall": 0.5213228160458936,
      "flagged": 112578,
      "hits": 12359
     },
     {
      "rule": ">=7",
      "mcc": 0.24464238961468832,
      "precision": 0.13974321821411922,
      "recall": 0.46783650398616444,
      "flagged": 79367,
      "hits": 11091
     },
     {
      "rule": ">=8",
      "mcc": 0.25505796173513157,
      "precision": 0.1686068408258294,
      "recall": 0.4154469144134644,
      "flagged": 58414,
      "hits": 9849
     },
     {
      "rule": ">=9",
      "mcc": 0.264054137275658,
      "precision": 0.19990462348987192,
      "recall": 0.37132492512759946,
      "flagged": 44036,
      "hits": 8803
     },
     {
      "rule": ">=10",
      "mcc": 0.2701807433795607,
      "precision": 0.23189472444653791,
      "recall": 0.3322647319357152,
      "flagged": 33968,
      "hits": 7877
     },
     {
      "rule": ">=12",
      "mcc": 0.269685253270921,
      "precision": 0.29148574664904664,
      "recall": 0.26051377230353906,
      "flagged": 21188,
      "hits": 6176
     },
     {
      "rule": ">=15",
      "mcc": 0.25522429094476357,
      "precision": 0.3713520980832326,
      "recall": 0.1814232083350909,
      "flagged": 11582,
      "hits": 4301
     },
     {
      "rule": ">=20",
      "mcc": 0.21537280485635618,
      "precision": 0.46901792673421666,
      "recall": 0.10153119331842915,
      "flagged": 5132,
      "hits": 2407
     }
    ],
    "flow max_fanout": [
     {
      "rule": ">=3",
      "mcc": 0.18223015062158107,
      "precision": 0.06244638524195064,
      "recall": 0.6448306407390222,
      "flagged": 244802,
      "hits": 15287
     },
     {
      "rule": ">=4",
      "mcc": 0.20371397286084897,
      "precision": 0.08472746556230351,
      "recall": 0.5661197114776226,
      "flagged": 158402,
      "hits": 13421
     },
     {
      "rule": ">=5",
      "mcc": 0.21997670065115701,
      "precision": 0.10965835227219588,
      "recall": 0.49457966001602904,
      "flagged": 106923,
      "hits": 11725
     },
     {
      "rule": ">=6",
      "mcc": 0.2298511934840517,
      "precision": 0.13216512087577922,
      "recall": 0.43999662546927065,
      "flagged": 78924,
      "hits": 10431
     },
     {
      "rule": ">=7",
      "mcc": 0.23466367885958478,
      "precision": 0.15433943260030217,
      "recall": 0.38781794406715314,
      "flagged": 59570,
      "hits": 9194
     },
     {
      "rule": ">=8",
      "mcc": 0.23732278373736548,
      "precision": 0.1753598083873313,
      "recall": 0.34588939975534655,
      "flagged": 46761,
      "hits": 8200
     },
     {
      "rule": ">=9",
      "mcc": 0.23755307883571677,
      "precision": 0.19675148890092042,
      "recall": 0.30657611675876323,
      "flagged": 36940,
      "hits": 7268
     },
     {
      "rule": ">=10",
      "mcc": 0.2366775337532456,
      "precision": 0.2168076743721271,
      "recall": 0.2745602564643354,
      "flagged": 30022,
      "hits": 6509
     },
     {
      "rule": ">=12",
      "mcc": 0.23197115893211367,
      "precision": 0.25465688640092654,
      "recall": 0.22259248323280043,
      "flagged": 20722,
      "hits": 5277
     },
     {
      "rule": ">=15",
      "mcc": 0.212846257759799,
      "precision": 0.2942535818826067,
      "recall": 0.16113384232505168,
      "flagged": 12982,
      "hits": 3820
     },
     {
      "rule": ">=20",
      "mcc": 0.18617515421785105,
      "precision": 0.35533520793251444,
      "recall": 0.10127810351373012,
      "flagged": 6757,
      "hits": 2401
     }
    ],
    "flow in_out": [
     {
      "rule": ">=3",
      "mcc": 0.1446953648748126,
      "precision": 0.04283222074855951,
      "recall": 0.6565993166575274,
      "flagged": 363418,
      "hits": 15566
     },
     {
      "rule": ">=4",
      "mcc": 0.1713406353696407,
      "precision": 0.06227296079581361,
      "recall": 0.5777618424937782,
      "flagged": 219951,
      "hits": 13697
     },
     {
      "rule": ">=5",
      "mcc": 0.1935539936287622,
      "precision": 0.08636682911286994,
      "recall": 0.5031003501075632,
      "flagged": 138097,
      "hits": 11927
     },
     {
      "rule": ">=6",
      "mcc": 0.21155444996857972,
      "precision": 0.11462227629686982,
      "recall": 0.4371282743493483,
      "flagged": 90410,
      "hits": 10363
     },
     {
      "rule": ">=7",
      "mcc": 0.22752410660066916,
      "precision": 0.14780638114025793,
      "recall": 0.38241869490024044,
      "flagged": 61337,
      "hits": 9066
     },
     {
      "rule": ">=8",
      "mcc": 0.23704262288970565,
      "precision": 0.18176361957525392,
      "recall": 0.3321381870333657,
      "flagged": 43320,
      "hits": 7874
     },
     {
      "rule": ">=9",
      "mcc": 0.2399821309420402,
      "precision": 0.21453715155551328,
      "recall": 0.28535875479816086,
      "flagged": 31533,
      "hits": 6765
     },
     {
      "rule": ">=10",
      "mcc": 0.23960164119340535,
      "precision": 0.2472005790437263,
      "recall": 0.24490656768043195,
      "flagged": 23487,
      "hits": 5806
     },
     {
      "rule": ">=12",
      "mcc": 0.23290728629746846,
      "precision": 0.31241811035085165,
      "recall": 0.18104357362804235,
      "flagged": 13738,
      "hits": 4292
     },
     {
      "rule": ">=15",
      "mcc": 0.20897236084028364,
      "precision": 0.3916284403669725,
      "recall": 0.1152402244062935,
      "flagged": 6976,
      "hits": 2732
     },
     {
      "rule": ">=20",
      "mcc": 0.1637841605485845,
      "precision": 0.49923547400611623,
      "recall": 0.05508921415615641,
      "flagged": 2616,
      "hits": 1306
     }
    ],
    "flow in_through": [
     {
      "rule": ">=3",
      "mcc": 0.09291199186735508,
      "precision": 0.037865431797572305,
      "recall": 0.3469861222423757,
      "flagged": 217243,
      "hits": 8226
     },
     {
      "rule": ">=4",
      "mcc": 0.09679805477289795,
      "precision": 0.05308058649266884,
      "recall": 0.23883241236765512,
      "flagged": 106668,
      "hits": 5662
     },
     {
      "rule": ">=5",
      "mcc": 0.0988413407222478,
      "precision": 0.07231987847222222,
      "recall": 0.1686843548319062,
      "flagged": 55296,
      "hits": 3999
     },
     {
      "rule": ">=6",
      "mcc": 0.09781009495327858,
      "precision": 0.09403564148089695,
      "recall": 0.12063947357320623,
      "flagged": 30414,
      "hits": 2860
     },
     {
      "rule": ">=7",
      "mcc": 0.09470359764991025,
      "precision": 0.11777106717565951,
      "recall": 0.08718943771881722,
      "flagged": 17551,
      "hits": 2067
     },
     {
      "rule": ">=8",
      "mcc": 0.08806788163949648,
      "precision": 0.13676297436826373,
      "recall": 0.06369426751592357,
      "flagged": 11041,
      "hits": 1510
     },
     {
      "rule": ">=9",
      "mcc": 0.08158163338883624,
      "precision": 0.15258746840494877,
      "recall": 0.048382334331632006,
      "flagged": 7517,
      "hits": 1147
     },
     {
      "rule": ">=10",
      "mcc": 0.07329017797547495,
      "precision": 0.16261541360467308,
      "recall": 0.0364027502425444,
      "flagged": 5307,
      "hits": 863
     },
     {
      "rule": ">=12",
      "mcc": 0.05735804588139175,
      "precision": 0.17111567419575632,
      "recall": 0.021090817058252838,
      "flagged": 2922,
      "hits": 500
     },
     {
      "rule": ">=15",
      "mcc": 0.04358039616376369,
      "precision": 0.18375774260151412,
      "recall": 0.011262496309107015,
      "flagged": 1453,
      "hits": 267
     },
     {
      "rule": ">=20",
      "mcc": 0.03027024222591205,
      "precision": 0.208955223880597,
      "recall": 0.004724343021048636,
      "flagged": 536,
      "hits": 112
     }
    ],
    "flow in_caught": [
     {
      "rule": ">=3",
      "mcc": 0.11933851218262387,
      "precision": 0.033766380734671704,
      "recall": 0.6293077993841482,
      "flagged": 441830,
      "hits": 14919
     },
     {
      "rule": ">=4",
      "mcc": 0.13597676298322187,
      "precision": 0.04685127422600214,
      "recall": 0.5284093305774665,
      "flagged": 267378,
      "hits": 12527
     },
     {
      "rule": ">=5",
      "mcc": 0.15420916666864531,
      "precision": 0.06617892844754186,
      "recall": 0.44261188678449404,
      "flagged": 158555,
      "hits": 10493
     },
     {
      "rule": ">=6",
      "mcc": 0.1580232811548808,
      "precision": 0.07973290377156433,
      "recall": 0.3737292782722403,
      "flagged": 111121,
      "hits": 8860
     },
     {
      "rule": ">=7",
      "mcc": 0.16763075480063996,
      "precision": 0.10168484717572092,
      "recall": 0.3177120681655207,
      "flagged": 74072,
      "hits": 7532
     },
     {
      "rule": ">=8",
      "mcc": 0.16681129772399905,
      "precision": 0.11476796222558934,
      "recall": 0.27477116463491796,
      "flagged": 56758,
      "hits": 6514
     },
     {
      "rule": ">=9",
      "mcc": 0.16989861269792922,
      "precision": 0.13680220537560303,
      "recall": 0.23444552241953853,
      "flagged": 40628,
      "hits": 5558
     },
     {
      "rule": ">=10",
      "mcc": 0.16364825728481455,
      "precision": 0.1463332722720889,
      "recall": 0.2021765723204117,
      "flagged": 32754,
      "hits": 4793
     },
     {
      "rule": ">=12",
      "mcc": 0.15443398138589878,
      "precision": 0.1728371100004852,
      "recall": 0.1502509807229932,
      "flagged": 20609,
      "hits": 3562
     },
     {
      "rule": ">=15",
      "mcc": 0.14183073508504337,
      "precision": 0.2131614050689195,
      "recall": 0.1011093769772641,
      "flagged": 11245,
      "hits": 2397
     },
     {
      "rule": ">=20",
      "mcc": 0.1151678653161328,
      "precision": 0.2486105965172286,
      "recall": 0.05660775298435061,
      "flagged": 5398,
      "hits": 1342
     }
    ],
    "flow bridging": [
     {
      "rule": ">=3",
      "mcc": 0.22389736789479772,
      "precision": 0.07431020994136482,
      "recall": 0.77728097186485,
      "flagged": 247974,
      "hits": 18427
     },
     {
      "rule": ">=4",
      "mcc": 0.25365182322467555,
      "precision": 0.0972727981380639,
      "recall": 0.7369131480153541,
      "flagged": 179598,
      "hits": 17470
     },
     {
      "rule": ">=5",
      "mcc": 0.28263370413450956,
      "precision": 0.12470559816414034,
      "recall": 0.6968405956046737,
      "flagged": 132472,
      "hits": 16520
     },
     {
      "rule": ">=6",
      "mcc": 0.3080474870220024,
      "precision": 0.1554680910879955,
      "recall": 0.6531404226599739,
      "flagged": 99596,
      "hits": 15484
     },
     {
      "rule": ">=7",
      "mcc": 0.3303254836111602,
      "precision": 0.18945627780621285,
      "recall": 0.6089340701058759,
      "flagged": 76197,
      "hits": 14436
     },
     {
      "rule": ">=8",
      "mcc": 0.3476708594807845,
      "precision": 0.22501854224259996,
      "recall": 0.5630826338212342,
      "flagged": 59324,
      "hits": 13349
     },
     {
      "rule": ">=9",
      "mcc": 0.3628365906418417,
      "precision": 0.26341077987528827,
      "recall": 0.5203104568270975,
      "flagged": 46828,
      "hits": 12335
     },
     {
      "rule": ">=10",
      "mcc": 0.37318644730453104,
      "precision": 0.30198138617029785,
      "recall": 0.47766482473531024,
      "flagged": 37499,
      "hits": 11324
     },
     {
      "rule": ">=12",
      "mcc": 0.3801785555802338,
      "precision": 0.3774301766298856,
      "recall": 0.39389209937992997,
      "flagged": 24741,
      "hits": 9338
     },
     {
      "rule": ">=15",
      "mcc": 0.3700094752521429,
      "precision": 0.48236201697173714,
      "recall": 0.290125279453326,
      "flagged": 14259,
      "hits": 6878
     },
     {
      "rule": ">=20",
      "mcc": 0.32189070538710607,
      "precision": 0.611244019138756,
      "recall": 0.1724385202682752,
      "flagged": 6688,
      "hits": 4088
     }
    ],
    "flow lw_at_calls": [
     {
      "rule": ">=2",
      "mcc": 0.11473105225310556,
      "precision": 0.02439402280124558,
      "recall": 0.8766609018433374,
      "flagged": 851971,
      "hits": 20783
     },
     {
      "rule": ">=3",
      "mcc": 0.15186500089719546,
      "precision": 0.03635716419485651,
      "recall": 0.8573417134179778,
      "flagged": 559037,
      "hits": 20325
     },
     {
      "rule": ">=4",
      "mcc": 0.19174179558771326,
      "precision": 0.054113236343126356,
      "recall": 0.8255789429282491,
      "flagged": 361686,
      "hits": 19572
     },
     {
      "rule": ">=5",
      "mcc": 0.2314768213633199,
      "precision": 0.07724743344210552,
      "recall": 0.7928459948538407,
      "flagged": 243322,
      "hits": 18796
     },
     {
      "rule": ">=6",
      "mcc": 0.2696137491875445,
      "precision": 0.10566690393971304,
      "recall": 0.7576665120006749,
      "flagged": 169987,
      "hits": 17962
     },
     {
      "rule": ">=7",
      "mcc": 0.3030186754312301,
      "precision": 0.13790528750557968,
      "recall": 0.7167503269076644,
      "flagged": 123215,
      "hits": 16992
     },
     {
      "rule": ">=8",
      "mcc": 0.33176639663477203,
      "precision": 0.17253657487091223,
      "recall": 0.6765512295946345,
      "flagged": 92960,
      "hits": 16039
     },
     {
      "rule": ">=9",
      "mcc": 0.35582446813170593,
      "precision": 0.20931202803621343,
      "recall": 0.6348757750875269,
      "flagged": 71907,
      "hits": 15051
     },
     {
      "rule": ">=10",
      "mcc": 0.37517018749850994,
      "precision": 0.24731239553092285,
      "recall": 0.5929050491416037,
      "flagged": 56835,
      "hits": 14056
     },
     {
      "rule": ">=11",
      "mcc": 0.38618218278130734,
      "precision": 0.28247382284433026,
      "recall": 0.5473488842957777,
      "flagged": 45937,
      "hits": 12976
     },
     {
      "rule": ">=12",
      "mcc": 0.39624403469136976,
      "precision": 0.32003305080228156,
      "recall": 0.5064748808368836,
      "flagged": 37518,
      "hits": 12007
     }
    ]
   },
   "keys": [
    "fuzhengwei__itstack-demo-design@5c0bc0270142",
    "LaiFeng-Android__SopCastComponent@a95bc36d8ddb",
    "jcabi__jcabi-github@e7033364cf2b",
    "JimSeker__opengl@4f9d94b97263",
    "deeplearning4j__deeplearning4j@4c22ac5fe4a8",
    "sofastack__sofa-boot@696b17a36ee8",
    "coding-parrot__Low-Level-Design@b78735e2824d",
    "hongfurui2014__exam_online_hongfurui@01ed41f99479",
    "springfox__springfox@ab5868471cdb",
    "argouml-tigris-org__argouml@be952fcfa774",
    "xuexiangjys__XUI@111e6008ccd9",
    "hub4j__github-api@f351e377db81",
    "szerhusenBC__jwt-spring-security-demo@dcf718c67c0d",
    "netease-im__camellia@fec12c8ee62b",
    "Jackson0714__PassJava-Platform@a7ce345b4ea8",
    "bitcoinj__bitcoinj@80f3920a0f42",
    "kaedea__android-dynamical-loading@4113444be3a1",
    "flavienlaurent__datetimepicker@0f5d3999955e",
    "sxpl__FaceAC@d7b85941d666",
    "Graylog2__graylog2-server@a47918094637",
    "vicc1024__OnePush@72c77b279453",
    "apache__tsfile@eb733133b9ee",
    "FangWW__Document@d4d6ccd5d725",
    "JetBrains__xodus@18f573765aff",
    "Multiverse__Multiverse-Core@34185b90a940",
    "Ishan-sinha__DSA-for-SDE-interview@09ae6e711754",
    "apache__shardingsphere@f4acdb6e44b3",
    "AbrahamCaiJin__CommonUtilLibrary@dfc5736d167e",
    "farmerbb__SecondScreen@29949c4c1ab7",
    "ssssssss-team__spider-flow@c799cca99c7d",
    "micronaut-projects__micronaut-data@804ba18b28d1",
    "Linxfeng__flow-eda@55533222469e",
    "rest-assured__rest-assured@257eed1bdccf",
    "Jinnrry__RobotHelper@b66f6c6ae5b8",
    "razerdp__BasePopup@34f01915cb28",
    "CodeIntelligenceTesting__jazzer@a4e09fbbc775",
    "Shadows-of-Fire__Apotheosis@f2e76862ed9f",
    "crossoverJie__cim@8863d9f6d76d",
    "CodePlato3721__shiro-redis@df637869bbcc",
    "dromara__disjob@2f92565c7a66",
    "micronaut-projects__micronaut-core@8e05aa570aad",
    "claritylab__lucida@3256bfa84be2",
    "XndroidDev__Xndroid@8c363f7fecf2",
    "Xunzhuo__Algorithm-Guide@019eafeaa5de",
    "CarGuo__GSYRickText@0268bc634e44",
    "heibaiying__BigData-Notes@3898939aca38",
    "OpenTSDB__asynchbase@40a5c8b8d4f6",
    "JessYanCoding__AndroidAutoSize@e402ecdd998e",
    "alexvasilkov__GestureViews@786c2267e6c9",
    "open-scratch__teaching-open@513b05fcddc5",
    "oshi__oshi@70659ba7e85d",
    "MCreator__MCreator@4d903de9dc4c",
    "DHD2280__Oxygen-Customizer@9d84b898be9c",
    "eclipse-vertx__vert.x@1877ab6b09f2",
    "smartloli__EFAK@d3bfcf2338a9",
    "quarkiverse__quarkus-langchain4j@b81c73425313",
    "crazycodeboy__TakePhoto@31a222705b52",
    "airbnb__native-navigation@9cf50bf9b751",
    "MinecraftForge__MCPConfig@751a4f362ef1",
    "jeequan__jeepay@e1ac9086d679",
    "SimonVT__schematic@302b4d1e29dd",
    "daimajia__little-bear-dictionary@af41a915aa67",
    "signalapp__Signal-Server@8edf3488f7d9",
    "appdevforall__CodeOnTheGo@795f19001333",
    "EnterpriseQualityCoding__FizzBuzzEnterpriseEdition@4922c077c07a",
    "iMeiji__Toutiao@e8be6039b09d",
    "linkedin__coral@9d9471909673",
    "citerus__dddsample-core@d8b896254ed4",
    "adityatandon15__Low-Level-Design-Course@e9128270e166",
    "floci-io__floci@7e6439cf8654",
    "janheinrichmerker__material-intro@41f8072540b2",
    "LlamaLad7__MixinExtras@613b41832759",
    "pedrovgs__EffectiveAndroidUI@b9e6fcc795de",
    "Geniusay__ChopperBot@79b7449c8cbd",
    "alkacon__opencms-core@2890a0aeb64c",
    "synthetichealth__synthea@bd8a52ba0a54",
    "pentaho__pentaho-kettle@c2350ef4e26e",
    "OCNYang__Android-Animation-Set@8484475e59d1",
    "apache__flink-statefun@accd75ea0109",
    "stanfordnlp__CoreNLP@e31428cdf39a",
    "daniulive__SmarterStreaming@78b2b9a47dcf",
    "nageoffer__congomall@1c52d8456323",
    "mrniko__netty-socketio@e97fbe126dd8",
    "mcxtzhang__SuspensionIndexBar@599c709a02f8",
    "AntennaPod__AntennaPod@3d105d598dfa",
    "segler-alex__RadioDroid@4325633ab3eb",
    "JSQLParser__JSqlParser@220d0ed4a82c",
    "birajpatel__GridListViewAdapters@33539a02c25e",
    "ashishps1__awesome-system-design-resources@25724090f7dd",
    "ihmcrobotics__ihmc-open-robotics-software@02848ca3dcec",
    "alibaba__arthas@2b6d0e59bd37",
    "momosecurity__momo-code-sec-inspector-java@3ee4ac383ccc",
    "amirzaidi__Launcher3@5605dd10845b",
    "zhisheng17__flink-learning@d731cee76180",
    "Baeldung__spring-security-oauth@1431de745484",
    "CodingDocs__springboot-guide@c9d3479f879a",
    "wfh45678__radar@43869a30597c",
    "cyhbyw__springBoot_atguigu@e0e419ee555b",
    "williamfiset__algorithms@08c6d5f3cbee",
    "locationtech__jts@5a0a73632216",
    "yudaocode__SpringBoot-Labs@6c12efaed06d",
    "yangchaojiang__ZoomPreviewPicture-@e45614c863d4",
    "aleksandr-m__gitflow-maven-plugin@7dc9c5ac248c",
    "alibaba__nacos@7f71d44f8805",
    "ShaftHQ__SHAFT_ENGINE@dac2b2f343b8",
    "HotBitmapGG__bilibili-android-client@125e8d839ca6",
    "jblough__Android-Pdf-Viewer-Library@d9d2b26a2d69",
    "clojure__clojure@807285bfc388",
    "dongjunkun__GanK@7c296610e38d",
    "menacher__java-game-server@36bd748dcfcf",
    "ScottOaks__JavaPerformanceTuning@0469fd9ccac9",
    "thinkaurelius__titan@ee226e52415b",
    "p6spy__p6spy@e0aa88e82cea",
    "rrezartprebreza__spring-boot-skills@42bd5f1240be",
    "donkingliang__GroupedRecyclerViewAdapter@9be1f60792ae",
    "bevy__photo-editor-android@e98a95b74ee7",
    "chentao0707__SimplifyReader@ae24bdbb6fdb",
    "smuyyh__BookReader@fceb08925ca3",
    "wenmingvs__WeiBo@c8b2d59a805d",
    "InfernalSuite__AdvancedSlimePaper@031913915008",
    "justauth__JustAuth@694bbf1b010d",
    "Atmosphere__atmosphere@4f29b171768d",
    "apolloconfig__apollo@ea356770c639",
    "MagicMashRoom__SuperCalendar@a897fb20f670",
    "iflytek__astron-agent@468a676f2d84",
    "javahuang__SurveyKing@5de0d05b682e",
    "allicen__Java-1000@614c2af783aa",
    "roboguice__roboguice@d96250c41149",
    "ehrbase__ehrbase@580ea750b209",
    "LSPosed__LSPosed@df74d83eb03a",
    "DayorNight__BLCS@2003a58edf85",
    "shuzheng__zheng@7005c0a775e6",
    "kite-sdk__kite@72bfb4b1a881",
    "cryptomator__cryptomator@01149fcc1dfa",
    "jtablesaw__tablesaw@e36c3ff3c9e2",
    "neevek__Paginize@07590e4fe2c9",
    "hibernate__hibernate-orm@37616099b745",
    "x0b__rcx@d98c4d6f0a69",
    "wepe__DataCastle-Solution@244587971b11",
    "shwenzhang__AndResGuard@e4df245d82f2",
    "Telegram-FOSS-Team__Telegram-FOSS@10da5406ed92",
    "mirkosertic__Bytecoder@67bb35966931",
    "zfdang__Android-Touch-Helper@d896dc13954c",
    "briandilley__jsonrpc4j@59ff0c955087",
    "jsonzou__jmockdata@13064f81bf3b",
    "youlookwhat__DesignPattern@aeed0759c023",
    "ushahidi__SMSSync@01b0271d87c6",
    "Sayi__poi-tl@81edcbd9227a",
    "googleapis__google-api-java-client@9e0a9f014ae0",
    "risesoft-y9__Data-Labeling@d271a14a974d",
    "languagetool-org__languagetool@535904c66ac7",
    "blundell__QuickSand@5837d32f641d",
    "h6ah4i__android-advancedrecyclerview@5213b003748c",
    "MisterBooo__LeetCodeAnimation@e853d7a5a893",
    "leck995__WutheringWavesTool@d08a16ad35b3",
    "Genymobile__gnirehtet@1eb2e58bc91e",
    "keycloak__keycloak-quickstarts@138645852a52",
    "Flameish__Novel-Grabber@7a29e4683008",
    "apache__hertzbeat@c0b477906d26",
    "misakuo__svgtoandroid@7011ee1e94bb",
    "code4craft__webmagic@67816a19d68a",
    "in28minutes__spring-master-class@7f4d3d4d8414",
    "apache__skywalking@1527483d9603",
    "wenmingvs__AndroidProcess@0c05dd14279c",
    "rieckpil__blog-tutorials@ca677461d455",
    "jindrapetrik__jpexs-decompiler@cde1cc21aeba",
    "dromara__myth@02b1b86abba1",
    "jenkinsci__build-monitor-plugin@23299e69bdf2",
    "apereo__cas@5cd513538125",
    "komoot__photon@0c16b33dd7fb",
    "jjoe64__GraphView-Demos@708bcdfa6ee4",
    "eclipse-collections__eclipse-collections@b0ea5ba4a1c1",
    "yayaa__LocationManager@e4897fd68fb8",
    "reark__reark@71d6319a3bb3",
    "intoolswetrust__jd-cli@2b1b1530ada8",
    "littleRich__VirtualLocation@7eda42b23c41",
    "esl-client__esl-client@67fa4ece90c8",
    "daimajia__AndroidSwipeLayout@5f8678b04751",
    "google__tsunami-security-scanner-plugins@9e36247b377e",
    "openraven__magpie@734064674425",
    "mochat-cloud__mochat-java@136475f9df04",
    "DymanZy__EasyShow3D@f2155466c359",
    "jcodec__jcodec@4ba922aca445",
    "mthli__Mount@522a82c692d1",
    "macrozheng__springcloud-learning@8c8dab449343",
    "albertlatacz__java-repl@5fb4d89637cf",
    "vestrel00__android-dagger-butterknife-mvp@d167f0c2dd60",
    "wdullaer__MaterialDateTimePicker@f849a5c2704c",
    "lets-blade__blade@e62830483310",
    "elttam__semgrep-rules@244268562cc9",
    "dromara__Sa-Token@cb191342372c",
    "liquibase__liquibase@b13b98ed949a",
    "aragozin__jvm-tools@4321b54dc0b4",
    "trello-archive__RxLifecycle@0dabd1c4322e",
    "stephanenicolas__toothpick@8dab571ec2c1",
    "Grasscutters__Grasscutter@f373827a83d3",
    "lenve__javaboy-code-samples@5e7af1d93a4a",
    "jsksxs360__AHANLP@77d1e324665b",
    "zhangkaitao__spring4-showcase@3ddf718538a4",
    "trinodb__trino@94ff7cced1ac",
    "HannahMitt__HomeMirror@566c03d3388e",
    "Qihoo360__ArgusAPM@75ead19ca98a",
    "yu120__neural@63a69bcdce7b",
    "2227324689__gpmall@c5dd5bacb052",
    "wangdan__AisenWeiBo@71e62bfb0762",
    "jhy__jsoup@0c508f17a52d",
    "WeBankFinTech__DataSphereStudio@4af60cc6f5ae",
    "lyj8330328__leyou@b2cc07874adf",
    "MinecraftForge__MinecraftForge@7d0bd1898fd0",
    "google__tsunami-security-scanner@5dd969255145",
    "ModelioOpenSource__Modelio@d3c773fea6b0",
    "YoKeyword__Fragmentation@0394930a3e23",
    "Wizcorp__phonegap-facebook-plugin@544cc06b0968",
    "NVIDIA__grcuda@b1f531a844d2",
    "flyway__flyway@8c96fdd17389",
    "justified__tedis@7bfdf35de06d",
    "jagrosh__MusicBot@859e5c5862de",
    "swagger-api__swagger-core@04558121268f",
    "ModelEngine-Group__app-platform@33d528309813",
    "kaushikgopal__RxJava-Android-Samples@b84865252c20",
    "rememberber__WePush@e0f24162eacc",
    "yangxiufeng666__Micro-Service-Skeleton@d31b13a0c01c",
    "makejavas__EasyCode@d0fc90088995",
    "cxapython__unidbg-server@b545e7224a68",
    "lenve__vhr@03abbd35af24",
    "mgarin__weblaf@45b772c0eaf2",
    "648540858__wvp-GB28181-pro@2b656f4e5514",
    "dinuscxj__LoadingDrawable@db4ceb6b90ca",
    "droidefense__engine@067e43ee7a3a",
    "opensearch-project__OpenSearch@0ab78484cb55",
    "Flipboard__bottomsheet@2792f24d60a1",
    "bertsir__zBarLibary@0ad8e20a03cb",
    "sofastack__sofa-jarslink@ecd07ed114b8",
    "Beseting__PlanA@e1ed0df9529a",
    "junit-team__junit-framework@565a0baae8d9",
    "jphp-group__jphp@eefaac6d8195",
    "fpvout__DigiView-Android@42ae75d2eab0",
    "DImuthuUpe__AndroidPdfViewer@e62698bebb24",
    "mxdldev__android-mvp-mvvm-flytour@97700aa89f0a",
    "renatoathaydes__rawhttp@609456c960e8",
    "gocd__gocd@90c5a2ce9020",
    "cloudera__flume@1d7535638556",
    "frogermcs__AndroidDevMetrics@10dee8ac2dd8",
    "AChep__AcDisplay@1e05cdae3524",
    "xkcoding__spring-boot-demo@87a142f9604c",
    "prscX__react-native-photo-editor@04a120ca8d37",
    "ddd-by-examples__library@5225ff7a0f0c",
    "russelarms__OffsetAnimator@310199b8ba06",
    "remkop__picocli@10509c0af89a",
    "FlowCI__flow-core-x@df5cdacae514",
    "asciidoctor__asciidoctorj@4a410d28a9b8",
    "microsoft__typespec@bcdbe13e098d",
    "swaldman__c3p0@8562608d9d0f",
    "apache__pinot@b99203c60261",
    "apache__amoro@6af75bbe23b7",
    "xuyulong2017__my-java-demo@3ddd3dd7896c",
    "alibaba__freeline@818e5de64f63",
    "shuzijun__leetcode-editor@ac391f9fe766",
    "halzhang__StartupNews@05b04cec88ab",
    "Swati4star__Images-to-PDF@54576589b0c4",
    "liuguangqiang__IPicker@db643cff3b82",
    "java-native-access__jna@a800ca831307",
    "simpligility__android-maven-plugin@acaf0eec01d0",
    "google__bindiff@13c437afa074",
    "Gathin23__cleanyourtv@f9f0c5353e65",
    "ltsopensource__light-task-scheduler@b61e6ae4320d",
    "google__smali@1a36aa30d18d",
    "Doikki__DKVideoPlayer@79a8c9267812",
    "AnySoftKeyboard__AnySoftKeyboard@be4f8f747d32",
    "hellokaton__write-readable-code@1883256af4b0",
    "supertokens__supertokens-core@8703a12c2159",
    "sqlancer__sqlancer@1d797ee53631",
    "DitriXNew__EDT-MCP@d0e01f33d06d",
    "vipshop__vjtools@2f780edd504e",
    "pavansolapure__opencodez-samples@f5ef3de060cd",
    "guiying712__AndroidModulePattern@494e7deda04e",
    "mcxiaoke__xBus@ff64742fe134",
    "gunnarmorling__1brc@db064194be37",
    "paulroehr__EazeGraph@ce5e68ecc70e",
    "youth5201314__banner@777c7dbfaa0a",
    "MCRcortex__voxy@5bf33350a1cc",
    "rubenlagus__TelegramBots@15ff4c479671",
    "Q-1515__reggie_parent@042861fa6ebd",
    "mik3y__usb-serial-for-android@6a9c61f1fa16",
    "iohao__ioGame@835e6aad7a18",
    "scribejava__scribejava@8970e8eeb0af",
    "oblador__react-native-shimmer@f1c379a3f336",
    "Blankj__awesome-java-leetcode@0d17728bfbe1",
    "wgpsec__fofa_viewer@ff2848a346b9",
    "quicktheories__QuickTheories@a963eded0604",
    "guolindev__LitePal@8ad8322cc6f8",
    "tanyaofei__minecraft-fakeplayer@88dd479a5590",
    "alibaba__spring-cloud-alibaba@858aa8d58d2e",
    "fengzhizi715__NetDiscovery@2d118210e8ef",
    "mybatis__mybatis-dynamic-sql@3b8143ba10e7",
    "koushikkothagal__java-backend-bootcamp@c3e944e81a88",
    "zfile-dev__zfile@775b0172f3b1",
    "apache__hugegraph@75ea5c7dcf5b",
    "antlr__antlr3@7bd56e65a566",
    "TommyLemon__Android-ZBLibrary@61925fef3557",
    "kevalpatel2106__PasscodeView@7c5b93b10bc6",
    "puniverse__capsule@291a54e501a3",
    "rayokota__kareldb@78e10ec77f6a",
    "stanford-futuredata__macrobase@ae7b655ef30b",
    "leibnitz27__cfr@c4145259dfcd",
    "Mishiranu__Dashchan@b78d82bd1db8",
    "Blankj__AndroidUtilCode@7b4caf9e5440",
    "xuminwlt__j360-dubbo-app-all@fc32b0b07417",
    "chillzhuang__SpringBlade@4995ddb714a5",
    "Krupen__FabulousFilter@cabc9eb54610",
    "Meituan-Dianping__walle@f78edcf1117a",
    "CrawlScript__WebCollector@17f3b83cca5f",
    "iisquare__fs-project@00565a8063fa",
    "kestra-io__kestra@bad4d5b551cd",
    "HiveGamesOSS__Chunker@50aaf6d82e8b",
    "soot-oss__heros@091e3bd58505",
    "527515025__springBoot@8fadfc312409",
    "SpongePowered__Mixin@4053421aa10a",
    "Tencent__VasSonic@59936beff656",
    "guoguibing__librec@296082c072ce",
    "SuperMonster003__AutoJs6@ed3eb10e88db",
    "JorgeCastilloPrz__FABProgressCircle@31f1cf9de81a",
    "libreliodev__android@a1f20eb44fe6",
    "scwang90__SmartRefreshLayout@224db48f8af8",
    "avjinder__Minimal-Todo@83bf4c6f56b8",
    "journeyapps__zxing-android-embedded@d09b7c76c312",
    "WuKongOpenSource__Wukong_nocode@256ab5bf6ee9",
    "LiveTyping__CannyViewAnimator@6e3789dec637",
    "kenglxn__QRGen@27350e7621cd",
    "summitt__Nope-Proxy@38a7c3411c07",
    "itisaid__Doris@d925329bef8c",
    "wuyouzhuguli__SpringAll@614d2578d949",
    "warkiz__IndicatorSeekBar@1a6a8a666aa3",
    "todoroo__astrid@4fc5c7714fb1",
    "kumaransg__LLD@1698cc6f993a",
    "AntiqueAtlasTeam__AntiqueAtlas@b706821d3f02",
    "devicehive__devicehive-java-server@905e3b932ddc",
    "daimajia__AndroidImageSlider@e318cabdef66",
    "vangao1989__cloudE@be4b925ae04f",
    "bezkoder__spring-boot-spring-security-jwt-authentication@096e106a6d80",
    "redis__jedis@66fbb8b04afc",
    "ribot__ribot-app-android@01da5104df67",
    "dbamman__book-nlp@7a09e01c6ce7",
    "dropwizard__metrics@2cc7a5006c43",
    "alipay__SoloPi@47d12f490448",
    "EssentialsX__Essentials@e70bdb817c75",
    "seatgeek__android-PlacesAutocompleteTextView@80f68a82e47a",
    "newbiechen1024__NovelReader@0b8e281b30be",
    "greenrobot__greenDAO@0bbb338e17c4",
    "dremio__dremio-oss@799ccbda47e6",
    "google__myanmar-tools@13e4af6aaac6",
    "Javen205__IJPay@528ad6084d55",
    "apache__gravitino@bda25bd5c16a",
    "IUDevman__gamesense-client@62061a43fea3",
    "bethington__ghidra-mcp@8e4644e6cc78",
    "aress31__openapi-parser@3e0a0e760bda",
    "weibocom__motan@4c18b71e4491",
    "itsallcode__openfasttrace@e51e323b3b27",
    "redisson__redisson@33b143ae20b3",
    "thealeksandr__PFLockScreen-Android@ff5b7cd11a7d",
    "LFDT-web3j__web3j@b126b4801824",
    "Netflix__zuul@908894af8cae",
    "leangen__graphql-spqr@2221af76c0da",
    "yixia__VitamioBundle@77bd421e6ae8",
    "sensorsdata__sa-sdk-android@82b48007b699",
    "jprante__elasticsearch-knapsack@2f4fb4dadb25",
    "apache__commons-lang@b9b30efb01e8",
    "openmhealth__shimmer@9c1430dc6965",
    "Justson__AgentWeb@9efb1519f2f7",
    "protegeproject__protege@bf03cccc65ea",
    "Nightonke__LeeCo@01a146c4b51c",
    "Netflix__eureka@793de0a7e7f8",
    "callicoder__spring-boot-react-oauth2-social-login-demo@1b77669e0ca3",
    "DuanYan007__markitdown@f1496da04999",
    "line__armeria@71581491c7a7",
    "hantsy__spring-reactive-sample@f4ff9595c333",
    "SonarSource__sonarqube@07b588ec8b35",
    "apache__incubator-kie@f81eb19a6b97",
    "GlowstoneMC__Glowstone@e9aeaa463303",
    "enso-org__enso@4135f929f104",
    "troyzhxu__bean-searcher@cc34e36ba0d8",
    "EggsBlue__LuliChat@8ea425aa0965",
    "dunwu__db-tutorial@47d7d1552f1b",
    "yourkevin__NiterForum@402041ac2f71",
    "apache__doris@1bb35373ee07",
    "PrototypeZ__SaveState@18c2381c98b8",
    "openjfx__samples@605de7f9fac6",
    "java-decompiler__jd-gui@b3c1ced04e57",
    "minio__minio-java@a2bad3e77a5b",
    "Smart-Paocai__violet_Box@076dc842d7b5",
    "natario1__CameraView@b279ffaf5791",
    "ManuelPeinado__FadingActionBar@1c148b918672",
    "benniaobuguai__android-dynamic-action@e928b01bfbdb",
    "lysine-dev__retrofit@c7ef8b721235",
    "DeemOpen__zkui@1b3e7c133ab7",
    "thekirankumar__carstream-android-auto@e3922f8911d2",
    "iBotPeaches__Apktool@fd9d5d4dc7e4",
    "monkeyWie__proxyee@c2c5bb4ccac0",
    "antlr__antlr4-intellij-adaptor@c6cbe71d89e5",
    "wyouflf__xUtils3@c8e6fd6623e9",
    "openjdk__loom@16ac3e1ea3f4",
    "johnkil__Android-RobotoTextView@1341602f16c0",
    "dbeaver__dbeaver@2a4137fa7a12",
    "litesuits__android-common@4aa89fdf605c",
    "youngyangyang04__mini-spring@ee8df94a7557",
    "theonedev__onedev@8f64006bfb82",
    "ibinti__bugvm@0af43ca518df",
    "vsch__flexmark-java@bcfe84a3ab6d",
    "WiringProject__Wiring@da0b6b9282ae",
    "DuGuQiuBai__Java@f7aa7398c6e0",
    "Grt1228__chatgpt-java@ae761b894508",
    "gzu-liyujiang__AndroidPicker@0b9f19abaaff",
    "gyf-dev__ImmersionBar@8cac10cd83d8",
    "Nightonke__CoCoin@5566b054856d",
    "notHide__Hide-Music-Player@b82b93c321d3",
    "goldmansachs__obevo@133ce757ae80",
    "apache__casbin-jcasbin@38766ce5c270",
    "Byron4j__CookBook@9ed8311243d2",
    "ahorn__android-rss@4f0bd7cdf2c1",
    "plast-lab__doop@33a0cee3d5a0",
    "Col-E__Recaf@909012806d89",
    "onthegomap__planetiler@a7bf72e80900",
    "fengyouchao__sockslib@fc834badb779",
    "wxiaoqi__Spring-Cloud-Platform@349ad0d6a546",
    "openremote__core@ea8f1ca7d43f",
    "kyngs__LibreLogin@5cae5bd01fa3",
    "fandreuz__TUI-ConsoleLauncher@058f54116c41",
    "anzaizai__EasyRefreshLayout@742672ce1705",
    "github__copilot-sdk@ca1103fb47dd",
    "mylhyl__Android-CircleDialog@2f51f8e4bf02",
    "uniVocity__univocity-trader@098bb36988bf",
    "huangyanbin__smartTable@fe975d333a79",
    "YeautyYE__netty-websocket-spring-boot-starter@a2b7060b2acd",
    "pdinklag__MinecraftStats@9ac55293ddb4",
    "gedoor__MyBookshelf@bb5a99058f38",
    "chenBingX__SuperTextView@058f4e2730f9",
    "springdoc__springdoc-openapi-demos@f700e180c4bc",
    "StarRocks__starrocks@99fc94e37052",
    "ElderDrivers__EdXposed@8f2308cdde0a",
    "kongqw__OpenCVForAndroid@756b157e9c53",
    "eclipse-californium__californium@1ca3841a519c",
    "YunaiV__yudao-cloud@19f73d31e03f",
    "YeDaxia__JApiDocs@788546cb1520",
    "ashishps1__awesome-low-level-design@31595db8c21a",
    "spring-projects__spring-data-elasticsearch@ae43e91cf1cd",
    "allenai__science-parse@f83983aa1b89",
    "417511458__jbone@70cee0c4803b",
    "wells2333__sg-exam@4a7215ace7f5",
    "CellularPrivacy__Android-IMSI-Catcher-Detector@a51eb8fdf360",
    "eleme__UETool@e4967a5fae89",
    "AbdullahShahid01__Rent-a-Car-Management-System@3cd6a17362cd",
    "triplea-game__triplea@2c0ec34ea3d3",
    "weirdmachine64__GhidraGPT@364e3f51e977",
    "xuchengsheng__spring-reading@9911cbb4df10",
    "datastax__jvector@4f13ff42e93f",
    "youlookwhat__ByRecyclerView@c83439d3946f",
    "lukas-krecan__JsonUnit@14285c4f0abe",
    "spring-ai-alibaba__deepresearch@7f009adf56fa",
    "ichason__CPosed@df45265e1c5e",
    "CogComp__cogcomp-nlp@099af6a32b49",
    "apache__shardingsphere-elasticjob@6697fd0e87f8",
    "devgianlu__Aria2App@dd6cbc9e7b17",
    "sunilpaulmathew__De-Bloater@380306ff914a",
    "xpipe-io__xpipe@5563d9fc476b",
    "uber__okbuck@87682cd5c70f",
    "boxme__ParallaxHeaderViewPager@3fe677e920ee",
    "NLPchina__ansj_seg@50787ca2c703",
    "kerwincui__FastBee@e4ed6edbd65f",
    "bewantbe__audio-analyzer-for-android@6cc84dc78981",
    "opengoofy__hippo4j@c734d00ec1e5",
    "lukaspili__Reactive-Billing@ecbf6de289b2",
    "zeromq__jeromq@3908fe3dabcb",
    "PortSwigger__burp-extensions-montoya-api@daccdcaafb47",
    "ongres__stackgres@894466c23e02",
    "callstack__react-native-fbads@78935205b95c",
    "guardianproject__haven@1e070fb21bff",
    "ragdroid__Dahaka@4a7d48d8ceb1",
    "RudeCrab__rude-java@c8e2fc7a4f4c",
    "sockeqwe__mosby@c234625fdfb4",
    "88250__solo@7dc3c15233ef",
    "topi314__LavaSrc@0ef6bc31d2b4",
    "qunarcorp__qmq@5abc92f4eacb",
    "jingsewu__open-wes@9d09311ab08e",
    "nayuki__QR-Code-generator@3c6d0b3cefb4",
    "zhihu__Matisse@21591aebe73a",
    "Drun1baby__JavaSecurityLearning@33dec526f6aa",
    "chaizhidream__examOnline@44c65838b428",
    "alibaba__Sentinel@a3f40ba8e900",
    "Earthcomputer__EnchantmentCracker@311d29136cd7",
    "OctoGramApp__OctoGram@895d766d7277"
   ]
  },
  {
   "population": "brain_method [all] method: 491 repositories, 2992338 units in the universe, 9440 positives",
   "set_halves": null,
   "level": "method",
   "oracle": "brain_method",
   "n_repos": 491,
   "n_units": 2992338,
   "n_positives": 9440,
   "spearman_size_width": 0.6321198773850362,
   "competitors": {
    "size_calls": "nloc x [internal call >= 1]",
    "size": "nloc",
    "complexity": "tokens",
    "count": "vars count [all]"
   },
   "outlier": [
    {
     "form": "lw max [text,unit,all]",
     "mcc": 0.27863762814323095,
     "precision": 0.1063452306407848,
     "recall": 0.755614406779661,
     "flagged": 67074,
     "hits": 7133,
     "vs_size_calls": {
      "value": 0.09984397395122599,
      "lo": 0.07635842753072589,
      "hi": 0.11888423427848552,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.15757064641558077,
      "lo": 0.129508122449767,
      "hi": 0.17907899145677042,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.13429248034118835,
      "lo": 0.11095894691094524,
      "hi": 0.154377681258752,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.1040133194344553,
      "lo": 0.08412860980380021,
      "hi": 0.11815001792827817,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "lw over7 [loop,role,all]",
     "mcc": 0.26729743552144813,
     "precision": 0.08378854272965564,
     "recall": 0.8871822033898306,
     "flagged": 99954,
     "hits": 8375,
     "vs_size_calls": {
      "value": 0.08850378132944317,
      "lo": 0.07295383934809674,
      "hi": 0.1034508645829553,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.14623045379379795,
      "lo": 0.12616722999109634,
      "hi": 0.16406250558271668,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.12295228771940553,
      "lo": 0.10586025997489434,
      "hi": 0.14085865940467554,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.09267312681267248,
      "lo": 0.0801087534358606,
      "hi": 0.1031782490017153,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,unit,all]",
     "mcc": 0.266975936085097,
     "precision": 0.08902456982974433,
     "recall": 0.832521186440678,
     "flagged": 88279,
     "hits": 7859,
     "vs_size_calls": {
      "value": 0.08818228189309205,
      "lo": 0.07002495776762649,
      "hi": 0.10338052560168706,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.14590895435744683,
      "lo": 0.12338262810006992,
      "hi": 0.16331751771628455,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.1226307882830544,
      "lo": 0.1043536045688774,
      "hi": 0.13959083555240367,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.09235162737632135,
      "lo": 0.07804557759932976,
      "hi": 0.10245752925407484,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,unit,locals]",
     "mcc": 0.24695818670988853,
     "precision": 0.09470177901922416,
     "recall": 0.6716101694915254,
     "flagged": 66947,
     "hits": 6340,
     "vs_size_calls": {
      "value": 0.06816453251788357,
      "lo": 0.05660858655910772,
      "hi": 0.07976115131562536,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.12589120498223835,
      "lo": 0.1106601073072831,
      "hi": 0.13929317579595632,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.10261303890784593,
      "lo": 0.09188245491817143,
      "hi": 0.11591291918375604,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.07233387800111288,
      "lo": 0.06231703265435504,
      "hi": 0.08285377151852169,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "MaxLive [text,unit,locals]  (Crichton)",
     "mcc": 0.24695818670988853,
     "precision": 0.09470177901922416,
     "recall": 0.6716101694915254,
     "flagged": 66947,
     "hits": 6340,
     "vs_size_calls": {
      "value": 0.06816453251788357,
      "lo": 0.05660858655910772,
      "hi": 0.07976115131562536,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.12589120498223835,
      "lo": 0.1106601073072831,
      "hi": 0.13929317579595632,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.10261303890784593,
      "lo": 0.09188245491817143,
      "hi": 0.11591291918375604,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.07233387800111288,
      "lo": 0.06231703265435504,
      "hi": 0.08285377151852169,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,unit,locals]",
     "mcc": 0.24005982036313034,
     "precision": 0.0822501572830977,
     "recall": 0.7340042372881356,
     "flagged": 84243,
     "hits": 6929,
     "vs_size_calls": {
      "value": 0.061266166171125375,
      "lo": 0.05047067050838097,
      "hi": 0.07236531088389797,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.11899283863548016,
      "lo": 0.10527517743859796,
      "hi": 0.13174268874682207,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.09571467256108773,
      "lo": 0.08559110550834881,
      "hi": 0.10874395867946535,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.06543551165435468,
      "lo": 0.055207238322853014,
      "hi": 0.07605747960468129,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,role,all]",
     "mcc": 0.23488102748255577,
     "precision": 0.06915687249692433,
     "recall": 0.8396186440677966,
     "flagged": 114609,
     "hits": 7926,
     "vs_size_calls": {
      "value": 0.0560873732905508,
      "lo": 0.04559332163326446,
      "hi": 0.06654378413680317,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.11381404575490559,
      "lo": 0.0992813708279407,
      "hi": 0.1275232735374562,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.09053587968051316,
      "lo": 0.08026123044780376,
      "hi": 0.1027739552307387,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.06025671877378011,
      "lo": 0.04964478382078322,
      "hi": 0.0694855751699461,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,role,locals]",
     "mcc": 0.23147314796697138,
     "precision": 0.06776638814712722,
     "recall": 0.8333686440677966,
     "flagged": 116090,
     "hits": 7867,
     "vs_size_calls": {
      "value": 0.05267949377496642,
      "lo": 0.04304308266029569,
      "hi": 0.061635771539637674,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1104061662393212,
      "lo": 0.09644667026788278,
      "hi": 0.1226715995789112,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.08712800016492878,
      "lo": 0.07687530601265744,
      "hi": 0.09812039001588202,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.05684883925819573,
      "lo": 0.04781969244517004,
      "hi": 0.06452317346214184,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,assign,all]",
     "mcc": 0.22879171227341696,
     "precision": 0.06482219805887801,
     "recall": 0.8525423728813559,
     "flagged": 124155,
     "hits": 8048,
     "vs_size_calls": {
      "value": 0.049998058081412,
      "lo": 0.03943979366299291,
      "hi": 0.060671467308200944,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10772473054576678,
      "lo": 0.09315790865867174,
      "hi": 0.12153284296708436,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.08444656447137436,
      "lo": 0.0741627280318565,
      "hi": 0.09732033110892058,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.05416740356464131,
      "lo": 0.04382330777358315,
      "hi": 0.06350531469006229,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,all]",
     "mcc": 0.228263653709354,
     "precision": 0.06225158649077934,
     "recall": 0.8843220338983051,
     "flagged": 134101,
     "hits": 8348,
     "vs_size_calls": {
      "value": 0.04946999951734904,
      "lo": 0.039443575103159406,
      "hi": 0.059383596682208745,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10719667198170382,
      "lo": 0.09359231115579705,
      "hi": 0.12017627831049713,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0839185059073114,
      "lo": 0.07432963802182205,
      "hi": 0.09623845611087364,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.05363934500057835,
      "lo": 0.044221909482958066,
      "hi": 0.062050644915774306,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,all,decl]",
     "mcc": 0.22783036018699387,
     "precision": 0.061845847028843666,
     "recall": 0.8869703389830509,
     "flagged": 135385,
     "hits": 8373,
     "vs_size_calls": {
      "value": 0.04903670599498891,
      "lo": 0.038926830156287534,
      "hi": 0.059016271794763514,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1067633784593437,
      "lo": 0.09314062878300636,
      "hi": 0.11997805582258211,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.08348521238495127,
      "lo": 0.07377539238081313,
      "hi": 0.09583213360818557,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.05320605147821822,
      "lo": 0.0439386179551389,
      "hi": 0.06153163433554834,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,assign,locals]",
     "mcc": 0.22552399080448765,
     "precision": 0.06316351949205151,
     "recall": 0.8514830508474577,
     "flagged": 127257,
     "hits": 8038,
     "vs_size_calls": {
      "value": 0.04673033661248269,
      "lo": 0.037414906368417156,
      "hi": 0.055325658973147535,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10445700907683747,
      "lo": 0.09071734380317531,
      "hi": 0.11653234132353628,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.08117884300244504,
      "lo": 0.07125173052112274,
      "hi": 0.09206078367561893,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.050899682095711996,
      "lo": 0.04191879457328254,
      "hi": 0.05851139896185714,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,locals]",
     "mcc": 0.22363458522813334,
     "precision": 0.061350663433588866,
     "recall": 0.8630296610169491,
     "flagged": 132794,
     "hits": 8147,
     "vs_size_calls": {
      "value": 0.04484093103612838,
      "lo": 0.03641174689673776,
      "hi": 0.05270940309160016,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10256760350048316,
      "lo": 0.09000830879773988,
      "hi": 0.11327342415814176,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.07928943742609074,
      "lo": 0.07038494668022643,
      "hi": 0.08938303707145695,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.04901027651935769,
      "lo": 0.040024581967648826,
      "hi": 0.05638552853035789,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,assign,all]",
     "mcc": 0.22180503708349214,
     "precision": 0.05853169771147464,
     "recall": 0.8911016949152543,
     "flagged": 143717,
     "hits": 8412,
     "vs_size_calls": {
      "value": 0.043011382891487177,
      "lo": 0.033086953273771535,
      "hi": 0.052911724135912136,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10073805535584196,
      "lo": 0.08702436300321902,
      "hi": 0.1139461614732096,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.07745988928144953,
      "lo": 0.06755067134097374,
      "hi": 0.09030805384029902,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.047180728374716485,
      "lo": 0.03800958752867603,
      "hi": 0.05577044247897334,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [lw max [loop,role,all] >= 7]  (length beyond the span)",
     "mcc": 0.22143208557285882,
     "precision": 0.05468317127078551,
     "recall": 0.9513771186440678,
     "flagged": 164237,
     "hits": 8981,
     "vs_size_calls": {
      "value": 0.04263843138085385,
      "lo": 0.028742885600323148,
      "hi": 0.05663562140685674,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10036510384520864,
      "lo": 0.0824741763882692,
      "hi": 0.11738156607733016,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.07708693777081621,
      "lo": 0.062479730189713145,
      "hi": 0.09350015352413932,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.04680777686408316,
      "lo": 0.03664079172403209,
      "hi": 0.056427880461939056,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "mcc": 0.22040210075933322,
     "precision": 0.05158402693146358,
     "recall": 0.9998940677966102,
     "flagged": 182983,
     "hits": 9439,
     "vs_size_calls": {
      "value": 0.04160844656732826,
      "lo": 0.02648730721296677,
      "hi": 0.053424034745955834,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09933511903168304,
      "lo": 0.08461051182439797,
      "hi": 0.11014332162097518,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.07605695295729062,
      "lo": 0.06587526133968674,
      "hi": 0.08396249903425568,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.04577779205055757,
      "lo": 0.031089917592014765,
      "hi": 0.056885623926890144,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "lw over4 [loop,role,all]",
     "mcc": 0.219696736201709,
     "precision": 0.0540245483880696,
     "recall": 0.9488347457627119,
     "flagged": 165795,
     "hits": 8957,
     "vs_size_calls": {
      "value": 0.04090308200970402,
      "lo": 0.027378642215386356,
      "hi": 0.053463411840950215,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0986297544740588,
      "lo": 0.08270137915099891,
      "hi": 0.11343621685845737,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.07535158839966638,
      "lo": 0.0629107271168727,
      "hi": 0.0891531115884831,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.04507242749293333,
      "lo": 0.035080565942515934,
      "hi": 0.05329367408850777,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "cc",
     "mcc": 0.21797591580434159,
     "precision": 0.05060409171454653,
     "recall": 0.9983050847457627,
     "flagged": 186230,
     "hits": 9424,
     "vs_size_calls": {
      "value": 0.03918226161233662,
      "lo": 0.023885961948986456,
      "hi": 0.05042400203463182,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0969089340766914,
      "lo": 0.08119061257393154,
      "hi": 0.10816067535080982,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.07363076800229898,
      "lo": 0.06172295022404099,
      "hi": 0.08315630915374264,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.04335160709556593,
      "lo": 0.031443058230798515,
      "hi": 0.05276896615071136,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,assign,locals]",
     "mcc": 0.21671596210678698,
     "precision": 0.05705207901643874,
     "recall": 0.875,
     "flagged": 144780,
     "hits": 8260,
     "vs_size_calls": {
      "value": 0.037922307914782016,
      "lo": 0.029371020290686833,
      "hi": 0.04597988619039997,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0956489803791368,
      "lo": 0.0832572714689569,
      "hi": 0.10631707114181539,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.07237081430474437,
      "lo": 0.06352255745570928,
      "hi": 0.08281507667651525,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.042091653398011325,
      "lo": 0.03277117253415757,
      "hi": 0.04958602499559886,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,all,sig]",
     "mcc": 0.2140046267874361,
     "precision": 0.0552731134266941,
     "recall": 0.8822033898305085,
     "flagged": 150670,
     "hits": 8328,
     "vs_size_calls": {
      "value": 0.03521097259543113,
      "lo": 0.026742544972019333,
      "hi": 0.04388987363495156,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09293764505978591,
      "lo": 0.08087055009571692,
      "hi": 0.10541386157408786,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.06965947898539349,
      "lo": 0.06048165581697537,
      "hi": 0.08200505293002502,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.03938031807866044,
      "lo": 0.032171121577438955,
      "hi": 0.04626812812633052,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "LV mean [text,unit,locals]  (Dunsmore & Gannon)",
     "mcc": 0.21181639984190448,
     "precision": 0.06596214144698641,
     "recall": 0.7220338983050848,
     "flagged": 103332,
     "hits": 6816,
     "vs_size_calls": {
      "value": 0.033022745649899515,
      "lo": 0.014673838767444353,
      "hi": 0.0500575113412228,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0907494181142543,
      "lo": 0.0714524245850936,
      "hi": 0.10686208962850631,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.06747125203986187,
      "lo": 0.050550959098140946,
      "hi": 0.08502251990379048,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.037192091133128824,
      "lo": 0.01676102793168993,
      "hi": 0.0544218352734229,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,all] x [internal call >= 1]",
     "mcc": 0.20210695375083343,
     "precision": 0.05135778212971173,
     "recall": 0.8528601694915254,
     "flagged": 156763,
     "hits": 8051,
     "vs_size_calls": {
      "value": 0.023313299558828465,
      "lo": 0.01288059549742926,
      "hi": 0.03283862912613178,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.08103997202318325,
      "lo": 0.06824730656000975,
      "hi": 0.09263867031032702,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.05776180594879082,
      "lo": 0.0492111211574989,
      "hi": 0.06809061271628378,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.027482645042057774,
      "lo": 0.016395562698224425,
      "hi": 0.036696181888985074,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "flow lw_at_calls",
     "mcc": 0.19988812611826706,
     "precision": 0.051615450417845626,
     "recall": 0.8309322033898305,
     "flagged": 151970,
     "hits": 7844,
     "vs_size_calls": {
      "value": 0.0210944719262621,
      "lo": 0.006899573900758155,
      "hi": 0.03318451540703532,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07882114439061688,
      "lo": 0.06395578930935306,
      "hi": 0.09132463574110099,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.055542978316224456,
      "lo": 0.045528977052053804,
      "hi": 0.06488072788577307,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.025263817409491407,
      "lo": 0.012395886868917044,
      "hi": 0.035831301826366596,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "lw mean [loop,role,all]",
     "mcc": 0.19911575855153585,
     "precision": 0.0468051996104101,
     "recall": 0.9112288135593221,
     "flagged": 183783,
     "hits": 8602,
     "vs_size_calls": {
      "value": 0.020322104359530885,
      "lo": 0.010079224312867174,
      "hi": 0.029377742504813925,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07804877682388567,
      "lo": 0.0649707032161096,
      "hi": 0.08935147758344877,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.05477061074949324,
      "lo": 0.046327261340978504,
      "hi": 0.06480857399724677,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.024491449842760193,
      "lo": 0.01639005006750796,
      "hi": 0.03083755592490789,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "flow derived",
     "mcc": 0.19848505470715702,
     "precision": 0.04855507682877233,
     "recall": 0.8726694915254237,
     "flagged": 169663,
     "hits": 8238,
     "vs_size_calls": {
      "value": 0.019691400515152058,
      "lo": 0.008855823682203251,
      "hi": 0.029234616836684463,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07741807297950684,
      "lo": 0.06522299064198309,
      "hi": 0.088056113339122,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.054139906905114416,
      "lo": 0.04605013072390343,
      "hi": 0.06379017403529336,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.023860745998381366,
      "lo": 0.014345807657416582,
      "hi": 0.03131538756597743,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [locals]",
     "mcc": 0.19404787723291037,
     "precision": 0.043805506549585434,
     "recall": 0.9284957627118644,
     "flagged": 200089,
     "hits": 8765,
     "vs_size_calls": {
      "value": 0.015254223040905401,
      "lo": 0.006680952954105535,
      "hi": 0.023084220116356163,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07298089550526018,
      "lo": 0.061772089720275536,
      "hi": 0.08317828527911839,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.04970272943086776,
      "lo": 0.039002983858058796,
      "hi": 0.061490654627322644,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.01942356852413471,
      "lo": 0.014218539492876991,
      "hi": 0.023715019340417864,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [lw max [loop,role,all] >= 4]  (length beyond the span)",
     "mcc": 0.19259247184961453,
     "precision": 0.04136663022560331,
     "recall": 0.9700211864406779,
     "flagged": 221362,
     "hits": 9157,
     "vs_size_calls": {
      "value": 0.013798817657609569,
      "lo": -0.0006625652293341389,
      "hi": 0.027956837714950694,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07152549012196435,
      "lo": 0.0557900555000681,
      "hi": 0.08681583118346604,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.04824732404757193,
      "lo": 0.0366396170396424,
      "hi": 0.06178699748627334,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.017968163140838878,
      "lo": 0.006142027322572463,
      "hi": 0.028295155565500246,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [lw max [loop,role,all] >= 5]  (length beyond the span)",
     "mcc": 0.18986366883556655,
     "precision": 0.04020236974090541,
     "recall": 0.9722457627118644,
     "flagged": 228295,
     "hits": 9178,
     "vs_size_calls": {
      "value": 0.011070014643561582,
      "lo": -0.0027001631822004823,
      "hi": 0.024508804591082928,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.06879668710791637,
      "lo": 0.05296868464495985,
      "hi": 0.0840274835458518,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.04551852103352394,
      "lo": 0.0339645662898205,
      "hi": 0.05919742942589071,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.01523936012679089,
      "lo": 0.004775674113905476,
      "hi": 0.024457970364096415,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [internal call >= 1]",
     "mcc": 0.17879365419200496,
     "precision": 0.0374628386987174,
     "recall": 0.9344279661016949,
     "flagged": 235460,
     "hits": 8821,
     "vs_size_calls": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.057726672464354783,
      "lo": 0.048079034897135636,
      "hi": 0.06778676238230602,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.03444850638996236,
      "lo": 0.02405829837603851,
      "hi": 0.04694446535267177,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.004169345483229309,
      "lo": -0.004303106377616495,
      "hi": 0.01300264455936967,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [weighted]",
     "mcc": 0.1783324350800975,
     "precision": 0.036404726128659304,
     "recall": 0.9573093220338983,
     "flagged": 248237,
     "hits": 9037,
     "vs_size_calls": {
      "value": -0.0004612191119074682,
      "lo": -0.014810569488884567,
      "hi": 0.013558412929751407,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.057265453352447315,
      "lo": 0.04316659521597249,
      "hi": 0.07002457135625859,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.03398728727805489,
      "lo": 0.024358499148355764,
      "hi": 0.04375949678675384,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.0037081263713218404,
      "lo": -0.00804501324730525,
      "hi": 0.015060693040707895,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [all] x [internal call >= 1]",
     "mcc": 0.1775577209227157,
     "precision": 0.039489799823936925,
     "recall": 0.874364406779661,
     "flagged": 209016,
     "hits": 8254,
     "vs_size_calls": {
      "value": -0.0012359332692892522,
      "lo": -0.009065895635016585,
      "hi": 0.008843523620407606,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05649073919506553,
      "lo": 0.04410063535772828,
      "hi": 0.07034631191048918,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.033212573120673106,
      "lo": 0.020561276867884726,
      "hi": 0.04862814704937224,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.0029334122139400565,
      "lo": -0.005103851168431706,
      "hi": 0.013170409526807259,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [all]",
     "mcc": 0.17462430870877566,
     "precision": 0.03546166891057337,
     "recall": 0.9458686440677966,
     "flagged": 251793,
     "hits": 8929,
     "vs_size_calls": {
      "value": -0.004169345483229309,
      "lo": -0.01297804084424703,
      "hi": 0.004312403526890246,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.053557326981125475,
      "lo": 0.04238430287103366,
      "hi": 0.06482829325639128,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.03027916090673305,
      "lo": 0.021206248245682277,
      "hi": 0.04177581924114221,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_all",
     "mcc": 0.16894426750193675,
     "precision": 0.04372580572196695,
     "recall": 0.7167372881355932,
     "flagged": 154737,
     "hits": 6766,
     "vs_size_calls": {
      "value": -0.009849386690068213,
      "lo": -0.023350653170192553,
      "hi": 0.0008348719717828912,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.04787728577428657,
      "lo": 0.0305778225977643,
      "hi": 0.061400394816208265,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.024599119699894145,
      "lo": 0.010862356795248329,
      "hi": 0.03672694334479565,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.005680041206838904,
      "lo": -0.01569709560914942,
      "hi": 0.0011671289243436467,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "flow bridging",
     "mcc": 0.16662797948295807,
     "precision": 0.036029954174583656,
     "recall": 0.8537076271186441,
     "flagged": 223675,
     "hits": 8059,
     "vs_size_calls": {
      "value": -0.012165674709046892,
      "lo": -0.023518158324212196,
      "hi": -0.0022783556274052486,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.04556099775530789,
      "lo": 0.03294327263518143,
      "hi": 0.056216660341735,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.022282831680915466,
      "lo": 0.015262981289730276,
      "hi": 0.030549038317425614,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.007996329225817583,
      "lo": -0.01772552724575624,
      "hi": -0.0004977013248795847,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "flow out_vars",
     "mcc": 0.1563664420300007,
     "precision": 0.04026107779890944,
     "recall": 0.675,
     "flagged": 158267,
     "hits": 6372,
     "vs_size_calls": {
      "value": -0.022427212162004273,
      "lo": -0.03607401170626301,
      "hi": -0.009792222642612092,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03529946030235051,
      "lo": 0.02028806388273842,
      "hi": 0.04825601018187922,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.012021294227958085,
      "lo": 0.004144622206363219,
      "hi": 0.019987662565535358,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.018257866678774964,
      "lo": -0.030405442774356167,
      "hi": -0.007493362290230399,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "mcc": 0.1443451478020426,
     "precision": 0.023960041178937738,
     "recall": 0.9985169491525424,
     "flagged": 393405,
     "hits": 9426,
     "vs_size_calls": {
      "value": -0.03444850638996236,
      "lo": -0.04694291623761518,
      "hi": -0.024025027979800134,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.023278166074392426,
      "lo": 0.012145200728304217,
      "hi": 0.031962471410256446,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.03027916090673305,
      "lo": -0.04173891257841186,
      "hi": -0.021192121888249982,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "flow max_fanout",
     "mcc": 0.14395665690980267,
     "precision": 0.03926345052229586,
     "recall": 0.5924788135593221,
     "flagged": 142448,
     "hits": 5593,
     "vs_size_calls": {
      "value": -0.0348369972822023,
      "lo": -0.04728452891424814,
      "hi": -0.023719764581540348,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.022889675182152486,
      "lo": 0.011186216905297919,
      "hi": 0.03287291094596115,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.00038849089223993993,
      "lo": -0.007154972646518654,
      "hi": 0.006988284787020016,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.03066765179897299,
      "lo": -0.04480079907580073,
      "hi": -0.019412730519872162,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [reassigned]",
     "mcc": 0.13967213737879075,
     "precision": 0.03334269380142738,
     "recall": 0.6666313559322034,
     "flagged": 188737,
     "hits": 6293,
     "vs_size_calls": {
      "value": -0.03912151681321421,
      "lo": -0.05273382115171196,
      "hi": -0.027977177431893957,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.01860515565114057,
      "lo": 0.007235569524787114,
      "hi": 0.027170042519839677,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.0046730104232518554,
      "lo": -0.011360552127777035,
      "hi": 0.0024980316452026252,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.034952171329984905,
      "lo": -0.04711394097810334,
      "hi": -0.024642713137366656,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_out",
     "mcc": 0.13873370306212227,
     "precision": 0.03595244816661962,
     "recall": 0.6070974576271186,
     "flagged": 159405,
     "hits": 5731,
     "vs_size_calls": {
      "value": -0.0400599511298827,
      "lo": -0.05268689407112659,
      "hi": -0.027814194587531205,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.017666721334472085,
      "lo": 0.0032515767907584786,
      "hi": 0.029873056722943547,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.00561144473992034,
      "lo": -0.013865416948997511,
      "hi": 0.0026958527523901488,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.03589060564665339,
      "lo": -0.047024381874798155,
      "hi": -0.025011443124733385,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_results",
     "mcc": 0.1371508264663654,
     "precision": 0.03152223247097407,
     "recall": 0.6842161016949152,
     "flagged": 204903,
     "hits": 6459,
     "vs_size_calls": {
      "value": -0.04164282772563957,
      "lo": -0.05676419175603331,
      "hi": -0.02539573884260843,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.016083844738715214,
      "lo": 0.0014581708354532708,
      "hi": 0.02989194753051244,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.007194321335677212,
      "lo": -0.01689563170844316,
      "hi": 0.004530173623006506,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.03747348224241026,
      "lo": -0.05532478999780352,
      "hi": -0.020847206321743944,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "lw area [loop,role,all] x [internal call >= 1]",
     "mcc": 0.13419784596614376,
     "precision": 0.024895526863182353,
     "recall": 0.844385593220339,
     "flagged": 320178,
     "hits": 7971,
     "vs_size_calls": {
      "value": -0.044595808225861205,
      "lo": -0.061322826995205776,
      "hi": -0.018108112365906953,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.013130864238493578,
      "lo": -0.0058601515327131315,
      "hi": 0.04050882481405606,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.010147301835898848,
      "lo": -0.031300354921682885,
      "hi": 0.021816456732362544,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.0404264627426319,
      "lo": -0.061448560353811896,
      "hi": -0.010118640131171197,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "flow max_from",
     "mcc": 0.12546965168298974,
     "precision": 0.03505763688760807,
     "recall": 0.5154661016949152,
     "flagged": 138800,
     "hits": 4866,
     "vs_size_calls": {
      "value": -0.05332400250901523,
      "lo": -0.07225148131493672,
      "hi": -0.03423934660809769,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.004402669955339555,
      "lo": -0.012362338050351945,
      "hi": 0.02014563825020077,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.01887549611905287,
      "lo": -0.03211155954174222,
      "hi": -0.004643616634204845,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.04915465702578592,
      "lo": -0.07054840569470641,
      "hi": -0.029465000883297288,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "mcc": 0.12106698172765018,
     "precision": 0.01778453367934278,
     "recall": 0.9989406779661016,
     "flagged": 530236,
     "hits": 9430,
     "vs_size_calls": {
      "value": -0.057726672464354783,
      "lo": -0.06767074042442359,
      "hi": -0.048047356504575325,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.023278166074392426,
      "lo": -0.03194413198500215,
      "hi": -0.01211653947325636,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.053557326981125475,
      "lo": -0.06470813944070342,
      "hi": -0.04234175458696185,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "lw area [loop,role,all]",
     "mcc": 0.11416481425686824,
     "precision": 0.016450843671707568,
     "recall": 0.9814618644067796,
     "flagged": 563193,
     "hits": 9265,
     "vs_size_calls": {
      "value": -0.06462883993513673,
      "lo": -0.07693076944634666,
      "hi": -0.051905385768688445,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.006902167470781942,
      "lo": -0.017718847139063285,
      "hi": 0.002282850820131438,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.030180333545174368,
      "lo": -0.036332541492742065,
      "hi": -0.02336518600645883,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.06045949445190742,
      "lo": -0.07506151760815746,
      "hi": -0.047708683150437456,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [fields]",
     "mcc": 0.10223856113215361,
     "precision": 0.035863228699551566,
     "recall": 0.3388771186440678,
     "flagged": 89200,
     "hits": 3199,
     "vs_size_calls": {
      "value": -0.07655509305985135,
      "lo": -0.1051029372464044,
      "hi": -0.05232775336749143,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.018828420595496567,
      "lo": -0.04860655104245589,
      "hi": 0.0060469590282010155,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.04210658666988899,
      "lo": -0.0683499556960224,
      "hi": -0.02030117817540078,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.07238574757662204,
      "lo": -0.09774561710443928,
      "hi": -0.05330435770082838,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_fields",
     "mcc": 0.10223856113215361,
     "precision": 0.035863228699551566,
     "recall": 0.3388771186440678,
     "flagged": 89200,
     "hits": 3199,
     "vs_size_calls": {
      "value": -0.07655509305985135,
      "lo": -0.1051029372464044,
      "hi": -0.05232775336749143,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.018828420595496567,
      "lo": -0.04860655104245589,
      "hi": 0.0060469590282010155,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.04210658666988899,
      "lo": -0.0683499556960224,
      "hi": -0.02030117817540078,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.07238574757662204,
      "lo": -0.09774561710443928,
      "hi": -0.05330435770082838,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_caught",
     "mcc": 0.08920917983453006,
     "precision": 0.03287996991058104,
     "recall": 0.2870762711864407,
     "flagged": 82421,
     "hits": 2710,
     "vs_size_calls": {
      "value": -0.08958447435747491,
      "lo": -0.10450750872601312,
      "hi": -0.0771274192279858,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.031857801893120125,
      "lo": -0.049595331227765424,
      "hi": -0.017015754945082104,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.05513596796751255,
      "lo": -0.06946802620592969,
      "hi": -0.04255409036374873,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.0854151288742456,
      "lo": -0.0986798337491702,
      "hi": -0.07559072681485256,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_through",
     "mcc": 0.06220774248719811,
     "precision": 0.017540798151446588,
     "recall": 0.3087923728813559,
     "flagged": 166184,
     "hits": 2915,
     "vs_size_calls": {
      "value": -0.11658591170480685,
      "lo": -0.12912406806404503,
      "hi": -0.10311469405071483,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.05885923924045207,
      "lo": -0.0728153776545344,
      "hi": -0.047206693268568134,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.0821374053148445,
      "lo": -0.09058678333218004,
      "hi": -0.07377222152519211,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.11241656622157754,
      "lo": -0.12605904880379887,
      "hi": -0.09865302274346788,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [params]",
     "mcc": 0.032651902009546256,
     "precision": 0.020778570534484918,
     "recall": 0.07033898305084746,
     "flagged": 31956,
     "hits": 664,
     "vs_size_calls": {
      "value": -0.1461417521824587,
      "lo": -0.1668837832233423,
      "hi": -0.12270622709819876,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.08841507971810392,
      "lo": -0.10817326392474987,
      "hi": -0.06853259267845946,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.11169324579249634,
      "lo": -0.1294733984671777,
      "hi": -0.09010321471387006,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.1419724066992294,
      "lo": -0.1667468029279777,
      "hi": -0.11611657935921475,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_params",
     "mcc": 0.032651902009546256,
     "precision": 0.020778570534484918,
     "recall": 0.07033898305084746,
     "flagged": 31956,
     "hits": 664,
     "vs_size_calls": {
      "value": -0.1461417521824587,
      "lo": -0.1668837832233423,
      "hi": -0.12270622709819876,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.08841507971810392,
      "lo": -0.10817326392474987,
      "hi": -0.06853259267845946,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.11169324579249634,
      "lo": -0.1294733984671777,
      "hi": -0.09010321471387006,
      "n": 491,
      "n_dropped": 0
     },
     "vs_count": {
      "value": -0.1419724066992294,
      "lo": -0.1667468029279777,
      "hi": -0.11611657935921475,
      "n": 491,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc": [
     {
      "rule": ">=10",
      "mcc": 0.0984087665733847,
      "precision": 0.012808457924080037,
      "recall": 1.0,
      "flagged": 737013,
      "hits": 9440
     },
     {
      "rule": ">=15",
      "mcc": 0.13477934826563454,
      "precision": 0.02126288950054734,
      "recall": 1.0,
      "flagged": 443966,
      "hits": 9440
     },
     {
      "rule": ">=20",
      "mcc": 0.17056295590464715,
      "precision": 0.03215466940980513,
      "recall": 1.0,
      "flagged": 293581,
      "hits": 9440
     },
     {
      "rule": ">=26",
      "mcc": 0.21369002465005324,
      "precision": 0.04867409496604672,
      "recall": 1.0,
      "flagged": 193943,
      "hits": 9440
     },
     {
      "rule": ">=30",
      "mcc": 0.24333810160169916,
      "precision": 0.062181353498359834,
      "recall": 1.0,
      "flagged": 151814,
      "hits": 9440
     },
     {
      "rule": ">=40",
      "mcc": 0.3196508740973767,
      "precision": 0.10500906593100993,
      "recall": 1.0,
      "flagged": 89897,
      "hits": 9440
     },
     {
      "rule": ">=50",
      "mcc": 0.40026291580106965,
      "precision": 0.16285970602442895,
      "recall": 1.0,
      "flagged": 57964,
      "hits": 9440
     },
     {
      "rule": ">=75",
      "mcc": 0.4351711325773481,
      "precision": 0.2719395054159003,
      "recall": 0.7047669491525423,
      "flagged": 24465,
      "hits": 6653
     },
     {
      "rule": ">=100",
      "mcc": 0.41288638115637183,
      "precision": 0.353810623556582,
      "recall": 0.48686440677966103,
      "flagged": 12990,
      "hits": 4596
     }
    ],
    "lw max [text,unit,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.07037499679018945,
      "precision": 0.00829688102905486,
      "recall": 0.9748940677966101,
      "flagged": 1109212,
      "hits": 9203
     },
     {
      "rule": ">=3",
      "mcc": 0.10338186868487508,
      "precision": 0.014384353482226796,
      "recall": 0.9595338983050847,
      "flagged": 629712,
      "hits": 9058
     },
     {
      "rule": ">=4",
      "mcc": 0.14182746711375446,
      "precision": 0.025029695035562488,
      "recall": 0.9263771186440678,
      "flagged": 349385,
      "hits": 8745
     },
     {
      "rule": ">=5",
      "mcc": 0.18160829827800476,
      "precision": 0.041488202346858606,
      "recall": 0.8670550847457628,
      "flagged": 197285,
      "hits": 8185
     },
     {
      "rule": ">=6",
      "mcc": 0.21769543786566928,
      "precision": 0.06437490715577732,
      "recall": 0.7804025423728813,
      "flagged": 114439,
      "hits": 7367
     },
     {
      "rule": ">=7",
      "mcc": 0.24694315845162118,
      "precision": 0.09380816296621969,
      "recall": 0.6780720338983051,
      "flagged": 68235,
      "hits": 6401
     },
     {
      "rule": ">=8",
      "mcc": 0.26358627114611133,
      "precision": 0.12685150018989746,
      "recall": 0.5661016949152542,
      "flagged": 42128,
      "hits": 5344
     },
     {
      "rule": ">=9",
      "mcc": 0.26990062063533116,
      "precision": 0.16169614445348923,
      "recall": 0.4629237288135593,
      "flagged": 27026,
      "hits": 4370
     },
     {
      "rule": ">=10",
      "mcc": 0.2661659246445229,
      "precision": 0.19702813067150635,
      "recall": 0.36800847457627117,
      "flagged": 17632,
      "hits": 3474
     },
     {
      "rule": ">=11",
      "mcc": 0.25286587418437667,
      "precision": 0.22594003644194136,
      "recall": 0.2889830508474576,
      "flagged": 12074,
      "hits": 2728
     },
     {
      "rule": ">=12",
      "mcc": 0.23935687199810562,
      "precision": 0.25597431934371656,
      "recall": 0.22807203389830508,
      "flagged": 8411,
      "hits": 2153
     }
    ],
    "lw max [text,unit,all]": [
     {
      "rule": ">=2",
      "mcc": 0.04706372380287758,
      "precision": 0.005449684028658084,
      "recall": 0.9836864406779661,
      "flagged": 1703952,
      "hits": 9286
     },
     {
      "rule": ">=3",
      "mcc": 0.08553107952118585,
      "precision": 0.010650903911773977,
      "recall": 0.9807203389830509,
      "flagged": 869222,
      "hits": 9258
     },
     {
      "rule": ">=4",
      "mcc": 0.12294243360375055,
      "precision": 0.018718892676039694,
      "recall": 0.9733050847457627,
      "flagged": 490841,
      "hits": 9188
     },
     {
      "rule": ">=5",
      "mcc": 0.16551465357642128,
      "precision": 0.031923717698769984,
      "recall": 0.9540254237288136,
      "flagged": 282110,
      "hits": 9006
     },
     {
      "rule": ">=6",
      "mcc": 0.20998053577576892,
      "precision": 0.051608418428496096,
      "recall": 0.9122881355932203,
      "flagged": 166872,
      "hits": 8612
     },
     {
      "rule": ">=7",
      "mcc": 0.2515309276143018,
      "precision": 0.0782561788936838,
      "recall": 0.8452330508474576,
      "flagged": 101960,
      "hits": 7979
     },
     {
      "rule": ">=8",
      "mcc": 0.28430304563580316,
      "precision": 0.11049184896196182,
      "recall": 0.7560381355932203,
      "flagged": 64593,
      "hits": 7137
     },
     {
      "rule": ">=9",
      "mcc": 0.30195732096344774,
      "precision": 0.14438313525749857,
      "recall": 0.6486228813559322,
      "flagged": 42408,
      "hits": 6123
     },
     {
      "rule": ">=10",
      "mcc": 0.31339623319619087,
      "precision": 0.18247277836318931,
      "recall": 0.5503177966101694,
      "flagged": 28470,
      "hits": 5195
     },
     {
      "rule": ">=11",
      "mcc": 0.3136373435767752,
      "precision": 0.21818273243827627,
      "recall": 0.45963983050847457,
      "flagged": 19887,
      "hits": 4339
     },
     {
      "rule": ">=12",
      "mcc": 0.30439976087230197,
      "precision": 0.2507949968200127,
      "recall": 0.37595338983050847,
      "flagged": 14151,
      "hits": 3549
     }
    ],
    "lw max [text,assign,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.06965393757090514,
      "precision": 0.008171197613008043,
      "recall": 0.9776483050847458,
      "flagged": 1129455,
      "hits": 9229
     },
     {
      "rule": ">=3",
      "mcc": 0.09902891825998662,
      "precision": 0.013317771951141524,
      "recall": 0.9706567796610169,
      "flagged": 688028,
      "hits": 9163
     },
     {
      "rule": ">=4",
      "mcc": 0.13008429427830456,
      "precision": 0.02095941336892055,
      "recall": 0.954978813559322,
      "flagged": 430117,
      "hits": 9015
     },
     {
      "rule": ">=5",
      "mcc": 0.1622115381227483,
      "precision": 0.031504181464085235,
      "recall": 0.9322033898305084,
      "flagged": 279328,
      "hits": 8800
     },
     {
      "rule": ">=6",
      "mcc": 0.19457907374819505,
      "precision": 0.04541347433930185,
      "recall": 0.8997881355932204,
      "flagged": 187037,
      "hits": 8494
     },
     {
      "rule": ">=7",
      "mcc": 0.22448433630671444,
      "precision": 0.062151314931203044,
      "recall": 0.8579449152542373,
      "flagged": 130311,
      "hits": 8099
     },
     {
      "rule": ">=8",
      "mcc": 0.24896044443444912,
      "precision": 0.08064498984895672,
      "recall": 0.8037076271186441,
      "flagged": 94079,
      "hits": 7587
     },
     {
      "rule": ">=9",
      "mcc": 0.26873250518014474,
      "precision": 0.10011760205165988,
      "recall": 0.7485169491525424,
      "flagged": 70577,
      "hits": 7066
     },
     {
      "rule": ">=10",
      "mcc": 0.28449955380902137,
      "precision": 0.12068710749907646,
      "recall": 0.6921610169491526,
      "flagged": 54140,
      "hits": 6534
     },
     {
      "rule": ">=11",
      "mcc": 0.2969221666933606,
      "precision": 0.1415686641990348,
      "recall": 0.6401483050847457,
      "flagged": 42686,
      "hits": 6043
     },
     {
      "rule": ">=12",
      "mcc": 0.3062551308615897,
      "precision": 0.1634142752023547,
      "recall": 0.588135593220339,
      "flagged": 33975,
      "hits": 5552
     }
    ],
    "lw max [text,assign,all]": [
     {
      "rule": ">=2",
      "mcc": 0.04541782484175116,
      "precision": 0.005295353079613347,
      "recall": 0.9836864406779661,
      "flagged": 1753613,
      "hits": 9286
     },
     {
      "rule": ">=3",
      "mcc": 0.06559486258629837,
      "precision": 0.007573802937420596,
      "recall": 0.9826271186440678,
      "flagged": 1224748,
      "hits": 9276
     },
     {
      "rule": ">=4",
      "mcc": 0.10744225684881856,
      "precision": 0.01497928775829503,
      "recall": 0.9787076271186441,
      "flagged": 616785,
      "hits": 9239
     },
     {
      "rule": ">=5",
      "mcc": 0.13892585642987407,
      "precision": 0.022993364364662303,
      "recall": 0.9738347457627119,
      "flagged": 399811,
      "hits": 9193
     },
     {
      "rule": ">=6",
      "mcc": 0.17119420314658332,
      "precision": 0.03368466400754655,
      "recall": 0.9608050847457628,
      "flagged": 269262,
      "hits": 9070
     },
     {
      "rule": ">=7",
      "mcc": 0.20365294152279367,
      "precision": 0.04718136280512046,
      "recall": 0.9429025423728814,
      "flagged": 188655,
      "hits": 8901
     },
     {
      "rule": ">=8",
      "mcc": 0.23268862236192067,
      "precision": 0.06262139806927056,
      "recall": 0.911864406779661,
      "flagged": 137461,
      "hits": 8608
     },
     {
      "rule": ">=9",
      "mcc": 0.2583345347672738,
      "precision": 0.07950076443042721,
      "recall": 0.8758474576271187,
      "flagged": 103999,
      "hits": 8268
     },
     {
      "rule": ">=10",
      "mcc": 0.2804969094088321,
      "precision": 0.09778987669053302,
      "recall": 0.8333686440677966,
      "flagged": 80448,
      "hits": 7867
     },
     {
      "rule": ">=11",
      "mcc": 0.297878299611677,
      "precision": 0.1160942866063066,
      "recall": 0.7878177966101695,
      "flagged": 64060,
      "hits": 7437
     },
     {
      "rule": ">=12",
      "mcc": 0.3115393677811559,
      "precision": 0.13506911459645993,
      "recall": 0.7380296610169491,
      "flagged": 51581,
      "hits": 6967
     }
    ],
    "lw max [text,role,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.06981095696115563,
      "precision": 0.008195257994750843,
      "recall": 0.9774364406779661,
      "flagged": 1125895,
      "hits": 9227
     },
     {
      "rule": ">=3",
      "mcc": 0.09999778842432464,
      "precision": 0.013531775720280217,
      "recall": 0.9694915254237289,
      "flagged": 676334,
      "hits": 9152
     },
     {
      "rule": ">=4",
      "mcc": 0.13298480591137596,
      "precision": 0.02183702349285391,
      "recall": 0.9513771186440678,
      "flagged": 411274,
      "hits": 8981
     },
     {
      "rule": ">=5",
      "mcc": 0.16713844190215613,
      "precision": 0.03350205886077649,
      "recall": 0.9247881355932204,
      "flagged": 260581,
      "hits": 8730
     },
     {
      "rule": ">=6",
      "mcc": 0.2004555380315084,
      "precision": 0.048640018578188046,
      "recall": 0.8875,
      "flagged": 172245,
      "hits": 8378
     },
     {
      "rule": ">=7",
      "mcc": 0.230860373229723,
      "precision": 0.06688365347319426,
      "recall": 0.8402542372881356,
      "flagged": 118594,
      "hits": 7932
     },
     {
      "rule": ">=8",
      "mcc": 0.25604611897933416,
      "precision": 0.08743247085584305,
      "recall": 0.7817796610169492,
      "flagged": 84408,
      "hits": 7380
     },
     {
      "rule": ">=9",
      "mcc": 0.2750920061430876,
      "precision": 0.10848703789168802,
      "recall": 0.7221398305084745,
      "flagged": 62837,
      "hits": 6817
     },
     {
      "rule": ">=10",
      "mcc": 0.29076773121934846,
      "precision": 0.13070496300606868,
      "recall": 0.6662076271186441,
      "flagged": 48116,
      "hits": 6289
     },
     {
      "rule": ">=11",
      "mcc": 0.302470679923305,
      "precision": 0.15347403115198555,
      "recall": 0.6116525423728814,
      "flagged": 37622,
      "hits": 5774
     },
     {
      "rule": ">=12",
      "mcc": 0.308036746322917,
      "precision": 0.17501420027398176,
      "recall": 0.5548728813559322,
      "flagged": 29929,
      "hits": 5238
     }
    ],
    "lw max [text,role,all]": [
     {
      "rule": ">=2",
      "mcc": 0.0454889711004491,
      "precision": 0.00530191088039355,
      "recall": 0.9836864406779661,
      "flagged": 1751444,
      "hits": 9286
     },
     {
      "rule": ">=3",
      "mcc": 0.06587132428688816,
      "precision": 0.00761148049245253,
      "recall": 0.982521186440678,
      "flagged": 1218554,
      "hits": 9275
     },
     {
      "rule": ">=4",
      "mcc": 0.10933984002607536,
      "precision": 0.015409832781948863,
      "recall": 0.9779661016949153,
      "flagged": 599098,
      "hits": 9232
     },
     {
      "rule": ">=5",
      "mcc": 0.1429486551129216,
      "precision": 0.024177583084116085,
      "recall": 0.9728813559322034,
      "flagged": 379856,
      "hits": 9184
     },
     {
      "rule": ">=6",
      "mcc": 0.17652949362065118,
      "precision": 0.035758118027127396,
      "recall": 0.9567796610169491,
      "flagged": 252586,
      "hits": 9032
     },
     {
      "rule": ">=7",
      "mcc": 0.20981200793304222,
      "precision": 0.05034488271703629,
      "recall": 0.9340042372881356,
      "flagged": 175132,
      "hits": 8817
     },
     {
      "rule": ">=8",
      "mcc": 0.2408400454876061,
      "precision": 0.06746248348640546,
      "recall": 0.9033898305084745,
      "flagged": 126411,
      "hits": 8528
     },
     {
      "rule": ">=9",
      "mcc": 0.26541440436515557,
      "precision": 0.08535635330034741,
      "recall": 0.8588983050847457,
      "flagged": 94990,
      "hits": 8108
     },
     {
      "rule": ">=10",
      "mcc": 0.2876372456340869,
      "precision": 0.10501939996721132,
      "recall": 0.8143008474576271,
      "flagged": 73196,
      "hits": 7687
     },
     {
      "rule": ">=11",
      "mcc": 0.30386306694714055,
      "precision": 0.12437055942608816,
      "recall": 0.7639830508474577,
      "flagged": 57988,
      "hits": 7212
     },
     {
      "rule": ">=12",
      "mcc": 0.3169230733250403,
      "precision": 0.14441037078338445,
      "recall": 0.7133474576271186,
      "flagged": 46631,
      "hits": 6734
     }
    ],
    "lw max [loop,unit,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.07048073200896879,
      "precision": 0.008302479119904775,
      "recall": 0.9760593220338983,
      "flagged": 1109789,
      "hits": 9214
     },
     {
      "rule": ">=3",
      "mcc": 0.10217642764965229,
      "precision": 0.014110145955760515,
      "recall": 0.9606991525423729,
      "flagged": 642729,
      "hits": 9069
     },
     {
      "rule": ">=4",
      "mcc": 0.13764635341477957,
      "precision": 0.023600447899533347,
      "recall": 0.9332627118644068,
      "flagged": 373298,
      "hits": 8810
     },
     {
      "rule": ">=5",
      "mcc": 0.17384780513033757,
      "precision": 0.037531706660082154,
      "recall": 0.885593220338983,
      "flagged": 222745,
      "hits": 8360
     },
     {
      "rule": ">=6",
      "mcc": 0.20954646610064193,
      "precision": 0.05688598642643258,
      "recall": 0.823093220338983,
      "flagged": 136589,
      "hits": 7770
     },
     {
      "rule": ">=7",
      "mcc": 0.23935652681219516,
      "precision": 0.08118415850794168,
      "recall": 0.7396186440677966,
      "flagged": 86002,
      "hits": 6982
     },
     {
      "rule": ">=8",
      "mcc": 0.26136161387497187,
      "precision": 0.10932223075960902,
      "recall": 0.6480932203389831,
      "flagged": 55963,
      "hits": 6118
     },
     {
      "rule": ">=9",
      "mcc": 0.27696461483185314,
      "precision": 0.1410099178841847,
      "recall": 0.5602754237288136,
      "flagged": 37508,
      "hits": 5289
     },
     {
      "rule": ">=10",
      "mcc": 0.2846552489387879,
      "precision": 0.17530380243041943,
      "recall": 0.47372881355932206,
      "flagged": 25510,
      "hits": 4472
     },
     {
      "rule": ">=11",
      "mcc": 0.2855239463876528,
      "precision": 0.2101095197978096,
      "recall": 0.39629237288135594,
      "flagged": 17805,
      "hits": 3741
     },
     {
      "rule": ">=12",
      "mcc": 0.2778156601692532,
      "precision": 0.24153374715172468,
      "recall": 0.32563559322033897,
      "flagged": 12727,
      "hits": 3074
     }
    ],
    "lw max [loop,unit,all]": [
     {
      "rule": ">=2",
      "mcc": 0.04705333541460998,
      "precision": 0.005448692747946032,
      "recall": 0.9836864406779661,
      "flagged": 1704262,
      "hits": 9286
     },
     {
      "rule": ">=3",
      "mcc": 0.08447196042721228,
      "precision": 0.010465653781254273,
      "recall": 0.9809322033898306,
      "flagged": 884799,
      "hits": 9260
     },
     {
      "rule": ">=4",
      "mcc": 0.1189832651671602,
      "precision": 0.01769026200328344,
      "recall": 0.9759533898305085,
      "flagged": 520795,
      "hits": 9213
     },
     {
      "rule": ">=5",
      "mcc": 0.1569594182515956,
      "precision": 0.02879412706311949,
      "recall": 0.9622881355932204,
      "flagged": 315481,
      "hits": 9084
     },
     {
      "rule": ">=6",
      "mcc": 0.19814645353831645,
      "precision": 0.044972459119401245,
      "recall": 0.9401483050847458,
      "flagged": 197343,
      "hits": 8875
     },
     {
      "rule": ">=7",
      "mcc": 0.23865438893923105,
      "precision": 0.06655334215906687,
      "recall": 0.9,
      "flagged": 127657,
      "hits": 8496
     },
     {
      "rule": ">=8",
      "mcc": 0.2711592691244344,
      "precision": 0.09162803699131124,
      "recall": 0.8333686440677966,
      "flagged": 85858,
      "hits": 7867
     },
     {
      "rule": ">=9",
      "mcc": 0.29848200811317016,
      "precision": 0.12105272059942832,
      "recall": 0.7581567796610169,
      "flagged": 59123,
      "hits": 7157
     },
     {
      "rule": ">=10",
      "mcc": 0.3170472941018196,
      "precision": 0.1532608695652174,
      "recall": 0.6721398305084746,
      "flagged": 41400,
      "hits": 6345
     },
     {
      "rule": ">=11",
      "mcc": 0.33055491367809653,
      "precision": 0.18774266970143258,
      "recall": 0.5941737288135593,
      "flagged": 29876,
      "hits": 5609
     },
     {
      "rule": ">=12",
      "mcc": 0.3353772998858788,
      "precision": 0.22210055662012956,
      "recall": 0.5156779661016949,
      "flagged": 21918,
      "hits": 4868
     }
    ],
    "lw max [loop,assign,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.06968511455087499,
      "precision": 0.008173043298892407,
      "recall": 0.9779661016949153,
      "flagged": 1129567,
      "hits": 9232
     },
     {
      "rule": ">=3",
      "mcc": 0.09833005898059985,
      "precision": 0.013173289484653442,
      "recall": 0.9708686440677966,
      "flagged": 695726,
      "hits": 9165
     },
     {
      "rule": ">=4",
      "mcc": 0.12733940154365408,
      "precision": 0.02018213747894203,
      "recall": 0.956885593220339,
      "flagged": 447574,
      "hits": 9033
     },
     {
      "rule": ">=5",
      "mcc": 0.1570526534164358,
      "precision": 0.02954772863718231,
      "recall": 0.9384533898305085,
      "flagged": 299820,
      "hits": 8859
     },
     {
      "rule": ">=6",
      "mcc": 0.18660032331387985,
      "precision": 0.04148120315239802,
      "recall": 0.9121822033898305,
      "flagged": 207588,
      "hits": 8611
     },
     {
      "rule": ">=7",
      "mcc": 0.2151533935920257,
      "precision": 0.05597600835663982,
      "recall": 0.8798728813559322,
      "flagged": 148385,
      "hits": 8306
     },
     {
      "rule": ">=8",
      "mcc": 0.2403692500639398,
      "precision": 0.07232569398138422,
      "recall": 0.8387711864406779,
      "flagged": 109477,
      "hits": 7918
     },
     {
      "rule": ">=9",
      "mcc": 0.26039190156793685,
      "precision": 0.08936445552147239,
      "recall": 0.7900423728813559,
      "flagged": 83456,
      "hits": 7458
     },
     {
      "rule": ">=10",
      "mcc": 0.2774765217276134,
      "precision": 0.10757303059670498,
      "recall": 0.7407838983050847,
      "flagged": 65007,
      "hits": 6993
     },
     {
      "rule": ">=11",
      "mcc": 0.2943396269066104,
      "precision": 0.1276402321083172,
      "recall": 0.6990466101694915,
      "flagged": 51700,
      "hits": 6599
     },
     {
      "rule": ">=12",
      "mcc": 0.30739956208062796,
      "precision": 0.14845311183339352,
      "recall": 0.6531779661016949,
      "flagged": 41535,
      "hits": 6166
     }
    ],
    "lw max [loop,assign,all]": [
     {
      "rule": ">=2",
      "mcc": 0.04541444791101274,
      "precision": 0.005295042070665946,
      "recall": 0.9836864406779661,
      "flagged": 1753716,
      "hits": 9286
     },
     {
      "rule": ">=3",
      "mcc": 0.06512302424235954,
      "precision": 0.007510433406330072,
      "recall": 0.9827330508474577,
      "flagged": 1235215,
      "hits": 9277
     },
     {
      "rule": ">=4",
      "mcc": 0.10532684430814988,
      "precision": 0.014511521316004269,
      "recall": 0.979343220338983,
      "flagged": 637080,
      "hits": 9245
     },
     {
      "rule": ">=5",
      "mcc": 0.13429748055719354,
      "precision": 0.021652173913043478,
      "recall": 0.9759533898305085,
      "flagged": 425500,
      "hits": 9213
     },
     {
      "rule": ">=6",
      "mcc": 0.16383708704128058,
      "precision": 0.030890797313784933,
      "recall": 0.9682203389830508,
      "flagged": 295881,
      "hits": 9140
     },
     {
      "rule": ">=7",
      "mcc": 0.19373851138043335,
      "precision": 0.042392329677446605,
      "recall": 0.956885593220339,
      "flagged": 213081,
      "hits": 9033
     },
     {
      "rule": ">=8",
      "mcc": 0.221749427897703,
      "precision": 0.055611735370043526,
      "recall": 0.9379237288135593,
      "flagged": 159211,
      "hits": 8854
     },
     {
      "rule": ">=9",
      "mcc": 0.24624026809031668,
      "precision": 0.06988573474835601,
      "recall": 0.9096398305084745,
      "flagged": 122872,
      "hits": 8587
     },
     {
      "rule": ">=10",
      "mcc": 0.2705783657973515,
      "precision": 0.08626155057390296,
      "recall": 0.8820974576271187,
      "flagged": 96532,
      "hits": 8327
     },
     {
      "rule": ">=11",
      "mcc": 0.2902078645193691,
      "precision": 0.10296812491934443,
      "recall": 0.8452330508474576,
      "flagged": 77490,
      "hits": 7979
     },
     {
      "rule": ">=12",
      "mcc": 0.30682714308758324,
      "precision": 0.1203956127559754,
      "recall": 0.8046610169491526,
      "flagged": 63092,
      "hits": 7596
     }
    ],
    "lw max [loop,role,locals]": [
     {
      "rule": ">=2",
      "mcc": 0.06982741922915225,
      "precision": 0.008195011076139022,
      "recall": 0.9777542372881356,
      "flagged": 1126295,
      "hits": 9230
     },
     {
      "rule": ">=3",
      "mcc": 0.09911921874041718,
      "precision": 0.01334616057372748,
      "recall": 0.9699152542372881,
      "flagged": 686040,
      "hits": 9156
     },
     {
      "rule": ">=4",
      "mcc": 0.12965956865748918,
      "precision": 0.02086930723820075,
      "recall": 0.9538135593220339,
      "flagged": 431447,
      "hits": 9004
     },
     {
      "rule": ">=5",
      "mcc": 0.16135795524752541,
      "precision": 0.031173922889656345,
      "recall": 0.9332627118644068,
      "flagged": 282608,
      "hits": 8810
     },
     {
      "rule": ">=6",
      "mcc": 0.1921017638957972,
      "precision": 0.04421371605879942,
      "recall": 0.9026483050847458,
      "flagged": 192723,
      "hits": 8521
     },
     {
      "rule": ">=7",
      "mcc": 0.22229969172172223,
      "precision": 0.06033466886636814,
      "recall": 0.8677966101694915,
      "flagged": 135776,
      "hits": 8192
     },
     {
      "rule": ">=8",
      "mcc": 0.24773115064019208,
      "precision": 0.07826280218614566,
      "recall": 0.8206567796610169,
      "flagged": 98987,
      "hits": 7747
     },
     {
      "rule": ">=9",
      "mcc": 0.2685272797525646,
      "precision": 0.09735391548086852,
      "recall": 0.7689618644067797,
      "flagged": 74563,
      "hits": 7259
     },
     {
      "rule": ">=10",
      "mcc": 0.2870297655928677,
      "precision": 0.1181091414668057,
      "recall": 0.7199152542372881,
      "flagged": 57540,
      "hits": 6796
     },
     {
      "rule": ">=11",
      "mcc": 0.3046088486401448,
      "precision": 0.14100411013391081,
      "recall": 0.6759533898305085,
      "flagged": 45254,
      "hits": 6381
     },
     {
      "rule": ">=12",
      "mcc": 0.31493392143469057,
      "precision": 0.1629026901361674,
      "recall": 0.6235169491525424,
      "flagged": 36132,
      "hits": 5886
     }
    ],
    "lw max [loop,role,all]": [
     {
      "rule": ">=2",
      "mcc": 0.04548162057366942,
      "precision": 0.005301232882030157,
      "recall": 0.9836864406779661,
      "flagged": 1751668,
      "hits": 9286
     },
     {
      "rule": ">=3",
      "mcc": 0.06534900389660954,
      "precision": 0.007540345358708948,
      "recall": 0.9827330508474577,
      "flagged": 1230315,
      "hits": 9277
     },
     {
      "rule": ">=4",
      "mcc": 0.10665885297928639,
      "precision": 0.01480686179461088,
      "recall": 0.9788135593220338,
      "flagged": 624035,
      "hits": 9240
     },
     {
      "rule": ">=5",
      "mcc": 0.13755141011182528,
      "precision": 0.022567853063865457,
      "recall": 0.9754237288135593,
      "flagged": 408014,
      "hits": 9208
     },
     {
      "rule": ">=6",
      "mcc": 0.16863644766454816,
      "precision": 0.03260449884883239,
      "recall": 0.9661016949152542,
      "flagged": 279716,
      "hits": 9120
     },
     {
      "rule": ">=7",
      "mcc": 0.20020978667960745,
      "precision": 0.04522221607956858,
      "recall": 0.9531779661016949,
      "flagged": 198973,
      "hits": 8998
     },
     {
      "rule": ">=8",
      "mcc": 0.22963966015150633,
      "precision": 0.05974546071610385,
      "recall": 0.9324152542372881,
      "flagged": 147325,
      "hits": 8802
     },
     {
      "rule": ">=9",
      "mcc": 0.25555448461946545,
      "precision": 0.07570728060729573,
      "recall": 0.9011652542372881,
      "flagged": 112367,
      "hits": 8507
     },
     {
      "rule": ">=10",
      "mcc": 0.2797662620675157,
      "precision": 0.09348962494578492,
      "recall": 0.8676906779661017,
      "flagged": 87614,
      "hits": 8191
     },
     {
      "rule": ">=11",
      "mcc": 0.29969128483434204,
      "precision": 0.11180070930099531,
      "recall": 0.8281779661016949,
      "flagged": 69928,
      "hits": 7818
     },
     {
      "rule": ">=12",
      "mcc": 0.31658470674318767,
      "precision": 0.1310574050174142,
      "recall": 0.7852754237288135,
      "flagged": 56563,
      "hits": 7413
     }
    ],
    "lw max [loop,role,all,decl]": [
     {
      "rule": ">=2",
      "mcc": 0.045480340865448686,
      "precision": 0.005301114855395337,
      "recall": 0.9836864406779661,
      "flagged": 1751707,
      "hits": 9286
     },
     {
      "rule": ">=3",
      "mcc": 0.06532663743846479,
      "precision": 0.007537380189616663,
      "recall": 0.9827330508474577,
      "flagged": 1230799,
      "hits": 9277
     },
     {
      "rule": ">=4",
      "mcc": 0.10652698495481006,
      "precision": 0.014778230578782043,
      "recall": 0.9788135593220338,
      "flagged": 625244,
      "hits": 9240
     },
     {
      "rule": ">=5",
      "mcc": 0.13719409072650868,
      "precision": 0.022467523594803775,
      "recall": 0.9754237288135593,
      "flagged": 409836,
      "hits": 9208
     },
     {
      "rule": ">=6",
      "mcc": 0.16804281639069427,
      "precision": 0.03239474637552476,
      "recall": 0.966207627118644,
      "flagged": 281558,
      "hits": 9121
     },
     {
      "rule": ">=7",
      "mcc": 0.19946982952064274,
      "precision": 0.044878248128619416,
      "recall": 0.9539194915254238,
      "flagged": 200654,
      "hits": 9005
     },
     {
      "rule": ">=8",
      "mcc": 0.2286301155166177,
      "precision": 0.05919744127291297,
      "recall": 0.9332627118644068,
      "flagged": 148824,
      "hits": 8810
     },
     {
      "rule": ">=9",
      "mcc": 0.25416865896634905,
      "precision": 0.07486480545174763,
      "recall": 0.901906779661017,
      "flagged": 113725,
      "hits": 8514
     },
     {
      "rule": ">=10",
      "mcc": 0.2786754550173461,
      "precision": 0.09251002116831059,
      "recall": 0.8703389830508474,
      "flagged": 88812,
      "hits": 8216
     },
     {
      "rule": ">=11",
      "mcc": 0.2990435777864094,
      "precision": 0.11075878008906928,
      "recall": 0.832521186440678,
      "flagged": 70956,
      "hits": 7859
     },
     {
      "rule": ">=12",
      "mcc": 0.3158292285237785,
      "precision": 0.1297925340115317,
      "recall": 0.7893008474576271,
      "flagged": 57407,
      "hits": 7451
     }
    ],
    "lw max [loop,role,all,sig]": [
     {
      "rule": ">=2",
      "mcc": 0.044762399390741066,
      "precision": 0.005235422033312529,
      "recall": 0.9836864406779661,
      "flagged": 1773687,
      "hits": 9286
     },
     {
      "rule": ">=3",
      "mcc": 0.06318287685427791,
      "precision": 0.007257123369532909,
      "recall": 0.9828389830508475,
      "flagged": 1278468,
      "hits": 9278
     },
     {
      "rule": ">=4",
      "mcc": 0.09548533298713283,
      "precision": 0.012495828193171883,
      "recall": 0.9796610169491525,
      "flagged": 740087,
      "hits": 9248
     },
     {
      "rule": ">=5",
      "mcc": 0.1239670739895119,
      "precision": 0.01892906532089204,
      "recall": 0.9758474576271187,
      "flagged": 486659,
      "hits": 9212
     },
     {
      "rule": ">=6",
      "mcc": 0.15321598265152675,
      "precision": 0.027459486127364124,
      "recall": 0.9669491525423729,
      "flagged": 332417,
      "hits": 9128
     },
     {
      "rule": ">=7",
      "mcc": 0.1833874681900318,
      "precision": 0.038393085242271995,
      "recall": 0.9551906779661017,
      "flagged": 234860,
      "hits": 9017
     },
     {
      "rule": ">=8",
      "mcc": 0.21245445731929444,
      "precision": 0.05142591083692236,
      "recall": 0.9360169491525424,
      "flagged": 171820,
      "hits": 8836
     },
     {
      "rule": ">=9",
      "mcc": 0.23849153029665424,
      "precision": 0.06597505896135526,
      "recall": 0.9067796610169492,
      "flagged": 129746,
      "hits": 8560
     },
     {
      "rule": ">=10",
      "mcc": 0.2625480493386766,
      "precision": 0.08229441380963798,
      "recall": 0.8726694915254237,
      "flagged": 100104,
      "hits": 8238
     },
     {
      "rule": ">=11",
      "mcc": 0.2838550581675914,
      "precision": 0.09971830274244281,
      "recall": 0.836228813559322,
      "flagged": 79163,
      "hits": 7894
     },
     {
      "rule": ">=12",
      "mcc": 0.30142174568392843,
      "precision": 0.11791925710238452,
      "recall": 0.7936440677966101,
      "flagged": 63535,
      "hits": 7492
     }
    ],
    "MaxLive [text,unit,locals]  (Crichton)": [
     {
      "rule": ">=2",
      "mcc": 0.07037499679018945,
      "precision": 0.00829688102905486,
      "recall": 0.9748940677966101,
      "flagged": 1109212,
      "hits": 9203
     },
     {
      "rule": ">=3",
      "mcc": 0.10338186868487508,
      "precision": 0.014384353482226796,
      "recall": 0.9595338983050847,
      "flagged": 629712,
      "hits": 9058
     },
     {
      "rule": ">=4",
      "mcc": 0.14182746711375446,
      "precision": 0.025029695035562488,
      "recall": 0.9263771186440678,
      "flagged": 349385,
      "hits": 8745
     },
     {
      "rule": ">=5",
      "mcc": 0.18160829827800476,
      "precision": 0.041488202346858606,
      "recall": 0.8670550847457628,
      "flagged": 197285,
      "hits": 8185
     },
     {
      "rule": ">=6",
      "mcc": 0.21769543786566928,
      "precision": 0.06437490715577732,
      "recall": 0.7804025423728813,
      "flagged": 114439,
      "hits": 7367
     },
     {
      "rule": ">=7",
      "mcc": 0.24694315845162118,
      "precision": 0.09380816296621969,
      "recall": 0.6780720338983051,
      "flagged": 68235,
      "hits": 6401
     },
     {
      "rule": ">=8",
      "mcc": 0.26358627114611133,
      "precision": 0.12685150018989746,
      "recall": 0.5661016949152542,
      "flagged": 42128,
      "hits": 5344
     },
     {
      "rule": ">=9",
      "mcc": 0.26990062063533116,
      "precision": 0.16169614445348923,
      "recall": 0.4629237288135593,
      "flagged": 27026,
      "hits": 4370
     },
     {
      "rule": ">=10",
      "mcc": 0.2661659246445229,
      "precision": 0.19702813067150635,
      "recall": 0.36800847457627117,
      "flagged": 17632,
      "hits": 3474
     },
     {
      "rule": ">=11",
      "mcc": 0.25286587418437667,
      "precision": 0.22594003644194136,
      "recall": 0.2889830508474576,
      "flagged": 12074,
      "hits": 2728
     },
     {
      "rule": ">=12",
      "mcc": 0.23935687199810562,
      "precision": 0.25597431934371656,
      "recall": 0.22807203389830508,
      "flagged": 8411,
      "hits": 2153
     }
    ],
    "vars count [all]": [
     {
      "rule": ">=3",
      "mcc": 0.067862797215628,
      "precision": 0.007878408118351877,
      "recall": 0.9829449152542373,
      "flagged": 1177776,
      "hits": 9279
     },
     {
      "rule": ">=4",
      "mcc": 0.08565576500624493,
      "precision": 0.010657865391999302,
      "recall": 0.9820974576271186,
      "flagged": 869874,
      "hits": 9271
     },
     {
      "rule": ">=5",
      "mcc": 0.1057602938699373,
      "precision": 0.014593727473338685,
      "recall": 0.9800847457627119,
      "flagged": 633971,
      "hits": 9252
     },
     {
      "rule": ">=6",
      "mcc": 0.12476607173655761,
      "precision": 0.01910126548212737,
      "recall": 0.9774364406779661,
      "flagged": 483057,
      "hits": 9227
     },
     {
      "rule": ">=7",
      "mcc": 0.14623175006035616,
      "precision": 0.025142240990035605,
      "recall": 0.9731991525423729,
      "flagged": 365401,
      "hits": 9187
     },
     {
      "rule": ">=8",
      "mcc": 0.1656798327098481,
      "precision": 0.03161210640984721,
      "recall": 0.9652542372881356,
      "flagged": 288244,
      "hits": 9112
     },
     {
      "rule": ">=9",
      "mcc": 0.187042052621546,
      "precision": 0.039823438963609695,
      "recall": 0.9547669491525423,
      "flagged": 226324,
      "hits": 9013
     },
     {
      "rule": ">=10",
      "mcc": 0.20640957263731752,
      "precision": 0.048392623089013494,
      "recall": 0.9425847457627119,
      "flagged": 183871,
      "hits": 8898
     },
     {
      "rule": ">=12",
      "mcc": 0.245584829491196,
      "precision": 0.06970952330568826,
      "recall": 0.9073093220338984,
      "flagged": 122867,
      "hits": 8565
     },
     {
      "rule": ">=15",
      "mcc": 0.2953291159243039,
      "precision": 0.10818330831003183,
      "recall": 0.8319915254237288,
      "flagged": 72599,
      "hits": 7854
     },
     {
      "rule": ">=20",
      "mcc": 0.3414494125360224,
      "precision": 0.17904528204981882,
      "recall": 0.6647245762711864,
      "flagged": 35047,
      "hits": 6275
     }
    ],
    "vars count [locals]": [
     {
      "rule": ">=3",
      "mcc": 0.08868719461457623,
      "precision": 0.011293726622489857,
      "recall": 0.9733050847457627,
      "flagged": 813549,
      "hits": 9188
     },
     {
      "rule": ">=4",
      "mcc": 0.11221392933529357,
      "precision": 0.016239450050525895,
      "recall": 0.9669491525423729,
      "flagged": 562088,
      "hits": 9128
     },
     {
      "rule": ">=5",
      "mcc": 0.13700462488968432,
      "precision": 0.02276929724949502,
      "recall": 0.9600635593220339,
      "flagged": 398036,
      "hits": 9063
     },
     {
      "rule": ">=6",
      "mcc": 0.16253562915672334,
      "precision": 0.030987664970240664,
      "recall": 0.9513771186440678,
      "flagged": 289825,
      "hits": 8981
     },
     {
      "rule": ">=7",
      "mcc": 0.1875707630226855,
      "precision": 0.04086129008368511,
      "recall": 0.9351694915254237,
      "flagged": 216048,
      "hits": 8828
     },
     {
      "rule": ">=8",
      "mcc": 0.21232996423569708,
      "precision": 0.052451622290120764,
      "recall": 0.9165254237288135,
      "flagged": 164952,
      "hits": 8652
     },
     {
      "rule": ">=9",
      "mcc": 0.23604004993906183,
      "precision": 0.06561443066516347,
      "recall": 0.8939618644067797,
      "flagged": 128615,
      "hits": 8439
     },
     {
      "rule": ">=10",
      "mcc": 0.2579654811583344,
      "precision": 0.08018599540897409,
      "recall": 0.8658898305084746,
      "flagged": 101938,
      "hits": 8174
     },
     {
      "rule": ">=12",
      "mcc": 0.29757839810474346,
      "precision": 0.11375168893559526,
      "recall": 0.8026483050847457,
      "flagged": 66610,
      "hits": 7577
     },
     {
      "rule": ">=15",
      "mcc": 0.3364908205388853,
      "precision": 0.1692093949879417,
      "recall": 0.683792372881356,
      "flagged": 38148,
      "hits": 6455
     },
     {
      "rule": ">=20",
      "mcc": 0.3604958376203816,
      "precision": 0.2672863946749297,
      "recall": 0.4934322033898305,
      "flagged": 17427,
      "hits": 4658
     }
    ],
    "vars count [params]": [
     {
      "rule": ">=3",
      "mcc": 0.0411558268110211,
      "precision": 0.009666609769025523,
      "recall": 0.3419491525423729,
      "flagged": 333933,
      "hits": 3228
     },
     {
      "rule": ">=4",
      "mcc": 0.04131967256380397,
      "precision": 0.012985940893331133,
      "recall": 0.2166313559322034,
      "flagged": 157478,
      "hits": 2045
     },
     {
      "rule": ">=5",
      "mcc": 0.0401589503997067,
      "precision": 0.016684020030740244,
      "recall": 0.14258474576271185,
      "flagged": 80676,
      "hits": 1346
     },
     {
      "rule": ">=6",
      "mcc": 0.035571109034440336,
      "precision": 0.01952188506062059,
      "recall": 0.09057203389830508,
      "flagged": 43797,
      "hits": 855
     },
     {
      "rule": ">=7",
      "mcc": 0.03235596477231758,
      "precision": 0.022894065092533503,
      "recall": 0.06080508474576271,
      "flagged": 25072,
      "hits": 574
     },
     {
      "rule": ">=8",
      "mcc": 0.026656233288251473,
      "precision": 0.023970818134445022,
      "recall": 0.03898305084745763,
      "flagged": 15352,
      "hits": 368
     },
     {
      "rule": ">=9",
      "mcc": 0.023419379962408948,
      "precision": 0.02578397212543554,
      "recall": 0.027436440677966103,
      "flagged": 10045,
      "hits": 259
     },
     {
      "rule": ">=10",
      "mcc": 0.02140350440296583,
      "precision": 0.028360413589364846,
      "recall": 0.020338983050847456,
      "flagged": 6770,
      "hits": 192
     },
     {
      "rule": ">=12",
      "mcc": 0.017187309524982205,
      "precision": 0.03146651270207852,
      "recall": 0.011546610169491526,
      "flagged": 3464,
      "hits": 109
     },
     {
      "rule": ">=15",
      "mcc": 0.01373611485506865,
      "precision": 0.03773584905660377,
      "recall": 0.005932203389830509,
      "flagged": 1484,
      "hits": 56
     },
     {
      "rule": ">=20",
      "mcc": 0.009877376989664139,
      "precision": 0.04782608695652174,
      "recall": 0.0023305084745762713,
      "flagged": 460,
      "hits": 22
     }
    ],
    "vars count [fields]": [
     {
      "rule": ">=3",
      "mcc": 0.08219432003577411,
      "precision": 0.016818211552299338,
      "recall": 0.5447033898305085,
      "flagged": 305740,
      "hits": 5142
     },
     {
      "rule": ">=4",
      "mcc": 0.09730245043828514,
      "precision": 0.024613572957535673,
      "recall": 0.47383474576271184,
      "flagged": 181729,
      "hits": 4473
     },
     {
      "rule": ">=5",
      "mcc": 0.10781363394585217,
      "precision": 0.033171618123532136,
      "recall": 0.4099576271186441,
      "flagged": 116666,
      "hits": 3870
     },
     {
      "rule": ">=6",
      "mcc": 0.11576172741189494,
      "precision": 0.042298712810717,
      "recall": 0.35889830508474574,
      "flagged": 80097,
      "hits": 3388
     },
     {
      "rule": ">=7",
      "mcc": 0.12007696373480976,
      "precision": 0.05138333012915742,
      "recall": 0.3114406779661017,
      "flagged": 57217,
      "hits": 2940
     },
     {
      "rule": ">=8",
      "mcc": 0.12307402025933364,
      "precision": 0.06073762948630218,
      "recall": 0.27266949152542375,
      "flagged": 42379,
      "hits": 2574
     },
     {
      "rule": ">=9",
      "mcc": 0.12652434070625163,
      "precision": 0.07069810165339865,
      "recall": 0.24459745762711865,
      "flagged": 32660,
      "hits": 2309
     },
     {
      "rule": ">=10",
      "mcc": 0.12867295336495285,
      "precision": 0.0808455767427321,
      "recall": 0.21917372881355932,
      "flagged": 25592,
      "hits": 2069
     },
     {
      "rule": ">=12",
      "mcc": 0.12662678297020172,
      "precision": 0.09780856272765272,
      "recall": 0.17351694915254237,
      "flagged": 16747,
      "hits": 1638
     },
     {
      "rule": ">=15",
      "mcc": 0.11988882743446914,
      "precision": 0.12028085885824769,
      "recall": 0.12521186440677967,
      "flagged": 9827,
      "hits": 1182
     },
     {
      "rule": ">=20",
      "mcc": 0.10580892445064659,
      "precision": 0.15072463768115943,
      "recall": 0.07711864406779662,
      "flagged": 4830,
      "hits": 728
     }
    ],
    "vars count [reassigned]": [
     {
      "rule": ">=3",
      "mcc": 0.1733128283179555,
      "precision": 0.046619506786250646,
      "recall": 0.7037076271186441,
      "flagged": 142494,
      "hits": 6643
     },
     {
      "rule": ">=4",
      "mcc": 0.1925718254751897,
      "precision": 0.0653928832784486,
      "recall": 0.6058262711864407,
      "flagged": 87456,
      "hits": 5719
     },
     {
      "rule": ">=5",
      "mcc": 0.19972207302851727,
      "precision": 0.08329408481169431,
      "recall": 0.5058262711864406,
      "flagged": 57327,
      "hits": 4775
     },
     {
      "rule": ">=6",
      "mcc": 0.19951636343156415,
      "precision": 0.09947289156626506,
      "recall": 0.4198093220338983,
      "flagged": 39840,
      "hits": 3963
     },
     {
      "rule": ">=7",
      "mcc": 0.19517521781794916,
      "precision": 0.11412911506573699,
      "recall": 0.3485169491525424,
      "flagged": 28827,
      "hits": 3290
     },
     {
      "rule": ">=8",
      "mcc": 0.18942400112763405,
      "precision": 0.12840430510060832,
      "recall": 0.29067796610169494,
      "flagged": 21370,
      "hits": 2744
     },
     {
      "rule": ">=9",
      "mcc": 0.1843104707014293,
      "precision": 0.1422744429562888,
      "recall": 0.2475635593220339,
      "flagged": 16426,
      "hits": 2337
     },
     {
      "rule": ">=10",
      "mcc": 0.17759113044668398,
      "precision": 0.15444194872589265,
      "recall": 0.21122881355932202,
      "flagged": 12911,
      "hits": 1994
     },
     {
      "rule": ">=12",
      "mcc": 0.16096888589658906,
      "precision": 0.17244224422442245,
      "recall": 0.15497881355932203,
      "flagged": 8484,
      "hits": 1463
     },
     {
      "rule": ">=15",
      "mcc": 0.13782759170777895,
      "precision": 0.1929364278506559,
      "recall": 0.10127118644067797,
      "flagged": 4955,
      "hits": 956
     },
     {
      "rule": ">=20",
      "mcc": 0.11195196263096985,
      "precision": 0.2197452229299363,
      "recall": 0.05847457627118644,
      "flagged": 2512,
      "hits": 552
     }
    ],
    "vars count [weighted]": [
     {
      "rule": ">=3",
      "mcc": 0.058027065394783695,
      "precision": 0.006617617714634299,
      "recall": 0.9836864406779661,
      "flagged": 1403224,
      "hits": 9286
     },
     {
      "rule": ">=4",
      "mcc": 0.08050588333604043,
      "precision": 0.009778871694586482,
      "recall": 0.983156779661017,
      "flagged": 949087,
      "hits": 9281
     },
     {
      "rule": ">=5",
      "mcc": 0.09555287285937046,
      "precision": 0.012480980273345451,
      "recall": 0.981885593220339,
      "flagged": 742650,
      "hits": 9269
     },
     {
      "rule": ">=6",
      "mcc": 0.11080375842345937,
      "precision": 0.01568452169319694,
      "recall": 0.9813559322033898,
      "flagged": 590646,
      "hits": 9264
     },
     {
      "rule": ">=7",
      "mcc": 0.12877390400270458,
      "precision": 0.020094398254588444,
      "recall": 0.9795550847457627,
      "flagged": 460178,
      "hits": 9247
     },
     {
      "rule": ">=8",
      "mcc": 0.14407875798106665,
      "precision": 0.024404440634557788,
      "recall": 0.9771186440677966,
      "flagged": 377964,
      "hits": 9224
     },
     {
      "rule": ">=9",
      "mcc": 0.15906896162656278,
      "precision": 0.0291504217595574,
      "recall": 0.9734110169491526,
      "flagged": 315227,
      "hits": 9189
     },
     {
      "rule": ">=10",
      "mcc": 0.17764511465979674,
      "precision": 0.03567560829288435,
      "recall": 0.9701271186440678,
      "flagged": 256702,
      "hits": 9158
     },
     {
      "rule": ">=12",
      "mcc": 0.20761926548973056,
      "precision": 0.048148503147065404,
      "recall": 0.9578389830508475,
      "flagged": 187794,
      "hits": 9042
     },
     {
      "rule": ">=15",
      "mcc": 0.25415296248861863,
      "precision": 0.07256372557117605,
      "recall": 0.930614406779661,
      "flagged": 121066,
      "hits": 8785
     },
     {
      "rule": ">=20",
      "mcc": 0.3152666301078302,
      "precision": 0.12126942491574276,
      "recall": 0.8423728813559322,
      "flagged": 65573,
      "hits": 7952
     }
    ],
    "flow in_params": [
     {
      "rule": ">=3",
      "mcc": 0.0411558268110211,
      "precision": 0.009666609769025523,
      "recall": 0.3419491525423729,
      "flagged": 333933,
      "hits": 3228
     },
     {
      "rule": ">=4",
      "mcc": 0.04131967256380397,
      "precision": 0.012985940893331133,
      "recall": 0.2166313559322034,
      "flagged": 157478,
      "hits": 2045
     },
     {
      "rule": ">=5",
      "mcc": 0.0401589503997067,
      "precision": 0.016684020030740244,
      "recall": 0.14258474576271185,
      "flagged": 80676,
      "hits": 1346
     },
     {
      "rule": ">=6",
      "mcc": 0.035571109034440336,
      "precision": 0.01952188506062059,
      "recall": 0.09057203389830508,
      "flagged": 43797,
      "hits": 855
     },
     {
      "rule": ">=7",
      "mcc": 0.03235596477231758,
      "precision": 0.022894065092533503,
      "recall": 0.06080508474576271,
      "flagged": 25072,
      "hits": 574
     },
     {
      "rule": ">=8",
      "mcc": 0.026656233288251473,
      "precision": 0.023970818134445022,
      "recall": 0.03898305084745763,
      "flagged": 15352,
      "hits": 368
     },
     {
      "rule": ">=9",
      "mcc": 0.023419379962408948,
      "precision": 0.02578397212543554,
      "recall": 0.027436440677966103,
      "flagged": 10045,
      "hits": 259
     },
     {
      "rule": ">=10",
      "mcc": 0.02140350440296583,
      "precision": 0.028360413589364846,
      "recall": 0.020338983050847456,
      "flagged": 6770,
      "hits": 192
     },
     {
      "rule": ">=12",
      "mcc": 0.017187309524982205,
      "precision": 0.03146651270207852,
      "recall": 0.011546610169491526,
      "flagged": 3464,
      "hits": 109
     },
     {
      "rule": ">=15",
      "mcc": 0.01373611485506865,
      "precision": 0.03773584905660377,
      "recall": 0.005932203389830509,
      "flagged": 1484,
      "hits": 56
     },
     {
      "rule": ">=20",
      "mcc": 0.009877376989664139,
      "precision": 0.04782608695652174,
      "recall": 0.0023305084745762713,
      "flagged": 460,
      "hits": 22
     }
    ],
    "flow in_fields": [
     {
      "rule": ">=3",
      "mcc": 0.08219432003577411,
      "precision": 0.016818211552299338,
      "recall": 0.5447033898305085,
      "flagged": 305740,
      "hits": 5142
     },
     {
      "rule": ">=4",
      "mcc": 0.09730245043828514,
      "precision": 0.024613572957535673,
      "recall": 0.47383474576271184,
      "flagged": 181729,
      "hits": 4473
     },
     {
      "rule": ">=5",
      "mcc": 0.10781363394585217,
      "precision": 0.033171618123532136,
      "recall": 0.4099576271186441,
      "flagged": 116666,
      "hits": 3870
     },
     {
      "rule": ">=6",
      "mcc": 0.11576172741189494,
      "precision": 0.042298712810717,
      "recall": 0.35889830508474574,
      "flagged": 80097,
      "hits": 3388
     },
     {
      "rule": ">=7",
      "mcc": 0.12007696373480976,
      "precision": 0.05138333012915742,
      "recall": 0.3114406779661017,
      "flagged": 57217,
      "hits": 2940
     },
     {
      "rule": ">=8",
      "mcc": 0.12307402025933364,
      "precision": 0.06073762948630218,
      "recall": 0.27266949152542375,
      "flagged": 42379,
      "hits": 2574
     },
     {
      "rule": ">=9",
      "mcc": 0.12652434070625163,
      "precision": 0.07069810165339865,
      "recall": 0.24459745762711865,
      "flagged": 32660,
      "hits": 2309
     },
     {
      "rule": ">=10",
      "mcc": 0.12867295336495285,
      "precision": 0.0808455767427321,
      "recall": 0.21917372881355932,
      "flagged": 25592,
      "hits": 2069
     },
     {
      "rule": ">=12",
      "mcc": 0.12662678297020172,
      "precision": 0.09780856272765272,
      "recall": 0.17351694915254237,
      "flagged": 16747,
      "hits": 1638
     },
     {
      "rule": ">=15",
      "mcc": 0.11988882743446914,
      "precision": 0.12028085885824769,
      "recall": 0.12521186440677967,
      "flagged": 9827,
      "hits": 1182
     },
     {
      "rule": ">=20",
      "mcc": 0.10580892445064659,
      "precision": 0.15072463768115943,
      "recall": 0.07711864406779662,
      "flagged": 4830,
      "hits": 728
     }
    ],
    "flow in_results": [
     {
      "rule": ">=3",
      "mcc": 0.17220994674775308,
      "precision": 0.05152661772655147,
      "recall": 0.6260593220338984,
      "flagged": 114698,
      "hits": 5910
     },
     {
      "rule": ">=4",
      "mcc": 0.19236207024455387,
      "precision": 0.0729339671267396,
      "recall": 0.5396186440677966,
      "flagged": 69844,
      "hits": 5094
     },
     {
      "rule": ">=5",
      "mcc": 0.20568921988765043,
      "precision": 0.09626354189697103,
      "recall": 0.46122881355932205,
      "flagged": 45230,
      "hits": 4354
     },
     {
      "rule": ">=6",
      "mcc": 0.21632181593150204,
      "precision": 0.120892056119365,
      "recall": 0.4025423728813559,
      "flagged": 31433,
      "hits": 3800
     },
     {
      "rule": ">=7",
      "mcc": 0.22335682966505208,
      "precision": 0.14735151055379536,
      "recall": 0.34978813559322036,
      "flagged": 22409,
      "hits": 3302
     },
     {
      "rule": ">=8",
      "mcc": 0.2194923846719822,
      "precision": 0.16872377941265884,
      "recall": 0.2939618644067797,
      "flagged": 16447,
      "hits": 2775
     },
     {
      "rule": ">=9",
      "mcc": 0.21610585451167622,
      "precision": 0.19060618225612205,
      "recall": 0.25148305084745765,
      "flagged": 12455,
      "hits": 2374
     },
     {
      "rule": ">=10",
      "mcc": 0.21173211850099508,
      "precision": 0.21198921385604647,
      "recall": 0.21652542372881356,
      "flagged": 9642,
      "hits": 2044
     },
     {
      "rule": ">=12",
      "mcc": 0.20068247261458966,
      "precision": 0.25330906684315024,
      "recall": 0.1621822033898305,
      "flagged": 6044,
      "hits": 1531
     },
     {
      "rule": ">=15",
      "mcc": 0.1789641919508309,
      "precision": 0.30524401333737494,
      "recall": 0.10667372881355933,
      "flagged": 3299,
      "hits": 1007
     },
     {
      "rule": ">=20",
      "mcc": 0.1399924218135634,
      "precision": 0.3573859768550034,
      "recall": 0.055614406779661014,
      "flagged": 1469,
      "hits": 525
     }
    ],
    "flow in_all": [
     {
      "rule": ">=3",
      "mcc": 0.07606505301579307,
      "precision": 0.009463819850798897,
      "recall": 0.9411016949152542,
      "flagged": 938733,
      "hits": 8884
     },
     {
      "rule": ">=4",
      "mcc": 0.09649331105909936,
      "precision": 0.013758678028170837,
      "recall": 0.9010593220338983,
      "flagged": 618228,
      "hits": 8506
     },
     {
      "rule": ">=5",
      "mcc": 0.11918258038491404,
      "precision": 0.020064904226689884,
      "recall": 0.8593220338983051,
      "flagged": 404288,
      "hits": 8112
     },
     {
      "rule": ">=6",
      "mcc": 0.1377315046097524,
      "precision": 0.026975757298981603,
      "recall": 0.8134533898305085,
      "flagged": 284663,
      "hits": 7679
     },
     {
      "rule": ">=7",
      "mcc": 0.15773415478740954,
      "precision": 0.03635611851792089,
      "recall": 0.763771186440678,
      "flagged": 198316,
      "hits": 7210
     },
     {
      "rule": ">=8",
      "mcc": 0.17168906397734013,
      "precision": 0.04537403837053662,
      "recall": 0.7110169491525423,
      "flagged": 147926,
      "hits": 6712
     },
     {
      "rule": ">=9",
      "mcc": 0.1853963612049033,
      "precision": 0.05662159931023096,
      "recall": 0.6539194915254237,
      "flagged": 109022,
      "hits": 6173
     },
     {
      "rule": ">=10",
      "mcc": 0.19171212621695752,
      "precision": 0.06596916428881765,
      "recall": 0.5951271186440678,
      "flagged": 85161,
      "hits": 5618
     },
     {
      "rule": ">=12",
      "mcc": 0.20526683042168775,
      "precision": 0.08910722075754414,
      "recall": 0.4976694915254237,
      "flagged": 52723,
      "hits": 4698
     },
     {
      "rule": ">=15",
      "mcc": 0.21273374190158176,
      "precision": 0.12495164410058027,
      "recall": 0.3763771186440678,
      "flagged": 28435,
      "hits": 3553
     },
     {
      "rule": ">=20",
      "mcc": 0.19959869694422017,
      "precision": 0.17579434775666614,
      "recall": 0.23326271186440678,
      "flagged": 12526,
      "hits": 2202
     }
    ],
    "flow max_from": [
     {
      "rule": ">=3",
      "mcc": 0.1465856932255714,
      "precision": 0.035261842677096915,
      "recall": 0.6876059322033898,
      "flagged": 184080,
      "hits": 6491
     },
     {
      "rule": ">=4",
      "mcc": 0.14976663787692446,
      "precision": 0.05179618599067276,
      "recall": 0.4753177966101695,
      "flagged": 86628,
      "hits": 4487
     },
     {
      "rule": ">=5",
      "mcc": 0.14385116321188585,
      "precision": 0.06879281302638966,
      "recall": 0.32447033898305083,
      "flagged": 44525,
      "hits": 3063
     },
     {
      "rule": ">=6",
      "mcc": 0.1392398968743478,
      "precision": 0.08817066837121969,
      "recall": 0.23379237288135593,
      "flagged": 25031,
      "hits": 2207
     },
     {
      "rule": ">=7",
      "mcc": 0.13661039834446828,
      "precision": 0.11040884850878925,
      "recall": 0.17764830508474577,
      "flagged": 15189,
      "hits": 1677
     },
     {
      "rule": ">=8",
      "mcc": 0.13015389397276864,
      "precision": 0.12987669294521934,
      "recall": 0.1361228813559322,
      "flagged": 9894,
      "hits": 1285
     },
     {
      "rule": ">=9",
      "mcc": 0.13014938336121323,
      "precision": 0.15670867309117864,
      "recall": 0.11197033898305085,
      "flagged": 6745,
      "hits": 1057
     },
     {
      "rule": ">=10",
      "mcc": 0.12579541369707198,
      "precision": 0.17872693344391458,
      "recall": 0.0913135593220339,
      "flagged": 4823,
      "hits": 862
     },
     {
      "rule": ">=12",
      "mcc": 0.12339090967806425,
      "precision": 0.22853087295954577,
      "recall": 0.06822033898305084,
      "flagged": 2818,
      "hits": 644
     },
     {
      "rule": ">=15",
      "mcc": 0.11720142462656523,
      "precision": 0.29791526563550774,
      "recall": 0.04692796610169492,
      "flagged": 1487,
      "hits": 443
     },
     {
      "rule": ">=20",
      "mcc": 0.10310278368956009,
      "precision": 0.3924242424242424,
      "recall": 0.027436440677966103,
      "flagged": 660,
      "hits": 259
     }
    ],
    "flow derived": [
     {
      "rule": ">=3",
      "mcc": 0.14546589019804615,
      "precision": 0.025375511421512627,
      "recall": 0.9552966101694915,
      "flagged": 355382,
      "hits": 9018
     },
     {
      "rule": ">=4",
      "mcc": 0.1782957343831522,
      "precision": 0.03712756100935316,
      "recall": 0.938135593220339,
      "flagged": 238529,
      "hits": 8856
     },
     {
      "rule": ">=5",
      "mcc": 0.21023180546769482,
      "precision": 0.051670402646752094,
      "recall": 0.9132415254237288,
      "flagged": 166846,
      "hits": 8621
     },
     {
      "rule": ">=6",
      "mcc": 0.238479737344531,
      "precision": 0.06811886071267108,
      "recall": 0.8778601694915255,
      "flagged": 121655,
      "hits": 8287
     },
     {
      "rule": ">=7",
      "mcc": 0.26516105278609853,
      "precision": 0.08713432934269978,
      "recall": 0.8396186440677966,
      "flagged": 90963,
      "hits": 7926
     },
     {
      "rule": ">=8",
      "mcc": 0.2887936925698258,
      "precision": 0.10756450741088447,
      "recall": 0.8010593220338983,
      "flagged": 70302,
      "hits": 7562
     },
     {
      "rule": ">=9",
      "mcc": 0.3074241841153117,
      "precision": 0.128942217066628,
      "recall": 0.7536016949152542,
      "flagged": 55172,
      "hits": 7114
     },
     {
      "rule": ">=10",
      "mcc": 0.322054589784385,
      "precision": 0.1510081607601555,
      "recall": 0.7037076271186441,
      "flagged": 43991,
      "hits": 6643
     },
     {
      "rule": ">=12",
      "mcc": 0.3364080207062406,
      "precision": 0.1935772245908403,
      "recall": 0.5963983050847458,
      "flagged": 29084,
      "hits": 5630
     },
     {
      "rule": ">=15",
      "mcc": 0.3429468261913429,
      "precision": 0.2576354969693403,
      "recall": 0.46377118644067794,
      "flagged": 16993,
      "hits": 4378
     },
     {
      "rule": ">=20",
      "mcc": 0.31666397196693574,
      "precision": 0.3444306930693069,
      "recall": 0.2948093220338983,
      "flagged": 8080,
      "hits": 2783
     }
    ],
    "flow out_vars": [
     {
      "rule": ">=3",
      "mcc": 0.10706028489681252,
      "precision": 0.017563000912598374,
      "recall": 0.8236228813559322,
      "flagged": 442692,
      "hits": 7775
     },
     {
      "rule": ">=4",
      "mcc": 0.13097274904728687,
      "precision": 0.02598077977958724,
      "recall": 0.7726694915254237,
      "flagged": 280746,
      "hits": 7294
     },
     {
      "rule": ">=5",
      "mcc": 0.15348733594352876,
      "precision": 0.03661057459384387,
      "recall": 0.7204449152542373,
      "flagged": 185766,
      "hits": 6801
     },
     {
      "rule": ">=6",
      "mcc": 0.17550594919331994,
      "precision": 0.049811735174144965,
      "recall": 0.6726694915254238,
      "flagged": 127480,
      "hits": 6350
     },
     {
      "rule": ">=7",
      "mcc": 0.19616270318202111,
      "precision": 0.06558213857694527,
      "recall": 0.6260593220338984,
      "flagged": 90116,
      "hits": 5910
     },
     {
      "rule": ">=8",
      "mcc": 0.21053794869454234,
      "precision": 0.08158033627384453,
      "recall": 0.573093220338983,
      "flagged": 66315,
      "hits": 5410
     },
     {
      "rule": ">=9",
      "mcc": 0.22639729662420457,
      "precision": 0.10047732220247249,
      "recall": 0.5329449152542373,
      "flagged": 50071,
      "hits": 5031
     },
     {
      "rule": ">=10",
      "mcc": 0.23981038079474695,
      "precision": 0.12073606294321652,
      "recall": 0.4941737288135593,
      "flagged": 38638,
      "hits": 4665
     },
     {
      "rule": ">=12",
      "mcc": 0.2541624535328703,
      "precision": 0.16158168574401666,
      "recall": 0.41122881355932206,
      "flagged": 24025,
      "hits": 3882
     },
     {
      "rule": ">=15",
      "mcc": 0.2629790640927304,
      "precision": 0.22613566605279312,
      "recall": 0.3121822033898305,
      "flagged": 13032,
      "hits": 2947
     },
     {
      "rule": ">=20",
      "mcc": 0.25687626212284265,
      "precision": 0.332982271370897,
      "recall": 0.20095338983050848,
      "flagged": 5697,
      "hits": 1897
     }
    ],
    "flow max_fanout": [
     {
      "rule": ">=3",
      "mcc": 0.12785538141219588,
      "precision": 0.025677810667005647,
      "recall": 0.7489406779661016,
      "flagged": 275335,
      "hits": 7070
     },
     {
      "rule": ">=4",
      "mcc": 0.14587858689157338,
      "precision": 0.035596896451490286,
      "recall": 0.6745762711864407,
      "flagged": 178892,
      "hits": 6368
     },
     {
      "rule": ">=5",
      "mcc": 0.1571783435860927,
      "precision": 0.04606229675971014,
      "recall": 0.591207627118644,
      "flagged": 121162,
      "hits": 5581
     },
     {
      "rule": ">=6",
      "mcc": 0.1623584093153641,
      "precision": 0.05500865970165931,
      "recall": 0.5215042372881356,
      "flagged": 89495,
      "hits": 4923
     },
     {
      "rule": ">=7",
      "mcc": 0.16478065364563182,
      "precision": 0.0639513371912324,
      "recall": 0.45773305084745763,
      "flagged": 67567,
      "hits": 4321
     },
     {
      "rule": ">=8",
      "mcc": 0.1661417040483162,
      "precision": 0.07254883457582334,
      "recall": 0.40720338983050847,
      "flagged": 52985,
      "hits": 3844
     },
     {
      "rule": ">=9",
      "mcc": 0.16702459867770794,
      "precision": 0.08183079056865465,
      "recall": 0.3625,
      "flagged": 41818,
      "hits": 3422
     },
     {
      "rule": ">=10",
      "mcc": 0.16645018864310412,
      "precision": 0.09032486292081834,
      "recall": 0.32457627118644067,
      "flagged": 33922,
      "hits": 3064
     },
     {
      "rule": ">=12",
      "mcc": 0.16119793889610332,
      "precision": 0.10499764866829123,
      "recall": 0.26016949152542374,
      "flagged": 23391,
      "hits": 2456
     },
     {
      "rule": ">=15",
      "mcc": 0.1464691792098557,
      "precision": 0.12050174789224759,
      "recall": 0.18622881355932203,
      "flagged": 14589,
      "hits": 1758
     },
     {
      "rule": ">=20",
      "mcc": 0.13189467466481075,
      "precision": 0.15036496350364964,
      "recall": 0.12002118644067797,
      "flagged": 7535,
      "hits": 1133
     }
    ],
    "flow in_out": [
     {
      "rule": ">=3",
      "mcc": 0.1042965393496839,
      "precision": 0.017973321432113457,
      "recall": 0.7679025423728814,
      "flagged": 403320,
      "hits": 7249
     },
     {
      "rule": ">=4",
      "mcc": 0.12652171772157475,
      "precision": 0.026879706900061064,
      "recall": 0.6994703389830509,
      "flagged": 245650,
      "hits": 6603
     },
     {
      "rule": ">=5",
      "mcc": 0.14782410155013873,
      "precision": 0.03860657904066938,
      "recall": 0.6344279661016949,
      "flagged": 155129,
      "hits": 5989
     },
     {
      "rule": ">=6",
      "mcc": 0.16435826490014543,
      "precision": 0.05227679185582611,
      "recall": 0.5635593220338984,
      "flagged": 101766,
      "hits": 5320
     },
     {
      "rule": ">=7",
      "mcc": 0.18187097833234503,
      "precision": 0.06947478049556652,
      "recall": 0.5087923728813559,
      "flagged": 69133,
      "hits": 4803
     },
     {
      "rule": ">=8",
      "mcc": 0.19297261339533991,
      "precision": 0.0871881017740812,
      "recall": 0.45084745762711864,
      "flagged": 48814,
      "hits": 4256
     },
     {
      "rule": ">=9",
      "mcc": 0.20174978752696623,
      "precision": 0.106395561688586,
      "recall": 0.40021186440677964,
      "flagged": 35509,
      "hits": 3778
     },
     {
      "rule": ">=10",
      "mcc": 0.2067265122930145,
      "precision": 0.12600333181887022,
      "recall": 0.3525423728813559,
      "flagged": 26412,
      "hits": 3328
     },
     {
      "rule": ">=12",
      "mcc": 0.20993433540023565,
      "precision": 0.16666666666666666,
      "recall": 0.2724576271186441,
      "flagged": 15432,
      "hits": 2572
     },
     {
      "rule": ">=15",
      "mcc": 0.202909820594811,
      "precision": 0.22608024691358025,
      "recall": 0.18622881355932203,
      "flagged": 7776,
      "hits": 1758
     },
     {
      "rule": ">=20",
      "mcc": 0.16775719381803297,
      "precision": 0.3055651572761839,
      "recall": 0.09364406779661016,
      "flagged": 2893,
      "hits": 884
     }
    ],
    "flow in_through": [
     {
      "rule": ">=3",
      "mcc": 0.06696247036576906,
      "precision": 0.015750642799823127,
      "recall": 0.407521186440678,
      "flagged": 244244,
      "hits": 3847
     },
     {
      "rule": ">=4",
      "mcc": 0.07128405766023671,
      "precision": 0.02253410412197239,
      "recall": 0.29152542372881357,
      "flagged": 122126,
      "hits": 2752
     },
     {
      "rule": ">=5",
      "mcc": 0.07290276718674198,
      "precision": 0.030673992107095874,
      "recall": 0.20995762711864407,
      "flagged": 64615,
      "hits": 1982
     },
     {
      "rule": ">=6",
      "mcc": 0.07153386786071188,
      "precision": 0.03951317105701901,
      "recall": 0.15063559322033898,
      "flagged": 35988,
      "hits": 1422
     },
     {
      "rule": ">=7",
      "mcc": 0.07010671705522475,
      "precision": 0.04984808203570072,
      "recall": 0.11122881355932203,
      "flagged": 21064,
      "hits": 1050
     },
     {
      "rule": ">=8",
      "mcc": 0.06433028761862256,
      "precision": 0.05708070807080708,
      "recall": 0.08061440677966102,
      "flagged": 13332,
      "hits": 761
     },
     {
      "rule": ">=9",
      "mcc": 0.05905179317300639,
      "precision": 0.06314631463146314,
      "recall": 0.06080508474576271,
      "flagged": 9090,
      "hits": 574
     },
     {
      "rule": ">=10",
      "mcc": 0.05218679112683656,
      "precision": 0.06619018023617154,
      "recall": 0.0451271186440678,
      "flagged": 6436,
      "hits": 426
     },
     {
      "rule": ">=12",
      "mcc": 0.04351809091125998,
      "precision": 0.07385565852288684,
      "recall": 0.027860169491525425,
      "flagged": 3561,
      "hits": 263
     },
     {
      "rule": ">=15",
      "mcc": 0.03211277598616986,
      "precision": 0.07749287749287749,
      "recall": 0.01440677966101695,
      "flagged": 1755,
      "hits": 136
     },
     {
      "rule": ">=20",
      "mcc": 0.01705005980286399,
      "precision": 0.06832298136645963,
      "recall": 0.004661016949152543,
      "flagged": 644,
      "hits": 44
     }
    ],
    "flow in_caught": [
     {
      "rule": ">=3",
      "mcc": 0.06986608078227545,
      "precision": 0.01218385665356257,
      "recall": 0.6119703389830509,
      "flagged": 474152,
      "hits": 5777
     },
     {
      "rule": ">=4",
      "mcc": 0.07797855585028816,
      "precision": 0.016554003617716393,
      "recall": 0.5050847457627119,
      "flagged": 288027,
      "hits": 4768
     },
     {
      "rule": ">=5",
      "mcc": 0.08725447277167192,
      "precision": 0.023005875454370415,
      "recall": 0.4176906779661017,
      "flagged": 171391,
      "hits": 3943
     },
     {
      "rule": ">=6",
      "mcc": 0.08788960699824212,
      "precision": 0.0272268181667165,
      "recall": 0.3472457627118644,
      "flagged": 120396,
      "hits": 3278
     },
     {
      "rule": ">=7",
      "mcc": 0.0918573762726761,
      "precision": 0.034178240019929,
      "recall": 0.29067796610169494,
      "flagged": 80285,
      "hits": 2744
     },
     {
      "rule": ">=8",
      "mcc": 0.08977598980103194,
      "precision": 0.03788690766182728,
      "recall": 0.24713983050847457,
      "flagged": 61578,
      "hits": 2333
     },
     {
      "rule": ">=9",
      "mcc": 0.09140448187889685,
      "precision": 0.04505280333590174,
      "recall": 0.21059322033898306,
      "flagged": 44126,
      "hits": 1988
     },
     {
      "rule": ">=10",
      "mcc": 0.08874061451016454,
      "precision": 0.04850306128180644,
      "recall": 0.18294491525423728,
      "flagged": 35606,
      "hits": 1727
     },
     {
      "rule": ">=12",
      "mcc": 0.08665409750384352,
      "precision": 0.0590700370023628,
      "recall": 0.1403601694915254,
      "flagged": 22431,
      "hits": 1325
     },
     {
      "rule": ">=15",
      "mcc": 0.08158137115525686,
      "precision": 0.07479634658109109,
      "recall": 0.09629237288135593,
      "flagged": 12153,
      "hits": 909
     },
     {
      "rule": ">=20",
      "mcc": 0.0686975445979268,
      "precision": 0.09062661833247022,
      "recall": 0.055614406779661014,
      "flagged": 5793,
      "hits": 525
     }
    ],
    "flow bridging": [
     {
      "rule": ">=3",
      "mcc": 0.15433999738444748,
      "precision": 0.030484004604679468,
      "recall": 0.8808262711864406,
      "flagged": 272766,
      "hits": 8315
     },
     {
      "rule": ">=4",
      "mcc": 0.1803610940532343,
      "precision": 0.04117082048430312,
      "recall": 0.8627118644067797,
      "flagged": 197810,
      "hits": 8144
     },
     {
      "rule": ">=5",
      "mcc": 0.2068268551650521,
      "precision": 0.05437627615693476,
      "recall": 0.8406779661016949,
      "flagged": 145946,
      "hits": 7936
     },
     {
      "rule": ">=6",
      "mcc": 0.23252059816366658,
      "precision": 0.06999298156064569,
      "recall": 0.8134533898305085,
      "flagged": 109711,
      "hits": 7679
     },
     {
      "rule": ">=7",
      "mcc": 0.25926654485555456,
      "precision": 0.08877891724302409,
      "recall": 0.7886652542372882,
      "flagged": 83860,
      "hits": 7445
     },
     {
      "rule": ">=8",
      "mcc": 0.2802751770578987,
      "precision": 0.10845165445122512,
      "recall": 0.7492584745762711,
      "flagged": 65218,
      "hits": 7073
     },
     {
      "rule": ">=9",
      "mcc": 0.30306227640727346,
      "precision": 0.13172592289878762,
      "recall": 0.7170550847457627,
      "flagged": 51387,
      "hits": 6769
     },
     {
      "rule": ">=10",
      "mcc": 0.319571302767515,
      "precision": 0.1550653714118764,
      "recall": 0.6746822033898305,
      "flagged": 41073,
      "hits": 6369
     },
     {
      "rule": ">=12",
      "mcc": 0.3464421794146688,
      "precision": 0.2071375464684015,
      "recall": 0.5902542372881356,
      "flagged": 26900,
      "hits": 5572
     },
     {
      "rule": ">=15",
      "mcc": 0.3532685040824695,
      "precision": 0.27893503450071605,
      "recall": 0.4539194915254237,
      "flagged": 15362,
      "hits": 4285
     },
     {
      "rule": ">=20",
      "mcc": 0.33902987568512977,
      "precision": 0.39193164308726713,
      "recall": 0.29639830508474574,
      "flagged": 7139,
      "hits": 2798
     }
    ],
    "flow lw_at_calls": [
     {
      "rule": ">=2",
      "mcc": 0.0752310164985496,
      "precision": 0.009424726045979452,
      "recall": 0.9310381355932204,
      "flagged": 932547,
      "hits": 8789
     },
     {
      "rule": ">=3",
      "mcc": 0.10055587976901467,
      "precision": 0.014272275626892436,
      "recall": 0.9257415254237288,
      "flagged": 612306,
      "hits": 8739
     },
     {
      "rule": ">=4",
      "mcc": 0.13046493611431892,
      "precision": 0.0219247014586907,
      "recall": 0.9166313559322034,
      "flagged": 394669,
      "hits": 8653
     },
     {
      "rule": ">=5",
      "mcc": 0.1619505780245599,
      "precision": 0.032282641903691435,
      "recall": 0.9066737288135593,
      "flagged": 265127,
      "hits": 8559
     },
     {
      "rule": ">=6",
      "mcc": 0.1935685061485379,
      "precision": 0.0454530704079094,
      "recall": 0.8902542372881356,
      "flagged": 184894,
      "hits": 8404
     },
     {
      "rule": ">=7",
      "mcc": 0.22478551181054568,
      "precision": 0.06148557047733894,
      "recall": 0.8695974576271186,
      "flagged": 133511,
      "hits": 8209
     },
     {
      "rule": ">=8",
      "mcc": 0.2526093004382013,
      "precision": 0.07921098009508906,
      "recall": 0.8418432203389831,
      "flagged": 100327,
      "hits": 7947
     },
     {
      "rule": ">=9",
      "mcc": 0.27823192832280563,
      "precision": 0.09892339705065074,
      "recall": 0.8108050847457627,
      "flagged": 77373,
      "hits": 7654
     },
     {
      "rule": ">=10",
      "mcc": 0.3001869883995422,
      "precision": 0.11988059505650413,
      "recall": 0.7742584745762712,
      "flagged": 60969,
      "hits": 7309
     },
     {
      "rule": ">=11",
      "mcc": 0.31738510721335816,
      "precision": 0.14093454138246972,
      "recall": 0.7332627118644067,
      "flagged": 49115,
      "hits": 6922
     },
     {
      "rule": ">=12",
      "mcc": 0.3324192630313851,
      "precision": 0.1632403267304474,
      "recall": 0.6922669491525424,
      "flagged": 40033,
      "hits": 6535
     }
    ]
   },
   "keys": [
    "fuzhengwei__itstack-demo-design@5c0bc0270142",
    "LaiFeng-Android__SopCastComponent@a95bc36d8ddb",
    "jcabi__jcabi-github@e7033364cf2b",
    "JimSeker__opengl@4f9d94b97263",
    "deeplearning4j__deeplearning4j@4c22ac5fe4a8",
    "sofastack__sofa-boot@696b17a36ee8",
    "coding-parrot__Low-Level-Design@b78735e2824d",
    "hongfurui2014__exam_online_hongfurui@01ed41f99479",
    "springfox__springfox@ab5868471cdb",
    "argouml-tigris-org__argouml@be952fcfa774",
    "xuexiangjys__XUI@111e6008ccd9",
    "hub4j__github-api@f351e377db81",
    "szerhusenBC__jwt-spring-security-demo@dcf718c67c0d",
    "netease-im__camellia@fec12c8ee62b",
    "Jackson0714__PassJava-Platform@a7ce345b4ea8",
    "bitcoinj__bitcoinj@80f3920a0f42",
    "kaedea__android-dynamical-loading@4113444be3a1",
    "flavienlaurent__datetimepicker@0f5d3999955e",
    "sxpl__FaceAC@d7b85941d666",
    "Graylog2__graylog2-server@a47918094637",
    "vicc1024__OnePush@72c77b279453",
    "apache__tsfile@eb733133b9ee",
    "FangWW__Document@d4d6ccd5d725",
    "JetBrains__xodus@18f573765aff",
    "Multiverse__Multiverse-Core@34185b90a940",
    "Ishan-sinha__DSA-for-SDE-interview@09ae6e711754",
    "apache__shardingsphere@f4acdb6e44b3",
    "AbrahamCaiJin__CommonUtilLibrary@dfc5736d167e",
    "farmerbb__SecondScreen@29949c4c1ab7",
    "ssssssss-team__spider-flow@c799cca99c7d",
    "micronaut-projects__micronaut-data@804ba18b28d1",
    "Linxfeng__flow-eda@55533222469e",
    "rest-assured__rest-assured@257eed1bdccf",
    "Jinnrry__RobotHelper@b66f6c6ae5b8",
    "razerdp__BasePopup@34f01915cb28",
    "CodeIntelligenceTesting__jazzer@a4e09fbbc775",
    "Shadows-of-Fire__Apotheosis@f2e76862ed9f",
    "crossoverJie__cim@8863d9f6d76d",
    "CodePlato3721__shiro-redis@df637869bbcc",
    "dromara__disjob@2f92565c7a66",
    "micronaut-projects__micronaut-core@8e05aa570aad",
    "claritylab__lucida@3256bfa84be2",
    "XndroidDev__Xndroid@8c363f7fecf2",
    "Xunzhuo__Algorithm-Guide@019eafeaa5de",
    "CarGuo__GSYRickText@0268bc634e44",
    "heibaiying__BigData-Notes@3898939aca38",
    "OpenTSDB__asynchbase@40a5c8b8d4f6",
    "JessYanCoding__AndroidAutoSize@e402ecdd998e",
    "alexvasilkov__GestureViews@786c2267e6c9",
    "open-scratch__teaching-open@513b05fcddc5",
    "oshi__oshi@70659ba7e85d",
    "MCreator__MCreator@4d903de9dc4c",
    "DHD2280__Oxygen-Customizer@9d84b898be9c",
    "eclipse-vertx__vert.x@1877ab6b09f2",
    "smartloli__EFAK@d3bfcf2338a9",
    "quarkiverse__quarkus-langchain4j@b81c73425313",
    "crazycodeboy__TakePhoto@31a222705b52",
    "airbnb__native-navigation@9cf50bf9b751",
    "MinecraftForge__MCPConfig@751a4f362ef1",
    "jeequan__jeepay@e1ac9086d679",
    "SimonVT__schematic@302b4d1e29dd",
    "daimajia__little-bear-dictionary@af41a915aa67",
    "signalapp__Signal-Server@8edf3488f7d9",
    "appdevforall__CodeOnTheGo@795f19001333",
    "EnterpriseQualityCoding__FizzBuzzEnterpriseEdition@4922c077c07a",
    "iMeiji__Toutiao@e8be6039b09d",
    "linkedin__coral@9d9471909673",
    "citerus__dddsample-core@d8b896254ed4",
    "adityatandon15__Low-Level-Design-Course@e9128270e166",
    "floci-io__floci@7e6439cf8654",
    "janheinrichmerker__material-intro@41f8072540b2",
    "LlamaLad7__MixinExtras@613b41832759",
    "pedrovgs__EffectiveAndroidUI@b9e6fcc795de",
    "Geniusay__ChopperBot@79b7449c8cbd",
    "alkacon__opencms-core@2890a0aeb64c",
    "synthetichealth__synthea@bd8a52ba0a54",
    "pentaho__pentaho-kettle@c2350ef4e26e",
    "OCNYang__Android-Animation-Set@8484475e59d1",
    "apache__flink-statefun@accd75ea0109",
    "stanfordnlp__CoreNLP@e31428cdf39a",
    "daniulive__SmarterStreaming@78b2b9a47dcf",
    "nageoffer__congomall@1c52d8456323",
    "mrniko__netty-socketio@e97fbe126dd8",
    "mcxtzhang__SuspensionIndexBar@599c709a02f8",
    "AntennaPod__AntennaPod@3d105d598dfa",
    "segler-alex__RadioDroid@4325633ab3eb",
    "JSQLParser__JSqlParser@220d0ed4a82c",
    "birajpatel__GridListViewAdapters@33539a02c25e",
    "ashishps1__awesome-system-design-resources@25724090f7dd",
    "ihmcrobotics__ihmc-open-robotics-software@02848ca3dcec",
    "alibaba__arthas@2b6d0e59bd37",
    "momosecurity__momo-code-sec-inspector-java@3ee4ac383ccc",
    "amirzaidi__Launcher3@5605dd10845b",
    "zhisheng17__flink-learning@d731cee76180",
    "Baeldung__spring-security-oauth@1431de745484",
    "CodingDocs__springboot-guide@c9d3479f879a",
    "wfh45678__radar@43869a30597c",
    "cyhbyw__springBoot_atguigu@e0e419ee555b",
    "williamfiset__algorithms@08c6d5f3cbee",
    "locationtech__jts@5a0a73632216",
    "yudaocode__SpringBoot-Labs@6c12efaed06d",
    "yangchaojiang__ZoomPreviewPicture-@e45614c863d4",
    "aleksandr-m__gitflow-maven-plugin@7dc9c5ac248c",
    "alibaba__nacos@7f71d44f8805",
    "ShaftHQ__SHAFT_ENGINE@dac2b2f343b8",
    "HotBitmapGG__bilibili-android-client@125e8d839ca6",
    "jblough__Android-Pdf-Viewer-Library@d9d2b26a2d69",
    "clojure__clojure@807285bfc388",
    "dongjunkun__GanK@7c296610e38d",
    "menacher__java-game-server@36bd748dcfcf",
    "ScottOaks__JavaPerformanceTuning@0469fd9ccac9",
    "thinkaurelius__titan@ee226e52415b",
    "p6spy__p6spy@e0aa88e82cea",
    "rrezartprebreza__spring-boot-skills@42bd5f1240be",
    "donkingliang__GroupedRecyclerViewAdapter@9be1f60792ae",
    "bevy__photo-editor-android@e98a95b74ee7",
    "chentao0707__SimplifyReader@ae24bdbb6fdb",
    "smuyyh__BookReader@fceb08925ca3",
    "wenmingvs__WeiBo@c8b2d59a805d",
    "InfernalSuite__AdvancedSlimePaper@031913915008",
    "justauth__JustAuth@694bbf1b010d",
    "Atmosphere__atmosphere@4f29b171768d",
    "apolloconfig__apollo@ea356770c639",
    "MagicMashRoom__SuperCalendar@a897fb20f670",
    "iflytek__astron-agent@468a676f2d84",
    "javahuang__SurveyKing@5de0d05b682e",
    "allicen__Java-1000@614c2af783aa",
    "roboguice__roboguice@d96250c41149",
    "ehrbase__ehrbase@580ea750b209",
    "LSPosed__LSPosed@df74d83eb03a",
    "DayorNight__BLCS@2003a58edf85",
    "shuzheng__zheng@7005c0a775e6",
    "kite-sdk__kite@72bfb4b1a881",
    "cryptomator__cryptomator@01149fcc1dfa",
    "jtablesaw__tablesaw@e36c3ff3c9e2",
    "neevek__Paginize@07590e4fe2c9",
    "hibernate__hibernate-orm@37616099b745",
    "x0b__rcx@d98c4d6f0a69",
    "wepe__DataCastle-Solution@244587971b11",
    "shwenzhang__AndResGuard@e4df245d82f2",
    "Telegram-FOSS-Team__Telegram-FOSS@10da5406ed92",
    "mirkosertic__Bytecoder@67bb35966931",
    "zfdang__Android-Touch-Helper@d896dc13954c",
    "briandilley__jsonrpc4j@59ff0c955087",
    "jsonzou__jmockdata@13064f81bf3b",
    "youlookwhat__DesignPattern@aeed0759c023",
    "ushahidi__SMSSync@01b0271d87c6",
    "Sayi__poi-tl@81edcbd9227a",
    "googleapis__google-api-java-client@9e0a9f014ae0",
    "risesoft-y9__Data-Labeling@d271a14a974d",
    "languagetool-org__languagetool@535904c66ac7",
    "blundell__QuickSand@5837d32f641d",
    "h6ah4i__android-advancedrecyclerview@5213b003748c",
    "MisterBooo__LeetCodeAnimation@e853d7a5a893",
    "leck995__WutheringWavesTool@d08a16ad35b3",
    "Genymobile__gnirehtet@1eb2e58bc91e",
    "keycloak__keycloak-quickstarts@138645852a52",
    "Flameish__Novel-Grabber@7a29e4683008",
    "apache__hertzbeat@c0b477906d26",
    "misakuo__svgtoandroid@7011ee1e94bb",
    "code4craft__webmagic@67816a19d68a",
    "in28minutes__spring-master-class@7f4d3d4d8414",
    "apache__skywalking@1527483d9603",
    "wenmingvs__AndroidProcess@0c05dd14279c",
    "rieckpil__blog-tutorials@ca677461d455",
    "jindrapetrik__jpexs-decompiler@cde1cc21aeba",
    "dromara__myth@02b1b86abba1",
    "jenkinsci__build-monitor-plugin@23299e69bdf2",
    "apereo__cas@5cd513538125",
    "komoot__photon@0c16b33dd7fb",
    "jjoe64__GraphView-Demos@708bcdfa6ee4",
    "eclipse-collections__eclipse-collections@b0ea5ba4a1c1",
    "yayaa__LocationManager@e4897fd68fb8",
    "reark__reark@71d6319a3bb3",
    "intoolswetrust__jd-cli@2b1b1530ada8",
    "littleRich__VirtualLocation@7eda42b23c41",
    "esl-client__esl-client@67fa4ece90c8",
    "daimajia__AndroidSwipeLayout@5f8678b04751",
    "google__tsunami-security-scanner-plugins@9e36247b377e",
    "openraven__magpie@734064674425",
    "mochat-cloud__mochat-java@136475f9df04",
    "DymanZy__EasyShow3D@f2155466c359",
    "jcodec__jcodec@4ba922aca445",
    "mthli__Mount@522a82c692d1",
    "macrozheng__springcloud-learning@8c8dab449343",
    "albertlatacz__java-repl@5fb4d89637cf",
    "vestrel00__android-dagger-butterknife-mvp@d167f0c2dd60",
    "wdullaer__MaterialDateTimePicker@f849a5c2704c",
    "lets-blade__blade@e62830483310",
    "elttam__semgrep-rules@244268562cc9",
    "dromara__Sa-Token@cb191342372c",
    "liquibase__liquibase@b13b98ed949a",
    "aragozin__jvm-tools@4321b54dc0b4",
    "trello-archive__RxLifecycle@0dabd1c4322e",
    "stephanenicolas__toothpick@8dab571ec2c1",
    "Grasscutters__Grasscutter@f373827a83d3",
    "lenve__javaboy-code-samples@5e7af1d93a4a",
    "jsksxs360__AHANLP@77d1e324665b",
    "zhangkaitao__spring4-showcase@3ddf718538a4",
    "trinodb__trino@94ff7cced1ac",
    "HannahMitt__HomeMirror@566c03d3388e",
    "Qihoo360__ArgusAPM@75ead19ca98a",
    "yu120__neural@63a69bcdce7b",
    "2227324689__gpmall@c5dd5bacb052",
    "wangdan__AisenWeiBo@71e62bfb0762",
    "jhy__jsoup@0c508f17a52d",
    "WeBankFinTech__DataSphereStudio@4af60cc6f5ae",
    "lyj8330328__leyou@b2cc07874adf",
    "MinecraftForge__MinecraftForge@7d0bd1898fd0",
    "google__tsunami-security-scanner@5dd969255145",
    "ModelioOpenSource__Modelio@d3c773fea6b0",
    "YoKeyword__Fragmentation@0394930a3e23",
    "Wizcorp__phonegap-facebook-plugin@544cc06b0968",
    "NVIDIA__grcuda@b1f531a844d2",
    "flyway__flyway@8c96fdd17389",
    "justified__tedis@7bfdf35de06d",
    "jagrosh__MusicBot@859e5c5862de",
    "swagger-api__swagger-core@04558121268f",
    "ModelEngine-Group__app-platform@33d528309813",
    "kaushikgopal__RxJava-Android-Samples@b84865252c20",
    "rememberber__WePush@e0f24162eacc",
    "yangxiufeng666__Micro-Service-Skeleton@d31b13a0c01c",
    "makejavas__EasyCode@d0fc90088995",
    "cxapython__unidbg-server@b545e7224a68",
    "lenve__vhr@03abbd35af24",
    "mgarin__weblaf@45b772c0eaf2",
    "648540858__wvp-GB28181-pro@2b656f4e5514",
    "dinuscxj__LoadingDrawable@db4ceb6b90ca",
    "droidefense__engine@067e43ee7a3a",
    "opensearch-project__OpenSearch@0ab78484cb55",
    "Flipboard__bottomsheet@2792f24d60a1",
    "bertsir__zBarLibary@0ad8e20a03cb",
    "sofastack__sofa-jarslink@ecd07ed114b8",
    "Beseting__PlanA@e1ed0df9529a",
    "junit-team__junit-framework@565a0baae8d9",
    "jphp-group__jphp@eefaac6d8195",
    "fpvout__DigiView-Android@42ae75d2eab0",
    "DImuthuUpe__AndroidPdfViewer@e62698bebb24",
    "mxdldev__android-mvp-mvvm-flytour@97700aa89f0a",
    "renatoathaydes__rawhttp@609456c960e8",
    "gocd__gocd@90c5a2ce9020",
    "cloudera__flume@1d7535638556",
    "frogermcs__AndroidDevMetrics@10dee8ac2dd8",
    "AChep__AcDisplay@1e05cdae3524",
    "xkcoding__spring-boot-demo@87a142f9604c",
    "prscX__react-native-photo-editor@04a120ca8d37",
    "ddd-by-examples__library@5225ff7a0f0c",
    "russelarms__OffsetAnimator@310199b8ba06",
    "remkop__picocli@10509c0af89a",
    "FlowCI__flow-core-x@df5cdacae514",
    "asciidoctor__asciidoctorj@4a410d28a9b8",
    "microsoft__typespec@bcdbe13e098d",
    "swaldman__c3p0@8562608d9d0f",
    "apache__pinot@b99203c60261",
    "apache__amoro@6af75bbe23b7",
    "xuyulong2017__my-java-demo@3ddd3dd7896c",
    "alibaba__freeline@818e5de64f63",
    "shuzijun__leetcode-editor@ac391f9fe766",
    "halzhang__StartupNews@05b04cec88ab",
    "Swati4star__Images-to-PDF@54576589b0c4",
    "liuguangqiang__IPicker@db643cff3b82",
    "java-native-access__jna@a800ca831307",
    "simpligility__android-maven-plugin@acaf0eec01d0",
    "google__bindiff@13c437afa074",
    "Gathin23__cleanyourtv@f9f0c5353e65",
    "ltsopensource__light-task-scheduler@b61e6ae4320d",
    "google__smali@1a36aa30d18d",
    "Doikki__DKVideoPlayer@79a8c9267812",
    "AnySoftKeyboard__AnySoftKeyboard@be4f8f747d32",
    "hellokaton__write-readable-code@1883256af4b0",
    "supertokens__supertokens-core@8703a12c2159",
    "sqlancer__sqlancer@1d797ee53631",
    "DitriXNew__EDT-MCP@d0e01f33d06d",
    "vipshop__vjtools@2f780edd504e",
    "pavansolapure__opencodez-samples@f5ef3de060cd",
    "guiying712__AndroidModulePattern@494e7deda04e",
    "mcxiaoke__xBus@ff64742fe134",
    "gunnarmorling__1brc@db064194be37",
    "paulroehr__EazeGraph@ce5e68ecc70e",
    "youth5201314__banner@777c7dbfaa0a",
    "MCRcortex__voxy@5bf33350a1cc",
    "rubenlagus__TelegramBots@15ff4c479671",
    "Q-1515__reggie_parent@042861fa6ebd",
    "mik3y__usb-serial-for-android@6a9c61f1fa16",
    "iohao__ioGame@835e6aad7a18",
    "scribejava__scribejava@8970e8eeb0af",
    "oblador__react-native-shimmer@f1c379a3f336",
    "Blankj__awesome-java-leetcode@0d17728bfbe1",
    "wgpsec__fofa_viewer@ff2848a346b9",
    "quicktheories__QuickTheories@a963eded0604",
    "guolindev__LitePal@8ad8322cc6f8",
    "tanyaofei__minecraft-fakeplayer@88dd479a5590",
    "alibaba__spring-cloud-alibaba@858aa8d58d2e",
    "fengzhizi715__NetDiscovery@2d118210e8ef",
    "mybatis__mybatis-dynamic-sql@3b8143ba10e7",
    "koushikkothagal__java-backend-bootcamp@c3e944e81a88",
    "zfile-dev__zfile@775b0172f3b1",
    "apache__hugegraph@75ea5c7dcf5b",
    "antlr__antlr3@7bd56e65a566",
    "TommyLemon__Android-ZBLibrary@61925fef3557",
    "kevalpatel2106__PasscodeView@7c5b93b10bc6",
    "puniverse__capsule@291a54e501a3",
    "rayokota__kareldb@78e10ec77f6a",
    "stanford-futuredata__macrobase@ae7b655ef30b",
    "leibnitz27__cfr@c4145259dfcd",
    "Mishiranu__Dashchan@b78d82bd1db8",
    "Blankj__AndroidUtilCode@7b4caf9e5440",
    "xuminwlt__j360-dubbo-app-all@fc32b0b07417",
    "chillzhuang__SpringBlade@4995ddb714a5",
    "Krupen__FabulousFilter@cabc9eb54610",
    "Meituan-Dianping__walle@f78edcf1117a",
    "CrawlScript__WebCollector@17f3b83cca5f",
    "iisquare__fs-project@00565a8063fa",
    "kestra-io__kestra@bad4d5b551cd",
    "HiveGamesOSS__Chunker@50aaf6d82e8b",
    "soot-oss__heros@091e3bd58505",
    "527515025__springBoot@8fadfc312409",
    "SpongePowered__Mixin@4053421aa10a",
    "Tencent__VasSonic@59936beff656",
    "guoguibing__librec@296082c072ce",
    "SuperMonster003__AutoJs6@ed3eb10e88db",
    "JorgeCastilloPrz__FABProgressCircle@31f1cf9de81a",
    "libreliodev__android@a1f20eb44fe6",
    "scwang90__SmartRefreshLayout@224db48f8af8",
    "avjinder__Minimal-Todo@83bf4c6f56b8",
    "journeyapps__zxing-android-embedded@d09b7c76c312",
    "WuKongOpenSource__Wukong_nocode@256ab5bf6ee9",
    "LiveTyping__CannyViewAnimator@6e3789dec637",
    "kenglxn__QRGen@27350e7621cd",
    "summitt__Nope-Proxy@38a7c3411c07",
    "itisaid__Doris@d925329bef8c",
    "wuyouzhuguli__SpringAll@614d2578d949",
    "warkiz__IndicatorSeekBar@1a6a8a666aa3",
    "todoroo__astrid@4fc5c7714fb1",
    "kumaransg__LLD@1698cc6f993a",
    "AntiqueAtlasTeam__AntiqueAtlas@b706821d3f02",
    "devicehive__devicehive-java-server@905e3b932ddc",
    "daimajia__AndroidImageSlider@e318cabdef66",
    "vangao1989__cloudE@be4b925ae04f",
    "bezkoder__spring-boot-spring-security-jwt-authentication@096e106a6d80",
    "redis__jedis@66fbb8b04afc",
    "ribot__ribot-app-android@01da5104df67",
    "dbamman__book-nlp@7a09e01c6ce7",
    "dropwizard__metrics@2cc7a5006c43",
    "alipay__SoloPi@47d12f490448",
    "EssentialsX__Essentials@e70bdb817c75",
    "seatgeek__android-PlacesAutocompleteTextView@80f68a82e47a",
    "elastic__elasticsearch@b191685d1397",
    "newbiechen1024__NovelReader@0b8e281b30be",
    "greenrobot__greenDAO@0bbb338e17c4",
    "dremio__dremio-oss@799ccbda47e6",
    "google__myanmar-tools@13e4af6aaac6",
    "Javen205__IJPay@528ad6084d55",
    "apache__gravitino@bda25bd5c16a",
    "IUDevman__gamesense-client@62061a43fea3",
    "bethington__ghidra-mcp@8e4644e6cc78",
    "aress31__openapi-parser@3e0a0e760bda",
    "weibocom__motan@4c18b71e4491",
    "itsallcode__openfasttrace@e51e323b3b27",
    "redisson__redisson@33b143ae20b3",
    "thealeksandr__PFLockScreen-Android@ff5b7cd11a7d",
    "LFDT-web3j__web3j@b126b4801824",
    "Netflix__zuul@908894af8cae",
    "leangen__graphql-spqr@2221af76c0da",
    "yixia__VitamioBundle@77bd421e6ae8",
    "sensorsdata__sa-sdk-android@82b48007b699",
    "jprante__elasticsearch-knapsack@2f4fb4dadb25",
    "apache__commons-lang@b9b30efb01e8",
    "openmhealth__shimmer@9c1430dc6965",
    "Justson__AgentWeb@9efb1519f2f7",
    "protegeproject__protege@bf03cccc65ea",
    "Nightonke__LeeCo@01a146c4b51c",
    "Netflix__eureka@793de0a7e7f8",
    "callicoder__spring-boot-react-oauth2-social-login-demo@1b77669e0ca3",
    "DuanYan007__markitdown@f1496da04999",
    "line__armeria@71581491c7a7",
    "hantsy__spring-reactive-sample@f4ff9595c333",
    "SonarSource__sonarqube@07b588ec8b35",
    "apache__incubator-kie@f81eb19a6b97",
    "GlowstoneMC__Glowstone@e9aeaa463303",
    "enso-org__enso@4135f929f104",
    "troyzhxu__bean-searcher@cc34e36ba0d8",
    "EggsBlue__LuliChat@8ea425aa0965",
    "dunwu__db-tutorial@47d7d1552f1b",
    "yourkevin__NiterForum@402041ac2f71",
    "apache__doris@1bb35373ee07",
    "PrototypeZ__SaveState@18c2381c98b8",
    "openjfx__samples@605de7f9fac6",
    "java-decompiler__jd-gui@b3c1ced04e57",
    "minio__minio-java@a2bad3e77a5b",
    "Smart-Paocai__violet_Box@076dc842d7b5",
    "natario1__CameraView@b279ffaf5791",
    "ManuelPeinado__FadingActionBar@1c148b918672",
    "benniaobuguai__android-dynamic-action@e928b01bfbdb",
    "lysine-dev__retrofit@c7ef8b721235",
    "DeemOpen__zkui@1b3e7c133ab7",
    "thekirankumar__carstream-android-auto@e3922f8911d2",
    "iBotPeaches__Apktool@fd9d5d4dc7e4",
    "monkeyWie__proxyee@c2c5bb4ccac0",
    "antlr__antlr4-intellij-adaptor@c6cbe71d89e5",
    "wyouflf__xUtils3@c8e6fd6623e9",
    "openjdk__loom@16ac3e1ea3f4",
    "johnkil__Android-RobotoTextView@1341602f16c0",
    "dbeaver__dbeaver@2a4137fa7a12",
    "litesuits__android-common@4aa89fdf605c",
    "youngyangyang04__mini-spring@ee8df94a7557",
    "theonedev__onedev@8f64006bfb82",
    "ibinti__bugvm@0af43ca518df",
    "vsch__flexmark-java@bcfe84a3ab6d",
    "WiringProject__Wiring@da0b6b9282ae",
    "DuGuQiuBai__Java@f7aa7398c6e0",
    "Grt1228__chatgpt-java@ae761b894508",
    "gzu-liyujiang__AndroidPicker@0b9f19abaaff",
    "gyf-dev__ImmersionBar@8cac10cd83d8",
    "Nightonke__CoCoin@5566b054856d",
    "notHide__Hide-Music-Player@b82b93c321d3",
    "goldmansachs__obevo@133ce757ae80",
    "apache__casbin-jcasbin@38766ce5c270",
    "Byron4j__CookBook@9ed8311243d2",
    "ahorn__android-rss@4f0bd7cdf2c1",
    "plast-lab__doop@33a0cee3d5a0",
    "Col-E__Recaf@909012806d89",
    "onthegomap__planetiler@a7bf72e80900",
    "fengyouchao__sockslib@fc834badb779",
    "wxiaoqi__Spring-Cloud-Platform@349ad0d6a546",
    "openremote__core@ea8f1ca7d43f",
    "kyngs__LibreLogin@5cae5bd01fa3",
    "fandreuz__TUI-ConsoleLauncher@058f54116c41",
    "anzaizai__EasyRefreshLayout@742672ce1705",
    "github__copilot-sdk@ca1103fb47dd",
    "mylhyl__Android-CircleDialog@2f51f8e4bf02",
    "uniVocity__univocity-trader@098bb36988bf",
    "huangyanbin__smartTable@fe975d333a79",
    "YeautyYE__netty-websocket-spring-boot-starter@a2b7060b2acd",
    "pdinklag__MinecraftStats@9ac55293ddb4",
    "gedoor__MyBookshelf@bb5a99058f38",
    "chenBingX__SuperTextView@058f4e2730f9",
    "springdoc__springdoc-openapi-demos@f700e180c4bc",
    "StarRocks__starrocks@99fc94e37052",
    "ElderDrivers__EdXposed@8f2308cdde0a",
    "kongqw__OpenCVForAndroid@756b157e9c53",
    "eclipse-californium__californium@1ca3841a519c",
    "YunaiV__yudao-cloud@19f73d31e03f",
    "YeDaxia__JApiDocs@788546cb1520",
    "ashishps1__awesome-low-level-design@31595db8c21a",
    "spring-projects__spring-data-elasticsearch@ae43e91cf1cd",
    "allenai__science-parse@f83983aa1b89",
    "417511458__jbone@70cee0c4803b",
    "wells2333__sg-exam@4a7215ace7f5",
    "CellularPrivacy__Android-IMSI-Catcher-Detector@a51eb8fdf360",
    "eleme__UETool@e4967a5fae89",
    "AbdullahShahid01__Rent-a-Car-Management-System@3cd6a17362cd",
    "triplea-game__triplea@2c0ec34ea3d3",
    "weirdmachine64__GhidraGPT@364e3f51e977",
    "xuchengsheng__spring-reading@9911cbb4df10",
    "datastax__jvector@4f13ff42e93f",
    "youlookwhat__ByRecyclerView@c83439d3946f",
    "lukas-krecan__JsonUnit@14285c4f0abe",
    "spring-ai-alibaba__deepresearch@7f009adf56fa",
    "ichason__CPosed@df45265e1c5e",
    "CogComp__cogcomp-nlp@099af6a32b49",
    "apache__shardingsphere-elasticjob@6697fd0e87f8",
    "devgianlu__Aria2App@dd6cbc9e7b17",
    "sunilpaulmathew__De-Bloater@380306ff914a",
    "xpipe-io__xpipe@5563d9fc476b",
    "uber__okbuck@87682cd5c70f",
    "boxme__ParallaxHeaderViewPager@3fe677e920ee",
    "NLPchina__ansj_seg@50787ca2c703",
    "kerwincui__FastBee@e4ed6edbd65f",
    "bewantbe__audio-analyzer-for-android@6cc84dc78981",
    "opengoofy__hippo4j@c734d00ec1e5",
    "lukaspili__Reactive-Billing@ecbf6de289b2",
    "zeromq__jeromq@3908fe3dabcb",
    "PortSwigger__burp-extensions-montoya-api@daccdcaafb47",
    "ongres__stackgres@894466c23e02",
    "callstack__react-native-fbads@78935205b95c",
    "guardianproject__haven@1e070fb21bff",
    "ragdroid__Dahaka@4a7d48d8ceb1",
    "RudeCrab__rude-java@c8e2fc7a4f4c",
    "sockeqwe__mosby@c234625fdfb4",
    "88250__solo@7dc3c15233ef",
    "topi314__LavaSrc@0ef6bc31d2b4",
    "qunarcorp__qmq@5abc92f4eacb",
    "jingsewu__open-wes@9d09311ab08e",
    "nayuki__QR-Code-generator@3c6d0b3cefb4",
    "zhihu__Matisse@21591aebe73a",
    "Drun1baby__JavaSecurityLearning@33dec526f6aa",
    "chaizhidream__examOnline@44c65838b428",
    "alibaba__Sentinel@a3f40ba8e900",
    "Earthcomputer__EnchantmentCracker@311d29136cd7",
    "OctoGramApp__OctoGram@895d766d7277"
   ]
  }
 ],
 "held_out": {
  "human_blob|class": {
   "length": "nloc_max",
   "length_cutoff": ">=26",
   "reference": "nloc_max x nom",
   "rows": [
    {
     "form": "nloc_max",
     "cutoff": ">=26",
     "mcc": 0.25597514976177893,
     "precision": 0.2123076923076923,
     "recall": 0.7040816326530612,
     "flagged": 325,
     "hits": 69,
     "vs_length_cutoff": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.019610845907306523,
      "lo": -0.04617316081794057,
      "hi": 0.09005803737636417,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m lw max [loop,role,all]",
     "cutoff": ">=6",
     "mcc": 0.2468494909877747,
     "precision": 0.19387755102040816,
     "recall": 0.7755102040816326,
     "flagged": 392,
     "hits": 76,
     "vs_length_cutoff": {
      "value": -0.00912565877400423,
      "lo": -0.048999450673719025,
      "hi": 0.029663631587688033,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.010485187133302293,
      "lo": -0.060063916862687694,
      "hi": 0.08182246885301306,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m vars count [all]",
     "cutoff": ">=8",
     "mcc": 0.2614959910566115,
     "precision": 0.2010443864229765,
     "recall": 0.7857142857142857,
     "flagged": 383,
     "hits": 77,
     "vs_length_cutoff": {
      "value": 0.005520841294832546,
      "lo": -0.039599499183941456,
      "hi": 0.05118194533648082,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.02513168720213907,
      "lo": -0.040209682935546165,
      "hi": 0.09083958100072595,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m flow bridging",
     "cutoff": ">=4",
     "mcc": 0.17788300706455343,
     "precision": 0.18456375838926176,
     "recall": 0.5612244897959183,
     "flagged": 298,
     "hits": 55,
     "vs_length_cutoff": {
      "value": -0.0780921426972255,
      "lo": -0.15105048522638076,
      "hi": -0.009735669991121798,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.05848129678991898,
      "lo": -0.125998632920906,
      "hi": 0.011188549873578701,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m flow in_all",
     "cutoff": ">=7",
     "mcc": 0.22445552058991666,
     "precision": 0.20394736842105263,
     "recall": 0.6326530612244898,
     "flagged": 304,
     "hits": 62,
     "vs_length_cutoff": {
      "value": -0.03151962917186227,
      "lo": -0.09695662182639556,
      "hi": 0.03456766613854234,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.011908783264555745,
      "lo": -0.07268485694901242,
      "hi": 0.055628709776449625,
      "n": 208,
      "n_dropped": 0
     }
    }
   ]
  },
  "human_method_long_method|method": {
   "length": "nloc",
   "length_cutoff": ">=26",
   "reference": "nloc x [internal call >= 1]",
   "rows": [
    {
     "form": "nloc",
     "cutoff": ">=26",
     "mcc": 0.7773586911578169,
     "precision": 0.7862595419847328,
     "recall": 0.824,
     "flagged": 131,
     "hits": 103,
     "vs_length_cutoff": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.07994158136791818,
      "lo": 0.015671619768044542,
      "hi": 0.14536936802996492,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,unit,locals]",
     "cutoff": ">=5",
     "mcc": 0.4911630122593859,
     "precision": 0.5803571428571429,
     "recall": 0.52,
     "flagged": 112,
     "hits": 65,
     "vs_length_cutoff": {
      "value": -0.28619567889843095,
      "lo": -0.395239342908471,
      "hi": -0.1941518174693917,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.20625409753051277,
      "lo": -0.31845913343747884,
      "hi": -0.11350136986715037,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,unit,all]",
     "cutoff": ">=6",
     "mcc": 0.6030556834196203,
     "precision": 0.7319587628865979,
     "recall": 0.568,
     "flagged": 97,
     "hits": 71,
     "vs_length_cutoff": {
      "value": -0.1743030077381965,
      "lo": -0.27073355286620815,
      "hi": -0.08774067516335682,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.09436142637027833,
      "lo": -0.19550882748468001,
      "hi": -0.008925624661942355,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,assign,locals]",
     "cutoff": ">=5",
     "mcc": 0.5237714308259683,
     "precision": 0.5058823529411764,
     "recall": 0.688,
     "flagged": 170,
     "hits": 86,
     "vs_length_cutoff": {
      "value": -0.25358726033184853,
      "lo": -0.35007320984474766,
      "hi": -0.16906007136640522,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.17364567896393035,
      "lo": -0.2801409028998025,
      "hi": -0.0805619329423406,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,assign,all]",
     "cutoff": ">=7",
     "mcc": 0.588041171053892,
     "precision": 0.65,
     "recall": 0.624,
     "flagged": 120,
     "hits": 78,
     "vs_length_cutoff": {
      "value": -0.18931752010392489,
      "lo": -0.2837458440343825,
      "hi": -0.10763665283841051,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.1093759387360067,
      "lo": -0.2047607667522262,
      "hi": -0.02648169759595287,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,role,locals]",
     "cutoff": ">=5",
     "mcc": 0.5185477717369887,
     "precision": 0.5189873417721519,
     "recall": 0.656,
     "flagged": 158,
     "hits": 82,
     "vs_length_cutoff": {
      "value": -0.2588109194208281,
      "lo": -0.3562622938552815,
      "hi": -0.17681231242630913,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.17886933805290994,
      "lo": -0.2854766337828828,
      "hi": -0.08963550947364907,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [text,role,all]",
     "cutoff": ">=7",
     "mcc": 0.5858863287774894,
     "precision": 0.6608695652173913,
     "recall": 0.608,
     "flagged": 115,
     "hits": 76,
     "vs_length_cutoff": {
      "value": -0.1914723623803275,
      "lo": -0.2875595466255232,
      "hi": -0.10511070878056616,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.11153078101240932,
      "lo": -0.20925732956931797,
      "hi": -0.0230675687204398,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,unit,locals]",
     "cutoff": ">=4",
     "mcc": 0.4985011086372929,
     "precision": 0.44285714285714284,
     "recall": 0.744,
     "flagged": 210,
     "hits": 93,
     "vs_length_cutoff": {
      "value": -0.27885758252052395,
      "lo": -0.36003119760351127,
      "hi": -0.20739291084007083,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.19891600115260577,
      "lo": -0.29204087862108463,
      "hi": -0.11521246537911567,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,unit,all]",
     "cutoff": ">=6",
     "mcc": 0.6284977857653204,
     "precision": 0.6890756302521008,
     "recall": 0.656,
     "flagged": 119,
     "hits": 82,
     "vs_length_cutoff": {
      "value": -0.1488609053924964,
      "lo": -0.23516836448040035,
      "hi": -0.06671685781083525,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.06891932402457823,
      "lo": -0.15996987604356372,
      "hi": 0.015124754524085016,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,assign,locals]",
     "cutoff": ">=7",
     "mcc": 0.55251581850156,
     "precision": 0.7078651685393258,
     "recall": 0.504,
     "flagged": 89,
     "hits": 63,
     "vs_length_cutoff": {
      "value": -0.2248428726562569,
      "lo": -0.31647166586766495,
      "hi": -0.14521607178987306,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.14490129128833873,
      "lo": -0.2434708241818344,
      "hi": -0.055580522021705714,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,assign,all]",
     "cutoff": ">=7",
     "mcc": 0.5988310837015628,
     "precision": 0.6268656716417911,
     "recall": 0.672,
     "flagged": 134,
     "hits": 84,
     "vs_length_cutoff": {
      "value": -0.17852760745625407,
      "lo": -0.2691265016789457,
      "hi": -0.1041074205964827,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.09858602608833589,
      "lo": -0.1929370063376974,
      "hi": -0.013388448571396094,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,locals]",
     "cutoff": ">=4",
     "mcc": 0.5018178715591226,
     "precision": 0.41295546558704455,
     "recall": 0.816,
     "flagged": 247,
     "hits": 102,
     "vs_length_cutoff": {
      "value": -0.27554081959869425,
      "lo": -0.34988453239419437,
      "hi": -0.2084421450544257,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.19559923823077607,
      "lo": -0.2821783654680379,
      "hi": -0.11691306387196798,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,all]",
     "cutoff": ">=7",
     "mcc": 0.5901850774224267,
     "precision": 0.6328125,
     "recall": 0.648,
     "flagged": 128,
     "hits": 81,
     "vs_length_cutoff": {
      "value": -0.1871736137353902,
      "lo": -0.28041514189947947,
      "hi": -0.10594843569222101,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.10723203236747203,
      "lo": -0.20635927166163848,
      "hi": -0.016735739908460334,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,all,decl]",
     "cutoff": ">=7",
     "mcc": 0.6078792297769131,
     "precision": 0.6412213740458015,
     "recall": 0.672,
     "flagged": 131,
     "hits": 84,
     "vs_length_cutoff": {
      "value": -0.16947946138090375,
      "lo": -0.2633425751327355,
      "hi": -0.09024936843553688,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.08953788001298557,
      "lo": -0.18732174780050914,
      "hi": 0.001788001568921782,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "lw max [loop,role,all,sig]",
     "cutoff": ">=9",
     "mcc": 0.596818917004719,
     "precision": 0.7472527472527473,
     "recall": 0.544,
     "flagged": 91,
     "hits": 68,
     "vs_length_cutoff": {
      "value": -0.18053977415309785,
      "lo": -0.2796220366308463,
      "hi": -0.09592461164747457,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.10059819278517967,
      "lo": -0.2022384239124404,
      "hi": -0.010434339853215624,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "MaxLive [text,unit,locals]  (Crichton)",
     "cutoff": ">=5",
     "mcc": 0.4911630122593859,
     "precision": 0.5803571428571429,
     "recall": 0.52,
     "flagged": 112,
     "hits": 65,
     "vs_length_cutoff": {
      "value": -0.28619567889843095,
      "lo": -0.395239342908471,
      "hi": -0.1941518174693917,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.20625409753051277,
      "lo": -0.31845913343747884,
      "hi": -0.11350136986715037,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [all]",
     "cutoff": ">=10",
     "mcc": 0.6476167871993584,
     "precision": 0.7297297297297297,
     "recall": 0.648,
     "flagged": 111,
     "hits": 81,
     "vs_length_cutoff": {
      "value": -0.12974190395845842,
      "lo": -0.21138000596953432,
      "hi": -0.049591520977278813,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.049800322590540236,
      "lo": -0.1489713867642991,
      "hi": 0.05037416384464566,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [locals]",
     "cutoff": ">=8",
     "mcc": 0.5749645586511098,
     "precision": 0.696969696969697,
     "recall": 0.552,
     "flagged": 99,
     "hits": 69,
     "vs_length_cutoff": {
      "value": -0.20239413250670701,
      "lo": -0.2941104869624193,
      "hi": -0.11610632576151958,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.12245255113878883,
      "lo": -0.23287180412347863,
      "hi": -0.01686809997356742,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [params]",
     "cutoff": ">=4",
     "mcc": 0.06777040876514379,
     "precision": 0.2,
     "recall": 0.12,
     "flagged": 75,
     "hits": 15,
     "vs_length_cutoff": {
      "value": -0.7095882823926731,
      "lo": -0.798780964957739,
      "hi": -0.6273054122408059,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.6296467010247548,
      "lo": -0.7351746109745408,
      "hi": -0.5254227032121918,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [fields]",
     "cutoff": ">=5",
     "mcc": 0.3168438036765793,
     "precision": 0.5072463768115942,
     "recall": 0.28,
     "flagged": 69,
     "hits": 35,
     "vs_length_cutoff": {
      "value": -0.46051488748123753,
      "lo": -0.547274940280545,
      "hi": -0.36695375014785375,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.38057330611331935,
      "lo": -0.4865277405982065,
      "hi": -0.2686672733810859,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [reassigned]",
     "cutoff": ">=3",
     "mcc": 0.37704605143210623,
     "precision": 0.5512820512820513,
     "recall": 0.344,
     "flagged": 78,
     "hits": 43,
     "vs_length_cutoff": {
      "value": -0.40031263972571063,
      "lo": -0.4965476108676098,
      "hi": -0.3053771949595043,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.32037105835779245,
      "lo": -0.4175783825138977,
      "hi": -0.22257067781352752,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "vars count [weighted]",
     "cutoff": ">=12",
     "mcc": 0.6728858403585743,
     "precision": 0.7350427350427351,
     "recall": 0.688,
     "flagged": 117,
     "hits": 86,
     "vs_length_cutoff": {
      "value": -0.10447285079924251,
      "lo": -0.17356813144791983,
      "hi": -0.03495881848445581,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.024531269431324332,
      "lo": -0.11002867382093318,
      "hi": 0.06471944621626324,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_params",
     "cutoff": ">=4",
     "mcc": 0.06777040876514379,
     "precision": 0.2,
     "recall": 0.12,
     "flagged": 75,
     "hits": 15,
     "vs_length_cutoff": {
      "value": -0.7095882823926731,
      "lo": -0.798780964957739,
      "hi": -0.6273054122408059,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.6296467010247548,
      "lo": -0.7351746109745408,
      "hi": -0.5254227032121918,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_fields",
     "cutoff": ">=5",
     "mcc": 0.3168438036765793,
     "precision": 0.5072463768115942,
     "recall": 0.28,
     "flagged": 69,
     "hits": 35,
     "vs_length_cutoff": {
      "value": -0.46051488748123753,
      "lo": -0.547274940280545,
      "hi": -0.36695375014785375,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.38057330611331935,
      "lo": -0.4865277405982065,
      "hi": -0.2686672733810859,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_results",
     "cutoff": ">=3",
     "mcc": 0.46408477428876294,
     "precision": 0.6911764705882353,
     "recall": 0.376,
     "flagged": 68,
     "hits": 47,
     "vs_length_cutoff": {
      "value": -0.3132739168690539,
      "lo": -0.40072194108644416,
      "hi": -0.2240640668716053,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.23333233550113575,
      "lo": -0.32152430780457286,
      "hi": -0.14365724367137644,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_all",
     "cutoff": ">=8",
     "mcc": 0.43972929226184715,
     "precision": 0.5824175824175825,
     "recall": 0.424,
     "flagged": 91,
     "hits": 53,
     "vs_length_cutoff": {
      "value": -0.3376293988959697,
      "lo": -0.42280262159919774,
      "hi": -0.251513576525387,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.25768781752805153,
      "lo": -0.3536290433828646,
      "hi": -0.16505541173006955,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow max_from",
     "cutoff": ">=3",
     "mcc": 0.40577394561068936,
     "precision": 0.5368421052631579,
     "recall": 0.408,
     "flagged": 95,
     "hits": 51,
     "vs_length_cutoff": {
      "value": -0.3715847455471275,
      "lo": -0.4710097457365032,
      "hi": -0.28298190485355246,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.2916431641792093,
      "lo": -0.3926390278989767,
      "hi": -0.20271589200276757,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow derived",
     "cutoff": ">=4",
     "mcc": 0.5700940006138673,
     "precision": 0.5886524822695035,
     "recall": 0.664,
     "flagged": 141,
     "hits": 83,
     "vs_length_cutoff": {
      "value": -0.20726469054394958,
      "lo": -0.28307012016247246,
      "hi": -0.13296067974842418,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.1273231091760314,
      "lo": -0.2072937035207556,
      "hi": -0.04544335569056024,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow out_vars",
     "cutoff": ">=7",
     "mcc": 0.4027835307818761,
     "precision": 0.65,
     "recall": 0.312,
     "flagged": 60,
     "hits": 39,
     "vs_length_cutoff": {
      "value": -0.37457516037594074,
      "lo": -0.4818923554524922,
      "hi": -0.2743137986479499,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.29463357900802256,
      "lo": -0.41670093435174,
      "hi": -0.18277095488407646,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow max_fanout",
     "cutoff": ">=5",
     "mcc": 0.42980500035961844,
     "precision": 0.618421052631579,
     "recall": 0.376,
     "flagged": 76,
     "hits": 47,
     "vs_length_cutoff": {
      "value": -0.3475536907981984,
      "lo": -0.45067988660180464,
      "hi": -0.24613333110081526,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.26761210943028024,
      "lo": -0.3638645029544576,
      "hi": -0.1705517202336001,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_out",
     "cutoff": ">=8",
     "mcc": 0.3179274987735108,
     "precision": 0.6666666666666666,
     "recall": 0.192,
     "flagged": 36,
     "hits": 24,
     "vs_length_cutoff": {
      "value": -0.4594311923843061,
      "lo": -0.5686522002204857,
      "hi": -0.36632425944648916,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.3794896110163879,
      "lo": -0.498515588204554,
      "hi": -0.26954143165388034,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_through",
     "cutoff": ">=10",
     "mcc": 0.05966017055139868,
     "precision": 0.4,
     "recall": 0.016,
     "flagged": 5,
     "hits": 2,
     "vs_length_cutoff": {
      "value": -0.7176985206064181,
      "lo": -0.8207738290508442,
      "hi": -0.6065863662523883,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.6377569392385,
      "lo": -0.761052130012501,
      "hi": -0.5064920905639642,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow in_caught",
     "cutoff": ">=5",
     "mcc": 0.22302804353683625,
     "precision": 0.37037037037037035,
     "recall": 0.24,
     "flagged": 81,
     "hits": 30,
     "vs_length_cutoff": {
      "value": -0.5543306476209806,
      "lo": -0.6504598484500144,
      "hi": -0.45992371000235704,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.47438906625306243,
      "lo": -0.587553130465913,
      "hi": -0.3645910232602214,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow bridging",
     "cutoff": ">=5",
     "mcc": 0.5827036130817306,
     "precision": 0.711340206185567,
     "recall": 0.552,
     "flagged": 97,
     "hits": 69,
     "vs_length_cutoff": {
      "value": -0.19465507807608629,
      "lo": -0.2766685064114336,
      "hi": -0.11173484956339252,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.1147134967081681,
      "lo": -0.20399573227411155,
      "hi": -0.03187857389742721,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "flow lw_at_calls",
     "cutoff": ">=7",
     "mcc": 0.5113580110730154,
     "precision": 0.6744186046511628,
     "recall": 0.464,
     "flagged": 86,
     "hits": 58,
     "vs_length_cutoff": {
      "value": -0.2660006800848015,
      "lo": -0.3636157405548265,
      "hi": -0.1792410451303056,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.1860590987168833,
      "lo": -0.2743981035390191,
      "hi": -0.10278775590745848,
      "n": 202,
      "n_dropped": 0
     }
    }
   ]
  }
 }
}

==> anc/analysis/livewidth.20261028T071327Z.json.sha256 <==
944570d5aa1bd45d1bfbe5a5774dacf449b65792a77e2a34627533744878554b  livewidth.20261028T071327Z.json


==> anc/analysis/log-matrix.20261026T230649Z.json.sha256 <==
2fa130f412f6e85e78f745c7d2a9c3f7f9829b2c274edac027d0d46c3b75dbf9  log-matrix.20261026T230649Z.json


==> anc/analysis/matched.20261026T234905Z.json <==
{
 "kind": "exploratory",
 "made_utc": "20261026T234905Z",
 "harness_commit": "0440f9fc51aa229c42ff40b7aa488a5169e2fab0-dirty",
 "note": "EXPLORATORY, POST HOC. Is a form's gain a better ranking, or only more flags?",
 "cut": 3.5,
 "populations": [
  {
   "population": "human_blob [confirm] class: 208 repositories, 934 reviewed units, 98 positives; matched rate: 43032 flags of 171748 units, as X*.O_flow (outgoing factor) at 3.5",
   "set_halves": [
    "confirm"
   ],
   "level": "class",
   "oracle": "human_blob",
   "n_repos": 208,
   "reference": "X*.O_flow (outgoing factor)",
   "base": "X* = nloc_max",
   "alt": "hvol_sum (best complexity alone)",
   "matched_flags": 43032,
   "n_units": 171748,
   "rows": [
    {
     "form": "X* = nloc_max",
     "auc_z": 0.7681134654818865,
     "auc_pct": 0.7779818865345182,
     "auc_z_vs_base": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.015379357484620604,
      "lo": -0.04552289301556278,
      "hi": 0.01012265244102406,
      "n": 208,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.0034359437554926098,
      "lo": -0.029612085218702844,
      "hi": 0.020218313286518796,
      "n": 208,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.03732792209252331,
      "lo": -0.09939956906825087,
      "hi": 0.02284504159082479,
      "n": 208,
      "n_dropped": 0
     },
     "own": {
      "flagged": 117,
      "mcc": 0.1870608119758273,
      "tp": 30.0,
      "fp": 87.0,
      "fn": 68.0,
      "tn": 749.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.2564102564102564,
      "recall": 0.30612244897959184,
      "fpr": 0.10406698564593302
     },
     "matched": {
      "threshold_z": 1.1241666078567505,
      "flagged": 296,
      "mcc": 0.23984966373914104,
      "tp": 63.0,
      "fp": 233.0,
      "fn": 35.0,
      "tn": 603.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.21283783783783783,
      "recall": 0.6428571428571429,
      "fpr": 0.27870813397129185,
      "mcc_vs_base": {
       "value": 0.0,
       "lo": 0.0,
       "hi": 0.0,
       "n": 208,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*.D_flow (primary arm)",
     "auc_z": 0.6307062298603652,
     "auc_pct": 0.6278866809881848,
     "auc_z_vs_base": {
      "value": -0.13740723562152135,
      "lo": -0.19490454456223016,
      "hi": -0.07836880812482983,
      "n": 208,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.15278659310614195,
      "lo": -0.21085496642277235,
      "hi": -0.09297090303146838,
      "n": 208,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.153531149301826,
      "lo": -0.2229345077889242,
      "hi": -0.08432844236721082,
      "n": 208,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.11495738387724219,
      "lo": -0.18656420958060888,
      "hi": -0.04515381834073551,
      "n": 208,
      "n_dropped": 0
     },
     "own": {
      "flagged": 214,
      "mcc": 0.14586014596205815,
      "tp": 40.0,
      "fp": 174.0,
      "fn": 58.0,
      "tn": 662.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.18691588785046728,
      "recall": 0.40816326530612246,
      "fpr": 0.20813397129186603
     },
     "matched": {
      "threshold_z": 1.64794921875,
      "flagged": 244,
      "mcc": 0.16222020195442216,
      "tp": 46.0,
      "fp": 198.0,
      "fn": 52.0,
      "tn": 638.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.1885245901639344,
      "recall": 0.46938775510204084,
      "fpr": 0.23684210526315788,
      "mcc_vs_base": {
       "value": -0.07762946178471888,
       "lo": -0.15001535863316554,
       "hi": -0.0030908544183625986,
       "n": 208,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*.E_flow (exemption only)",
     "auc_z": 0.6398850209940435,
     "auc_pct": 0.6252441167854702,
     "auc_z_vs_base": {
      "value": -0.12822844448784299,
      "lo": -0.18308222516976724,
      "hi": -0.06923980837024313,
      "n": 208,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.1436078019724636,
      "lo": -0.20313278257733192,
      "hi": -0.08527677857713833,
      "n": 208,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.15617371350454057,
      "lo": -0.22320931229022356,
      "hi": -0.08904824305960013,
      "n": 208,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.08599815515353737,
      "lo": -0.16485669683335538,
      "hi": -0.013086628387147331,
      "n": 208,
      "n_dropped": 0
     },
     "own": {
      "flagged": 138,
      "mcc": 0.21187699449812378,
      "tp": 36.0,
      "fp": 102.0,
      "fn": 62.0,
      "tn": 734.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.2608695652173913,
      "recall": 0.3673469387755102,
      "fpr": 0.12200956937799043
     },
     "matched": {
      "threshold_z": 1.3489999771118164,
      "flagged": 254,
      "mcc": 0.19117943067812698,
      "tp": 51.0,
      "fp": 203.0,
      "fn": 47.0,
      "tn": 633.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.20078740157480315,
      "recall": 0.5204081632653061,
      "fpr": 0.24282296650717702,
      "mcc_vs_base": {
       "value": -0.04867023306101406,
       "lo": -0.12368712531514853,
       "hi": 0.028095449081031454,
       "n": 208,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*.A_flow (amplification only)",
     "auc_z": 0.739570110340787,
     "auc_pct": 0.7431647300068353,
     "auc_z_vs_base": {
      "value": -0.028543355141099513,
      "lo": -0.06181885925419939,
      "hi": 0.008515028332101493,
      "n": 208,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.04392271262572012,
      "lo": -0.08379950129597435,
      "hi": -0.003935532233882988,
      "n": 208,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.03825310028317552,
      "lo": -0.0775462304409672,
      "hi": 0.0028117913832199637,
      "n": 208,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.07370147924227405,
      "lo": -0.15624432474245925,
      "hi": 0.007751610226510441,
      "n": 208,
      "n_dropped": 0
     },
     "own": {
      "flagged": 279,
      "mcc": 0.19637160740972942,
      "tp": 55.0,
      "fp": 224.0,
      "fn": 43.0,
      "tn": 612.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.1971326164874552,
      "recall": 0.5612244897959183,
      "fpr": 0.2679425837320574
     },
     "matched": {
      "threshold_z": 3.8913462162017822,
      "flagged": 272,
      "mcc": 0.2034761065893903,
      "tp": 55.0,
      "fp": 217.0,
      "fn": 43.0,
      "tn": 619.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.20220588235294118,
      "recall": 0.5612244897959183,
      "fpr": 0.2595693779904306,
      "mcc_vs_base": {
       "value": -0.03637355714975074,
       "lo": -0.11363546366115443,
       "hi": 0.04230642168444593,
       "n": 208,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*.N (size null)",
     "auc_z": 0.7704203691045797,
     "auc_pct": 0.7707682355238746,
     "auc_z_vs_base": {
      "value": 0.002306903622693146,
      "lo": -0.026890034364261184,
      "hi": 0.034898344162649364,
      "n": 208,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.013072453861927458,
      "lo": -0.028030371625554662,
      "hi": 0.0013941771470328268,
      "n": 208,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.010649594766136139,
      "lo": -0.025107411385606793,
      "hi": 0.0034535112479684438,
      "n": 208,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": 0.015023501427798513,
      "lo": -0.021767840371876124,
      "hi": 0.05410816241173927,
      "n": 208,
      "n_dropped": 0
     },
     "own": {
      "flagged": 270,
      "mcc": 0.2363643038544724,
      "tp": 59.0,
      "fp": 211.0,
      "fn": 39.0,
      "tn": 625.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.21851851851851853,
      "recall": 0.6020408163265306,
      "fpr": 0.25239234449760767
     },
     "matched": {
      "threshold_z": 1.927142858505249,
      "flagged": 333,
      "mcc": 0.29220108725946287,
      "tp": 75.0,
      "fp": 258.0,
      "fn": 23.0,
      "tn": 578.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.22522522522522523,
      "recall": 0.7653061224489796,
      "fpr": 0.30861244019138756,
      "mcc_vs_base": {
       "value": 0.05235142352032182,
       "lo": -0.005101527909024628,
       "hi": 0.1103826828831739,
       "n": 208,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*.O_flow (outgoing factor)",
     "auc_z": 0.762687969924812,
     "auc_pct": 0.7609547407479739,
     "auc_z_vs_base": {
      "value": -0.0054254955570745,
      "lo": -0.042549295216978145,
      "hi": 0.033048561151079126,
      "n": 208,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.020804853041695104,
      "lo": -0.054648618621682576,
      "hi": 0.014412292507851032,
      "n": 208,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.020463089542036905,
      "lo": -0.052309694209498936,
      "hi": 0.01456329544350532,
      "n": 208,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.004934770033968527,
      "lo": -0.06572361733384838,
      "hi": 0.06391525565365885,
      "n": 208,
      "n_dropped": 0
     },
     "own": {
      "flagged": 301,
      "mcc": 0.2722428157976958,
      "tp": 68.0,
      "fp": 233.0,
      "fn": 30.0,
      "tn": 603.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.22591362126245848,
      "recall": 0.6938775510204082,
      "fpr": 0.27870813397129185
     },
     "matched": {
      "threshold_z": 3.5005695819854736,
      "flagged": 301,
      "mcc": 0.2722428157976958,
      "tp": 68.0,
      "fp": 233.0,
      "fn": 30.0,
      "tn": 603.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.22591362126245848,
      "recall": 0.6938775510204082,
      "fpr": 0.27870813397129185,
      "mcc_vs_base": {
       "value": 0.03239315205855478,
       "lo": -0.03577600720086549,
       "hi": 0.09897023272805802,
       "n": 208,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "hvol_sum (best complexity alone)",
     "auc_z": 0.7834928229665071,
     "auc_pct": 0.7814178302900108,
     "auc_z_vs_base": {
      "value": 0.015379357484620604,
      "lo": -0.00988891093037092,
      "hi": 0.04578135602066913,
      "n": 208,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     },
     "own": {
      "flagged": 214,
      "mcc": 0.2539290922807859,
      "tp": 53.0,
      "fp": 161.0,
      "fn": 45.0,
      "tn": 675.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.24766355140186916,
      "recall": 0.5408163265306123,
      "fpr": 0.19258373205741627
     },
     "matched": {
      "threshold_z": 1.4339208602905273,
      "flagged": 349,
      "mcc": 0.27717758583166435,
      "tp": 75.0,
      "fp": 274.0,
      "fn": 23.0,
      "tn": 562.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.2148997134670487,
      "recall": 0.7653061224489796,
      "fpr": 0.3277511961722488,
      "mcc_vs_base": {
       "value": 0.03732792209252331,
       "lo": -0.02257825209489897,
       "hi": 0.09963217698024396,
       "n": 208,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "nloc_sum",
     "auc_z": 0.7749060150375939,
     "auc_pct": 0.7759129967776585,
     "auc_z_vs_base": {
      "value": 0.006792549555707406,
      "lo": -0.02214539896348311,
      "hi": 0.04290271366830334,
      "n": 208,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.008586807928913198,
      "lo": -0.017909152878478052,
      "hi": 0.0010118936421944502,
      "n": 208,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.005504833512352314,
      "lo": -0.01491215806887547,
      "hi": 0.003948572766555247,
      "n": 208,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.01802417930198652,
      "lo": -0.04529211690140034,
      "hi": 0.004748612754905401,
      "n": 208,
      "n_dropped": 0
     },
     "own": {
      "flagged": 205,
      "mcc": 0.23204408147209693,
      "tp": 49.0,
      "fp": 156.0,
      "fn": 49.0,
      "tn": 680.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.23902439024390243,
      "recall": 0.5,
      "fpr": 0.18660287081339713
     },
     "matched": {
      "threshold_z": 1.2971153259277344,
      "flagged": 345,
      "mcc": 0.25915340652967783,
      "tp": 72.0,
      "fp": 273.0,
      "fn": 26.0,
      "tn": 563.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.20869565217391303,
      "recall": 0.7346938775510204,
      "fpr": 0.326555023923445,
      "mcc_vs_base": {
       "value": 0.019303742790536788,
       "lo": -0.040508637946784054,
       "hi": 0.08477877420599314,
       "n": 208,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "nloc_sum x nom (size only)",
     "auc_z": 0.7456425153793574,
     "auc_pct": 0.7495544868665169,
     "auc_z_vs_base": {
      "value": -0.022470950102529086,
      "lo": -0.060708150693045915,
      "hi": 0.022566849360571406,
      "n": 208,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.03785030758714969,
      "lo": -0.05733423149760419,
      "hi": -0.01856900863112043,
      "n": 208,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.03186334342349384,
      "lo": -0.050444700930137865,
      "hi": -0.013269678971505994,
      "n": 208,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.05143958753585531,
      "lo": -0.1007935741245311,
      "hi": -0.008966333612908606,
      "n": 208,
      "n_dropped": 0
     },
     "own": {
      "flagged": 320,
      "mcc": 0.21660724765664605,
      "tp": 63.0,
      "fp": 257.0,
      "fn": 35.0,
      "tn": 579.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.196875,
      "recall": 0.6428571428571429,
      "fpr": 0.30741626794258375
     },
     "matched": {
      "threshold_z": 2.5918285846710205,
      "flagged": 350,
      "mcc": 0.22573799829580904,
      "tp": 68.0,
      "fp": 282.0,
      "fn": 30.0,
      "tn": 554.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.19428571428571428,
      "recall": 0.6938775510204082,
      "fpr": 0.3373205741626794,
      "mcc_vs_base": {
       "value": -0.014111665443332005,
       "lo": -0.0848707493693868,
       "hi": 0.052702367800869565,
       "n": 208,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "nloc_sum x (1+leaving calls)",
     "auc_z": 0.775626159554731,
     "auc_pct": 0.7761082902060346,
     "auc_z_vs_base": {
      "value": 0.007512694072844495,
      "lo": -0.027626061296334603,
      "hi": 0.048321369822042826,
      "n": 208,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.00786666341177611,
      "lo": -0.03161950126085733,
      "hi": 0.016384668508287348,
      "n": 208,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.005309540083976216,
      "lo": -0.029006258515969607,
      "hi": 0.01872532583418962,
      "n": 208,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": 0.008686921488765875,
      "lo": -0.045309558771177705,
      "hi": 0.06343915569910569,
      "n": 208,
      "n_dropped": 0
     },
     "own": {
      "flagged": 332,
      "mcc": 0.28586450732043023,
      "tp": 74.0,
      "fp": 258.0,
      "fn": 24.0,
      "tn": 578.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.22289156626506024,
      "recall": 0.7551020408163265,
      "fpr": 0.30861244019138756
     },
     "matched": {
      "threshold_z": 3.472574234008789,
      "flagged": 332,
      "mcc": 0.28586450732043023,
      "tp": 74.0,
      "fp": 258.0,
      "fn": 24.0,
      "tn": 578.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.22289156626506024,
      "recall": 0.7551020408163265,
      "fpr": 0.30861244019138756,
      "mcc_vs_base": {
       "value": 0.04601484358128918,
       "lo": -0.018043639556643287,
       "hi": 0.11108305750646569,
       "n": 208,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "nloc_sum x (1+fan-out)",
     "auc_z": 0.7743628551899229,
     "auc_pct": 0.7743872668684699,
     "auc_z_vs_base": {
      "value": 0.006249389708036346,
      "lo": -0.03035219820257473,
      "hi": 0.049808893195521065,
      "n": 208,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.009129967776584258,
      "lo": -0.03252683518005539,
      "hi": 0.014651868412647762,
      "n": 208,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.0070305634215408475,
      "lo": -0.030355493998153293,
      "hi": 0.0169467589323542,
      "n": 208,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.0225196124360722,
      "lo": -0.06619946528647777,
      "hi": 0.020942787167351262,
      "n": 208,
      "n_dropped": 0
     },
     "own": {
      "flagged": 308,
      "mcc": 0.2800364784418844,
      "tp": 70.0,
      "fp": 238.0,
      "fn": 28.0,
      "tn": 598.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.22727272727272727,
      "recall": 0.7142857142857143,
      "fpr": 0.284688995215311
     },
     "matched": {
      "threshold_z": 2.7270731925964355,
      "flagged": 342,
      "mcc": 0.25465797339559215,
      "tp": 71.0,
      "fp": 271.0,
      "fn": 27.0,
      "tn": 565.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.20760233918128654,
      "recall": 0.7244897959183674,
      "fpr": 0.3241626794258373,
      "mcc_vs_base": {
       "value": 0.014808309656451107,
       "lo": -0.04834604297046091,
       "hi": 0.07702535297250873,
       "n": 208,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "leaving calls alone",
     "auc_z": 0.7208829704130456,
     "auc_pct": 0.7234889170979396,
     "auc_z_vs_base": {
      "value": -0.047230495068840916,
      "lo": -0.10221304953252441,
      "hi": 0.00846640053226877,
      "n": 208,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.06260985255346152,
      "lo": -0.11087677754344416,
      "hi": -0.014256355346780825,
      "n": 208,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.05792891319207116,
      "lo": -0.10709012762885917,
      "hi": -0.01098468055760804,
      "n": 208,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.06114394437180956,
      "lo": -0.1272905466726363,
      "hi": 0.0034347258582934637,
      "n": 208,
      "n_dropped": 0
     },
     "own": {
      "flagged": 206,
      "mcc": 0.2139026069397739,
      "tp": 47.0,
      "fp": 159.0,
      "fn": 51.0,
      "tn": 677.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.22815533980582525,
      "recall": 0.47959183673469385,
      "fpr": 0.1901913875598086
     },
     "matched": {
      "threshold_z": 1.6188000440597534,
      "flagged": 305,
      "mcc": 0.2160336414598548,
      "tp": 61.0,
      "fp": 244.0,
      "fn": 37.0,
      "tn": 592.0,
      "n_god": 98.0,
      "n_univ": 934.0,
      "precision": 0.2,
      "recall": 0.6224489795918368,
      "fpr": 0.291866028708134,
      "mcc_vs_base": {
       "value": -0.023816022279286253,
       "lo": -0.10369132667154685,
       "hi": 0.05655348613682196,
       "n": 208,
       "n_dropped": 0
      }
     }
    }
   ]
  },
  {
   "population": "human_method_long_method [confirm] method: 202 repositories, 1033 reviewed units, 125 positives; matched rate: 263656 flags of 1873903 units, as tokens (best complexity alone) at 3.5",
   "set_halves": [
    "confirm"
   ],
   "level": "method",
   "oracle": "human_method_long_method",
   "n_repos": 202,
   "reference": "tokens (best complexity alone)",
   "base": "X*_m = cognitive",
   "alt": "tokens (best complexity alone)",
   "matched_flags": 263656,
   "n_units": 1873903,
   "rows": [
    {
     "form": "X*_m = cognitive",
     "auc_z": 0.9361453744493392,
     "auc_pct": 0.9336563876651982,
     "auc_z_vs_base": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.02733920704845816,
      "lo": -0.054207766817737535,
      "hi": 0.0003308707332491112,
      "n": 202,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.03214977973568289,
      "lo": -0.05992362418916097,
      "hi": -0.004790419161676662,
      "n": 202,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.07244174720801522,
      "lo": -0.1328071070421648,
      "hi": -0.009284485167445178,
      "n": 202,
      "n_dropped": 0
     },
     "own": {
      "flagged": 110,
      "mcc": 0.6032513515414941,
      "tp": 76.0,
      "fp": 34.0,
      "fn": 49.0,
      "tn": 874.0,
      "n_god": 125.0,
      "n_univ": 1033.0,
      "precision": 0.6909090909090909,
      "recall": 0.608,
      "fpr": 0.037444933920704845
     },
     "matched": {
      "threshold_z": 1.3503354787826538,
      "flagged": 263,
      "mcc": 0.5530986730396114,
      "tp": 113.0,
      "fp": 150.0,
      "fn": 12.0,
      "tn": 758.0,
      "n_god": 125.0,
      "n_univ": 1033.0,
      "precision": 0.4296577946768061,
      "recall": 0.904,
      "fpr": 0.16519823788546256,
      "mcc_vs_base": {
       "value": 0.0,
       "lo": 0.0,
       "hi": 0.0,
       "n": 202,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*_m.D_flow (all calls)",
     "auc_z": 0.8315462555066079,
     "auc_pct": 0.8526079295154185,
     "auc_z_vs_base": {
      "value": -0.10459911894273133,
      "lo": -0.15800634920634915,
      "hi": -0.05593797959736391,
      "n": 202,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.1319383259911895,
      "lo": -0.1775020701595904,
      "hi": -0.08499306518723992,
      "n": 202,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.11319823788546257,
      "lo": -0.15508355955208686,
      "hi": -0.07022809123649454,
      "n": 202,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.17681578286695543,
      "lo": -0.23824293067695257,
      "hi": -0.11527832216370026,
      "n": 202,
      "n_dropped": 0
     },
     "own": {
      "flagged": 50,
      "mcc": 0.5110355233229272,
      "tp": 43.0,
      "fp": 7.0,
      "fn": 82.0,
      "tn": 901.0,
      "n_god": 125.0,
      "n_univ": 1033.0,
      "precision": 0.86,
      "recall": 0.344,
      "fpr": 0.007709251101321586
     },
     "matched": {
      "threshold_z": 0.11550957709550858,
      "flagged": 250,
      "mcc": 0.44872463738067114,
      "tp": 95.0,
      "fp": 155.0,
      "fn": 30.0,
      "tn": 753.0,
      "n_god": 125.0,
      "n_univ": 1033.0,
      "precision": 0.38,
      "recall": 0.76,
      "fpr": 0.17070484581497797,
      "mcc_vs_base": {
       "value": -0.10437403565894021,
       "lo": -0.17978397381797667,
       "hi": -0.03339755217669238,
       "n": 202,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*_m.E_flow",
     "auc_z": 0.8293656387665198,
     "auc_pct": 0.8450925110132158,
     "auc_z_vs_base": {
      "value": -0.1067797356828194,
      "lo": -0.15945996537039642,
      "hi": -0.0594298863529632,
      "n": 202,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.13411894273127756,
      "lo": -0.1777260395073771,
      "hi": -0.08979360336432052,
      "n": 202,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.12071365638766529,
      "lo": -0.16090949395148524,
      "hi": -0.07770567401174255,
      "n": 202,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.19780854897768546,
      "lo": -0.2606950350565619,
      "hi": -0.13365044550341126,
      "n": 202,
      "n_dropped": 0
     },
     "own": {
      "flagged": 100,
      "mcc": 0.6012893035235342,
      "tp": 72.0,
      "fp": 28.0,
      "fn": 53.0,
      "tn": 880.0,
      "n_god": 125.0,
      "n_univ": 1033.0,
      "precision": 0.72,
      "recall": 0.576,
      "fpr": 0.030837004405286344
     },
     "matched": {
      "threshold_z": 0.9510645866394043,
      "flagged": 260,
      "mcc": 0.4277318712699411,
      "tp": 94.0,
      "fp": 166.0,
      "fn": 31.0,
      "tn": 742.0,
      "n_god": 125.0,
      "n_univ": 1033.0,
      "precision": 0.36153846153846153,
      "recall": 0.752,
      "fpr": 0.1828193832599119,
      "mcc_vs_base": {
       "value": -0.12536680176967024,
       "lo": -0.19704059885845837,
       "hi": -0.058457311283289126,
       "n": 202,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*_m.O_flow",
     "auc_z": 0.9150837004405287,
     "auc_pct": 0.9328898678414097,
     "auc_z_vs_base": {
      "value": -0.021061674008810538,
      "lo": -0.03604886545523023,
      "hi": -0.004814366424535921,
      "n": 202,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.048400881057268696,
      "lo": -0.08229097360833881,
      "hi": -0.015115344021711774,
      "n": 202,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.032916299559471396,
      "lo": -0.06174863387978147,
      "hi": -0.005049015559933534,
      "n": 202,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.12549879134641195,
      "lo": -0.20000685887116398,
      "hi": -0.05670969558049188,
      "n": 202,
      "n_dropped": 0
     },
     "own": {
      "flagged": 76,
      "mcc": 0.5548689992094903,
      "tp": 58.0,
      "fp": 18.0,
      "fn": 67.0,
      "tn": 890.0,
      "n_god": 125.0,
      "n_univ": 1033.0,
      "precision": 0.7631578947368421,
      "recall": 0.464,
      "fpr": 0.019823788546255508
     },
     "matched": {
      "threshold_z": 0.3189281225204468,
      "flagged": 262,
      "mcc": 0.5000416289012146,
      "tp": 105.0,
      "fp": 157.0,
      "fn": 20.0,
      "tn": 751.0,
      "n_god": 125.0,
      "n_univ": 1033.0,
      "precision": 0.40076335877862596,
      "recall": 0.84,
      "fpr": 0.17290748898678415,
      "mcc_vs_base": {
       "value": -0.053057044138396736,
       "lo": -0.10648053569281707,
       "hi": -0.0011130765563250877,
       "n": 202,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "tokens (best complexity alone)",
     "auc_z": 0.9634845814977974,
     "auc_pct": 0.9658061674008811,
     "auc_z_vs_base": {
      "value": 0.02733920704845816,
      "lo": -0.0002692939244662851,
      "hi": 0.054403038072196375,
      "n": 202,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     },
     "own": {
      "flagged": 252,
      "mcc": 0.6255404202476266,
      "tp": 121.0,
      "fp": 131.0,
      "fn": 4.0,
      "tn": 777.0,
      "n_god": 125.0,
      "n_univ": 1033.0,
      "precision": 0.4801587301587302,
      "recall": 0.968,
      "fpr": 0.14427312775330398
     },
     "matched": {
      "threshold_z": 3.500976085662842,
      "flagged": 252,
      "mcc": 0.6255404202476266,
      "tp": 121.0,
      "fp": 131.0,
      "fn": 4.0,
      "tn": 777.0,
      "n_god": 125.0,
      "n_univ": 1033.0,
      "precision": 0.4801587301587302,
      "recall": 0.968,
      "fpr": 0.14427312775330398,
      "mcc_vs_base": {
       "value": 0.07244174720801522,
       "lo": 0.009379531545410935,
       "hi": 0.13300156048848122,
       "n": 202,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "nloc",
     "auc_z": 0.9561145374449339,
     "auc_pct": 0.9704845814977974,
     "auc_z_vs_base": {
      "value": 0.019969162995594703,
      "lo": -0.005027906081601197,
      "hi": 0.044702609218738254,
      "n": 202,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.007370044052863456,
      "lo": -0.02160986486980465,
      "hi": 0.00708142748237095,
      "n": 202,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": 0.004678414096916272,
      "lo": -0.002204819277108472,
      "hi": 0.012294372294372247,
      "n": 202,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.06101804000835043,
      "lo": -0.11933710208996107,
      "hi": -0.007685403053943718,
      "n": 202,
      "n_dropped": 0
     },
     "own": {
      "flagged": 332,
      "mcc": 0.5200730338267598,
      "tp": 122.0,
      "fp": 210.0,
      "fn": 3.0,
      "tn": 698.0,
      "n_god": 125.0,
      "n_univ": 1033.0,
      "precision": 0.3674698795180723,
      "recall": 0.976,
      "fpr": 0.23127753303964757
     },
     "matched": {
      "threshold_z": 5.395999908447266,
      "flagged": 260,
      "mcc": 0.5645223802392761,
      "tp": 114.0,
      "fp": 146.0,
      "fn": 11.0,
      "tn": 762.0,
      "n_god": 125.0,
      "n_univ": 1033.0,
      "precision": 0.43846153846153846,
      "recall": 0.912,
      "fpr": 0.16079295154185022,
      "mcc_vs_base": {
       "value": 0.01142370719966479,
       "lo": -0.04894933389109135,
       "hi": 0.07223976877045435,
       "n": 202,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "nloc x [any call]",
     "auc_z": 0.974647577092511,
     "auc_pct": 0.9707929515418502,
     "auc_z_vs_base": {
      "value": 0.038502202643171834,
      "lo": 0.013390486725663675,
      "hi": 0.06253392846371908,
      "n": 202,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": 0.011162995594713676,
      "lo": 0.002420154472393299,
      "hi": 0.020450209069134972,
      "n": 202,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": 0.004986784140969092,
      "lo": -0.001831720283533289,
      "hi": 0.012573788283876453,
      "n": 202,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.01840765636176378,
      "lo": -0.055700769639767556,
      "hi": 0.016988607220368768,
      "n": 202,
      "n_dropped": 0
     },
     "own": {
      "flagged": 157,
      "mcc": 0.7441360822980153,
      "tp": 109.0,
      "fp": 48.0,
      "fn": 16.0,
      "tn": 860.0,
      "n_god": 125.0,
      "n_univ": 1033.0,
      "precision": 0.6942675159235668,
      "recall": 0.872,
      "fpr": 0.05286343612334802
     },
     "matched": {
      "threshold_z": 2.0234999656677246,
      "flagged": 272,
      "mcc": 0.6071327638858628,
      "tp": 123.0,
      "fp": 149.0,
      "fn": 2.0,
      "tn": 759.0,
      "n_god": 125.0,
      "n_univ": 1033.0,
      "precision": 0.4522058823529412,
      "recall": 0.984,
      "fpr": 0.16409691629955947,
      "mcc_vs_base": {
       "value": 0.05403409084625144,
       "lo": -0.0016514335951153258,
       "hi": 0.10465783776959892,
       "n": 202,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "nloc x [internal call]",
     "auc_z": 0.8554933920704846,
     "auc_pct": 0.8644669603524229,
     "auc_z_vs_base": {
      "value": -0.08065198237885463,
      "lo": -0.1450917503549083,
      "hi": -0.02460030165912519,
      "n": 202,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.10799118942731278,
      "lo": -0.1572864104886359,
      "hi": -0.05851518806886724,
      "n": 202,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.10133920704845822,
      "lo": -0.14554662940971008,
      "hi": -0.05686092304969248,
      "n": 202,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.11135871009110387,
      "lo": -0.16753783623824092,
      "hi": -0.057313550582838046,
      "n": 202,
      "n_dropped": 0
     },
     "own": {
      "flagged": 139,
      "mcc": 0.6974171097898987,
      "tp": 97.0,
      "fp": 42.0,
      "fn": 28.0,
      "tn": 866.0,
      "n_god": 125.0,
      "n_univ": 1033.0,
      "precision": 0.697841726618705,
      "recall": 0.776,
      "fpr": 0.046255506607929514
     },
     "matched": {
      "threshold_z": 1.9124006032943726,
      "flagged": 248,
      "mcc": 0.5141817101565227,
      "tp": 104.0,
      "fp": 144.0,
      "fn": 21.0,
      "tn": 764.0,
      "n_god": 125.0,
      "n_univ": 1033.0,
      "precision": 0.41935483870967744,
      "recall": 0.832,
      "fpr": 0.15859030837004406,
      "mcc_vs_base": {
       "value": -0.03891696288308866,
       "lo": -0.11933803953720545,
       "hi": 0.03212241126504678,
       "n": 202,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "nloc x (1+internal calls)",
     "auc_z": 0.9361497797356828,
     "auc_pct": 0.9362334801762114,
     "auc_z_vs_base": {
      "value": 4.405286343600601e-06,
      "lo": -0.03259331592897419,
      "hi": 0.02943294253185147,
      "n": 202,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.027334801762114558,
      "lo": -0.04110187804494736,
      "hi": -0.013524544336352418,
      "n": 202,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.029572687224669658,
      "lo": -0.0435960189264154,
      "hi": -0.014983377815236176,
      "n": 202,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.07444837953119021,
      "lo": -0.1281570389200266,
      "hi": -0.02037305440827053,
      "n": 202,
      "n_dropped": 0
     },
     "own": {
      "flagged": 359,
      "mcc": 0.4647536103651391,
      "tp": 118.0,
      "fp": 241.0,
      "fn": 7.0,
      "tn": 667.0,
      "n_god": 125.0,
      "n_univ": 1033.0,
      "precision": 0.3286908077994429,
      "recall": 0.944,
      "fpr": 0.2654185022026432
     },
     "matched": {
      "threshold_z": 6.9136247634887695,
      "flagged": 251,
      "mcc": 0.5510920407164364,
      "tp": 110.0,
      "fp": 141.0,
      "fn": 15.0,
      "tn": 767.0,
      "n_god": 125.0,
      "n_univ": 1033.0,
      "precision": 0.43824701195219123,
      "recall": 0.88,
      "fpr": 0.15528634361233482,
      "mcc_vs_base": {
       "value": -0.002006632323174995,
       "lo": -0.06861288987521186,
       "hi": 0.06085906100405197,
       "n": 202,
       "n_dropped": 0
      }
     }
    }
   ]
  },
  {
   "population": "human_blob [explore] class: 205 repositories, 1072 reviewed units, 132 positives; matched rate: 53114 flags of 212884 units, as X*.O_flow (outgoing factor) at 3.5",
   "set_halves": [
    "explore"
   ],
   "level": "class",
   "oracle": "human_blob",
   "n_repos": 205,
   "reference": "X*.O_flow (outgoing factor)",
   "base": "X* = nloc_max",
   "alt": "hvol_sum (best complexity alone)",
   "matched_flags": 53114,
   "n_units": 212884,
   "rows": [
    {
     "form": "X* = nloc_max",
     "auc_z": 0.8035420696324952,
     "auc_pct": 0.804279497098646,
     "auc_z_vs_base": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 205,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.008023049645390024,
      "lo": -0.02804947873177943,
      "hi": 0.013568368375575957,
      "n": 205,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.0064071566731142005,
      "lo": -0.026319464723283725,
      "hi": 0.015817101809642242,
      "n": 205,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": 0.006431345476103689,
      "lo": -0.04514423127341022,
      "hi": 0.0570028339890587,
      "n": 205,
      "n_dropped": 0
     },
     "own": {
      "flagged": 130,
      "mcc": 0.28692109654973774,
      "tp": 49.0,
      "fp": 81.0,
      "fn": 83.0,
      "tn": 859.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.3769230769230769,
      "recall": 0.3712121212121212,
      "fpr": 0.08617021276595745
     },
     "matched": {
      "threshold_z": 1.0960625410079956,
      "flagged": 335,
      "mcc": 0.31083061813909696,
      "tp": 92.0,
      "fp": 243.0,
      "fn": 40.0,
      "tn": 697.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.2746268656716418,
      "recall": 0.696969696969697,
      "fpr": 0.25851063829787235,
      "mcc_vs_base": {
       "value": 0.0,
       "lo": 0.0,
       "hi": 0.0,
       "n": 205,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*.D_flow (primary arm)",
     "auc_z": 0.6512371050934881,
     "auc_pct": 0.6484566408768536,
     "auc_z_vs_base": {
      "value": -0.1523049645390071,
      "lo": -0.2025607460458273,
      "hi": -0.10570238584944469,
      "n": 205,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.16032801418439713,
      "lo": -0.2137361742959707,
      "hi": -0.11257456992230863,
      "n": 205,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.16223001289490657,
      "lo": -0.22414419772667193,
      "hi": -0.1061045288704977,
      "n": 205,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.08792564176984322,
      "lo": -0.16190725867294498,
      "hi": -0.019977140347564287,
      "n": 205,
      "n_dropped": 0
     },
     "own": {
      "flagged": 226,
      "mcc": 0.2239121790224276,
      "tp": 60.0,
      "fp": 166.0,
      "fn": 72.0,
      "tn": 774.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.26548672566371684,
      "recall": 0.45454545454545453,
      "fpr": 0.17659574468085107
     },
     "matched": {
      "threshold_z": 1.3489999771118164,
      "flagged": 274,
      "mcc": 0.21647363089315005,
      "tp": 67.0,
      "fp": 207.0,
      "fn": 65.0,
      "tn": 733.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.24452554744525548,
      "recall": 0.5075757575757576,
      "fpr": 0.22021276595744682,
      "mcc_vs_base": {
       "value": -0.0943569872459469,
       "lo": -0.16836162024679735,
       "hi": -0.023976000217354743,
       "n": 205,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*.E_flow (exemption only)",
     "auc_z": 0.6689514829142489,
     "auc_pct": 0.6570519019987106,
     "auc_z_vs_base": {
      "value": -0.1345905867182463,
      "lo": -0.1835261707988981,
      "hi": -0.08976758535582063,
      "n": 205,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.14261363636363633,
      "lo": -0.19675666876920261,
      "hi": -0.09432396069912119,
      "n": 205,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.15363475177304964,
      "lo": -0.21421857643339315,
      "hi": -0.09642613026071667,
      "n": 205,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.043480840669406495,
      "lo": -0.11063364240776638,
      "hi": 0.01715466157723977,
      "n": 205,
      "n_dropped": 0
     },
     "own": {
      "flagged": 148,
      "mcc": 0.3108811516601406,
      "tp": 56.0,
      "fp": 92.0,
      "fn": 76.0,
      "tn": 848.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.3783783783783784,
      "recall": 0.42424242424242425,
      "fpr": 0.09787234042553192
     },
     "matched": {
      "threshold_z": 1.3489999771118164,
      "flagged": 275,
      "mcc": 0.2609184319935868,
      "tp": 74.0,
      "fp": 201.0,
      "fn": 58.0,
      "tn": 739.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.2690909090909091,
      "recall": 0.5606060606060606,
      "fpr": 0.21382978723404256,
      "mcc_vs_base": {
       "value": -0.049912186145510185,
       "lo": -0.11256328608979016,
       "hi": 0.010560738396180824,
       "n": 205,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*.A_flow (amplification only)",
     "auc_z": 0.7606302385557705,
     "auc_pct": 0.7614039329464861,
     "auc_z_vs_base": {
      "value": -0.042911831076724694,
      "lo": -0.0722811046894708,
      "hi": -0.014586312563840687,
      "n": 205,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.05093488072211472,
      "lo": -0.08488105387082368,
      "hi": -0.01849003199606203,
      "n": 205,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.04928272082527407,
      "lo": -0.08348019199083034,
      "hi": -0.017328692051635897,
      "n": 205,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.05327308868967651,
      "lo": -0.1257081211386212,
      "hi": 0.014104654161101626,
      "n": 205,
      "n_dropped": 0
     },
     "own": {
      "flagged": 286,
      "mcc": 0.2553603632941762,
      "tp": 75.0,
      "fp": 211.0,
      "fn": 57.0,
      "tn": 729.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.26223776223776224,
      "recall": 0.5681818181818182,
      "fpr": 0.22446808510638297
     },
     "matched": {
      "threshold_z": 3.9432308673858643,
      "flagged": 278,
      "mcc": 0.25112618397331676,
      "tp": 73.0,
      "fp": 205.0,
      "fn": 59.0,
      "tn": 735.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.26258992805755393,
      "recall": 0.553030303030303,
      "fpr": 0.21808510638297873,
      "mcc_vs_base": {
       "value": -0.059704434165780196,
       "lo": -0.12884051069685964,
       "hi": 0.008212481055103027,
       "n": 205,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*.N (size null)",
     "auc_z": 0.7946808510638298,
     "auc_pct": 0.7954102192134107,
     "auc_z_vs_base": {
      "value": -0.008861218568665397,
      "lo": -0.03263312289851095,
      "hi": 0.012769784172661836,
      "n": 205,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.01688426821405542,
      "lo": -0.029842443923266626,
      "hi": -0.002736946868779677,
      "n": 205,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.015276434558349483,
      "lo": -0.028673034634414507,
      "hi": -0.0007944564593723724,
      "n": 205,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": 0.02819490478192893,
      "lo": -0.007691232876675003,
      "hi": 0.06774133834174872,
      "n": 205,
      "n_dropped": 0
     },
     "own": {
      "flagged": 316,
      "mcc": 0.2807471630865689,
      "tp": 84.0,
      "fp": 232.0,
      "fn": 48.0,
      "tn": 708.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.26582278481012656,
      "recall": 0.6363636363636364,
      "fpr": 0.24680851063829787
     },
     "matched": {
      "threshold_z": 1.9061956405639648,
      "flagged": 394,
      "mcc": 0.3325941774449222,
      "tp": 105.0,
      "fp": 289.0,
      "fn": 27.0,
      "tn": 651.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.26649746192893403,
      "recall": 0.7954545454545454,
      "fpr": 0.3074468085106383,
      "mcc_vs_base": {
       "value": 0.021763559305825242,
       "lo": -0.03703325940510366,
       "hi": 0.08046567658475756,
       "n": 205,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*.O_flow (outgoing factor)",
     "auc_z": 0.7739039329464862,
     "auc_pct": 0.7743713733075436,
     "auc_z_vs_base": {
      "value": -0.02963813668600901,
      "lo": -0.05538379530916848,
      "hi": -0.0064937179894308805,
      "n": 205,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.03766118633139903,
      "lo": -0.06341143133595961,
      "hi": -0.012912553285224004,
      "n": 205,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.036315280464216615,
      "lo": -0.06277348877914612,
      "hi": -0.011374750180720317,
      "n": 205,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.008073783816764768,
      "lo": -0.06415756483465018,
      "hi": 0.0453754888883425,
      "n": 205,
      "n_dropped": 0
     },
     "own": {
      "flagged": 313,
      "mcc": 0.2963254888462285,
      "tp": 86.0,
      "fp": 227.0,
      "fn": 46.0,
      "tn": 713.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.2747603833865815,
      "recall": 0.6515151515151515,
      "fpr": 0.24148936170212765
     },
     "matched": {
      "threshold_z": 3.500108003616333,
      "flagged": 313,
      "mcc": 0.2963254888462285,
      "tp": 86.0,
      "fp": 227.0,
      "fn": 46.0,
      "tn": 713.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.2747603833865815,
      "recall": 0.6515151515151515,
      "fpr": 0.24148936170212765,
      "mcc_vs_base": {
       "value": -0.014505129292868457,
       "lo": -0.06675222427407212,
       "hi": 0.035371890731076716,
       "n": 205,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "hvol_sum (best complexity alone)",
     "auc_z": 0.8115651192778852,
     "auc_pct": 0.8106866537717602,
     "auc_z_vs_base": {
      "value": 0.008023049645390024,
      "lo": -0.013280217898325009,
      "hi": 0.02829932870166796,
      "n": 205,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 205,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 205,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 205,
      "n_dropped": 0
     },
     "own": {
      "flagged": 242,
      "mcc": 0.2865662065272345,
      "tp": 72.0,
      "fp": 170.0,
      "fn": 60.0,
      "tn": 770.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.2975206611570248,
      "recall": 0.5454545454545454,
      "fpr": 0.18085106382978725
     },
     "matched": {
      "threshold_z": 1.4371548891067505,
      "flagged": 386,
      "mcc": 0.30439927266299327,
      "tp": 99.0,
      "fp": 287.0,
      "fn": 33.0,
      "tn": 653.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.25647668393782386,
      "recall": 0.75,
      "fpr": 0.30531914893617024,
      "mcc_vs_base": {
       "value": -0.006431345476103689,
       "lo": -0.05692655384755774,
       "hi": 0.04517035157531424,
       "n": 205,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "nloc_sum",
     "auc_z": 0.8049242424242424,
     "auc_pct": 0.8035138620245004,
     "auc_z_vs_base": {
      "value": 0.0013821727917472382,
      "lo": -0.021751477536506303,
      "hi": 0.023090964405232728,
      "n": 205,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.006640876853642785,
      "lo": -0.01440771960958298,
      "hi": 0.0012071488294314037,
      "n": 205,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.007172791747259821,
      "lo": -0.015250109628515918,
      "hi": 0.0008590068865531597,
      "n": 205,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": 0.03456442434756973,
      "lo": 0.004890895817265317,
      "hi": 0.0668638341592104,
      "n": 205,
      "n_dropped": 0
     },
     "own": {
      "flagged": 237,
      "mcc": 0.2655524341450411,
      "tp": 68.0,
      "fp": 169.0,
      "fn": 64.0,
      "tn": 771.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.2869198312236287,
      "recall": 0.5151515151515151,
      "fpr": 0.1797872340425532
     },
     "matched": {
      "threshold_z": 1.2815500497817993,
      "flagged": 400,
      "mcc": 0.338963697010563,
      "tp": 107.0,
      "fp": 293.0,
      "fn": 25.0,
      "tn": 647.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.2675,
      "recall": 0.8106060606060606,
      "fpr": 0.31170212765957445,
      "mcc_vs_base": {
       "value": 0.028133078871466044,
       "lo": -0.0303521066766943,
       "hi": 0.08736848484857879,
       "n": 205,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "nloc_sum x nom (size only)",
     "auc_z": 0.7718246292714378,
     "auc_pct": 0.7728803997421019,
     "auc_z_vs_base": {
      "value": -0.03171744036105739,
      "lo": -0.06422018348623848,
      "hi": -0.0017535903250188722,
      "n": 205,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.039740490006447415,
      "lo": -0.05699914748508095,
      "hi": -0.022058823529411797,
      "n": 205,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.037806254029658315,
      "lo": -0.05494557057057059,
      "hi": -0.02035223160434263,
      "n": 205,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.009441218408577812,
      "lo": -0.05515753384337879,
      "hi": 0.03532050443495066,
      "n": 205,
      "n_dropped": 0
     },
     "own": {
      "flagged": 380,
      "mcc": 0.2861058691980823,
      "tp": 95.0,
      "fp": 285.0,
      "fn": 37.0,
      "tn": 655.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.25,
      "recall": 0.7196969696969697,
      "fpr": 0.30319148936170215
     },
     "matched": {
      "threshold_z": 2.5551257133483887,
      "flagged": 417,
      "mcc": 0.29495805425441546,
      "tp": 102.0,
      "fp": 315.0,
      "fn": 30.0,
      "tn": 625.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.2446043165467626,
      "recall": 0.7727272727272727,
      "fpr": 0.3351063829787234,
      "mcc_vs_base": {
       "value": -0.0158725638846815,
       "lo": -0.08088667653559586,
       "hi": 0.05065682876418032,
       "n": 205,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "nloc_sum x (1+leaving calls)",
     "auc_z": 0.7922872340425532,
     "auc_pct": 0.7901595744680852,
     "auc_z_vs_base": {
      "value": -0.011254835589942003,
      "lo": -0.03810339337504409,
      "hi": 0.013977060549479892,
      "n": 205,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.019277885235332026,
      "lo": -0.03839365079365076,
      "hi": -0.001747562252655377,
      "n": 205,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.020527079303675033,
      "lo": -0.040471414242728154,
      "hi": -0.0018680803490930264,
      "n": 205,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": 0.004556860456978562,
      "lo": -0.038937333835732335,
      "hi": 0.04435892730578156,
      "n": 205,
      "n_dropped": 0
     },
     "own": {
      "flagged": 344,
      "mcc": 0.31405107049245407,
      "tp": 94.0,
      "fp": 250.0,
      "fn": 38.0,
      "tn": 690.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.27325581395348836,
      "recall": 0.7121212121212122,
      "fpr": 0.26595744680851063
     },
     "matched": {
      "threshold_z": 3.547947883605957,
      "flagged": 343,
      "mcc": 0.30895613311997183,
      "tp": 93.0,
      "fp": 250.0,
      "fn": 39.0,
      "tn": 690.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.27113702623906705,
      "recall": 0.7045454545454546,
      "fpr": 0.26595744680851063,
      "mcc_vs_base": {
       "value": -0.0018744850191251272,
       "lo": -0.06023823914060761,
       "hi": 0.055097757939643555,
       "n": 205,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "nloc_sum x (1+fan-out)",
     "auc_z": 0.7951321727917473,
     "auc_pct": 0.7926619922630561,
     "auc_z_vs_base": {
      "value": -0.008409896840747888,
      "lo": -0.03524753332179331,
      "hi": 0.016464834827413233,
      "n": 205,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.01643294648613791,
      "lo": -0.033447211044042024,
      "hi": 3.635306092764079e-05,
      "n": 205,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.018024661508704076,
      "lo": -0.03530695187165778,
      "hi": -0.0009569460489334825,
      "n": 205,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": 0.0011427534712569187,
      "lo": -0.03716384459507743,
      "hi": 0.037911650876695846,
      "n": 205,
      "n_dropped": 0
     },
     "own": {
      "flagged": 335,
      "mcc": 0.3169553593832171,
      "tp": 93.0,
      "fp": 242.0,
      "fn": 39.0,
      "tn": 698.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.27761194029850744,
      "recall": 0.7045454545454546,
      "fpr": 0.2574468085106383
     },
     "matched": {
      "threshold_z": 2.802500009536743,
      "flagged": 359,
      "mcc": 0.3055420261342502,
      "tp": 95.0,
      "fp": 264.0,
      "fn": 37.0,
      "tn": 676.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.2646239554317549,
      "recall": 0.7196969696969697,
      "fpr": 0.28085106382978725,
      "mcc_vs_base": {
       "value": -0.0052885920048467705,
       "lo": -0.06547681669498295,
       "hi": 0.055995716211799273,
       "n": 205,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "leaving calls alone",
     "auc_z": 0.7211798839458414,
     "auc_pct": 0.7144181173436492,
     "auc_z_vs_base": {
      "value": -0.08236218568665377,
      "lo": -0.12859087327172425,
      "hi": -0.041402966495800664,
      "n": 205,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.09038523533204379,
      "lo": -0.13499990717189914,
      "hi": -0.05225499375780274,
      "n": 205,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.09626853642811095,
      "lo": -0.14060015675736204,
      "hi": -0.0595043860491008,
      "n": 205,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.06166463896092189,
      "lo": -0.12603906168742593,
      "hi": -0.0039417824988445815,
      "n": 205,
      "n_dropped": 0
     },
     "own": {
      "flagged": 210,
      "mcc": 0.23705907610476393,
      "tp": 59.0,
      "fp": 151.0,
      "fn": 73.0,
      "tn": 789.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.28095238095238095,
      "recall": 0.44696969696969696,
      "fpr": 0.16063829787234044
     },
     "matched": {
      "threshold_z": 1.6862499713897705,
      "flagged": 298,
      "mcc": 0.24273463370207138,
      "tp": 75.0,
      "fp": 223.0,
      "fn": 57.0,
      "tn": 717.0,
      "n_god": 132.0,
      "n_univ": 1072.0,
      "precision": 0.2516778523489933,
      "recall": 0.5681818181818182,
      "fpr": 0.2372340425531915,
      "mcc_vs_base": {
       "value": -0.06809598443702558,
       "lo": -0.14544113868972267,
       "hi": 0.0021421292737983655,
       "n": 205,
       "n_dropped": 0
      }
     }
    }
   ]
  },
  {
   "population": "human_method_long_method [explore] method: 212 repositories, 1168 reviewed units, 134 positives; matched rate: 314672 flags of 2234186 units, as tokens (best complexity alone) at 3.5",
   "set_halves": [
    "explore"
   ],
   "level": "method",
   "oracle": "human_method_long_method",
   "n_repos": 212,
   "reference": "tokens (best complexity alone)",
   "base": "X*_m = cognitive",
   "alt": "tokens (best complexity alone)",
   "matched_flags": 314672,
   "n_units": 2234186,
   "rows": [
    {
     "form": "X*_m = cognitive",
     "auc_z": 0.8939201478102716,
     "auc_pct": 0.8924261670371546,
     "auc_z_vs_base": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.06849937931233585,
      "lo": -0.10384810026097224,
      "hi": -0.03162819612307344,
      "n": 212,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.06764773809867497,
      "lo": -0.10292090039864521,
      "hi": -0.030931741308245386,
      "n": 212,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.11068426096204986,
      "lo": -0.16320976933198716,
      "hi": -0.054359141200922334,
      "n": 212,
      "n_dropped": 0
     },
     "own": {
      "flagged": 124,
      "mcc": 0.5997816762057899,
      "tp": 83.0,
      "fp": 41.0,
      "fn": 51.0,
      "tn": 993.0,
      "n_god": 134.0,
      "n_univ": 1168.0,
      "precision": 0.6693548387096774,
      "recall": 0.6194029850746269,
      "fpr": 0.039651837524177946
     },
     "matched": {
      "threshold_z": 1.3847699165344238,
      "flagged": 280,
      "mcc": 0.5089418502557846,
      "tp": 113.0,
      "fp": 167.0,
      "fn": 21.0,
      "tn": 867.0,
      "n_god": 134.0,
      "n_univ": 1168.0,
      "precision": 0.4035714285714286,
      "recall": 0.8432835820895522,
      "fpr": 0.16150870406189555,
      "mcc_vs_base": {
       "value": 0.0,
       "lo": 0.0,
       "hi": 0.0,
       "n": 212,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*_m.D_flow (all calls)",
     "auc_z": 0.790200352204163,
     "auc_pct": 0.7817055919628165,
     "auc_z_vs_base": {
      "value": -0.10371979560610867,
      "lo": -0.14974106218079208,
      "hi": -0.06184563797732512,
      "n": 212,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.17221917491844452,
      "lo": -0.22178331789213623,
      "hi": -0.12655884252159177,
      "n": 212,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.17836831317301305,
      "lo": -0.2378064504655112,
      "hi": -0.1254809932186427,
      "n": 212,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.23294667256377088,
      "lo": -0.2959341535476858,
      "hi": -0.1635335003075699,
      "n": 212,
      "n_dropped": 0
     },
     "own": {
      "flagged": 50,
      "mcc": 0.4812783959589146,
      "tp": 42.0,
      "fp": 8.0,
      "fn": 92.0,
      "tn": 1026.0,
      "n_god": 134.0,
      "n_univ": 1168.0,
      "precision": 0.84,
      "recall": 0.31343283582089554,
      "fpr": 0.007736943907156673
     },
     "matched": {
      "threshold_z": 0.13693971931934357,
      "flagged": 277,
      "mcc": 0.3866794386540636,
      "tp": 93.0,
      "fp": 184.0,
      "fn": 41.0,
      "tn": 850.0,
      "n_god": 134.0,
      "n_univ": 1168.0,
      "precision": 0.33574007220216606,
      "recall": 0.6940298507462687,
      "fpr": 0.17794970986460348,
      "mcc_vs_base": {
       "value": -0.12226241160172102,
       "lo": -0.19039549758753066,
       "hi": -0.05858387309784108,
       "n": 212,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*_m.E_flow",
     "auc_z": 0.7874108663645024,
     "auc_pct": 0.7756286266924565,
     "auc_z_vs_base": {
      "value": -0.10650928144576921,
      "lo": -0.15076000856347682,
      "hi": -0.06559300690151437,
      "n": 212,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.17500866075810506,
      "lo": -0.2232734410153765,
      "hi": -0.12856268114463,
      "n": 212,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.1844452784433731,
      "lo": -0.24334017080266523,
      "hi": -0.1297051661832901,
      "n": 212,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.22847777386958085,
      "lo": -0.29931491902540597,
      "hi": -0.15442872317370965,
      "n": 212,
      "n_dropped": 0
     },
     "own": {
      "flagged": 115,
      "mcc": 0.5302643756181077,
      "tp": 72.0,
      "fp": 43.0,
      "fn": 62.0,
      "tn": 991.0,
      "n_god": 134.0,
      "n_univ": 1168.0,
      "precision": 0.6260869565217392,
      "recall": 0.5373134328358209,
      "fpr": 0.041586073500967116
     },
     "matched": {
      "threshold_z": 1.0447179079055786,
      "flagged": 258,
      "mcc": 0.39114833734825366,
      "tp": 90.0,
      "fp": 168.0,
      "fn": 44.0,
      "tn": 866.0,
      "n_god": 134.0,
      "n_univ": 1168.0,
      "precision": 0.3488372093023256,
      "recall": 0.6716417910447762,
      "fpr": 0.16247582205029013,
      "mcc_vs_base": {
       "value": -0.11779351290753098,
       "lo": -0.18387432309353607,
       "hi": -0.05561593649332319,
       "n": 212,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*_m.O_flow",
     "auc_z": 0.8803444094806432,
     "auc_pct": 0.8899361990819596,
     "auc_z_vs_base": {
      "value": -0.01357573832962844,
      "lo": -0.03274443529222415,
      "hi": 0.0023209496453112655,
      "n": 212,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.08207511764196429,
      "lo": -0.11882213672684228,
      "hi": -0.045083892302200224,
      "n": 212,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.07013770605386993,
      "lo": -0.10653180181724664,
      "hi": -0.03549406253404508,
      "n": 212,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.1418776320615957,
      "lo": -0.20285132945942086,
      "hi": -0.07765776823234793,
      "n": 212,
      "n_dropped": 0
     },
     "own": {
      "flagged": 67,
      "mcc": 0.465744858073337,
      "tp": 48.0,
      "fp": 19.0,
      "fn": 86.0,
      "tn": 1015.0,
      "n_god": 134.0,
      "n_univ": 1168.0,
      "precision": 0.7164179104477612,
      "recall": 0.3582089552238806,
      "fpr": 0.0183752417794971
     },
     "matched": {
      "threshold_z": 0.3286382853984833,
      "flagged": 275,
      "mcc": 0.4777484791562388,
      "tp": 107.0,
      "fp": 168.0,
      "fn": 27.0,
      "tn": 866.0,
      "n_god": 134.0,
      "n_univ": 1168.0,
      "precision": 0.3890909090909091,
      "recall": 0.7985074626865671,
      "fpr": 0.16247582205029013,
      "mcc_vs_base": {
       "value": -0.03119337109954584,
       "lo": -0.08793258836457973,
       "hi": 0.02000868921848631,
       "n": 212,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "tokens (best complexity alone)",
     "auc_z": 0.9624195271226075,
     "auc_pct": 0.9600739051358296,
     "auc_z_vs_base": {
      "value": 0.06849937931233585,
      "lo": 0.03171435775708409,
      "hi": 0.10403358824411457,
      "n": 212,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     },
     "own": {
      "flagged": 265,
      "mcc": 0.6196261112178345,
      "tp": 127.0,
      "fp": 138.0,
      "fn": 7.0,
      "tn": 896.0,
      "n_god": 134.0,
      "n_univ": 1168.0,
      "precision": 0.47924528301886793,
      "recall": 0.9477611940298507,
      "fpr": 0.13346228239845262
     },
     "matched": {
      "threshold_z": 3.500976085662842,
      "flagged": 265,
      "mcc": 0.6196261112178345,
      "tp": 127.0,
      "fp": 138.0,
      "fn": 7.0,
      "tn": 896.0,
      "n_god": 134.0,
      "n_univ": 1168.0,
      "precision": 0.47924528301886793,
      "recall": 0.9477611940298507,
      "fpr": 0.13346228239845262,
      "mcc_vs_base": {
       "value": 0.11068426096204986,
       "lo": 0.054494870547868945,
       "hi": 0.1635195269674365,
       "n": 212,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "nloc",
     "auc_z": 0.9307824994947891,
     "auc_pct": 0.9579808885937816,
     "auc_z_vs_base": {
      "value": 0.03686235168451746,
      "lo": -0.011057916520928135,
      "hi": 0.08351261175379388,
      "n": 212,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.03163702762781839,
      "lo": -0.06201596953958188,
      "hi": -0.004870555171838875,
      "n": 212,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.002093016542047965,
      "lo": -0.010703400802554053,
      "hi": 0.00694532888424737,
      "n": 212,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.12124746339330245,
      "lo": -0.18890934724359837,
      "hi": -0.05348783791679668,
      "n": 212,
      "n_dropped": 0
     },
     "own": {
      "flagged": 358,
      "mcc": 0.4773961807745281,
      "tp": 123.0,
      "fp": 235.0,
      "fn": 11.0,
      "tn": 799.0,
      "n_god": 134.0,
      "n_univ": 1168.0,
      "precision": 0.3435754189944134,
      "recall": 0.917910447761194,
      "fpr": 0.22727272727272727
     },
     "matched": {
      "threshold_z": 5.395999908447266,
      "flagged": 288,
      "mcc": 0.49837864782453206,
      "tp": 113.0,
      "fp": 175.0,
      "fn": 21.0,
      "tn": 859.0,
      "n_god": 134.0,
      "n_univ": 1168.0,
      "precision": 0.3923611111111111,
      "recall": 0.8432835820895522,
      "fpr": 0.16924564796905223,
      "mcc_vs_base": {
       "value": -0.010563202431252583,
       "lo": -0.09858124545437186,
       "hi": 0.07001264391904566,
       "n": 212,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "nloc x [any call]",
     "auc_z": 0.9532716013741737,
     "auc_pct": 0.9538958976875775,
     "auc_z_vs_base": {
      "value": 0.059351453563902035,
      "lo": 0.023972955475118463,
      "hi": 0.09637112180211937,
      "n": 212,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.009147925748433816,
      "lo": -0.02226653981264637,
      "hi": 0.0026379928315412027,
      "n": 212,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.006178007448252032,
      "lo": -0.017581410917034357,
      "hi": 0.003160827172399072,
      "n": 212,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.04710027651488924,
      "lo": -0.08334763213362917,
      "hi": -0.00998445453675223,
      "n": 212,
      "n_dropped": 0
     },
     "own": {
      "flagged": 148,
      "mcc": 0.6785545080545128,
      "tp": 101.0,
      "fp": 47.0,
      "fn": 33.0,
      "tn": 987.0,
      "n_god": 134.0,
      "n_univ": 1168.0,
      "precision": 0.6824324324324325,
      "recall": 0.753731343283582,
      "fpr": 0.045454545454545456
     },
     "matched": {
      "threshold_z": 2.0234999656677246,
      "flagged": 293,
      "mcc": 0.5725258347029453,
      "tp": 126.0,
      "fp": 167.0,
      "fn": 8.0,
      "tn": 867.0,
      "n_god": 134.0,
      "n_univ": 1168.0,
      "precision": 0.4300341296928328,
      "recall": 0.9402985074626866,
      "fpr": 0.16150870406189555,
      "mcc_vs_base": {
       "value": 0.06358398444716062,
       "lo": 0.010519311116229224,
       "hi": 0.11910242720445069,
       "n": 212,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "nloc x [internal call]",
     "auc_z": 0.8549647795837062,
     "auc_pct": 0.8501833193798897,
     "auc_z_vs_base": {
      "value": -0.03895536822656542,
      "lo": -0.09179282929206778,
      "hi": 0.012805850546543818,
      "n": 212,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.10745474753890127,
      "lo": -0.1551534713855992,
      "hi": -0.06691608361406232,
      "n": 212,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.1098905857559399,
      "lo": -0.16223804846103473,
      "hi": -0.06639615053145653,
      "n": 212,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.1254950040943827,
      "lo": -0.18266981621493295,
      "hi": -0.07017238737508102,
      "n": 212,
      "n_dropped": 0
     },
     "own": {
      "flagged": 137,
      "mcc": 0.6786374055625498,
      "tp": 97.0,
      "fp": 40.0,
      "fn": 37.0,
      "tn": 994.0,
      "n_god": 134.0,
      "n_univ": 1168.0,
      "precision": 0.708029197080292,
      "recall": 0.7238805970149254,
      "fpr": 0.03868471953578337
     },
     "matched": {
      "threshold_z": 1.8477789163589478,
      "flagged": 263,
      "mcc": 0.4941311071234518,
      "tp": 107.0,
      "fp": 156.0,
      "fn": 27.0,
      "tn": 878.0,
      "n_god": 134.0,
      "n_univ": 1168.0,
      "precision": 0.4068441064638783,
      "recall": 0.7985074626865671,
      "fpr": 0.15087040618955513,
      "mcc_vs_base": {
       "value": -0.014810743132332826,
       "lo": -0.08336986836286442,
       "hi": 0.050301893003174,
       "n": 212,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "nloc x (1+internal calls)",
     "auc_z": 0.9309088022171541,
     "auc_pct": 0.921100493663212,
     "auc_z_vs_base": {
      "value": 0.03698865440688248,
      "lo": 0.000585095585513562,
      "hi": 0.0722637841658813,
      "n": 212,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.03151072490545337,
      "lo": -0.04840282536503082,
      "hi": -0.015169424743892823,
      "n": 212,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.03897341147261757,
      "lo": -0.05647868221459473,
      "hi": -0.021968382874714254,
      "n": 212,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.11158209977448053,
      "lo": -0.15860843557847903,
      "hi": -0.06115301966859066,
      "n": 212,
      "n_dropped": 0
     },
     "own": {
      "flagged": 400,
      "mcc": 0.4591893104585313,
      "tp": 127.0,
      "fp": 273.0,
      "fn": 7.0,
      "tn": 761.0,
      "n_god": 134.0,
      "n_univ": 1168.0,
      "precision": 0.3175,
      "recall": 0.9477611940298507,
      "fpr": 0.2640232108317215
     },
     "matched": {
      "threshold_z": 8.093999862670898,
      "flagged": 276,
      "mcc": 0.508044011443354,
      "tp": 112.0,
      "fp": 164.0,
      "fn": 22.0,
      "tn": 870.0,
      "n_god": 134.0,
      "n_univ": 1168.0,
      "precision": 0.4057971014492754,
      "recall": 0.835820895522388,
      "fpr": 0.15860735009671179,
      "mcc_vs_base": {
       "value": -0.0008978388124306624,
       "lo": -0.06829755587416464,
       "hi": 0.06552861406332233,
       "n": 212,
       "n_dropped": 0
      }
     }
    }
   ]
  },
  {
   "population": "human_fontana_god_class [all] class: 72 repositories, 380 reviewed units, 139 positives; matched rate: 7755 flags of 32921 units, as X*.O_flow (outgoing factor) at 3.5",
   "set_halves": null,
   "level": "class",
   "oracle": "human_fontana_god_class",
   "n_repos": 72,
   "reference": "X*.O_flow (outgoing factor)",
   "base": "X* = nloc_max",
   "alt": "hvol_sum (best complexity alone)",
   "matched_flags": 7755,
   "n_units": 32921,
   "rows": [
    {
     "form": "X* = nloc_max",
     "auc_z": 0.9634615958685334,
     "auc_pct": 0.9648944744619242,
     "auc_z_vs_base": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 72,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.00420908086808558,
      "lo": -0.017127799736495475,
      "hi": 0.006104824300178668,
      "n": 72,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.009283859219678225,
      "lo": -0.021226747960595094,
      "hi": 0.0012864493996569415,
      "n": 72,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.01588525596743562,
      "lo": -0.054377784109893135,
      "hi": 0.01789320969392516,
      "n": 72,
      "n_dropped": 0
     },
     "own": {
      "flagged": 120,
      "mcc": 0.7652555304003371,
      "tp": 109.0,
      "fp": 11.0,
      "fn": 30.0,
      "tn": 230.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.9083333333333333,
      "recall": 0.7841726618705036,
      "fpr": 0.04564315352697095
     },
     "matched": {
      "threshold_z": 1.1650454998016357,
      "flagged": 177,
      "mcc": 0.7585527845279796,
      "tp": 134.0,
      "fp": 43.0,
      "fn": 5.0,
      "tn": 198.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.7570621468926554,
      "recall": 0.9640287769784173,
      "fpr": 0.17842323651452283,
      "mcc_vs_base": {
       "value": 0.0,
       "lo": 0.0,
       "hi": 0.0,
       "n": 72,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*.D_flow (primary arm)",
     "auc_z": 0.8953103077703812,
     "auc_pct": 0.8829815815397475,
     "auc_z_vs_base": {
      "value": -0.06815128809815219,
      "lo": -0.12119708994709,
      "hi": -0.02202013788098689,
      "n": 72,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.07236036896623776,
      "lo": -0.12585482150699534,
      "hi": -0.029439598420013202,
      "n": 72,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.09119675214185496,
      "lo": -0.15313390313390318,
      "hi": -0.042210144927536164,
      "n": 72,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.11051329256516329,
      "lo": -0.23024564815496318,
      "hi": -0.006544689255917446,
      "n": 72,
      "n_dropped": 0
     },
     "own": {
      "flagged": 141,
      "mcc": 0.6720765503315435,
      "tp": 111.0,
      "fp": 30.0,
      "fn": 28.0,
      "tn": 211.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.7872340425531915,
      "recall": 0.7985611510791367,
      "fpr": 0.12448132780082988
     },
     "matched": {
      "threshold_z": 5.199347496032715,
      "flagged": 136,
      "mcc": 0.6639247479302519,
      "tp": 108.0,
      "fp": 28.0,
      "fn": 31.0,
      "tn": 213.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.7941176470588235,
      "recall": 0.7769784172661871,
      "fpr": 0.11618257261410789,
      "mcc_vs_base": {
       "value": -0.09462803659772767,
       "lo": -0.19815420390448485,
       "hi": 0.003967047123699996,
       "n": 72,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*.E_flow (exemption only)",
     "auc_z": 0.8985342846055107,
     "auc_pct": 0.8780411355562853,
     "auc_z_vs_base": {
      "value": -0.06492731126302276,
      "lo": -0.11007194244604313,
      "hi": -0.029162561576354662,
      "n": 72,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.06913639213110834,
      "lo": -0.1156273085446935,
      "hi": -0.0342776023223913,
      "n": 72,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.09613719812531718,
      "lo": -0.15797720797720793,
      "hi": -0.049381308091463794,
      "n": 72,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.08256418042063096,
      "lo": -0.1768824505498371,
      "hi": 0.001465436194365899,
      "n": 72,
      "n_dropped": 0
     },
     "own": {
      "flagged": 116,
      "mcc": 0.6948646738414233,
      "tp": 101.0,
      "fp": 15.0,
      "fn": 38.0,
      "tn": 226.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.8706896551724138,
      "recall": 0.7266187050359713,
      "fpr": 0.06224066390041494
     },
     "matched": {
      "threshold_z": 1.4239444732666016,
      "flagged": 146,
      "mcc": 0.6918738600747842,
      "tp": 115.0,
      "fp": 31.0,
      "fn": 24.0,
      "tn": 210.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.7876712328767124,
      "recall": 0.8273381294964028,
      "fpr": 0.12863070539419086,
      "mcc_vs_base": {
       "value": -0.06667892445319534,
       "lo": -0.14622699063508504,
       "hi": 0.0043819568208538495,
       "n": 72,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*.A_flow (amplification only)",
     "auc_z": 0.9657750977641124,
     "auc_pct": 0.966416907967402,
     "auc_z_vs_base": {
      "value": 0.0023135018955789954,
      "lo": -0.017151945893276732,
      "hi": 0.023730772936000788,
      "n": 72,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.0018955789725065841,
      "lo": -0.02309929177805914,
      "hi": 0.018341847725733995,
      "n": 72,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.007761425714200465,
      "lo": -0.028383381324557755,
      "hi": 0.011739763306119921,
      "n": 72,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": 0.0011843011835881434,
      "lo": -0.07282184066281883,
      "hi": 0.0706405950228447,
      "n": 72,
      "n_dropped": 0
     },
     "own": {
      "flagged": 155,
      "mcc": 0.7482429142531931,
      "tp": 124.0,
      "fp": 31.0,
      "fn": 15.0,
      "tn": 210.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.8,
      "recall": 0.8920863309352518,
      "fpr": 0.12863070539419086
     },
     "matched": {
      "threshold_z": 5.571110725402832,
      "flagged": 145,
      "mcc": 0.7756223416790033,
      "tp": 122.0,
      "fp": 23.0,
      "fn": 17.0,
      "tn": 218.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.8413793103448276,
      "recall": 0.8776978417266187,
      "fpr": 0.0954356846473029,
      "mcc_vs_base": {
       "value": 0.017069557151023762,
       "lo": -0.04873703716417388,
       "hi": 0.08182262349607106,
       "n": 72,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*.N (size null)",
     "auc_z": 0.9580733753246365,
     "auc_pct": 0.9615361652586645,
     "auc_z_vs_base": {
      "value": -0.005388220543896871,
      "lo": -0.01915730987382802,
      "hi": 0.009091578327444005,
      "n": 72,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.00959730141198245,
      "lo": -0.019049789963854202,
      "hi": -0.0016825491363907652,
      "n": 72,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.012642168422937972,
      "lo": -0.02289171974522297,
      "hi": -0.0037561494482116764,
      "n": 72,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.009758022104917607,
      "lo": -0.0468543952607785,
      "hi": 0.026996684723525233,
      "n": 72,
      "n_dropped": 0
     },
     "own": {
      "flagged": 178,
      "mcc": 0.7761823114176104,
      "tp": 136.0,
      "fp": 42.0,
      "fn": 3.0,
      "tn": 199.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.7640449438202247,
      "recall": 0.9784172661870504,
      "fpr": 0.17427385892116182
     },
     "matched": {
      "threshold_z": 2.2287826538085938,
      "flagged": 186,
      "mcc": 0.7646800183904976,
      "tp": 138.0,
      "fp": 48.0,
      "fn": 1.0,
      "tn": 193.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.7419354838709677,
      "recall": 0.9928057553956835,
      "fpr": 0.1991701244813278,
      "mcc_vs_base": {
       "value": 0.006127233862518011,
       "lo": -0.03718865229233592,
       "hi": 0.051872602281191726,
       "n": 72,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "X*.O_flow (outgoing factor)",
     "auc_z": 0.9843278903847876,
     "auc_pct": 0.9838502641869906,
     "auc_z_vs_base": {
      "value": 0.020866294516254213,
      "lo": 0.0040133208094953465,
      "hi": 0.04253372560275548,
      "n": 72,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": 0.016657213648168634,
      "lo": 0.0007096966980427721,
      "hi": 0.034405619435372015,
      "n": 72,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": 0.009671930505388171,
      "lo": -0.0040211640211640365,
      "hi": 0.02538003965631197,
      "n": 72,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": 0.062357377267431846,
      "lo": 0.015293209757283988,
      "hi": 0.11033595540000574,
      "n": 72,
      "n_dropped": 0
     },
     "own": {
      "flagged": 162,
      "mcc": 0.836795417762847,
      "tp": 135.0,
      "fp": 27.0,
      "fn": 4.0,
      "tn": 214.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.8333333333333334,
      "recall": 0.9712230215827338,
      "fpr": 0.11203319502074689
     },
     "matched": {
      "threshold_z": 3.5004496574401855,
      "flagged": 162,
      "mcc": 0.836795417762847,
      "tp": 135.0,
      "fp": 27.0,
      "fn": 4.0,
      "tn": 214.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.8333333333333334,
      "recall": 0.9712230215827338,
      "fpr": 0.11203319502074689,
      "mcc_vs_base": {
       "value": 0.07824263323486746,
       "lo": 0.02647320240331663,
       "hi": 0.13355524892608472,
       "n": 72,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "hvol_sum (best complexity alone)",
     "auc_z": 0.967670676736619,
     "auc_pct": 0.9741783336816024,
     "auc_z_vs_base": {
      "value": 0.00420908086808558,
      "lo": -0.006065485775630708,
      "hi": 0.017142579642579703,
      "n": 72,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 72,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 72,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 72,
      "n_dropped": 0
     },
     "own": {
      "flagged": 160,
      "mcc": 0.835202708109949,
      "tp": 134.0,
      "fp": 26.0,
      "fn": 5.0,
      "tn": 215.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.8375,
      "recall": 0.9640287769784173,
      "fpr": 0.1078838174273859
     },
     "matched": {
      "threshold_z": 1.5755908489227295,
      "flagged": 181,
      "mcc": 0.7744380404954152,
      "tp": 137.0,
      "fp": 44.0,
      "fn": 2.0,
      "tn": 197.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.7569060773480663,
      "recall": 0.9856115107913669,
      "fpr": 0.1825726141078838,
      "mcc_vs_base": {
       "value": 0.01588525596743562,
       "lo": -0.017746073088861336,
       "hi": 0.05460457067831248,
       "n": 72,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "nloc_sum",
     "auc_z": 0.9644765515388519,
     "auc_pct": 0.9722230514343712,
     "auc_z_vs_base": {
      "value": 0.001014955670318507,
      "lo": -0.011199999999999988,
      "hi": 0.014945652173912971,
      "n": 72,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.0031941251977670726,
      "lo": -0.00729347743934694,
      "hi": 0.0006568144499178308,
      "n": 72,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.0019552822472312936,
      "lo": -0.008130904183535792,
      "hi": 0.004025245441795167,
      "n": 72,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.006735507963181675,
      "lo": -0.04141925290310777,
      "hi": 0.025901520536022016,
      "n": 72,
      "n_dropped": 0
     },
     "own": {
      "flagged": 157,
      "mcc": 0.8274384364656996,
      "tp": 132.0,
      "fp": 25.0,
      "fn": 7.0,
      "tn": 216.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.8407643312101911,
      "recall": 0.9496402877697842,
      "fpr": 0.1037344398340249
     },
     "matched": {
      "threshold_z": 1.463808536529541,
      "flagged": 180,
      "mcc": 0.7677025325322335,
      "tp": 136.0,
      "fp": 44.0,
      "fn": 3.0,
      "tn": 197.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.7555555555555555,
      "recall": 0.9784172661870504,
      "fpr": 0.1825726141078838,
      "mcc_vs_base": {
       "value": 0.009149748004253944,
       "lo": -0.03763304237555565,
       "hi": 0.056934394737112815,
       "n": 72,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "nloc_sum x nom (size only)",
     "auc_z": 0.9428938177259023,
     "auc_pct": 0.9489835517478133,
     "auc_z_vs_base": {
      "value": -0.02056777814263111,
      "lo": -0.042947860962566864,
      "hi": 0.0025106837606837518,
      "n": 72,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.02477685901071669,
      "lo": -0.040973190763985756,
      "hi": -0.010133333333333328,
      "n": 72,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.0251947819337891,
      "lo": -0.04319526627218939,
      "hi": -0.010224414464443221,
      "n": 72,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": -0.0684732468057414,
      "lo": -0.12739776451579754,
      "hi": -0.01649804100053265,
      "n": 72,
      "n_dropped": 0
     },
     "own": {
      "flagged": 181,
      "mcc": 0.7197399892355628,
      "tp": 132.0,
      "fp": 49.0,
      "fn": 7.0,
      "tn": 192.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.7292817679558011,
      "recall": 0.9496402877697842,
      "fpr": 0.2033195020746888
     },
     "matched": {
      "threshold_z": 3.151543140411377,
      "flagged": 187,
      "mcc": 0.7059647936896738,
      "tp": 133.0,
      "fp": 54.0,
      "fn": 6.0,
      "tn": 187.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.7112299465240641,
      "recall": 0.9568345323741008,
      "fpr": 0.22406639004149378,
      "mcc_vs_base": {
       "value": -0.05258799083830579,
       "lo": -0.12250717195113603,
       "hi": 0.016162578234517055,
       "n": 72,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "nloc_sum x (1+leaving calls)",
     "auc_z": 0.9864772082748738,
     "auc_pct": 0.9862383951759754,
     "auc_z_vs_base": {
      "value": 0.023015612406340424,
      "lo": 0.006275807825915969,
      "hi": 0.0442720047983205,
      "n": 72,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": 0.018806531538254845,
      "lo": 0.004100369924677882,
      "hi": 0.03502654980487496,
      "n": 72,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": 0.012060061494372998,
      "lo": 0.0007112375533427917,
      "hi": 0.025561886672997858,
      "n": 72,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": 0.050227300904876926,
      "lo": 0.01020546660152899,
      "hi": 0.09616902169171448,
      "n": 72,
      "n_dropped": 0
     },
     "own": {
      "flagged": 170,
      "mcc": 0.8221041304664889,
      "tp": 137.0,
      "fp": 33.0,
      "fn": 2.0,
      "tn": 208.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.8058823529411765,
      "recall": 0.9856115107913669,
      "fpr": 0.13692946058091288
     },
     "matched": {
      "threshold_z": 4.150769233703613,
      "flagged": 167,
      "mcc": 0.8246653414002921,
      "tp": 136.0,
      "fp": 31.0,
      "fn": 3.0,
      "tn": 210.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.8143712574850299,
      "recall": 0.9784172661870504,
      "fpr": 0.12863070539419086,
      "mcc_vs_base": {
       "value": 0.06611255687231254,
       "lo": 0.009674406569964322,
       "hi": 0.13066731060135606,
       "n": 72,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "nloc_sum x (1+fan-out)",
     "auc_z": 0.9850144780441207,
     "auc_pct": 0.9865369115495985,
     "auc_z_vs_base": {
      "value": 0.021552882175587262,
      "lo": 0.004846742159245854,
      "hi": 0.04300913881662338,
      "n": 72,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": 0.017343801307501683,
      "lo": 0.003634582667422781,
      "hi": 0.03305993055904999,
      "n": 72,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": 0.012358577867996101,
      "lo": 0.0008712587125870863,
      "hi": 0.025960182924732678,
      "n": 72,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": 0.04766608997107369,
      "lo": 0.0105246888662891,
      "hi": 0.08965738478739438,
      "n": 72,
      "n_dropped": 0
     },
     "own": {
      "flagged": 169,
      "mcc": 0.8265983569327877,
      "tp": 137.0,
      "fp": 32.0,
      "fn": 2.0,
      "tn": 209.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.8106508875739645,
      "recall": 0.9856115107913669,
      "fpr": 0.13278008298755187
     },
     "matched": {
      "threshold_z": 3.2372243404388428,
      "flagged": 170,
      "mcc": 0.8221041304664889,
      "tp": 137.0,
      "fp": 33.0,
      "fn": 2.0,
      "tn": 208.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.8058823529411765,
      "recall": 0.9856115107913669,
      "fpr": 0.13692946058091288,
      "mcc_vs_base": {
       "value": 0.06355134593850931,
       "lo": 0.007153250659433508,
       "hi": 0.12616740719690134,
       "n": 72,
       "n_dropped": 0
      }
     }
    },
    {
     "form": "leaving calls alone",
     "auc_z": 0.9627153049344757,
     "auc_pct": 0.953968775187319,
     "auc_z_vs_base": {
      "value": -0.0007462909340577584,
      "lo": -0.028444444444444494,
      "hi": 0.027323792587574447,
      "n": 72,
      "n_dropped": 0
     },
     "auc_z_vs_alt": {
      "value": -0.004955371802143338,
      "lo": -0.031781432952327826,
      "hi": 0.017974778844344064,
      "n": 72,
      "n_dropped": 0
     },
     "auc_pct_vs_alt": {
      "value": -0.02020955849428341,
      "lo": -0.05497343565525381,
      "hi": 0.007876969242310627,
      "n": 72,
      "n_dropped": 0
     },
     "matched_mcc_vs_alt": {
      "value": 0.055319854389774936,
      "lo": -0.009452147620352402,
      "hi": 0.11686778423519217,
      "n": 72,
      "n_dropped": 0
     },
     "own": {
      "flagged": 134,
      "mcc": 0.8117260414091902,
      "tp": 120.0,
      "fp": 14.0,
      "fn": 19.0,
      "tn": 227.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.8955223880597015,
      "recall": 0.8633093525179856,
      "fpr": 0.058091286307053944
     },
     "matched": {
      "threshold_z": 1.7537000179290771,
      "flagged": 152,
      "mcc": 0.8297578948851901,
      "tp": 130.0,
      "fp": 22.0,
      "fn": 9.0,
      "tn": 219.0,
      "n_god": 139.0,
      "n_univ": 380.0,
      "precision": 0.8552631578947368,
      "recall": 0.935251798561151,
      "fpr": 0.0912863070539419,
      "mcc_vs_base": {
       "value": 0.07120511035721055,
       "lo": 0.002466361094584202,
       "hi": 0.14569324962246277,
       "n": 72,
       "n_dropped": 0
      }
     }
    }
   ]
  }
 ]
}

==> anc/analysis/matched.20261026T234905Z.json.sha256 <==
d6b77463f469e4863b316efedfe793bb4d86920d5bc22831d7c231534a8a0f24  matched.20261026T234905Z.json


==> anc/analysis/ranking.20261026T232945Z.json <==
{
 "kind": "exploratory",
 "made_utc": "20261026T232945Z",
 "harness_commit": "0440f9fc51aa229c42ff40b7aa488a5169e2fab0-dirty",
 "note": "EXPLORATORY, POST HOC. Rank candidate god-unit forms built from size and outgoing calls.",
 "populations": [
  {
   "population": "human_blob [confirm] class, mad_z: 208 repositories, 934 units in the universe, 98 positives",
   "set_halves": [
    "confirm"
   ],
   "level": "class",
   "oracle": "human_blob",
   "rule": "mad_z",
   "n_repos": 208,
   "n_units": 934,
   "n_positives": 98,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "rows": [
    {
     "form": "nloc_sum x (1+calls_leave)",
     "mcc": 0.28586450732043023,
     "precision": 0.22289156626506024,
     "recall": 0.7551020408163265,
     "flagged": 332,
     "hits": 74,
     "vs_complexity": {
      "value": 0.03193541503964431,
      "lo": -0.03705967296853924,
      "hi": 0.10199549204466479,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.06925725966378418,
      "lo": 0.009800724763398105,
      "hi": 0.13458843513524302,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.04950020346595782,
      "lo": -0.012481130724701972,
      "hi": 0.11803362332062986,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.01028772035337869,
      "lo": -0.014996856414469047,
      "hi": 0.03475577918656186,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.031039343898588843,
      "lo": 0.007058008276097415,
      "hi": 0.058530694988233344,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+fan_leave)",
     "mcc": 0.2800364784418844,
     "precision": 0.22727272727272727,
     "recall": 0.7142857142857143,
     "flagged": 308,
     "hits": 70,
     "vs_complexity": {
      "value": 0.026107386161098478,
      "lo": -0.04126167257452262,
      "hi": 0.0930749054202224,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.06342923078523835,
      "lo": 0.007921498993866266,
      "hi": 0.12437741716219433,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.04367217458741199,
      "lo": -0.01419705011838196,
      "hi": 0.10901751953381594,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.011165884677207567,
      "lo": -0.013855592437659409,
      "hi": 0.036092115618699974,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.03191750822241772,
      "lo": 0.008254528099582378,
      "hi": 0.0582465011233156,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x (1+calls_leave)",
     "mcc": 0.2750910659111186,
     "precision": 0.23024054982817868,
     "recall": 0.6836734693877551,
     "flagged": 291,
     "hits": 67,
     "vs_complexity": {
      "value": 0.021161973630332676,
      "lo": -0.047576145295429806,
      "hi": 0.09773213795119456,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05848381825447255,
      "lo": -0.01082457294354211,
      "hi": 0.13570880754385817,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.038726762056646186,
      "lo": -0.025746919110170186,
      "hi": 0.11137359500863289,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.02116749283948362,
      "lo": -0.008966871767984165,
      "hi": 0.05476398908523344,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.04191911638469377,
      "lo": 0.011347023106318799,
      "hi": 0.07717294996942584,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nom x (1+calls_leave)",
     "mcc": 0.2746207538584624,
     "precision": 0.22549019607843138,
     "recall": 0.7040816326530612,
     "flagged": 306,
     "hits": 69,
     "vs_complexity": {
      "value": 0.02069166157767649,
      "lo": -0.045601756831796125,
      "hi": 0.08524939209131938,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05801350620181636,
      "lo": 0.004321029167996815,
      "hi": 0.11499306686087357,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.03825645000399,
      "lo": -0.017217555178525412,
      "hi": 0.09713464068603644,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.002091577979603142,
      "lo": -0.02401926666242284,
      "hi": 0.026489466845807122,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.022843201524813297,
      "lo": 0.002483317894456354,
      "hi": 0.044625808470303535,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x (1+out_flow)  [registered X*.O_flow]",
     "mcc": 0.2722428157976958,
     "precision": 0.22591362126245848,
     "recall": 0.6938775510204082,
     "flagged": 301,
     "hits": 68,
     "vs_complexity": {
      "value": 0.018313723516909908,
      "lo": -0.05493612081476676,
      "hi": 0.09361583566008475,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05563556814104978,
      "lo": -0.01671886593176075,
      "hi": 0.13637400538671515,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.03587851194322342,
      "lo": -0.031328571753607204,
      "hi": 0.11015651556940248,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.023331738848748403,
      "lo": -0.007262706399863013,
      "hi": 0.05668254499315717,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.04408336239395856,
      "lo": 0.011378906754105201,
      "hi": 0.08136187747866255,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+calls_all)",
     "mcc": 0.26904334344334135,
     "precision": 0.21142857142857144,
     "recall": 0.7551020408163265,
     "flagged": 350,
     "hits": 74,
     "vs_complexity": {
      "value": 0.015114251162555437,
      "lo": -0.04538097103832772,
      "hi": 0.07574211219438592,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05243609578669531,
      "lo": -0.007699187774783123,
      "hi": 0.11682264944950474,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.03267903958886895,
      "lo": -0.021339603667457463,
      "hi": 0.0910601216918874,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.00020943767397211405,
      "lo": -0.02552499967967584,
      "hi": 0.027623092199946735,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.02096106121918227,
      "lo": -0.0017459302242231146,
      "hi": 0.048109065399792,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "cc_sum x (1+calls_leave)",
     "mcc": 0.26586126487094275,
     "precision": 0.21515151515151515,
     "recall": 0.7244897959183674,
     "flagged": 330,
     "hits": 71,
     "vs_complexity": {
      "value": 0.011932172590156831,
      "lo": -0.05906158787354279,
      "hi": 0.07993296430512836,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0492540172142967,
      "lo": -0.0057464725482519186,
      "hi": 0.10920038468477483,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.02949696101647034,
      "lo": -0.02808703938838658,
      "hi": 0.09363749863613907,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.004683429554867839,
      "lo": -0.03629136776263721,
      "hi": 0.02334548266561299,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.016068193990342317,
      "lo": -0.006510967262398976,
      "hi": 0.04130820912589971,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+out_flow)  [registered O_flow]",
     "mcc": 0.26468930227316173,
     "precision": 0.21238938053097345,
     "recall": 0.7346938775510204,
     "flagged": 339,
     "hits": 72,
     "vs_complexity": {
      "value": 0.010760209992375813,
      "lo": -0.055478567738442564,
      "hi": 0.07738508859107618,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.048082054616515685,
      "lo": -0.009086125851962584,
      "hi": 0.11146740108233621,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.028324998418689323,
      "lo": -0.0313868136451588,
      "hi": 0.09070163974678505,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.009871023392022298,
      "lo": -0.01537009788035814,
      "hi": 0.03440354582688826,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.030622646937232455,
      "lo": 0.006210471574833446,
      "hi": 0.05743811351940323,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum x (1+calls_leave)",
     "mcc": 0.2600697602415707,
     "precision": 0.20930232558139536,
     "recall": 0.7346938775510204,
     "flagged": 344,
     "hits": 72,
     "vs_complexity": {
      "value": 0.006140667960784774,
      "lo": -0.06127633217672493,
      "hi": 0.07570943327989876,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.043462512584924645,
      "lo": -0.018688846011824328,
      "hi": 0.1102904586846506,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.023705456387098284,
      "lo": -0.03579447582960815,
      "hi": 0.08838606417891362,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.005107245875993469,
      "lo": -0.025025079062921226,
      "hi": 0.03508705074703691,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.025858869421203617,
      "lo": -0.0017377237745516726,
      "hi": 0.05538060637784981,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum",
     "mcc": 0.2539290922807859,
     "precision": 0.24766355140186916,
     "recall": 0.5408163265306123,
     "flagged": 214,
     "hits": 53,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03732184462413987,
      "lo": -0.014829617696255931,
      "hi": 0.09513062328703961,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.01756478842631351,
      "lo": -0.03045749710620546,
      "hi": 0.06950505707752269,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.02075162354521015,
      "lo": 0.001752073898628408,
      "hi": 0.04240476846037688,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m nloc(m) x (1+calls_leave(m))  [form B]",
     "mcc": 0.24056016881169556,
     "precision": 0.22393822393822393,
     "recall": 0.5918367346938775,
     "flagged": 259,
     "hits": 58,
     "vs_complexity": {
      "value": -0.013368923469090355,
      "lo": -0.07163759003585193,
      "hi": 0.046427257974545444,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.023952921155049517,
      "lo": -0.036468578172590665,
      "hi": 0.09219248181658593,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0041958649572231554,
      "lo": -0.05520145102052382,
      "hi": 0.06673727378579283,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.0011983679704917279,
      "lo": -0.029879716834221484,
      "hi": 0.03277021069352806,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.02194999151570188,
      "lo": -0.004922732776231117,
      "hi": 0.053114889121464184,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.2363643038544724,
     "precision": 0.21851851851851853,
     "recall": 0.6020408163265306,
     "flagged": 270,
     "hits": 59,
     "vs_complexity": {
      "value": -0.01756478842631351,
      "lo": -0.06860000788942311,
      "hi": 0.03067716379948332,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.01975705619782636,
      "lo": -0.015370740075430156,
      "hi": 0.053877794764884995,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.010196965018694878,
      "lo": -0.03018524317783924,
      "hi": 0.009378421555683235,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.010554658526515274,
      "lo": -0.00011730495038436492,
      "hi": 0.022864338345864006,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "cc_sum",
     "mcc": 0.23276309306625081,
     "precision": 0.23696682464454977,
     "recall": 0.5102040816326531,
     "flagged": 211,
     "hits": 50,
     "vs_complexity": {
      "value": -0.021165999214535103,
      "lo": -0.0689167719299261,
      "hi": 0.024183597711728927,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.01615584540960477,
      "lo": -0.04039315075134295,
      "hi": 0.06647269280267495,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.0036012107882215927,
      "lo": -0.057899606093773454,
      "hi": 0.04539183691614926,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.022122627039696717,
      "lo": -0.047733419782305345,
      "hi": -0.0021999861912318703,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.0013710034944865658,
      "lo": -0.022048792378897064,
      "hi": 0.018275932594281976,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum",
     "mcc": 0.23204408147209693,
     "precision": 0.23902439024390243,
     "recall": 0.5,
     "flagged": 205,
     "hits": 49,
     "vs_complexity": {
      "value": -0.021885010808688987,
      "lo": -0.06815951044139665,
      "hi": 0.014788902526891912,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.015436833815450884,
      "lo": -0.030150704578333798,
      "hi": 0.05941089099461988,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.004320222382375477,
      "lo": -0.04497459249260169,
      "hi": 0.03599589692974278,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.01657973328187053,
      "lo": -0.03617795357510345,
      "hi": -0.0008408727246239527,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.0041718902633396246,
      "lo": -0.013667148513452755,
      "hi": 0.02310330848086716,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "cyc_density_max x (1+calls_leave)",
     "mcc": 0.2293317320691648,
     "precision": 0.2196078431372549,
     "recall": 0.5714285714285714,
     "flagged": 255,
     "hits": 56,
     "vs_complexity": {
      "value": -0.024597360211621122,
      "lo": -0.10578141047077533,
      "hi": 0.05270709214377575,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.01272448441251875,
      "lo": -0.05460667790033902,
      "hi": 0.08454837772978158,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.007032571785307612,
      "lo": -0.07115409241384923,
      "hi": 0.06103208006452884,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.009613260864177322,
      "lo": -0.0432980082352965,
      "hi": 0.022069666803981522,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.01113836268103283,
      "lo": -0.01397624964717879,
      "hi": 0.03855539099690579,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x nom",
     "mcc": 0.21660724765664605,
     "precision": 0.196875,
     "recall": 0.6428571428571429,
     "flagged": 320,
     "hits": 63,
     "vs_complexity": {
      "value": -0.03732184462413987,
      "lo": -0.09494391107316211,
      "hi": 0.01488440905349539,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.01975705619782636,
      "lo": -0.05365736980205629,
      "hi": 0.015439667804846152,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.02075162354521015,
      "lo": -0.04224764755719173,
      "hi": -0.0017054037766954478,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "calls_leave",
     "mcc": 0.2139026069397739,
     "precision": 0.22815533980582525,
     "recall": 0.47959183673469385,
     "flagged": 206,
     "hits": 47,
     "vs_complexity": {
      "value": -0.040026485341012025,
      "lo": -0.11110073193386011,
      "hi": 0.03392398183945966,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.002704640716872153,
      "lo": -0.06915524296111389,
      "hi": 0.07143584923908092,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.022461696914698515,
      "lo": -0.08768337304723711,
      "hi": 0.050169185532158794,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.011479512504126415,
      "lo": -0.04468565372391231,
      "hi": 0.018683058361588897,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.00927211104108374,
      "lo": -0.017441919828861643,
      "hi": 0.03825955854975817,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x (1+calls_leave/nom)  [per-method rate]",
     "mcc": 0.19300851091112434,
     "precision": 0.23076923076923078,
     "recall": 0.3979591836734694,
     "flagged": 169,
     "hits": 39,
     "vs_complexity": {
      "value": -0.06092058136966158,
      "lo": -0.13629168203066383,
      "hi": 0.01861996701882568,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.02359873674552171,
      "lo": -0.10162429867050624,
      "hi": 0.05941472327207803,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.04335579294334807,
      "lo": -0.11806029280867605,
      "hi": 0.03790681713928759,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.025975032319742512,
      "lo": -0.062317959164087625,
      "hi": 0.011956088823532645,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.005223408774532357,
      "lo": -0.04233163803260552,
      "hi": 0.03179128876997924,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m nloc(m) x (1+calls_leave(m))  [form B]",
     "mcc": 0.18793498764105535,
     "precision": 0.20425531914893616,
     "recall": 0.4897959183673469,
     "flagged": 235,
     "hits": 48,
     "vs_complexity": {
      "value": -0.06599410463973057,
      "lo": -0.14293047866799702,
      "hi": 0.014419478095593047,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0286722600155907,
      "lo": -0.10341775646968214,
      "hi": 0.050897871929686145,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.04842931621341706,
      "lo": -0.11869772066251882,
      "hi": 0.027342206554322845,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.015032293008613461,
      "lo": -0.05678449916194146,
      "hi": 0.024234304088280426,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.005719330536596694,
      "lo": -0.03056705949459201,
      "hi": 0.04363424900319357,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.1870608119758273,
     "precision": 0.2564102564102564,
     "recall": 0.30612244897959184,
     "flagged": 117,
     "hits": 30,
     "vs_complexity": {
      "value": -0.06686828030495862,
      "lo": -0.13442397799064074,
      "hi": -0.0005338069728392791,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.029546435680818744,
      "lo": -0.10925818293508355,
      "hi": 0.04945466036092419,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.049303491878645106,
      "lo": -0.12748130512592035,
      "hi": 0.026017016076305827,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.039356750636168676,
      "lo": -0.06967887740840853,
      "hi": -0.009914091841861735,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.018605127090958514,
      "lo": -0.04865240438367702,
      "hi": 0.009626811905306197,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive_max",
     "mcc": 0.16097255924299148,
     "precision": 0.2138364779874214,
     "recall": 0.3469387755102041,
     "flagged": 159,
     "hits": 34,
     "vs_complexity": {
      "value": -0.09295653303779444,
      "lo": -0.16891869079512845,
      "hi": -0.016882858319452687,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.05563468841365457,
      "lo": -0.13906221329721188,
      "hi": 0.02797905414929916,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.07539174461148093,
      "lo": -0.15995358250488,
      "hi": 0.007588268058117742,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.033540065888202956,
      "lo": -0.06978406784442168,
      "hi": 0.0002514607656543565,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.012788442342992801,
      "lo": -0.042872672074193825,
      "hi": 0.01961794218621144,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nom",
     "mcc": 0.15957910559246655,
     "precision": 0.19801980198019803,
     "recall": 0.40816326530612246,
     "flagged": 202,
     "hits": 40,
     "vs_complexity": {
      "value": -0.09434998668831937,
      "lo": -0.18247791512271347,
      "hi": -0.018599625930861008,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0570281420641795,
      "lo": -0.12575631401773438,
      "hi": 0.006646282317702867,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.07678519826200586,
      "lo": -0.14706707775033062,
      "hi": -0.009182046506733543,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.049432214431734185,
      "lo": -0.08268457909357635,
      "hi": -0.01768286183256708,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.028680590886524034,
      "lo": -0.05666426793953551,
      "hi": -0.0024451694485493097,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "fan_leave",
     "mcc": 0.15823536576990785,
     "precision": 0.2111801242236025,
     "recall": 0.3469387755102041,
     "flagged": 161,
     "hits": 34,
     "vs_complexity": {
      "value": -0.09569372651087807,
      "lo": -0.1750323299440515,
      "hi": -0.019172180535415695,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0583718818867382,
      "lo": -0.12846179671307245,
      "hi": 0.015497994790567626,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.07812893808456456,
      "lo": -0.15222070281583985,
      "hi": -0.003001324633071012,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.02398905188943055,
      "lo": -0.0575374223359478,
      "hi": 0.006605424704735002,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.0032374283442203997,
      "lo": -0.03252241153597275,
      "hi": 0.02631261541635506,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "cyc_density_max",
     "mcc": 0.0386516088498653,
     "precision": 0.1349206349206349,
     "recall": 0.17346938775510204,
     "flagged": 126,
     "hits": 17,
     "vs_complexity": {
      "value": -0.21527748343092062,
      "lo": -0.3273946615076513,
      "hi": -0.11523455888371752,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.17795563880678075,
      "lo": -0.2807766797971568,
      "hi": -0.09098122760362402,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.19771269500460711,
      "lo": -0.3035000164284208,
      "hi": -0.10618427969854492,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.09355394470321227,
      "lo": -0.13782617075394302,
      "hi": -0.0538961706026873,
      "n": 208,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.07280232115800213,
      "lo": -0.10980035172853442,
      "hi": -0.038778899771990866,
      "n": 208,
      "n_dropped": 0
     }
    }
   ]
  },
  {
   "population": "human_method_long_method [confirm] method, mad_z: 202 repositories, 1033 units in the universe, 125 positives",
   "set_halves": [
    "confirm"
   ],
   "level": "method",
   "oracle": "human_method_long_method",
   "rule": "mad_z",
   "n_repos": 202,
   "n_units": 1033,
   "n_positives": 125,
   "competitors": {
    "complexity": "tokens",
    "size": "nloc",
    "size_max": "nloc"
   },
   "rows": [
    {
     "form": "nloc x [any call >= 1]",
     "mcc": 0.7441360822980153,
     "precision": 0.6942675159235668,
     "recall": 0.872,
     "flagged": 157,
     "hits": 109,
     "vs_complexity": {
      "value": 0.11859566205038874,
      "lo": 0.0703371771166047,
      "hi": 0.1709267011299025,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.22406304847125547,
      "lo": 0.16358844361477187,
      "hi": 0.28014537786696003,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.22406304847125547,
      "lo": 0.16358844361477187,
      "hi": 0.28014537786696003,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.0315872518083754,
      "lo": 0.012109004919346886,
      "hi": 0.05260190331175566,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.06604054965854401,
      "lo": 0.038102603658078035,
      "hi": 0.09749549804023801,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [internal call >= 1]",
     "mcc": 0.6974171097898987,
     "precision": 0.697841726618705,
     "recall": 0.776,
     "flagged": 139,
     "hits": 97,
     "vs_complexity": {
      "value": 0.07187668954227211,
      "lo": 0.009190940081418297,
      "hi": 0.14216883031617467,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.17734407596313884,
      "lo": 0.10852588318566636,
      "hi": 0.25034587794806795,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.17734407596313884,
      "lo": 0.10852588318566636,
      "hi": 0.25034587794806795,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.00321421592704197,
      "lo": -0.029389235608016744,
      "hi": 0.025522839484103114,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.031239081923126643,
      "lo": -0.0013239000337409478,
      "hi": 0.06583281042245075,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "mcc": 0.6255404202476266,
     "precision": 0.4801587301587302,
     "recall": 0.968,
     "flagged": 252,
     "hits": 121,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10546738642086673,
      "lo": 0.04837261966125672,
      "hi": 0.16153638366251755,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.10546738642086673,
      "lo": 0.04837261966125672,
      "hi": 0.16153638366251755,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.03445329785016862,
      "lo": 0.013099774811703508,
      "hi": 0.05689210991067867,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "cc x [internal call >= 1]",
     "mcc": 0.6134964150692497,
     "precision": 0.7254901960784313,
     "recall": 0.592,
     "flagged": 102,
     "hits": 74,
     "vs_complexity": {
      "value": -0.012044005178376893,
      "lo": -0.0988138539785437,
      "hi": 0.07554152765455002,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09342338124248983,
      "lo": 0.0037040483077870334,
      "hi": 0.18751336097302362,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.09342338124248983,
      "lo": 0.0037040483077870334,
      "hi": 0.18751336097302362,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.0447783773673632,
      "lo": -0.08234141622900701,
      "hi": -0.007926127051127637,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.01032507951719459,
      "lo": -0.050499867131374485,
      "hi": 0.028147559477630136,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "cc",
     "mcc": 0.6117266251420403,
     "precision": 0.6902654867256637,
     "recall": 0.624,
     "flagged": 113,
     "hits": 78,
     "vs_complexity": {
      "value": -0.013813795105586224,
      "lo": -0.10871406711103904,
      "hi": 0.07520030082369344,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0916535913152805,
      "lo": -0.003181403830991747,
      "hi": 0.18116461979639653,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0916535913152805,
      "lo": -0.003181403830991747,
      "hi": 0.18116461979639653,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.0455909408388332,
      "lo": -0.08739621050534321,
      "hi": -0.006578208818689993,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.011137642988664593,
      "lo": -0.05376857344944681,
      "hi": 0.02871742716559549,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive x [internal call >= 1]",
     "mcc": 0.6096403423552431,
     "precision": 0.7184466019417476,
     "recall": 0.592,
     "flagged": 103,
     "hits": 74,
     "vs_complexity": {
      "value": -0.015900077892383457,
      "lo": -0.10116799760253836,
      "hi": 0.07110751240637503,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.08956730852848327,
      "lo": 0.003049620232478123,
      "hi": 0.17162241000504447,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.08956730852848327,
      "lo": 0.003049620232478123,
      "hi": 0.17162241000504447,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.043002834869560407,
      "lo": -0.0830352772802159,
      "hi": -0.005453723071693513,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.00854953701939179,
      "lo": -0.04615943754380819,
      "hi": 0.027558061885971673,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "mcc": 0.6032513515414941,
     "precision": 0.6909090909090909,
     "recall": 0.608,
     "flagged": 110,
     "hits": 76,
     "vs_complexity": {
      "value": -0.022289068706132453,
      "lo": -0.12512501697446576,
      "hi": 0.07116381998768262,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.08317831771473427,
      "lo": -0.011450433811559746,
      "hi": 0.17071302635467878,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.08317831771473427,
      "lo": -0.011450433811559746,
      "hi": 0.17071302635467878,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.057884258325170294,
      "lo": -0.10166223894011016,
      "hi": -0.01647968911011421,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.023430960475001678,
      "lo": -0.06677777461864627,
      "hi": 0.01684182829558637,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol",
     "mcc": 0.5826064942264335,
     "precision": 0.4295774647887324,
     "recall": 0.976,
     "flagged": 284,
     "hits": 122,
     "vs_complexity": {
      "value": -0.04293392602119306,
      "lo": -0.06301293833264854,
      "hi": -0.021245704009708488,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.06253346039967367,
      "lo": 0.008498529213869066,
      "hi": 0.1142340208418855,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.06253346039967367,
      "lo": 0.008498529213869066,
      "hi": 0.1142340208418855,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.012791842260656171,
      "lo": -0.021721871714970864,
      "hi": -0.004797466157393121,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.02166145558951244,
      "lo": 0.0027213240551590013,
      "hi": 0.042120279633936365,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens x [internal call >= 1]",
     "mcc": 0.572020857591446,
     "precision": 0.5217391304347826,
     "recall": 0.768,
     "flagged": 184,
     "hits": 96,
     "vs_complexity": {
      "value": -0.05351956265618052,
      "lo": -0.12291437837007424,
      "hi": 0.02324638461477102,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05194782376468621,
      "lo": -0.018040352721392372,
      "hi": 0.13129070505102403,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.05194782376468621,
      "lo": -0.018040352721392372,
      "hi": 0.13129070505102403,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.02398552643066028,
      "lo": -0.053833692000537114,
      "hi": 0.005074171159947743,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.010467771419508326,
      "lo": -0.020044135865476053,
      "hi": 0.041270864807251104,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [leaving call >= 1]",
     "mcc": 0.5608571536410593,
     "precision": 0.6403508771929824,
     "recall": 0.584,
     "flagged": 114,
     "hits": 73,
     "vs_complexity": {
      "value": -0.06468326660656731,
      "lo": -0.14504154118125046,
      "hi": 0.017992420817355748,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.04078411981429941,
      "lo": -0.0427538199810088,
      "hi": 0.12180803644174115,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.04078411981429941,
      "lo": -0.0427538199810088,
      "hi": 0.12180803644174115,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.06446251001288619,
      "lo": -0.1063810324616278,
      "hi": -0.02609732928842735,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.030009212162717576,
      "lo": -0.07431478399427999,
      "hi": 0.012231429636862842,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol x [internal call >= 1]",
     "mcc": 0.520775979649587,
     "precision": 0.4532710280373832,
     "recall": 0.776,
     "flagged": 214,
     "hits": 97,
     "vs_complexity": {
      "value": -0.10476444059803958,
      "lo": -0.16941432511490495,
      "hi": -0.028780739099049546,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0007029458228271501,
      "lo": -0.06503441669615412,
      "hi": 0.0767131800603158,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0007029458228271501,
      "lo": -0.06503441669615412,
      "hi": 0.0767131800603158,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.03281059802102361,
      "lo": -0.06238399460152251,
      "hi": -0.0031662861461099617,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.0016426998291450073,
      "lo": -0.029159020673086667,
      "hi": 0.033734607151417254,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "mcc": 0.5200730338267598,
     "precision": 0.3674698795180723,
     "recall": 0.976,
     "flagged": 332,
     "hits": 122,
     "vs_complexity": {
      "value": -0.10546738642086673,
      "lo": -0.1613584536117666,
      "hi": -0.04826859409851092,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.03445329785016862,
      "lo": -0.056693561496631975,
      "hi": -0.012979313517852642,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "calls_all",
     "mcc": 0.4875479821033392,
     "precision": 0.5476190476190477,
     "recall": 0.552,
     "flagged": 126,
     "hits": 69,
     "vs_complexity": {
      "value": -0.13799243814428735,
      "lo": -0.23046703931890572,
      "hi": -0.04437403958306996,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.03252505172342063,
      "lo": -0.11884665594381416,
      "hi": 0.059272575723367915,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.03252505172342063,
      "lo": -0.11884665594381416,
      "hi": 0.059272575723367915,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.09236253505636847,
      "lo": -0.13518263729264557,
      "hi": -0.052082450706360486,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.05790923720619988,
      "lo": -0.10198128310943677,
      "hi": -0.013513730868192774,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x (1+calls_leave)",
     "mcc": 0.48367494374273196,
     "precision": 0.33994334277620397,
     "recall": 0.96,
     "flagged": 353,
     "hits": 120,
     "vs_complexity": {
      "value": -0.14186547650489462,
      "lo": -0.19494080381800072,
      "hi": -0.09126895702878474,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.03639809008402789,
      "lo": -0.08318197982051512,
      "hi": 0.0072867836337384695,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.03639809008402789,
      "lo": -0.08318197982051512,
      "hi": 0.0072867836337384695,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.0569933671089672,
      "lo": -0.08427447344701817,
      "hi": -0.030773030528081897,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.02254006925879859,
      "lo": -0.051962930651575284,
      "hi": 0.007862511915070949,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x (1+calls_all)  [weight, not gate]",
     "mcc": 0.4647536103651391,
     "precision": 0.3286908077994429,
     "recall": 0.944,
     "flagged": 359,
     "hits": 118,
     "vs_complexity": {
      "value": -0.16078680988248745,
      "lo": -0.21518991591983616,
      "hi": -0.10983915206437278,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.05531942346162072,
      "lo": -0.10527077552543573,
      "hi": -0.009768438134238444,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.05531942346162072,
      "lo": -0.10527077552543573,
      "hi": -0.009768438134238444,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.07594223031384845,
      "lo": -0.10914904563110119,
      "hi": -0.04665758218644052,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.04148893246367985,
      "lo": -0.07514712094469249,
      "hi": -0.01001281328161694,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "cyc_density x [internal call >= 1]",
     "mcc": 0.016993327940696804,
     "precision": 0.15151515151515152,
     "recall": 0.04,
     "flagged": 33,
     "hits": 5,
     "vs_complexity": {
      "value": -0.6085470923069297,
      "lo": -0.6958384504407622,
      "hi": -0.5092828513490224,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.503079705886063,
      "lo": -0.5833196446715595,
      "hi": -0.41617346372869995,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.503079705886063,
      "lo": -0.5833196446715595,
      "hi": -0.41617346372869995,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.25142112667034205,
      "lo": -0.3063531694798082,
      "hi": -0.1964491651317732,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.21696782882017346,
      "lo": -0.2693152722149739,
      "hi": -0.16853127507491722,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "cyc_density",
     "mcc": -0.042180146862806064,
     "precision": 0.037037037037037035,
     "recall": 0.008,
     "flagged": 27,
     "hits": 1,
     "vs_complexity": {
      "value": -0.6677205671104326,
      "lo": -0.7371893826877687,
      "hi": -0.5900933569298331,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.5622531806895659,
      "lo": -0.6253393268440797,
      "hi": -0.49321504962444995,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.5622531806895659,
      "lo": -0.6253393268440797,
      "hi": -0.49321504962444995,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.2612709173814256,
      "lo": -0.3186033418627547,
      "hi": -0.2045846725278799,
      "n": 202,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.22681761953125693,
      "lo": -0.28086661638988164,
      "hi": -0.17656418071063856,
      "n": 202,
      "n_dropped": 0
     }
    }
   ]
  },
  {
   "population": "human_blob [explore] class, mad_z: 205 repositories, 1072 units in the universe, 132 positives",
   "set_halves": [
    "explore"
   ],
   "level": "class",
   "oracle": "human_blob",
   "rule": "mad_z",
   "n_repos": 205,
   "n_units": 1072,
   "n_positives": 132,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "rows": [
    {
     "form": "nloc_sum x (1+calls_all)",
     "mcc": 0.32532408824320486,
     "precision": 0.2647814910025707,
     "recall": 0.7803030303030303,
     "flagged": 389,
     "hits": 103,
     "vs_complexity": {
      "value": 0.03875788171597033,
      "lo": -0.025709556991935334,
      "hi": 0.10987512684584888,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03921821904512257,
      "lo": -0.00986995216257558,
      "hi": 0.09581764141846805,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.04457692515663597,
      "lo": -0.002547244635923651,
      "hi": 0.10177615217941932,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.03556153436442517,
      "lo": -0.0003235893489235597,
      "hi": 0.07356800744865176,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.0248163231102953,
      "lo": -0.0033925278989315167,
      "hi": 0.056609454868826944,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "cc_sum x (1+calls_leave)",
     "mcc": 0.32212693790079955,
     "precision": 0.2777777777777778,
     "recall": 0.7196969696969697,
     "flagged": 342,
     "hits": 95,
     "vs_complexity": {
      "value": 0.035560731373565024,
      "lo": -0.027013832722150855,
      "hi": 0.09622525889738742,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03602106870271726,
      "lo": -0.015025301406946967,
      "hi": 0.08980437239650718,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.04137977481423066,
      "lo": -0.012798961996832836,
      "hi": 0.09739584327876927,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.03835716344327224,
      "lo": 0.0016931392383070878,
      "hi": 0.07614794476058079,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.02761195218914236,
      "lo": -0.003765128189372682,
      "hi": 0.06316080631803803,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+fan_leave)",
     "mcc": 0.3169553593832171,
     "precision": 0.27761194029850744,
     "recall": 0.7045454545454546,
     "flagged": 335,
     "hits": 93,
     "vs_complexity": {
      "value": 0.030389152855982593,
      "lo": -0.03463250291685749,
      "hi": 0.09080020410600248,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03084949018513483,
      "lo": -0.016589270919809163,
      "hi": 0.08275667973295858,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.03620819629664823,
      "lo": -0.01627346738722374,
      "hi": 0.09082656063761485,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.037130380059971706,
      "lo": -0.002891949854633511,
      "hi": 0.07855647147989955,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.026385168805841835,
      "lo": -0.004689226695056506,
      "hi": 0.06092956873524446,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+out_flow)  [registered O_flow]",
     "mcc": 0.31661355301604116,
     "precision": 0.26944444444444443,
     "recall": 0.7348484848484849,
     "flagged": 360,
     "hits": 97,
     "vs_complexity": {
      "value": 0.030047346488806637,
      "lo": -0.032757226983882726,
      "hi": 0.09323778450788506,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.030507683817958875,
      "lo": -0.019058997434293012,
      "hi": 0.08478537022076033,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.035866389929472275,
      "lo": -0.017898532610483298,
      "hi": 0.0933831570215363,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.03451204537065806,
      "lo": -0.0007698187799583271,
      "hi": 0.07438930454697927,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.023766834116528184,
      "lo": -0.010728251139416908,
      "hi": 0.06068487730782706,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+calls_leave)",
     "mcc": 0.31405107049245407,
     "precision": 0.27325581395348836,
     "recall": 0.7121212121212122,
     "flagged": 344,
     "hits": 94,
     "vs_complexity": {
      "value": 0.02748486396521954,
      "lo": -0.03247108592498971,
      "hi": 0.08581450469737337,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.02794520129437178,
      "lo": -0.020820957116875205,
      "hi": 0.0802206796147909,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.03330390740588518,
      "lo": -0.019492427735541606,
      "hi": 0.08968337562442613,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.025111399132410877,
      "lo": -0.01097929591340413,
      "hi": 0.06181610507845275,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.014366187878281002,
      "lo": -0.01712583391078065,
      "hi": 0.050300106453812644,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum x (1+calls_leave)",
     "mcc": 0.3132445305136235,
     "precision": 0.2706552706552707,
     "recall": 0.7196969696969697,
     "flagged": 351,
     "hits": 95,
     "vs_complexity": {
      "value": 0.026678323986388974,
      "lo": -0.03507632927668192,
      "hi": 0.08809197865133761,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.027138661315541213,
      "lo": -0.019422818743912718,
      "hi": 0.07668497966917692,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.03249736742705461,
      "lo": -0.019251256054392596,
      "hi": 0.08711334237801158,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.02937039996119866,
      "lo": -0.009872084323214368,
      "hi": 0.0694849512927527,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.018625188707068786,
      "lo": -0.012038721726833228,
      "hi": 0.052973776394357734,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x (1+calls_leave/nom)  [per-method rate]",
     "mcc": 0.2981555568863129,
     "precision": 0.34269662921348315,
     "recall": 0.4621212121212121,
     "flagged": 178,
     "hits": 61,
     "vs_complexity": {
      "value": 0.011589350359078376,
      "lo": -0.05425117516256028,
      "hi": 0.07516785171745971,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.012049687688230615,
      "lo": -0.0558279381051347,
      "hi": 0.08166684618246961,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.017408393799744015,
      "lo": -0.0466039057472471,
      "hi": 0.07720432662618743,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.013180238616464505,
      "lo": -0.02521950794251749,
      "hi": 0.055012669873839244,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.0024350273623346273,
      "lo": -0.03664090383770622,
      "hi": 0.042957679092437966,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nom x (1+calls_leave)",
     "mcc": 0.2975854028261523,
     "precision": 0.26785714285714285,
     "recall": 0.6818181818181818,
     "flagged": 336,
     "hits": 90,
     "vs_complexity": {
      "value": 0.011019196298917788,
      "lo": -0.05754752720944889,
      "hi": 0.07766140350651768,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.011479533628070027,
      "lo": -0.04353424924294175,
      "hi": 0.06967635961470187,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.016838239739583427,
      "lo": -0.04261036426427925,
      "hi": 0.07799251058101406,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.02515917571924023,
      "lo": -0.012486763092499424,
      "hi": 0.06578472267558992,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.014413964465110351,
      "lo": -0.019504504409905407,
      "hi": 0.05056406427328511,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x (1+out_flow)  [registered X*.O_flow]",
     "mcc": 0.2963254888462285,
     "precision": 0.2747603833865815,
     "recall": 0.6515151515151515,
     "flagged": 313,
     "hits": 86,
     "vs_complexity": {
      "value": 0.009759282318993978,
      "lo": -0.05681692399319577,
      "hi": 0.07796431084154987,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.010219619648146216,
      "lo": -0.05900002240810984,
      "hi": 0.07851679337417888,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.015578325759659617,
      "lo": -0.04967581220081152,
      "hi": 0.07755912934128717,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.012438929298394403,
      "lo": -0.02619986791265465,
      "hi": 0.05186465070345849,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.0016937180442645305,
      "lo": -0.03497593638383591,
      "hi": 0.039866284810848716,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x (1+calls_leave)",
     "mcc": 0.29329609615601837,
     "precision": 0.27631578947368424,
     "recall": 0.6363636363636364,
     "flagged": 304,
     "hits": 84,
     "vs_complexity": {
      "value": 0.006729889628783847,
      "lo": -0.05666951401985676,
      "hi": 0.0717774550220826,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.007190226957936086,
      "lo": -0.059282904701897454,
      "hi": 0.07325664102506696,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.012548933069449486,
      "lo": -0.049956946653000545,
      "hi": 0.07386234763018018,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.017161831506945422,
      "lo": -0.020099063900183064,
      "hi": 0.05552621554170793,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.006416620252815541,
      "lo": -0.03153903873705677,
      "hi": 0.04507153887141833,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.28692109654973774,
     "precision": 0.3769230769230769,
     "recall": 0.3712121212121212,
     "flagged": 130,
     "hits": 49,
     "vs_complexity": {
      "value": 0.0003548900225032181,
      "lo": -0.053234707422582156,
      "hi": 0.05526164614777651,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0008152273516554565,
      "lo": -0.07305213991582354,
      "hi": 0.07606194534432836,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.006173933463168857,
      "lo": -0.05734717149191973,
      "hi": 0.07297883807873767,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.009412280785738254,
      "lo": -0.04488114278533252,
      "hi": 0.02837710061176876,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.020157492039868125,
      "lo": -0.056899717410031726,
      "hi": 0.01704321821546336,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum",
     "mcc": 0.2865662065272345,
     "precision": 0.2975206611570248,
     "recall": 0.5454545454545454,
     "flagged": 242,
     "hits": 72,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.00046033732915223835,
      "lo": -0.06855907449133108,
      "hi": 0.06710440039020865,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.005819043440665639,
      "lo": -0.045302422115149094,
      "hi": 0.05484546649709926,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.010745211254129874,
      "lo": -0.04713416539587825,
      "hi": 0.02509897969538737,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x nom",
     "mcc": 0.2861058691980823,
     "precision": 0.25,
     "recall": 0.7196969696969697,
     "flagged": 380,
     "hits": 95,
     "vs_complexity": {
      "value": -0.00046033732915223835,
      "lo": -0.0666890319698929,
      "hi": 0.06878255564822217,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0053587061115134005,
      "lo": -0.04095318382926416,
      "hi": 0.04920445833639259,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.010745211254129874,
      "lo": -0.024876169097283223,
      "hi": 0.047138818383512464,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.2807471630865689,
     "precision": 0.26582278481012656,
     "recall": 0.6363636363636364,
     "flagged": 316,
     "hits": 84,
     "vs_complexity": {
      "value": -0.005819043440665639,
      "lo": -0.05455742429427585,
      "hi": 0.04545639966475379,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0053587061115134005,
      "lo": -0.04915561703407739,
      "hi": 0.04124215554915478,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.018340854559045574,
      "lo": -0.006802823985813229,
      "hi": 0.04732191951351714,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.0075956433049156995,
      "lo": -0.016348295996633302,
      "hi": 0.03357161074511181,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum",
     "mcc": 0.2655524341450411,
     "precision": 0.2869198312236287,
     "recall": 0.5151515151515151,
     "flagged": 237,
     "hits": 68,
     "vs_complexity": {
      "value": -0.02101377238219343,
      "lo": -0.05011713674912027,
      "hi": 0.006194243616081951,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.02055343505304119,
      "lo": -0.08067291112658176,
      "hi": 0.039033830395042796,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.01519472894152779,
      "lo": -0.06121132872585955,
      "hi": 0.02556853998958808,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.004232470877466589,
      "lo": -0.019644859504637454,
      "hi": 0.010252658341165522,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.014977682131596469,
      "lo": -0.048631366763155236,
      "hi": 0.01843373245252905,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m nloc(m) x (1+calls_leave(m))  [form B]",
     "mcc": 0.2630765658452779,
     "precision": 0.28451882845188287,
     "recall": 0.5151515151515151,
     "flagged": 239,
     "hits": 68,
     "vs_complexity": {
      "value": -0.023489640681956636,
      "lo": -0.09677397884768207,
      "hi": 0.04947014072722852,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.023029303352804398,
      "lo": -0.09670301866494713,
      "hi": 0.05012009269385137,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.017670597241290997,
      "lo": -0.08511558142207082,
      "hi": 0.047469583516887126,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.009269902378659812,
      "lo": -0.04787019225125977,
      "hi": 0.028267710969520587,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.020015113632789683,
      "lo": -0.06368849808077118,
      "hi": 0.02269321408494494,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m nloc(m) x (1+calls_leave(m))  [form B]",
     "mcc": 0.2622457525495533,
     "precision": 0.27238805970149255,
     "recall": 0.553030303030303,
     "flagged": 268,
     "hits": 73,
     "vs_complexity": {
      "value": -0.024320453977681233,
      "lo": -0.08383379988508222,
      "hi": 0.035715439199383414,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.023860116648528995,
      "lo": -0.08846402550560373,
      "hi": 0.044744083774019616,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.018501410537015595,
      "lo": -0.07496042563301655,
      "hi": 0.037454815752260284,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.005281476250908306,
      "lo": -0.03891570825635338,
      "hi": 0.029305298230530675,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.016026687505038186,
      "lo": -0.05300278850979525,
      "hi": 0.023796311922657614,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "cyc_density_max x (1+calls_leave)",
     "mcc": 0.24225917327509136,
     "precision": 0.2693877551020408,
     "recall": 0.5,
     "flagged": 245,
     "hits": 66,
     "vs_complexity": {
      "value": -0.04430703325214316,
      "lo": -0.12232347704528126,
      "hi": 0.03219282543074681,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.043846695922990925,
      "lo": -0.12157563967563406,
      "hi": 0.03426890947930655,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.038487989811477524,
      "lo": -0.11845155426824999,
      "hi": 0.038536309810825536,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.0077418640242988895,
      "lo": -0.04964516321537034,
      "hi": 0.03362846512191148,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.018487075278428758,
      "lo": -0.05893980374797607,
      "hi": 0.023804992199313105,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "calls_leave",
     "mcc": 0.23705907610476393,
     "precision": 0.28095238095238095,
     "recall": 0.44696969696969696,
     "flagged": 210,
     "hits": 59,
     "vs_complexity": {
      "value": -0.0495071304224706,
      "lo": -0.12928653874807838,
      "hi": 0.026086573403914737,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.04904679309331836,
      "lo": -0.12917224372159575,
      "hi": 0.030104123943722805,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.04368808698180496,
      "lo": -0.12297241318576818,
      "hi": 0.03316483215913979,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.013356777034116644,
      "lo": -0.05355563471077667,
      "hi": 0.02682836987600241,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.024101988288246525,
      "lo": -0.06309892884593504,
      "hi": 0.014070468621244153,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive_max",
     "mcc": 0.23403827090855628,
     "precision": 0.2857142857142857,
     "recall": 0.42424242424242425,
     "flagged": 196,
     "hits": 56,
     "vs_complexity": {
      "value": -0.052527935618678245,
      "lo": -0.10766253776961804,
      "hi": 0.007968070330195032,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.05206759828952601,
      "lo": -0.11807700795387935,
      "hi": 0.01594026959274919,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.046708892178012607,
      "lo": -0.10537466795310477,
      "hi": 0.013546353350294693,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.012613592339391558,
      "lo": -0.05238417445374645,
      "hi": 0.029109652216748477,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.023358803593521438,
      "lo": -0.06105542283802207,
      "hi": 0.014012197146674656,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "fan_leave",
     "mcc": 0.2181296480083924,
     "precision": 0.28823529411764703,
     "recall": 0.3712121212121212,
     "flagged": 170,
     "hits": 49,
     "vs_complexity": {
      "value": -0.06843655851884212,
      "lo": -0.1438064847434123,
      "hi": 0.007414197376568732,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.06797622118968988,
      "lo": -0.1372741859160369,
      "hi": 0.0015303820822431813,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.06261751507817648,
      "lo": -0.13038624168044638,
      "hi": 0.006556339599432692,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.015687427138270406,
      "lo": -0.052866299383015625,
      "hi": 0.021313205269531427,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.026432638392400287,
      "lo": -0.06552558380864111,
      "hi": 0.009419074953319864,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "cc_sum",
     "mcc": 0.19487058766347032,
     "precision": 0.24267782426778242,
     "recall": 0.4393939393939394,
     "flagged": 239,
     "hits": 58,
     "vs_complexity": {
      "value": -0.0916956188637642,
      "lo": -0.13272731028543183,
      "hi": -0.05520201360387422,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.09123528153461197,
      "lo": -0.1598186630421369,
      "hi": -0.023703086589239586,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.08587657542309857,
      "lo": -0.1467089070894795,
      "hi": -0.02936890961397079,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.02706311159787347,
      "lo": -0.04874455010197251,
      "hi": -0.008046731739405566,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.03780832285200335,
      "lo": -0.07287831484692661,
      "hi": -0.006118146312110859,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nom",
     "mcc": 0.15401535032486163,
     "precision": 0.22272727272727272,
     "recall": 0.3712121212121212,
     "flagged": 220,
     "hits": 49,
     "vs_complexity": {
      "value": -0.1325508562023729,
      "lo": -0.20132905289083816,
      "hi": -0.06724617402057723,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.13209051887322065,
      "lo": -0.19793084606272932,
      "hi": -0.06481193936894013,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.12673181276170725,
      "lo": -0.19076548202808769,
      "hi": -0.062472715675839285,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.037807246310296624,
      "lo": -0.07968045342763982,
      "hi": 0.0025994788481093862,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.0485524575644265,
      "lo": -0.0848441030499255,
      "hi": -0.015550024007077974,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "cyc_density_max",
     "mcc": 0.07467641735033652,
     "precision": 0.18493150684931506,
     "recall": 0.20454545454545456,
     "flagged": 146,
     "hits": 27,
     "vs_complexity": {
      "value": -0.211889789176898,
      "lo": -0.28439352742741586,
      "hi": -0.14346791628763805,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.21142945184774575,
      "lo": -0.2841290405957007,
      "hi": -0.1382373818391355,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.20607074573623235,
      "lo": -0.285073932542452,
      "hi": -0.12344958113276006,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.05850213562882393,
      "lo": -0.09776765915815286,
      "hi": -0.020997752873887124,
      "n": 205,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.06924734688295381,
      "lo": -0.1115512511169316,
      "hi": -0.02821106243276823,
      "n": 205,
      "n_dropped": 0
     }
    }
   ]
  },
  {
   "population": "human_method_long_method [explore] method, mad_z: 212 repositories, 1168 units in the universe, 134 positives",
   "set_halves": [
    "explore"
   ],
   "level": "method",
   "oracle": "human_method_long_method",
   "rule": "mad_z",
   "n_repos": 212,
   "n_units": 1168,
   "n_positives": 134,
   "competitors": {
    "complexity": "tokens",
    "size": "nloc",
    "size_max": "nloc"
   },
   "rows": [
    {
     "form": "nloc x [internal call >= 1]",
     "mcc": 0.6786374055625498,
     "precision": 0.708029197080292,
     "recall": 0.7238805970149254,
     "flagged": 137,
     "hits": 97,
     "vs_complexity": {
      "value": 0.059011294344715304,
      "lo": 0.003537632452405237,
      "hi": 0.11272761853204627,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.2012412247880217,
      "lo": 0.1253248500858717,
      "hi": 0.2687694179859815,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.2012412247880217,
      "lo": 0.1253248500858717,
      "hi": 0.2687694179859815,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.03027536485855133,
      "lo": -0.056493763487545874,
      "hi": -0.006568653665655702,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.009282641821319769,
      "lo": -0.0209755502623744,
      "hi": 0.039331059776939056,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [any call >= 1]",
     "mcc": 0.6785545080545128,
     "precision": 0.6824324324324325,
     "recall": 0.753731343283582,
     "flagged": 148,
     "hits": 101,
     "vs_complexity": {
      "value": 0.058928396836678276,
      "lo": -0.0019862346149255306,
      "hi": 0.1179382451327744,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.20115832727998467,
      "lo": 0.12334433496489661,
      "hi": 0.27002533603447587,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.20115832727998467,
      "lo": 0.12334433496489661,
      "hi": 0.27002533603447587,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.017112536549226072,
      "lo": -0.04385448358832063,
      "hi": 0.007122414751868476,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.022445470130645028,
      "lo": -0.009214047376540283,
      "hi": 0.05368392377499803,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "mcc": 0.6196261112178345,
     "precision": 0.47924528301886793,
     "recall": 0.9477611940298507,
     "flagged": 265,
     "hits": 127,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1422299304433064,
      "lo": 0.08976250550558196,
      "hi": 0.18902800365413702,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.1422299304433064,
      "lo": 0.08976250550558196,
      "hi": 0.18902800365413702,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.039558006679871104,
      "lo": 0.020818215369234255,
      "hi": 0.05917614905384085,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [leaving call >= 1]",
     "mcc": 0.6005193379913992,
     "precision": 0.6776859504132231,
     "recall": 0.6119402985074627,
     "flagged": 121,
     "hits": 82,
     "vs_complexity": {
      "value": -0.01910677322643528,
      "lo": -0.08234299599707207,
      "hi": 0.04430197414194137,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.12312315721687112,
      "lo": 0.03779642623120316,
      "hi": 0.20352041576979163,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.12312315721687112,
      "lo": 0.03779642623120316,
      "hi": 0.20352041576979163,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.04494273940496753,
      "lo": -0.07450145714372632,
      "hi": -0.018607111743473827,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.005384732725096424,
      "lo": -0.03652802320104447,
      "hi": 0.02350543119388234,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "mcc": 0.5997816762057899,
     "precision": 0.6693548387096774,
     "recall": 0.6194029850746269,
     "flagged": 124,
     "hits": 83,
     "vs_complexity": {
      "value": -0.01984443501204458,
      "lo": -0.09597601521006982,
      "hi": 0.06279205498503404,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.12238549543126181,
      "lo": 0.04071409861514175,
      "hi": 0.2116740276583507,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.12238549543126181,
      "lo": 0.04071409861514175,
      "hi": 0.2116740276583507,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.04100762128226686,
      "lo": -0.07256909325966367,
      "hi": -0.01086274255059096,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.0014496146023957597,
      "lo": -0.03233337893327418,
      "hi": 0.02948717430412636,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens x [internal call >= 1]",
     "mcc": 0.5812533968526769,
     "precision": 0.5574712643678161,
     "recall": 0.7238805970149254,
     "flagged": 174,
     "hits": 97,
     "vs_complexity": {
      "value": -0.038372714365157656,
      "lo": -0.09857652290207497,
      "hi": 0.027337238302208577,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10385721607814874,
      "lo": 0.021778557593467363,
      "hi": 0.18099924944374202,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.10385721607814874,
      "lo": 0.021778557593467363,
      "hi": 0.18099924944374202,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.03385254569815554,
      "lo": -0.06016589605070807,
      "hi": -0.010493081615898759,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.005705460981715562,
      "lo": -0.025673437150209266,
      "hi": 0.03668228563523116,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "cc x [internal call >= 1]",
     "mcc": 0.5790458304479201,
     "precision": 0.7244897959183674,
     "recall": 0.5298507462686567,
     "flagged": 98,
     "hits": 71,
     "vs_complexity": {
      "value": -0.04058028076991438,
      "lo": -0.11653757548602062,
      "hi": 0.03726916359983801,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10164964967339202,
      "lo": 0.014343060424508725,
      "hi": 0.1815114135384539,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.10164964967339202,
      "lo": 0.014343060424508725,
      "hi": 0.1815114135384539,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.06796528224184867,
      "lo": -0.10417336211307476,
      "hi": -0.03481272217792213,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.028407275561977578,
      "lo": -0.06221181978497426,
      "hi": 0.003009602968216419,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol",
     "mcc": 0.5732767212362224,
     "precision": 0.4180064308681672,
     "recall": 0.9701492537313433,
     "flagged": 311,
     "hits": 130,
     "vs_complexity": {
      "value": -0.04634938998161209,
      "lo": -0.06935625835388692,
      "hi": -0.020525692584500876,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09588054046169431,
      "lo": 0.041019294043368904,
      "hi": 0.14514564413265674,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.09588054046169431,
      "lo": 0.041019294043368904,
      "hi": 0.14514564413265674,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.008407385855168311,
      "lo": -0.020457514029351937,
      "hi": 0.004494913585729122,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.03115062082470279,
      "lo": 0.010586394848832672,
      "hi": 0.05273875670335717,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive x [internal call >= 1]",
     "mcc": 0.5482985831923426,
     "precision": 0.6434782608695652,
     "recall": 0.5522388059701493,
     "flagged": 115,
     "hits": 74,
     "vs_complexity": {
      "value": -0.07132752802549192,
      "lo": -0.15178152550027452,
      "hi": 0.01293395557865118,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07090240241781448,
      "lo": -0.01569684743165367,
      "hi": 0.15969735834779913,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.07090240241781448,
      "lo": -0.01569684743165367,
      "hi": 0.15969735834779913,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.05034822937314344,
      "lo": -0.08124360480452886,
      "hi": -0.021274891834354256,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.010790222693272346,
      "lo": -0.04335549347481493,
      "hi": 0.019231689382819536,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "cc",
     "mcc": 0.5305716470712585,
     "precision": 0.6339285714285714,
     "recall": 0.5298507462686567,
     "flagged": 112,
     "hits": 71,
     "vs_complexity": {
      "value": -0.08905446414657603,
      "lo": -0.16258070515032763,
      "hi": -0.009433592678095959,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05317546629673037,
      "lo": -0.033901368241097185,
      "hi": 0.1395663261501897,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.05317546629673037,
      "lo": -0.033901368241097185,
      "hi": 0.1395663261501897,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.06593842983482122,
      "lo": -0.10259062232942562,
      "hi": -0.03289985887866833,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.026380423154950126,
      "lo": -0.06276596570374014,
      "hi": 0.008104519888531463,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol x [internal call >= 1]",
     "mcc": 0.5102037327684392,
     "precision": 0.47029702970297027,
     "recall": 0.7089552238805971,
     "flagged": 202,
     "hits": 95,
     "vs_complexity": {
      "value": -0.10942237844939529,
      "lo": -0.180146815317965,
      "hi": -0.03443155513062923,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03280755199391111,
      "lo": -0.04775934886536398,
      "hi": 0.11715101733634348,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.03280755199391111,
      "lo": -0.04775934886536398,
      "hi": 0.11715101733634348,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.04525320289467907,
      "lo": -0.07429529800524075,
      "hi": -0.016787165613283323,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.005695196214807964,
      "lo": -0.03698742233733261,
      "hi": 0.025969173794341216,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "mcc": 0.4773961807745281,
     "precision": 0.3435754189944134,
     "recall": 0.917910447761194,
     "flagged": 358,
     "hits": 123,
     "vs_complexity": {
      "value": -0.1422299304433064,
      "lo": -0.1884123297979836,
      "hi": -0.08975711547349047,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.039558006679871104,
      "lo": -0.05903109951335135,
      "hi": -0.02075197915579274,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x (1+calls_all)  [weight, not gate]",
     "mcc": 0.4591893104585313,
     "precision": 0.3175,
     "recall": 0.9477611940298507,
     "flagged": 400,
     "hits": 127,
     "vs_complexity": {
      "value": -0.16043680075930322,
      "lo": -0.19860538049965443,
      "hi": -0.12294902689951248,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.018206870315996826,
      "lo": -0.07806144717216024,
      "hi": 0.034865439258722486,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.018206870315996826,
      "lo": -0.07806144717216024,
      "hi": 0.034865439258722486,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.04571721316833758,
      "lo": -0.0630503237056322,
      "hi": -0.02868274316067864,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.006159206488466482,
      "lo": -0.024988000152045546,
      "hi": 0.012755399598692999,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x (1+calls_leave)",
     "mcc": 0.4419385950494661,
     "precision": 0.31675392670157065,
     "recall": 0.9029850746268657,
     "flagged": 382,
     "hits": 121,
     "vs_complexity": {
      "value": -0.17768751616836842,
      "lo": -0.2482060843847852,
      "hi": -0.12441281345346555,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.035457585725062024,
      "lo": -0.10030729541044575,
      "hi": 0.017939634277631622,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.035457585725062024,
      "lo": -0.10030729541044575,
      "hi": 0.017939634277631622,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.04494269683194259,
      "lo": -0.06281832688124171,
      "hi": -0.02769832136412051,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.005384690152071497,
      "lo": -0.024952377296442754,
      "hi": 0.015270718792833158,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "calls_all",
     "mcc": 0.4107475760477424,
     "precision": 0.4846153846153846,
     "recall": 0.4701492537313433,
     "flagged": 130,
     "hits": 63,
     "vs_complexity": {
      "value": -0.20887853517009208,
      "lo": -0.2957541934432866,
      "hi": -0.12464634270876507,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.06664860472678569,
      "lo": -0.15976390963853487,
      "hi": 0.025019467433262388,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.06664860472678569,
      "lo": -0.15976390963853487,
      "hi": 0.025019467433262388,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.0862601164342576,
      "lo": -0.12701161644259149,
      "hi": -0.047587399810847184,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.04670210975438651,
      "lo": -0.08794628236283543,
      "hi": -0.008488804106634438,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "cyc_density x [internal call >= 1]",
     "mcc": 0.05813503162377594,
     "precision": 0.24,
     "recall": 0.04477611940298507,
     "flagged": 25,
     "hits": 6,
     "vs_complexity": {
      "value": -0.5614910795940585,
      "lo": -0.6414679544336821,
      "hi": -0.4711931503547785,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.4192611491507522,
      "lo": -0.5003329811915997,
      "hi": -0.3323823230020654,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.4192611491507522,
      "lo": -0.5003329811915997,
      "hi": -0.3323823230020654,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.20461651873963566,
      "lo": -0.2547375331361362,
      "hi": -0.15621467834614222,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.16505851205976457,
      "lo": -0.2056158165411704,
      "hi": -0.1254981722199145,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "cyc_density",
     "mcc": -0.0441456674608364,
     "precision": 0.044444444444444446,
     "recall": 0.014925373134328358,
     "flagged": 45,
     "hits": 2,
     "vs_complexity": {
      "value": -0.6637717786786709,
      "lo": -0.7264265023228317,
      "hi": -0.5880277082026485,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.5215418482353645,
      "lo": -0.5811476316318851,
      "hi": -0.4533389423310231,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.5215418482353645,
      "lo": -0.5811476316318851,
      "hi": -0.4533389423310231,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.22507754969541788,
      "lo": -0.27586594601791903,
      "hi": -0.17226404121948136,
      "n": 212,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.1855195430155468,
      "lo": -0.2301963411367443,
      "hi": -0.13980242009303703,
      "n": 212,
      "n_dropped": 0
     }
    }
   ]
  },
  {
   "population": "human_fontana_god_class [all] class, mad_z: 72 repositories, 380 units in the universe, 139 positives",
   "set_halves": null,
   "level": "class",
   "oracle": "human_fontana_god_class",
   "rule": "mad_z",
   "n_repos": 72,
   "n_units": 380,
   "n_positives": 139,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "rows": [
    {
     "form": "fan_leave",
     "mcc": 0.8469515906536523,
     "precision": 0.9590163934426229,
     "recall": 0.841726618705036,
     "flagged": 122,
     "hits": 117,
     "vs_complexity": {
      "value": 0.01174888254370332,
      "lo": -0.05689538689319584,
      "hi": 0.08085656245007422,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.12721160141808951,
      "lo": 0.04471790085044913,
      "hi": 0.22431761109193105,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.07076927923604193,
      "lo": -0.0017904343889690866,
      "hi": 0.15173713171744074,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.014654797508651538,
      "lo": -0.08745427041549342,
      "hi": 0.05339628182795102,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.061932665267299424,
      "lo": -0.019833411760964714,
      "hi": 0.14568973703024607,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x (1+out_flow)  [registered X*.O_flow]",
     "mcc": 0.836795417762847,
     "precision": 0.8333333333333334,
     "recall": 0.9712230215827338,
     "flagged": 162,
     "hits": 135,
     "vs_complexity": {
      "value": 0.001592709652898039,
      "lo": -0.05606494019873365,
      "hi": 0.05663888437360798,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.11705542852728423,
      "lo": 0.0533519080118553,
      "hi": 0.1855437987909574,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.060613106345236645,
      "lo": 0.010792905338029568,
      "hi": 0.11015260455692388,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.010695663872812657,
      "lo": -0.04470384839352664,
      "hi": 0.06476968636826697,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.08728312664876363,
      "lo": 0.029303692683305165,
      "hi": 0.15448526004551713,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum",
     "mcc": 0.835202708109949,
     "precision": 0.8375,
     "recall": 0.9640287769784173,
     "flagged": 160,
     "hits": 134,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1154627188743862,
      "lo": 0.05980678016401819,
      "hi": 0.18280296157665998,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.059020396692338606,
      "lo": 0.025254258440416733,
      "hi": 0.10145706174807123,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.07658746277595095,
      "lo": 0.022209589247294617,
      "hi": 0.14364344425019338,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "cyc_density_max x (1+calls_leave)",
     "mcc": 0.8304152974093438,
     "precision": 0.8865248226950354,
     "recall": 0.8992805755395683,
     "flagged": 141,
     "hits": 125,
     "vs_complexity": {
      "value": -0.004787410700605177,
      "lo": -0.07103027838057685,
      "hi": 0.06495386069679221,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.11067530817378102,
      "lo": 0.03931393339996936,
      "hi": 0.1974381213026224,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.05423298599173343,
      "lo": -0.009114857596674963,
      "hi": 0.12470772946469244,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.0203139548196282,
      "lo": -0.09225778352779018,
      "hi": 0.04692729908279494,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.05627350795632277,
      "lo": -0.022263530797519422,
      "hi": 0.13522561914028536,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m nloc(m) x (1+calls_leave(m))  [form B]",
     "mcc": 0.8274487197190499,
     "precision": 0.823170731707317,
     "recall": 0.9712230215827338,
     "flagged": 164,
     "hits": 135,
     "vs_complexity": {
      "value": -0.007753988390899136,
      "lo": -0.05339583355703437,
      "hi": 0.03208729500495344,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10770873048348706,
      "lo": 0.046850354553568896,
      "hi": 0.1760693459286985,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.05126640830143947,
      "lo": 0.00943218989298078,
      "hi": 0.09767953698288034,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.00393758475071287,
      "lo": -0.039893151060464455,
      "hi": 0.04209820541655876,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.08052504752666384,
      "lo": 0.031094244490443932,
      "hi": 0.139424634310014,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum",
     "mcc": 0.8274384364656996,
     "precision": 0.8407643312101911,
     "recall": 0.9496402877697842,
     "flagged": 157,
     "hits": 132,
     "vs_complexity": {
      "value": -0.007764271644249421,
      "lo": -0.046630451740959256,
      "hi": 0.021431772435208107,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10769844723013677,
      "lo": 0.056891665267890135,
      "hi": 0.15932852926944296,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.051256125048089185,
      "lo": 0.0009071849244689512,
      "hi": 0.10168788660183836,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.015684795569350835,
      "lo": -0.053962338126902334,
      "hi": 0.010852476687912485,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.060902667206600127,
      "lo": 0.015437484881908622,
      "hi": 0.11312961770364462,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+fan_leave)",
     "mcc": 0.8265983569327877,
     "precision": 0.8106508875739645,
     "recall": 0.9856115107913669,
     "flagged": 169,
     "hits": 137,
     "vs_complexity": {
      "value": -0.008604351177161296,
      "lo": -0.06427942940953268,
      "hi": 0.04430166258335677,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1068583676972249,
      "lo": 0.05319710921549847,
      "hi": 0.16722948073254595,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.05041604551517731,
      "lo": 0.006133164352182141,
      "hi": 0.09939366390503468,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.004253668899882106,
      "lo": -0.05214668671027557,
      "hi": 0.040489643927770276,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.07233379387606886,
      "lo": 0.02606822948967526,
      "hi": 0.12862839981357332,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+calls_leave)",
     "mcc": 0.8221041304664889,
     "precision": 0.8058823529411765,
     "recall": 0.9856115107913669,
     "flagged": 170,
     "hits": 137,
     "vs_complexity": {
      "value": -0.013098577643460119,
      "lo": -0.07128720969874125,
      "hi": 0.039316731306961006,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10236414123092608,
      "lo": 0.04253744891163669,
      "hi": 0.16378445972283306,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.04592181904887849,
      "lo": -0.00025875358959226435,
      "hi": 0.09587798562141436,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.007330276006960179,
      "lo": -0.05466922728090419,
      "hi": 0.035387029112406126,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.06925718676899079,
      "lo": 0.01923117956041096,
      "hi": 0.1298164580701577,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "cc_sum x (1+calls_leave)",
     "mcc": 0.819760780570577,
     "precision": 0.7976878612716763,
     "recall": 0.9928057553956835,
     "flagged": 173,
     "hits": 138,
     "vs_complexity": {
      "value": -0.015441927539372013,
      "lo": -0.0640836908484953,
      "hi": 0.028910822454293772,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10002079133501418,
      "lo": 0.04728919541917398,
      "hi": 0.1571964784756137,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.04357846915296659,
      "lo": 0.007302653220777944,
      "hi": 0.08254415105982671,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.012801113217115724,
      "lo": -0.05580991123971849,
      "hi": 0.02647201202947588,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.06378634955883525,
      "lo": 0.01335096316703346,
      "hi": 0.12345801252450449,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum x (1+calls_leave)",
     "mcc": 0.8153719839536403,
     "precision": 0.7931034482758621,
     "recall": 0.9928057553956835,
     "flagged": 174,
     "hits": 138,
     "vs_complexity": {
      "value": -0.01983072415630871,
      "lo": -0.07804635925020553,
      "hi": 0.029207258374593814,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09563199471807748,
      "lo": 0.0374831315579609,
      "hi": 0.15803202262776228,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.039189672536029896,
      "lo": -0.008153304623930602,
      "hi": 0.08698435444465535,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.009411989108000547,
      "lo": -0.05794418833034262,
      "hi": 0.032982407402187684,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.06717547366795042,
      "lo": 0.014601549930781332,
      "hi": 0.12520925677722086,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x (1+calls_leave)",
     "mcc": 0.8146995065162428,
     "precision": 0.8209876543209876,
     "recall": 0.9568345323741008,
     "flagged": 162,
     "hits": 133,
     "vs_complexity": {
      "value": -0.020503201593706222,
      "lo": -0.07676810185482597,
      "hi": 0.02953758424481623,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09495951728067997,
      "lo": 0.03074873329090322,
      "hi": 0.1634326046665011,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.038517195098632384,
      "lo": -0.00893397500073223,
      "hi": 0.08834530719177514,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.007996039792092187,
      "lo": -0.05811860484224751,
      "hi": 0.039664947307166847,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.06859142298385877,
      "lo": 0.014224217324305344,
      "hi": 0.1332518433428579,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "calls_leave",
     "mcc": 0.8117260414091902,
     "precision": 0.8955223880597015,
     "recall": 0.8633093525179856,
     "flagged": 134,
     "hits": 120,
     "vs_complexity": {
      "value": -0.023476666700758764,
      "lo": -0.09023860451381471,
      "hi": 0.03418286360593081,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09198605217362743,
      "lo": 0.010770236625932128,
      "hi": 0.16946171038182845,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.03554372999157984,
      "lo": -0.0307032418780554,
      "hi": 0.10537013601428746,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.038077681108224265,
      "lo": -0.1106041888341443,
      "hi": 0.024698469605484035,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.0385097816677267,
      "lo": -0.04572164254286829,
      "hi": 0.11892489871706467,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "cc_sum",
     "mcc": 0.8115306942973883,
     "precision": 0.8291139240506329,
     "recall": 0.9424460431654677,
     "flagged": 158,
     "hits": 131,
     "vs_complexity": {
      "value": -0.023672013812560677,
      "lo": -0.0728388193960936,
      "hi": 0.014323756497037987,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09179070506182552,
      "lo": 0.0404604749468207,
      "hi": 0.14374669034539667,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.03534838287977793,
      "lo": -0.015730814327438947,
      "hi": 0.07839908915643379,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.04217030161655776,
      "lo": -0.10441967265373858,
      "hi": 0.004952703983507864,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.03441716115939321,
      "lo": -0.009028637976060135,
      "hi": 0.0782415950588336,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive_max",
     "mcc": 0.810293458782587,
     "precision": 0.8571428571428571,
     "recall": 0.9064748201438849,
     "flagged": 147,
     "hits": 126,
     "vs_complexity": {
      "value": -0.02490924932736205,
      "lo": -0.08684812176689571,
      "hi": 0.03553553094422168,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09055346954702415,
      "lo": 0.019574730593813428,
      "hi": 0.16283145103084173,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.03411114736497656,
      "lo": -0.02865522705050727,
      "hi": 0.10413659285190002,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.00813021360435694,
      "lo": -0.05741709950561391,
      "hi": 0.03947976035107859,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.06845724917159401,
      "lo": 0.008390816211918771,
      "hi": 0.1316599619312371,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+out_flow)  [registered O_flow]",
     "mcc": 0.8087894462058808,
     "precision": 0.791907514450867,
     "recall": 0.9856115107913669,
     "flagged": 173,
     "hits": 137,
     "vs_complexity": {
      "value": -0.02641326190406823,
      "lo": -0.08229505028139183,
      "hi": 0.02389325048867652,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.08904945697031796,
      "lo": 0.030895297121180887,
      "hi": 0.15175013701585238,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.032607134788270375,
      "lo": -0.012865353199215224,
      "hi": 0.07878089213365458,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.01479570527889229,
      "lo": -0.06442275828024142,
      "hi": 0.027767861114850245,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.061791757497058675,
      "lo": 0.007498829211958656,
      "hi": 0.12235102879822563,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m nloc(m) x (1+calls_leave(m))  [form B]",
     "mcc": 0.8038308531419934,
     "precision": 0.832258064516129,
     "recall": 0.9280575539568345,
     "flagged": 155,
     "hits": 129,
     "vs_complexity": {
      "value": -0.03137185496795558,
      "lo": -0.09571401862826412,
      "hi": 0.030590230947378116,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.08409086390643061,
      "lo": 0.00026216383244737074,
      "hi": 0.16879049757553155,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.027648541724383024,
      "lo": -0.04117850872428286,
      "hi": 0.09960218340063631,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.010439546897017597,
      "lo": -0.06869692415020823,
      "hi": 0.045116987695312555,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.06614791587893337,
      "lo": 1.9304094666528553e-05,
      "hi": 0.1375689766100415,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+calls_all)",
     "mcc": 0.8000484606372398,
     "precision": 0.7828571428571428,
     "recall": 0.9856115107913669,
     "flagged": 175,
     "hits": 137,
     "vs_complexity": {
      "value": -0.03515424747270923,
      "lo": -0.08961903119636816,
      "hi": 0.009932355093822953,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.08030847140167696,
      "lo": 0.02771579704289795,
      "hi": 0.13452287409110553,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.023866149219629373,
      "lo": -0.013624243512196599,
      "hi": 0.06193288563014654,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.014774307625798828,
      "lo": -0.06070960262526205,
      "hi": 0.025781437811634385,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.06181315515015214,
      "lo": 0.015777251386095346,
      "hi": 0.11870140155665629,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nom x (1+calls_leave)",
     "mcc": 0.7891389982564362,
     "precision": 0.788235294117647,
     "recall": 0.9640287769784173,
     "flagged": 170,
     "hits": 134,
     "vs_complexity": {
      "value": -0.046063709853512824,
      "lo": -0.10995569532753258,
      "hi": 0.01416192401617311,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.06939900902087337,
      "lo": 0.010138551793681394,
      "hi": 0.13033702026301686,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.012956686838825782,
      "lo": -0.039218257401286594,
      "hi": 0.07027956690918036,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.04469198660051921,
      "lo": -0.09628423637935968,
      "hi": 0.003422285570217688,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.031895476175431765,
      "lo": -0.02396097513711571,
      "hi": 0.09187778993186031,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.7761823114176104,
     "precision": 0.7640449438202247,
     "recall": 0.9784172661870504,
     "flagged": 178,
     "hits": 136,
     "vs_complexity": {
      "value": -0.059020396692338606,
      "lo": -0.10134549062197684,
      "hi": -0.0245025980564354,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05644232218204759,
      "lo": 0.009436783473101729,
      "hi": 0.1108356737801609,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.031145885988080307,
      "lo": -0.07929845480135408,
      "hi": 0.008209628474572355,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.04544157678787066,
      "lo": -0.006837983968581939,
      "hi": 0.10357302751884899,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.7652555304003371,
     "precision": 0.9083333333333333,
     "recall": 0.7841726618705036,
     "flagged": 120,
     "hits": 109,
     "vs_complexity": {
      "value": -0.0699471777096119,
      "lo": -0.13722082507347588,
      "hi": -0.006822186922118001,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0455155411647743,
      "lo": -0.04257864242298881,
      "hi": 0.13053846603996755,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.01092678101727329,
      "lo": -0.08446719198215868,
      "hi": 0.060170456270961736,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.061321320847704884,
      "lo": -0.12450697966724274,
      "hi": -0.0037226238918117143,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.015266141928246078,
      "lo": -0.06558096224410086,
      "hi": 0.09202054198978644,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x (1+calls_leave/nom)  [per-method rate]",
     "mcc": 0.7533220418659627,
     "precision": 0.8809523809523809,
     "recall": 0.7985611510791367,
     "flagged": 126,
     "hits": 111,
     "vs_complexity": {
      "value": -0.08188066624398627,
      "lo": -0.159928431775763,
      "hi": -0.0145602831584275,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03358205263039993,
      "lo": -0.07387629353169445,
      "hi": 0.1329989883046956,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.02286026955164766,
      "lo": -0.10782977961136564,
      "hi": 0.05687902615038365,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.06705317146558529,
      "lo": -0.13931076236678067,
      "hi": -0.004076485704052212,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.00953429131036567,
      "lo": -0.07728802692014324,
      "hi": 0.09482501746632692,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x nom",
     "mcc": 0.7197399892355628,
     "precision": 0.7292817679558011,
     "recall": 0.9496402877697842,
     "flagged": 181,
     "hits": 132,
     "vs_complexity": {
      "value": -0.1154627188743862,
      "lo": -0.18259732853253874,
      "hi": -0.05961798819167774,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.05644232218204759,
      "lo": -0.11080345849439566,
      "hi": -0.009227329910158177,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.07658746277595095,
      "lo": -0.14334325925934738,
      "hi": -0.02215803032736223,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nom",
     "mcc": 0.5904205903034716,
     "precision": 0.7445255474452555,
     "recall": 0.7338129496402878,
     "flagged": 137,
     "hits": 102,
     "vs_complexity": {
      "value": -0.2447821178064774,
      "lo": -0.3460924474329772,
      "hi": -0.14507942808691798,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.1293193989320912,
      "lo": -0.22532764724053178,
      "hi": -0.02875580402811595,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.1857617211141388,
      "lo": -0.2877469319319246,
      "hi": -0.08141881075434676,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.12511568920786686,
      "lo": -0.2042432684282232,
      "hi": -0.06085647213466028,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.04852822643191591,
      "lo": -0.10571041986858914,
      "hi": 0.003392257359710444,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "cyc_density_max",
     "mcc": 0.20243731502832593,
     "precision": 0.5932203389830508,
     "recall": 0.2517985611510791,
     "flagged": 59,
     "hits": 35,
     "vs_complexity": {
      "value": -0.632765393081623,
      "lo": -0.7836896158502585,
      "hi": -0.49366143263060525,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.5173026742072369,
      "lo": -0.670093883552209,
      "hi": -0.37121683817164086,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.5737449963892844,
      "lo": -0.7127789522259511,
      "hi": -0.4353805856549924,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.4246828368991924,
      "lo": -0.559965183048361,
      "hi": -0.3051419635453836,
      "n": 72,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.3480953741232413,
      "lo": -0.4753712672740396,
      "hi": -0.23345611519781576,
      "n": 72,
      "n_dropped": 0
     }
    }
   ]
  },
  {
   "population": "pmd_GodClass [all] class, mad_z: 490 repositories, 276417 units in the universe, 18710 positives",
   "set_halves": null,
   "level": "class",
   "oracle": "pmd_GodClass",
   "rule": "mad_z",
   "n_repos": 490,
   "n_units": 276417,
   "n_positives": 18710,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "rows": [
    {
     "form": "cc_sum",
     "mcc": 0.5817389072201383,
     "precision": 0.46859962985811227,
     "recall": 0.811972207375735,
     "flagged": 32420,
     "hits": 15192,
     "vs_complexity": {
      "value": 0.050016871921688466,
      "lo": 0.031750612211499885,
      "hi": 0.06666540982207159,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.11189811621399492,
      "lo": 0.08516653017832787,
      "hi": 0.1399629063338637,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.06931086696298772,
      "lo": 0.045255749475332285,
      "hi": 0.0947939635666517,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.03747568743321292,
      "lo": 0.02599119559118139,
      "hi": 0.04887089958333961,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.08417943088021904,
      "lo": 0.06782435843502081,
      "hi": 0.09852804046420759,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum",
     "mcc": 0.5587413180757378,
     "precision": 0.45838344198999936,
     "recall": 0.7741314804917157,
     "flagged": 31598,
     "hits": 14484,
     "vs_complexity": {
      "value": 0.027019282777287934,
      "lo": 0.018285439018812077,
      "hi": 0.03569457792766839,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.08890052706959439,
      "lo": 0.06350705664905243,
      "hi": 0.11344110059011858,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.046313277818587184,
      "lo": 0.025461115435227777,
      "hi": 0.06700356902361931,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.02210111426637379,
      "lo": 0.01488096174046897,
      "hi": 0.029154105620888136,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.06880485771337991,
      "lo": 0.053932965552143615,
      "hi": 0.08306672657356169,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum",
     "mcc": 0.5317220352984499,
     "precision": 0.40805096232041205,
     "recall": 0.8045430251202565,
     "flagged": 36890,
     "hits": 15053,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.06188124429230646,
      "lo": 0.04036035828548201,
      "hi": 0.08215126952298352,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.01929399504129925,
      "lo": 0.00338076851413327,
      "hi": 0.03585275207130839,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.04670374344700611,
      "lo": 0.03230722102134381,
      "hi": 0.060030677855057044,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.5124280402571506,
     "precision": 0.3483555370524563,
     "recall": 0.8944414751469802,
     "flagged": 48040,
     "hits": 16735,
     "vs_complexity": {
      "value": -0.01929399504129925,
      "lo": -0.03564317462665584,
      "hi": -0.0033524174550919605,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.04258724925100721,
      "lo": 0.034282002253877286,
      "hi": 0.050608630704070345,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.024514453161316552,
      "lo": -0.03399150282373993,
      "hi": -0.014916650682345057,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.022189290285689563,
      "lo": 0.011496090397185708,
      "hi": 0.031284517917893585,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x nom",
     "mcc": 0.4698407910061434,
     "precision": 0.29303419880682297,
     "recall": 0.9319615179048637,
     "flagged": 59505,
     "hits": 17437,
     "vs_complexity": {
      "value": -0.06188124429230646,
      "lo": -0.0821445041021765,
      "hi": -0.040256089222885594,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.04258724925100721,
      "lo": -0.05052932590505843,
      "hi": -0.03415450822204019,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.04670374344700611,
      "lo": -0.06000099493335265,
      "hi": -0.032281562149852894,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nom",
     "mcc": 0.462968640805431,
     "precision": 0.4360458155405675,
     "recall": 0.5839657936932122,
     "flagged": 25057,
     "hits": 10926,
     "vs_complexity": {
      "value": -0.06875339449301887,
      "lo": -0.09385018595859279,
      "hi": -0.046545191303484945,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0068721502007124124,
      "lo": -0.03152338182159442,
      "hi": 0.019519824242509753,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.04945939945171962,
      "lo": -0.07379171022706388,
      "hi": -0.024664774344340445,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.05729065914492662,
      "lo": -0.07265314275611603,
      "hi": -0.04232651856091423,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.010586915697920498,
      "lo": -0.027217321840109287,
      "hi": 0.006274091416769097,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m nloc(m) x (1+calls_leave(m))  [form B]",
     "mcc": 0.4229028668840523,
     "precision": 0.2900268597454163,
     "recall": 0.7964190272581507,
     "flagged": 51378,
     "hits": 14901,
     "vs_complexity": {
      "value": -0.10881916841439754,
      "lo": -0.12222705239877907,
      "hi": -0.09351851095226704,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.04693792412209108,
      "lo": -0.06499617395725837,
      "hi": -0.02741899894149813,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.08952517337309829,
      "lo": -0.10355382434106708,
      "hi": -0.07383402440441172,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.08220982152217718,
      "lo": -0.09487712977314422,
      "hi": -0.07065587735103895,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.035506078075171074,
      "lo": -0.04983132196887032,
      "hi": -0.02252047230609476,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+calls_all)",
     "mcc": 0.4215120750009702,
     "precision": 0.24889849057676455,
     "recall": 0.9359700694815607,
     "flagged": 70358,
     "hits": 17512,
     "vs_complexity": {
      "value": -0.11020996029747965,
      "lo": -0.1340536344746454,
      "hi": -0.08695918398079855,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.04832871600517319,
      "lo": -0.05870806549639046,
      "hi": -0.037227657427942706,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.0909159652561804,
      "lo": -0.1033936032282064,
      "hi": -0.07863254442049211,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.0846049528427192,
      "lo": -0.09849328817520099,
      "hi": -0.06999532907039081,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.037901209395713086,
      "lo": -0.046211286723441616,
      "hi": -0.02951332483780427,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+fan_leave)",
     "mcc": 0.4139443039945908,
     "precision": 0.2614682610313749,
     "recall": 0.8636557990379476,
     "flagged": 61801,
     "hits": 16159,
     "vs_complexity": {
      "value": -0.11777773130385905,
      "lo": -0.1348520772229539,
      "hi": -0.09941206936604818,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.05589648701155259,
      "lo": -0.07111013983344217,
      "hi": -0.03932700431653641,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.0984837362625598,
      "lo": -0.1119884089382146,
      "hi": -0.08317931765325182,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.0869595841698499,
      "lo": -0.10133039280188098,
      "hi": -0.0712200857519906,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.040255840722843786,
      "lo": -0.05145834513123162,
      "hi": -0.029533055129723047,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive_max",
     "mcc": 0.40891154994102924,
     "precision": 0.34698648853802944,
     "recall": 0.6107963655799038,
     "flagged": 32935,
     "hits": 11428,
     "vs_complexity": {
      "value": -0.12281048535742062,
      "lo": -0.14221020558417174,
      "hi": -0.10316147159685746,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.06092924106511416,
      "lo": -0.08408036631629207,
      "hi": -0.037127666606910525,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.10351649031612137,
      "lo": -0.12183371891599842,
      "hi": -0.08364361183639851,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.11704566511246654,
      "lo": -0.1342072213119656,
      "hi": -0.10074338367983565,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.07034192166546044,
      "lo": -0.08846330228193548,
      "hi": -0.05321084949997028,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cc_sum x (1+calls_leave)",
     "mcc": 0.40182203375285463,
     "precision": 0.24648614666127802,
     "recall": 0.8801175841795831,
     "flagged": 66807,
     "hits": 16467,
     "vs_complexity": {
      "value": -0.12990000154559522,
      "lo": -0.14830610076629225,
      "hi": -0.10905847942152608,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.06801875725328876,
      "lo": -0.08363539647652979,
      "hi": -0.0514594246421341,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.11060600650429597,
      "lo": -0.12520262389955006,
      "hi": -0.09452643451157366,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.0999678891551041,
      "lo": -0.11365537313946206,
      "hi": -0.08543906721695373,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.05326414570809799,
      "lo": -0.06479113888024761,
      "hi": -0.04253287966007658,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nom x (1+calls_leave)",
     "mcc": 0.39592961309657215,
     "precision": 0.2549661251068868,
     "recall": 0.8287012292891501,
     "flagged": 60812,
     "hits": 15505,
     "vs_complexity": {
      "value": -0.1357924222018777,
      "lo": -0.15499359086168346,
      "hi": -0.1132595835156886,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.07391117790957125,
      "lo": -0.09274569718771153,
      "hi": -0.05416438423779896,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.11649842716057845,
      "lo": -0.13397158600028802,
      "hi": -0.09748582110644288,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.11217495990499853,
      "lo": -0.12761423030364782,
      "hi": -0.0965509437712219,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.0654712164579924,
      "lo": -0.07896003555867392,
      "hi": -0.05336706822404088,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+calls_leave)",
     "mcc": 0.3892276777320022,
     "precision": 0.23833430913348946,
     "recall": 0.8702832709780866,
     "flagged": 68320,
     "hits": 16283,
     "vs_complexity": {
      "value": -0.14249435756644768,
      "lo": -0.15997943051618274,
      "hi": -0.12245357902823267,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.08061311327414122,
      "lo": -0.09691228994796175,
      "hi": -0.06325696920514984,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.12320036252514843,
      "lo": -0.13826541196588,
      "hi": -0.10617199899707991,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.1082797791806882,
      "lo": -0.12261009999944596,
      "hi": -0.09310020674772822,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.06157603573368208,
      "lo": -0.07329580145104246,
      "hi": -0.050290444012456206,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum x (1+calls_leave)",
     "mcc": 0.38067830259462554,
     "precision": 0.22897397738494277,
     "recall": 0.8799037947621593,
     "flagged": 71899,
     "hits": 16463,
     "vs_complexity": {
      "value": -0.15104373270382432,
      "lo": -0.1681007300466364,
      "hi": -0.13185923145883421,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.08916248841151786,
      "lo": -0.10461622031253343,
      "hi": -0.07277454326998045,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.13174973766252507,
      "lo": -0.1456524353464545,
      "hi": -0.11587868102210264,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.11340437087312524,
      "lo": -0.1268217185344545,
      "hi": -0.09876954220456755,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.06670062742611911,
      "lo": -0.07858936421128102,
      "hi": -0.05516941740529935,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+out_flow)  [registered O_flow]",
     "mcc": 0.37393069238984483,
     "precision": 0.22609578373567693,
     "recall": 0.8690005344735435,
     "flagged": 71912,
     "hits": 16259,
     "vs_complexity": {
      "value": -0.15779134290860503,
      "lo": -0.17605817897719916,
      "hi": -0.13714756607978584,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.09591009861629857,
      "lo": -0.11405765303715915,
      "hi": -0.07717013515604076,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.13849734786730578,
      "lo": -0.15517279168307208,
      "hi": -0.12101135161181958,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.1294460133916003,
      "lo": -0.14435542682928132,
      "hi": -0.11353305114497754,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.08274226994459419,
      "lo": -0.09552088947056794,
      "hi": -0.07047588011089304,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cyc_density_max x (1+calls_leave)",
     "mcc": 0.3688796186805964,
     "precision": 0.2634376729112323,
     "recall": 0.7125066809192945,
     "flagged": 50604,
     "hits": 13331,
     "vs_complexity": {
      "value": -0.16284241661785348,
      "lo": -0.1814091635919955,
      "hi": -0.14297142902622167,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.10096117232554702,
      "lo": -0.1263476468255607,
      "hi": -0.07671116337212935,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.14354842157655423,
      "lo": -0.1664680047946438,
      "hi": -0.12149281788691435,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.14974424970568923,
      "lo": -0.16798035784803733,
      "hi": -0.13174326796832694,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.10304050625868309,
      "lo": -0.11825838113679722,
      "hi": -0.08840444125003258,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x (1+calls_leave)",
     "mcc": 0.35660900123670963,
     "precision": 0.22859807654083147,
     "recall": 0.7990913949759487,
     "flagged": 65403,
     "hits": 14951,
     "vs_complexity": {
      "value": -0.17511303406174022,
      "lo": -0.1925125958547011,
      "hi": -0.1558021924417487,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.11323178976943377,
      "lo": -0.13365946621635494,
      "hi": -0.09232950567534137,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.15581903902044097,
      "lo": -0.17408043607630802,
      "hi": -0.13722553931130144,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.14563840169185813,
      "lo": -0.16170080500226727,
      "hi": -0.12943750108558066,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.09893465824485202,
      "lo": -0.11306470689441075,
      "hi": -0.08665172996087875,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "fan_leave",
     "mcc": 0.35171196067685934,
     "precision": 0.3051992500223208,
     "recall": 0.5481026189203635,
     "flagged": 33601,
     "hits": 10255,
     "vs_complexity": {
      "value": -0.18001007462159052,
      "lo": -0.20334800127221114,
      "hi": -0.15554641247727563,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.11812883032928406,
      "lo": -0.14592842385056415,
      "hi": -0.08869043063875498,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.16071607958029127,
      "lo": -0.18739920635418295,
      "hi": -0.13206565194234443,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.14996026912714946,
      "lo": -0.16927858879119254,
      "hi": -0.1320150609387422,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.10325652568014335,
      "lo": -0.12154774411568194,
      "hi": -0.08532860715666295,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.3514415387623209,
     "precision": 0.3697761022481725,
     "recall": 0.4298770710849813,
     "flagged": 21751,
     "hits": 8043,
     "vs_complexity": {
      "value": -0.18028049653612893,
      "lo": -0.19963863697673556,
      "hi": -0.15828449927183297,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.11839925224382247,
      "lo": -0.14891155798371752,
      "hi": -0.08701297866611063,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.16098650149482968,
      "lo": -0.18664234245561068,
      "hi": -0.13239076164786173,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.1534976117853597,
      "lo": -0.17322237814827782,
      "hi": -0.13457110579322062,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.10679386833835358,
      "lo": -0.12905129748453095,
      "hi": -0.08549061109695237,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x (1+out_flow)  [registered X*.O_flow]",
     "mcc": 0.34543602737004714,
     "precision": 0.2185440100112044,
     "recall": 0.8027258150721539,
     "flagged": 68723,
     "hits": 15019,
     "vs_complexity": {
      "value": -0.18628600792840272,
      "lo": -0.2040163158144745,
      "hi": -0.16740985389408924,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.12440476363609626,
      "lo": -0.14457313481639034,
      "hi": -0.10395132892580133,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.16699201288710347,
      "lo": -0.18492556261068754,
      "hi": -0.14888813034595894,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.1557089290816741,
      "lo": -0.1717237053999845,
      "hi": -0.1394637126148202,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.10900518563466799,
      "lo": -0.12349976317786165,
      "hi": -0.09655381238804925,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "calls_leave",
     "mcc": 0.34422817309088594,
     "precision": 0.2703464474456841,
     "recall": 0.6151790486370925,
     "flagged": 42575,
     "hits": 11510,
     "vs_complexity": {
      "value": -0.18749386220756392,
      "lo": -0.2113172344583149,
      "hi": -0.16318726409848283,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.12561261791525746,
      "lo": -0.15262064687102794,
      "hi": -0.09787733709806912,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.16819986716626467,
      "lo": -0.19404425052228486,
      "hi": -0.14222961695057462,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.17117630298752934,
      "lo": -0.1906635300149698,
      "hi": -0.15279195821103445,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.12447255954052322,
      "lo": -0.1433674365237439,
      "hi": -0.1068725082785236,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m nloc(m) x (1+calls_leave(m))  [form B]",
     "mcc": 0.3152309472330044,
     "precision": 0.22377350487770395,
     "recall": 0.6767504008551577,
     "flagged": 56584,
     "hits": 12662,
     "vs_complexity": {
      "value": -0.21649108806544548,
      "lo": -0.2349768148633833,
      "hi": -0.19560107018862044,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.15460984377313902,
      "lo": -0.1802887568842756,
      "hi": -0.12886559199877334,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.19719709302414623,
      "lo": -0.2191705219645445,
      "hi": -0.17425451138649117,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.1759879136314007,
      "lo": -0.19342756998584584,
      "hi": -0.15901209889561843,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.1292841701843946,
      "lo": -0.14514616373537992,
      "hi": -0.11419470472101952,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x (1+calls_leave/nom)  [per-method rate]",
     "mcc": 0.27842006609106806,
     "precision": 0.2334011245364278,
     "recall": 0.5213789417423838,
     "flagged": 41795,
     "hits": 9755,
     "vs_complexity": {
      "value": -0.2533019692073818,
      "lo": -0.27335642695946066,
      "hi": -0.23063395961983757,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.19142072491507534,
      "lo": -0.2214743873655402,
      "hi": -0.1590616904631857,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.23400797416608254,
      "lo": -0.2598327802150715,
      "hi": -0.2055719105650296,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.2149995231821331,
      "lo": -0.23474866825748633,
      "hi": -0.19595200214883865,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.168295779735127,
      "lo": -0.1882504029868672,
      "hi": -0.14958379826251936,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cyc_density_max",
     "mcc": 0.17282761484987227,
     "precision": 0.19814949201741655,
     "recall": 0.29187600213789416,
     "flagged": 27560,
     "hits": 5461,
     "vs_complexity": {
      "value": -0.35889442044857756,
      "lo": -0.39079329462489687,
      "hi": -0.32543807370702627,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2970131761562711,
      "lo": -0.3346274372155751,
      "hi": -0.2572035094274836,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.3396004254072783,
      "lo": -0.3762764283996058,
      "hi": -0.2996912233497511,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.27116861050045055,
      "lo": -0.2938975439107856,
      "hi": -0.24714965815217532,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.22446486705344437,
      "lo": -0.2446771247344459,
      "hi": -0.20283635639305778,
      "n": 490,
      "n_dropped": 0
     }
    }
   ]
  },
  {
   "population": "decor_blob [all] class, mad_z: 490 repositories, 294185 units in the universe, 26372 positives",
   "set_halves": null,
   "level": "class",
   "oracle": "decor_blob",
   "rule": "mad_z",
   "n_repos": 490,
   "n_units": 294185,
   "n_positives": 26372,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "rows": [
    {
     "form": "nloc_sum x nom",
     "mcc": 0.45491348939425175,
     "precision": 0.3381887270424319,
     "recall": 0.809949946913393,
     "flagged": 63160,
     "hits": 21360,
     "vs_complexity": {
      "value": 0.09318597798903294,
      "lo": 0.07548886950322431,
      "hi": 0.11269189551278025,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.03057860112016525,
      "lo": 0.02077319984021392,
      "hi": 0.04180106645620624,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.11712108707732913,
      "lo": 0.09959225538668627,
      "hi": 0.13487349998599374,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nom",
     "mcc": 0.4421299525870872,
     "precision": 0.492223655261361,
     "recall": 0.4920370089488852,
     "flagged": 26362,
     "hits": 12976,
     "vs_complexity": {
      "value": 0.0804024411818684,
      "lo": 0.05463862688027393,
      "hi": 0.10841806001739585,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.012783536807164542,
      "lo": -0.037379047876843485,
      "hi": 0.012559380232399997,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.017795064313000708,
      "lo": -0.00751069363369905,
      "hi": 0.044089064254565435,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.1158672947664251,
      "lo": 0.0954800290615679,
      "hi": 0.13762984201307507,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.001253792310904017,
      "lo": -0.01932771409287748,
      "hi": 0.016605890004918685,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.4243348882740865,
     "precision": 0.35473092495774206,
     "recall": 0.6843622023358107,
     "flagged": 50878,
     "hits": 18048,
     "vs_complexity": {
      "value": 0.06260737686886769,
      "lo": 0.051105334081718634,
      "hi": 0.07469136246735314,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.03057860112016525,
      "lo": -0.04178534893903224,
      "hi": -0.020760237238678814,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.07420198554644335,
      "lo": 0.061322309795500164,
      "hi": 0.08746268029112617,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.04291910153088579,
      "lo": -0.05550604770547182,
      "hi": -0.03111865599810864,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cc_sum",
     "mcc": 0.41361561259372287,
     "precision": 0.41726469980213227,
     "recall": 0.5357576217200061,
     "flagged": 33861,
     "hits": 14129,
     "vs_complexity": {
      "value": 0.051888101188504065,
      "lo": 0.03459363327425746,
      "hi": 0.07002759672937958,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.04129787680052888,
      "lo": -0.06156128827719032,
      "hi": -0.02155351701941921,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.010719275680363627,
      "lo": -0.028845339876526987,
      "hi": 0.007746289432149611,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.06868641551027044,
      "lo": 0.053394800994737285,
      "hi": 0.08450373022458739,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.04843467156705871,
      "lo": -0.06556291752026934,
      "hi": -0.03220885722898357,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum",
     "mcc": 0.40813667141586635,
     "precision": 0.41564008032850763,
     "recall": 0.5258228424086152,
     "flagged": 33363,
     "hits": 13867,
     "vs_complexity": {
      "value": 0.04640916001064754,
      "lo": 0.03863847614388438,
      "hi": 0.05539162854928814,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0467768179783854,
      "lo": -0.06308209046534746,
      "hi": -0.03129792138501508,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.01619821685822015,
      "lo": -0.027558979826367458,
      "hi": -0.004254550498595966,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.05536210665669473,
      "lo": 0.044891082561159514,
      "hi": 0.06578120850833613,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.06175898042063441,
      "lo": -0.07830284041824799,
      "hi": -0.045095088124692234,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum",
     "mcc": 0.3617275114052188,
     "precision": 0.35379690101165323,
     "recall": 0.5238131351433338,
     "flagged": 39045,
     "hits": 13814,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.09318597798903294,
      "lo": -0.11245673695763331,
      "hi": -0.07542607871933288,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.06260737686886769,
      "lo": -0.07455093472079016,
      "hi": -0.051099277384064556,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.11712108707732913,
      "lo": -0.13487336485285947,
      "hi": -0.09956246731896902,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nom x (1+calls_leave)",
     "mcc": 0.34901735584217664,
     "precision": 0.2774085865298427,
     "recall": 0.6806461398452904,
     "flagged": 64706,
     "hits": 17950,
     "vs_complexity": {
      "value": -0.01271015556304217,
      "lo": -0.028846920065387083,
      "hi": 0.003600053685209381,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.10589613355207511,
      "lo": -0.12463348508580141,
      "hi": -0.08841134896128305,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.07531753243190986,
      "lo": -0.09006214611389946,
      "hi": -0.060849991853219654,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.016909514435280604,
      "lo": -0.03062786479070546,
      "hi": -0.003043796048393193,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.13403060151260976,
      "lo": -0.15032553142043648,
      "hi": -0.11858345089663741,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+calls_all)",
     "mcc": 0.34585720307855805,
     "precision": 0.2589445797318633,
     "recall": 0.7338465038677385,
     "flagged": 74738,
     "hits": 19353,
     "vs_complexity": {
      "value": -0.015870308326660754,
      "lo": -0.02993051289778914,
      "hi": -0.002083390613232927,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.1090562863156937,
      "lo": -0.12785485173602829,
      "hi": -0.0924436086875915,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.07847768519552845,
      "lo": -0.09206328687023718,
      "hi": -0.06573148191868955,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.00441034807096454,
      "lo": -0.01876252831770019,
      "hi": 0.010068830310060473,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.12153143514829368,
      "lo": -0.13704470083322423,
      "hi": -0.10658113566310021,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+fan_leave)",
     "mcc": 0.3350144329381365,
     "precision": 0.2680437461022466,
     "recall": 0.6682087062035492,
     "flagged": 65743,
     "hits": 17622,
     "vs_complexity": {
      "value": -0.02671307846708232,
      "lo": -0.04087001732857032,
      "hi": -0.012514571594557489,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.11989905645611526,
      "lo": -0.13938344402538316,
      "hi": -0.10206668417331233,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.08932045533595001,
      "lo": -0.10431718687184843,
      "hi": -0.07539062410956937,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.02950109167738805,
      "lo": -0.04154099303109575,
      "hi": -0.01762114714656783,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.14662217875471717,
      "lo": -0.16368230889526958,
      "hi": -0.1301286496166458,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cc_sum x (1+calls_leave)",
     "mcc": 0.325229389784834,
     "precision": 0.2543403877835509,
     "recall": 0.6849309874108903,
     "flagged": 71019,
     "hits": 18063,
     "vs_complexity": {
      "value": -0.036498121620384794,
      "lo": -0.051383874087878256,
      "hi": -0.021432435415816242,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.12968409960941774,
      "lo": -0.149739892309233,
      "hi": -0.11059802012401343,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.09910549848925249,
      "lo": -0.11447823109037975,
      "hi": -0.08494822305303229,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.03890906714298388,
      "lo": -0.051133324014917096,
      "hi": -0.02573738715461443,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.15603015422031302,
      "lo": -0.17254105538107936,
      "hi": -0.1395238927280201,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+calls_leave)",
     "mcc": 0.3128815367737234,
     "precision": 0.24557424817197207,
     "recall": 0.6774988624298498,
     "flagged": 72756,
     "hits": 17867,
     "vs_complexity": {
      "value": -0.048845974631495426,
      "lo": -0.06433422642900621,
      "hi": -0.03359483162525151,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.14203195262052837,
      "lo": -0.16369258982016394,
      "hi": -0.12232577903286551,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.11145335150036312,
      "lo": -0.1276548043822403,
      "hi": -0.0962301343327297,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.05241651096086104,
      "lo": -0.06466799492443998,
      "hi": -0.04012967411948264,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.16953759803819016,
      "lo": -0.18753581362902355,
      "hi": -0.15196920594511212,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+out_flow)  [registered O_flow]",
     "mcc": 0.30183131884384423,
     "precision": 0.23533651326134816,
     "recall": 0.6809874108903382,
     "flagged": 76312,
     "hits": 17959,
     "vs_complexity": {
      "value": -0.05989619256137457,
      "lo": -0.07595005236066438,
      "hi": -0.04453533900672052,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.15308217055040751,
      "lo": -0.17621308239451117,
      "hi": -0.13248293112908732,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.12250356943024227,
      "lo": -0.13991718008242887,
      "hi": -0.1063609762552018,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.07539549313989341,
      "lo": -0.08898945186429084,
      "hi": -0.062142147336793026,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.19251658021722257,
      "lo": -0.21092412388894366,
      "hi": -0.17411595735010835,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m nloc(m) x (1+calls_leave(m))  [form B]",
     "mcc": 0.29657175401978536,
     "precision": 0.2665318614056181,
     "recall": 0.554792962232671,
     "flagged": 54894,
     "hits": 14631,
     "vs_complexity": {
      "value": -0.06515575738543344,
      "lo": -0.07706273789301343,
      "hi": -0.052697139640477675,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.15834173537446639,
      "lo": -0.1824396162487415,
      "hi": -0.1354911288055179,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.12776313425430114,
      "lo": -0.1452770380549141,
      "hi": -0.11030638352047911,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.05700517358622387,
      "lo": -0.06843928669683977,
      "hi": -0.0452517106198626,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.17412626066355302,
      "lo": -0.19261394637856524,
      "hi": -0.15613983080857047,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum x (1+calls_leave)",
     "mcc": 0.2943065899176212,
     "precision": 0.23136082312694226,
     "recall": 0.6718868496890642,
     "flagged": 76586,
     "hits": 17719,
     "vs_complexity": {
      "value": -0.0674209214875976,
      "lo": -0.083123757967481,
      "hi": -0.05181553145148343,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.16060689947663054,
      "lo": -0.18482964743725033,
      "hi": -0.13894106118620553,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.1300282983564653,
      "lo": -0.14827865247320243,
      "hi": -0.11345248122102769,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.07389486169931742,
      "lo": -0.08675524602396702,
      "hi": -0.06125111491206452,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.19101594877664654,
      "lo": -0.2101268659622127,
      "hi": -0.17243099143249588,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cyc_density_max x (1+calls_leave)",
     "mcc": 0.2823635361351384,
     "precision": 0.2609999250431002,
     "recall": 0.528135901713939,
     "flagged": 53364,
     "hits": 13928,
     "vs_complexity": {
      "value": -0.07936397527008038,
      "lo": -0.09789358943363857,
      "hi": -0.06033469853156742,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.17254995325911332,
      "lo": -0.20098973281618576,
      "hi": -0.14619521405716557,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.14197135213894807,
      "lo": -0.16497363263848747,
      "hi": -0.12041960502344173,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.12978689302823512,
      "lo": -0.14756812255268384,
      "hi": -0.11287940976605504,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.24690798010556425,
      "lo": -0.26772252972010746,
      "hi": -0.22618656995259961,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "fan_leave",
     "mcc": 0.2595783416969691,
     "precision": 0.2918506623845845,
     "recall": 0.38593963294403155,
     "flagged": 34874,
     "hits": 10178,
     "vs_complexity": {
      "value": -0.10214916970824972,
      "lo": -0.12638066994171038,
      "hi": -0.07828635930657385,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.19533514769728266,
      "lo": -0.2231789799024446,
      "hi": -0.1671631725980952,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.1647565465771174,
      "lo": -0.18895995783254782,
      "hi": -0.14005943623500486,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.12726881479129537,
      "lo": -0.1446433180083339,
      "hi": -0.11007846379565099,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.24438990186862453,
      "lo": -0.2652796622240158,
      "hi": -0.22427414909064358,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x (1+calls_leave)",
     "mcc": 0.25886396830247305,
     "precision": 0.22263803327767862,
     "recall": 0.5865311694221144,
     "flagged": 69476,
     "hits": 15468,
     "vs_complexity": {
      "value": -0.10286354310274576,
      "lo": -0.11960681526171424,
      "hi": -0.08736075331728405,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.1960495210917787,
      "lo": -0.22361322547226187,
      "hi": -0.17145305795417037,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.16547091997161345,
      "lo": -0.18691598647070723,
      "hi": -0.14561736974723022,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.1299931821934178,
      "lo": -0.14565644357803556,
      "hi": -0.11488475108064043,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.24711426927074692,
      "lo": -0.2670731118570496,
      "hi": -0.22758717306672935,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x (1+out_flow)  [registered X*.O_flow]",
     "mcc": 0.25203820823403333,
     "precision": 0.2152507662492956,
     "recall": 0.593849537388139,
     "flagged": 72757,
     "hits": 15661,
     "vs_complexity": {
      "value": -0.10968930317118547,
      "lo": -0.12729569441679395,
      "hi": -0.09336247334412895,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2028752811602184,
      "lo": -0.23073255530211048,
      "hi": -0.17767236325222124,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.17229668004005316,
      "lo": -0.1943214199865709,
      "hi": -0.15205084574979966,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.14133299698099264,
      "lo": -0.15790490948699035,
      "hi": -0.12583561990733047,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.25845408405832176,
      "lo": -0.27818235567461896,
      "hi": -0.23910208867822025,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "calls_leave",
     "mcc": 0.2444518590461739,
     "precision": 0.2550204411698639,
     "recall": 0.43049446382526924,
     "flagged": 44518,
     "hits": 11353,
     "vs_complexity": {
      "value": -0.11727565235904491,
      "lo": -0.14221235447909375,
      "hi": -0.09380704961772215,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.21046163034807785,
      "lo": -0.24151436096940815,
      "hi": -0.18282774653292572,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.1798830292279126,
      "lo": -0.2052673894032623,
      "hi": -0.15555863112971888,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.1479679345300799,
      "lo": -0.1668935134741005,
      "hi": -0.1297017571565379,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.26508902160740905,
      "lo": -0.2862779142446876,
      "hi": -0.24438148477356242,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive_max",
     "mcc": 0.22896212523023557,
     "precision": 0.26880943434401827,
     "recall": 0.35264674654937056,
     "flagged": 34597,
     "hits": 9300,
     "vs_complexity": {
      "value": -0.13276538617498324,
      "lo": -0.15639583556486314,
      "hi": -0.10993095875343062,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.22595136416401618,
      "lo": -0.26135653249478386,
      "hi": -0.19215865074042923,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.19537276304385093,
      "lo": -0.22347497280279305,
      "hi": -0.16747467161707513,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.15975229223157628,
      "lo": -0.17857900058473664,
      "hi": -0.141306770952128,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.27687337930890543,
      "lo": -0.2989256685919036,
      "hi": -0.25671502854363143,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m nloc(m) x (1+calls_leave(m))  [form B]",
     "mcc": 0.20984527689073335,
     "precision": 0.20765661252900233,
     "recall": 0.4751251327165175,
     "flagged": 60340,
     "hits": 12530,
     "vs_complexity": {
      "value": -0.15188223451448546,
      "lo": -0.17356941790624938,
      "hi": -0.13131414132973382,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2450682125035184,
      "lo": -0.27891932798944885,
      "hi": -0.213148525666106,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.21448961138335315,
      "lo": -0.2418465569247953,
      "hi": -0.18796302115743818,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.18104400043347277,
      "lo": -0.19842645491176128,
      "hi": -0.16431533068804804,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.2981650875108019,
      "lo": -0.3192409921059091,
      "hi": -0.2778542277852137,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.20215561294156661,
     "precision": 0.28801392212312377,
     "recall": 0.2510238131351433,
     "flagged": 22985,
     "hits": 6620,
     "vs_complexity": {
      "value": -0.1595718984636522,
      "lo": -0.18115828962621758,
      "hi": -0.13768753816765206,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2527578764526851,
      "lo": -0.28617239807291994,
      "hi": -0.2192079279132008,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.22217927533251988,
      "lo": -0.24857047173962274,
      "hi": -0.19494232341745885,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.18405423878488142,
      "lo": -0.20116695096110626,
      "hi": -0.16767807295385925,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.3011753258622106,
      "lo": -0.32398380461968124,
      "hi": -0.2798799041732311,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x (1+calls_leave/nom)  [per-method rate]",
     "mcc": 0.15233138244207875,
     "precision": 0.19251959686450168,
     "recall": 0.3259517670256332,
     "flagged": 44650,
     "hits": 8596,
     "vs_complexity": {
      "value": -0.20939612896314005,
      "lo": -0.23637079464764624,
      "hi": -0.18424434255539876,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.302582106952173,
      "lo": -0.3425895661102712,
      "hi": -0.26474716575773516,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.2720035058320077,
      "lo": -0.3051469350598696,
      "hi": -0.2393208918004526,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.23525828670543683,
      "lo": -0.252869279421855,
      "hi": -0.2181420533311297,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.35237937378276596,
      "lo": -0.3744966637500921,
      "hi": -0.3309074074240951,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cyc_density_max",
     "mcc": 0.13682335091186337,
     "precision": 0.20339255825930216,
     "recall": 0.23961019262854544,
     "flagged": 31068,
     "hits": 6319,
     "vs_complexity": {
      "value": -0.22490416049335543,
      "lo": -0.26152461664918936,
      "hi": -0.18619402402315216,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.3180901384823884,
      "lo": -0.35560139064262875,
      "hi": -0.27797923671242075,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.2875115373622231,
      "lo": -0.3244359995481907,
      "hi": -0.2488612966492439,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.2380135908883082,
      "lo": -0.2589789204132917,
      "hi": -0.2163872155405811,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.35513467796563725,
      "lo": -0.37742155921582515,
      "hi": -0.33327625365019015,
      "n": 490,
      "n_dropped": 0
     }
    }
   ]
  },
  {
   "population": "wmc47 [all] class, mad_z: 491 repositories, 294933 units in the universe, 31633 positives",
   "set_halves": null,
   "level": "class",
   "oracle": "wmc47",
   "rule": "mad_z",
   "n_repos": 491,
   "n_units": 294933,
   "n_positives": 31633,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "rows": [
    {
     "form": "cc_sum",
     "mcc": 0.71588581113661,
     "precision": 0.7210355987055016,
     "recall": 0.7747605348844561,
     "flagged": 33990,
     "hits": 24508,
     "vs_complexity": {
      "value": 0.08472700168292002,
      "lo": 0.05925590998809205,
      "hi": 0.11355928702355689,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.11505037168035148,
      "lo": 0.07517556908849343,
      "hi": 0.15978658323586492,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.07873938899764721,
      "lo": 0.045520474847564274,
      "hi": 0.1159532958992685,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.07560050456128851,
      "lo": 0.06035945135392122,
      "hi": 0.09079769193154207,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.10006936840000989,
      "lo": 0.07939294884102936,
      "hi": 0.11877769246184458,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum",
     "mcc": 0.6723782386206715,
     "precision": 0.688616138087559,
     "recall": 0.7289539405051687,
     "flagged": 33486,
     "hits": 23059,
     "vs_complexity": {
      "value": 0.041219429166981514,
      "lo": 0.02900532720868021,
      "hi": 0.054714807180273106,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07154279916441297,
      "lo": 0.0359474156028069,
      "hi": 0.11173913725291873,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0352318164817087,
      "lo": 0.007684683512715562,
      "hi": 0.06678626161136803,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.045894414125906995,
      "lo": 0.0355379139205232,
      "hi": 0.056737465710288704,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.07036327796462837,
      "lo": 0.051824397097202164,
      "hi": 0.0884679980285502,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.6371464221389628,
     "precision": 0.5383153026026968,
     "recall": 0.8683020895899851,
     "flagged": 51024,
     "hits": 27467,
     "vs_complexity": {
      "value": 0.005987612685272814,
      "lo": -0.015821416719565495,
      "hi": 0.024941106696534154,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.036310982682704274,
      "lo": 0.02514936161010195,
      "hi": 0.04749763131703788,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.01111611202186344,
      "lo": -0.0249439681416381,
      "hi": 0.0015758287504450662,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.01335275181685793,
      "lo": 7.823677456034439e-05,
      "hi": 0.025325444700109518,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum",
     "mcc": 0.63115880945369,
     "precision": 0.6063004186663944,
     "recall": 0.7507982170518129,
     "flagged": 39172,
     "hits": 23750,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03032336999743146,
      "lo": 0.0035936464117019007,
      "hi": 0.06078556655439782,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.005987612685272814,
      "lo": -0.024868378728836738,
      "hi": 0.015870397021476856,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.024468863838721374,
      "lo": 0.007404699941629133,
      "hi": 0.04186963931848351,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x nom",
     "mcc": 0.6008354394562585,
     "precision": 0.46269669660190343,
     "recall": 0.9267537065722505,
     "flagged": 63359,
     "hits": 29316,
     "vs_complexity": {
      "value": -0.03032336999743146,
      "lo": -0.06071041841915059,
      "hi": -0.0035521484716580787,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.036310982682704274,
      "lo": -0.04745858816779791,
      "hi": -0.025148558915479957,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.024468863838721374,
      "lo": -0.04186010940830123,
      "hi": -0.007246246227709024,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nom",
     "mcc": 0.5737844971323083,
     "precision": 0.6723780050571763,
     "recall": 0.5632093067366358,
     "flagged": 26497,
     "hits": 17816,
     "vs_complexity": {
      "value": -0.05737431232138168,
      "lo": -0.08004475563984659,
      "hi": -0.03488764141504863,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.027050942323950222,
      "lo": -0.058568906687249234,
      "hi": 0.007903134675861678,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.0633619250066545,
      "lo": -0.08834700520651795,
      "hi": -0.034453756760236987,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.04648227773057229,
      "lo": -0.06474060843091388,
      "hi": -0.02866460162433052,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.022013413891850915,
      "lo": -0.04368342352406197,
      "hi": -0.0023700429356245858,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+calls_all)",
     "mcc": 0.5217218910628708,
     "precision": 0.3838517273127577,
     "recall": 0.9093984130496633,
     "flagged": 74943,
     "hits": 28767,
     "vs_complexity": {
      "value": -0.10943691839081915,
      "lo": -0.14236401551384298,
      "hi": -0.07940999753747247,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.07911354839338769,
      "lo": -0.09119685375356801,
      "hi": -0.0649788390168955,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.11542453107609196,
      "lo": -0.1322543319412235,
      "hi": -0.09797432801176886,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.10326477920543702,
      "lo": -0.1208401918881559,
      "hi": -0.08653721272915033,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.07879591536671565,
      "lo": -0.09135216352623139,
      "hi": -0.06819066715602122,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+fan_leave)",
     "mcc": 0.5016384481861184,
     "precision": 0.39649133447559554,
     "recall": 0.826636740113173,
     "flagged": 65951,
     "hits": 26149,
     "vs_complexity": {
      "value": -0.1295203612675716,
      "lo": -0.15508336033483527,
      "hi": -0.10314100987176955,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.09919699127014014,
      "lo": -0.12089371016392991,
      "hi": -0.07550844352559638,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.13550797395284442,
      "lo": -0.15538359407916413,
      "hi": -0.11304371648203582,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.11150580649112568,
      "lo": -0.1282853595953966,
      "hi": -0.09454877522008429,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.0870369426524043,
      "lo": -0.10157791589074186,
      "hi": -0.07350167974519024,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m nloc(m) x (1+calls_leave(m))  [form B]",
     "mcc": 0.49263957021407595,
     "precision": 0.42561352481367026,
     "recall": 0.7401447855088041,
     "flagged": 55010,
     "hits": 23413,
     "vs_complexity": {
      "value": -0.138519239239614,
      "lo": -0.15717292496986113,
      "hi": -0.11722772837882572,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.10819586924218255,
      "lo": -0.13554871781844435,
      "hi": -0.07665004299018241,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.14450685192488683,
      "lo": -0.16686193717960024,
      "hi": -0.11955616309748851,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.10446103825800192,
      "lo": -0.12064905367637528,
      "hi": -0.08984571006900918,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.07999217441928055,
      "lo": -0.0973523397995328,
      "hi": -0.06293437355874165,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "cc_sum x (1+calls_leave)",
     "mcc": 0.4896137763014849,
     "precision": 0.3757387727598164,
     "recall": 0.8461100749217589,
     "flagged": 71233,
     "hits": 26765,
     "vs_complexity": {
      "value": -0.14154503315220507,
      "lo": -0.16892311355835726,
      "hi": -0.11304999032252966,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.11122166315477361,
      "lo": -0.13449667880995414,
      "hi": -0.08638635339298933,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.14753264583747788,
      "lo": -0.16859480007323602,
      "hi": -0.12403498918741568,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.12833403594176168,
      "lo": -0.14420376901325124,
      "hi": -0.11151081855192764,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.10386517210304029,
      "lo": -0.11909199523637506,
      "hi": -0.08964553344506614,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nom x (1+calls_leave)",
     "mcc": 0.4835967009749443,
     "precision": 0.3888871777497151,
     "recall": 0.798280276925995,
     "flagged": 64934,
     "hits": 25252,
     "vs_complexity": {
      "value": -0.14756210847874568,
      "lo": -0.17479978383972378,
      "hi": -0.11983425927879321,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.11723873848131422,
      "lo": -0.14290652722093722,
      "hi": -0.09036291789655743,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.1535497211640185,
      "lo": -0.17624335213016562,
      "hi": -0.12845482474048509,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.13681858424611051,
      "lo": -0.1548822593395773,
      "hi": -0.11961131385507343,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.11234972040738916,
      "lo": -0.12905879896352496,
      "hi": -0.09748603482492033,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+calls_leave)",
     "mcc": 0.46963311414505426,
     "precision": 0.36073190789473686,
     "recall": 0.8320108747194386,
     "flagged": 72960,
     "hits": 26319,
     "vs_complexity": {
      "value": -0.1615256953086357,
      "lo": -0.18790467041189002,
      "hi": -0.13483628971932649,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.13120232531120424,
      "lo": -0.15473120134065332,
      "hi": -0.1060747597384667,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.1675133079939085,
      "lo": -0.1883985767880375,
      "hi": -0.1443838139630525,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.14141847360429766,
      "lo": -0.1586145929050122,
      "hi": -0.12459396988465,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.11694960976557628,
      "lo": -0.13210696056961743,
      "hi": -0.10226664666272714,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive_max",
     "mcc": 0.4597639065650242,
     "precision": 0.4970436387759222,
     "recall": 0.5447791862927955,
     "flagged": 34671,
     "hits": 17233,
     "vs_complexity": {
      "value": -0.17139490288866577,
      "lo": -0.19589046756598566,
      "hi": -0.1461269785794857,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.1410715328912343,
      "lo": -0.1681975073337345,
      "hi": -0.11025488763741664,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.17738251557393858,
      "lo": -0.19912141177054626,
      "hi": -0.1516945636274709,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.16897673370477634,
      "lo": -0.1887420116322065,
      "hi": -0.14976716134603418,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.144507869866055,
      "lo": -0.16596919245157235,
      "hi": -0.12316205336749822,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum x (1+calls_leave)",
     "mcc": 0.45695556248680863,
     "precision": 0.3455414220058068,
     "recall": 0.8389972497075838,
     "flagged": 76807,
     "hits": 26540,
     "vs_complexity": {
      "value": -0.17420324696688133,
      "lo": -0.20044591582774646,
      "hi": -0.14756752980612958,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.14387987696944987,
      "lo": -0.16656295530818682,
      "hi": -0.11955991662452659,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.18019085965215415,
      "lo": -0.20059037948283504,
      "hi": -0.157418864322373,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.1540839425089294,
      "lo": -0.1700484988145393,
      "hi": -0.13798722994514284,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.12961507867020802,
      "lo": -0.1448736516829589,
      "hi": -0.11520349069630367,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x (1+out_flow)  [registered O_flow]",
     "mcc": 0.4514743027438266,
     "precision": 0.3432876783940614,
     "recall": 0.8303670217810515,
     "flagged": 76516,
     "hits": 26267,
     "vs_complexity": {
      "value": -0.17968450670986336,
      "lo": -0.2082967805858335,
      "hi": -0.15236437179135853,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.1493611367124319,
      "lo": -0.1734510406529866,
      "hi": -0.12434084182042626,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.18567211939513617,
      "lo": -0.20805945475840903,
      "hi": -0.16184068685506692,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.16899902920788634,
      "lo": -0.1866570749171167,
      "hi": -0.1522806297893694,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.14453016536916494,
      "lo": -0.16153599302628893,
      "hi": -0.12863125552918492,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "cyc_density_max x (1+calls_leave)",
     "mcc": 0.43384529660077314,
     "precision": 0.3924052998448917,
     "recall": 0.6638004615433251,
     "flagged": 53511,
     "hits": 20998,
     "vs_complexity": {
      "value": -0.19731351285291682,
      "lo": -0.22304849512261654,
      "hi": -0.17194369161777412,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.16699014285548536,
      "lo": -0.1971515990180137,
      "hi": -0.137122637796722,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.20330112553818963,
      "lo": -0.2291599687135164,
      "hi": -0.17684004493081296,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.2085237308971428,
      "lo": -0.22991267665135792,
      "hi": -0.18737666424716531,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.18405486705842145,
      "lo": -0.2055860192667762,
      "hi": -0.1651246428051179,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x (1+calls_leave)",
     "mcc": 0.418779602985659,
     "precision": 0.34036624775583485,
     "recall": 0.7491543641134258,
     "flagged": 69625,
     "hits": 23698,
     "vs_complexity": {
      "value": -0.21237920646803093,
      "lo": -0.23776079326309074,
      "hi": -0.18694698141765037,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.18205583647059947,
      "lo": -0.20779575991525429,
      "hi": -0.15388529267038198,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.21836681915330375,
      "lo": -0.24184620364166143,
      "hi": -0.19310250503999526,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.20774440069408334,
      "lo": -0.22684042790503958,
      "hi": -0.18952656052983663,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.18327553685536196,
      "lo": -0.202731382200029,
      "hi": -0.16547539138963455,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x (1+out_flow)  [registered X*.O_flow]",
     "mcc": 0.40615563088193835,
     "precision": 0.3265628000109718,
     "recall": 0.7527265829987672,
     "flagged": 72914,
     "hits": 23811,
     "vs_complexity": {
      "value": -0.22500317857175162,
      "lo": -0.2517523966598203,
      "hi": -0.19863090196378647,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.19467980857432016,
      "lo": -0.21901114433776864,
      "hi": -0.16787959457354007,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.23099079125702443,
      "lo": -0.2539208594279022,
      "hi": -0.20680965563755893,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.22055409336189144,
      "lo": -0.23985293260942162,
      "hi": -0.20173148169963953,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.19608522952317006,
      "lo": -0.21504736436167934,
      "hi": -0.17910365618366908,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "fan_leave",
     "mcc": 0.4049932130415157,
     "precision": 0.44864803129372127,
     "recall": 0.49672810040147947,
     "flagged": 35023,
     "hits": 15713,
     "vs_complexity": {
      "value": -0.22616559641217426,
      "lo": -0.2543470455360491,
      "hi": -0.20026904909374976,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.1958422264147428,
      "lo": -0.22890110669072583,
      "hi": -0.16121923051186549,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.23215320909744708,
      "lo": -0.2609824864233127,
      "hi": -0.20151525604658388,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.20677264760145647,
      "lo": -0.22856096450515592,
      "hi": -0.1846701381847924,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.18230378376273512,
      "lo": -0.2057397522754991,
      "hi": -0.15960923729461965,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "calls_leave",
     "mcc": 0.3999104027196207,
     "precision": 0.4002284332168772,
     "recall": 0.5649479973445453,
     "flagged": 44652,
     "hits": 17871,
     "vs_complexity": {
      "value": -0.23124840673406927,
      "lo": -0.26031600935164056,
      "hi": -0.20489689671678757,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2009250367366378,
      "lo": -0.23357668081351435,
      "hi": -0.16727129076753422,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.23723601941934208,
      "lo": -0.2659682107286976,
      "hi": -0.20724249106866144,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.22818443917828757,
      "lo": -0.24998076279212522,
      "hi": -0.20676343635403746,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.20371557533956616,
      "lo": -0.22696532889048418,
      "hi": -0.1815447330213261,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.3901317293362423,
     "precision": 0.5219618055555556,
     "recall": 0.38017260455853064,
     "flagged": 23040,
     "hits": 12026,
     "vs_complexity": {
      "value": -0.24102708011744767,
      "lo": -0.2630857068401201,
      "hi": -0.2156273262387562,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2107037101200162,
      "lo": -0.2477870508807496,
      "hi": -0.16960878098327714,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.24701469280272048,
      "lo": -0.27755418765827866,
      "hi": -0.2126544199627488,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.22797724363670888,
      "lo": -0.24876458409879074,
      "hi": -0.20805967496033606,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.2035083797979875,
      "lo": -0.2274413291181249,
      "hi": -0.17907130071486008,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m nloc(m) x (1+calls_leave(m))  [form B]",
     "mcc": 0.3542260288642787,
     "precision": 0.32312705738342185,
     "recall": 0.6175196788164259,
     "flagged": 60453,
     "hits": 19534,
     "vs_complexity": {
      "value": -0.2769327805894113,
      "lo": -0.30154550021132764,
      "hi": -0.2502187069129522,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.24660941059197983,
      "lo": -0.27898366278519376,
      "hi": -0.2102664706426482,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.2829203932746841,
      "lo": -0.31115145701871605,
      "hi": -0.2511662564106253,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.2532472368565842,
      "lo": -0.27348650272794545,
      "hi": -0.23418463197293427,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.22877837301786283,
      "lo": -0.25010515086243273,
      "hi": -0.20878457188256325,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x (1+calls_leave/nom)  [per-method rate]",
     "mcc": 0.3039781287144318,
     "precision": 0.329798894928752,
     "recall": 0.46606392058925805,
     "flagged": 44703,
     "hits": 14743,
     "vs_complexity": {
      "value": -0.32718068073925816,
      "lo": -0.35224903145608055,
      "hi": -0.29898638307036296,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2968573107418267,
      "lo": -0.334084241312473,
      "hi": -0.25527981119177423,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.33316829342453097,
      "lo": -0.3659174287430101,
      "hi": -0.2966455644202066,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.29874911016651784,
      "lo": -0.32051733653454195,
      "hi": -0.27818889254163487,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.2742802463277964,
      "lo": -0.2984657379290277,
      "hi": -0.2512599767428388,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "cyc_density_max",
     "mcc": 0.20805512650906494,
     "precision": 0.2947930402341363,
     "recall": 0.28976069294723866,
     "flagged": 31093,
     "hits": 9166,
     "vs_complexity": {
      "value": -0.423103682944625,
      "lo": -0.45596395329796713,
      "hi": -0.3890457345858921,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.39278031294719357,
      "lo": -0.4369075052623035,
      "hi": -0.3468950886424337,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.42909129562989784,
      "lo": -0.4687284393142739,
      "hi": -0.3881192515196026,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.3627592128726705,
      "lo": -0.38742433830225287,
      "hi": -0.33657586921481547,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.33829034903394906,
      "lo": -0.36283816661727797,
      "hi": -0.3119833746009442,
      "n": 491,
      "n_dropped": 0
     }
    }
   ]
  },
  {
   "population": "pmd_method_NPath200 [all] method, mad_z: 490 repositories, 2782159 units in the universe, 23707 positives",
   "set_halves": null,
   "level": "method",
   "oracle": "pmd_method_NPath200",
   "rule": "mad_z",
   "n_repos": 490,
   "n_units": 2782159,
   "n_positives": 23707,
   "competitors": {
    "complexity": "tokens",
    "size": "nloc",
    "size_max": "nloc"
   },
   "rows": [
    {
     "form": "cc",
     "mcc": 0.358251235233203,
     "precision": 0.13641567031289747,
     "recall": 0.9952756569789514,
     "flagged": 172964,
     "hits": 23595,
     "vs_complexity": {
      "value": 0.1220320993145825,
      "lo": 0.1070802047736307,
      "hi": 0.13527577033555713,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.15581642660339431,
      "lo": 0.13652387932995544,
      "hi": 0.1710256953796279,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.15581642660339431,
      "lo": 0.13652387932995544,
      "hi": 0.1710256953796279,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.08128839674960428,
      "lo": 0.07379109698099523,
      "hi": 0.08915670411588116,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.08331016160233255,
      "lo": 0.07406257399936536,
      "hi": 0.09237272356813196,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "mcc": 0.3502547601163949,
     "precision": 0.13378737425889614,
     "recall": 0.9727928459948538,
     "flagged": 172378,
     "hits": 23062,
     "vs_complexity": {
      "value": 0.11403562419777438,
      "lo": 0.10064138859883451,
      "hi": 0.1255602151209305,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1478199514865862,
      "lo": 0.13083701054758873,
      "hi": 0.1604365923258297,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.1478199514865862,
      "lo": 0.13083701054758873,
      "hi": 0.1604365923258297,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.07245236645683917,
      "lo": 0.0651772114098125,
      "hi": 0.08020171688075398,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.07447413130956744,
      "lo": 0.06561523317035677,
      "hi": 0.08296713579377961,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cc x [internal call >= 1]",
     "mcc": 0.33897966419709785,
     "precision": 0.1376164761040335,
     "recall": 0.888977939005357,
     "flagged": 153143,
     "hits": 21075,
     "vs_complexity": {
      "value": 0.10276052827847734,
      "lo": 0.09024046447416184,
      "hi": 0.1159205915514945,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.13654485556728915,
      "lo": 0.11888815984989898,
      "hi": 0.15212762718499792,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.13654485556728915,
      "lo": 0.11888815984989898,
      "hi": 0.15212762718499792,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.047233271731547434,
      "lo": 0.037972671969144736,
      "hi": 0.05611032530536082,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.049255036584275706,
      "lo": 0.03850610779622113,
      "hi": 0.0589610219806963,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive x [internal call >= 1]",
     "mcc": 0.30732442373989133,
     "precision": 0.12255517562946845,
     "recall": 0.8315265533386763,
     "flagged": 160850,
     "hits": 19713,
     "vs_complexity": {
      "value": 0.07110528782127082,
      "lo": 0.05432182541741323,
      "hi": 0.08747527755030926,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10488961511008263,
      "lo": 0.08758659818157541,
      "hi": 0.12031413756607853,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.10488961511008263,
      "lo": 0.08758659818157541,
      "hi": 0.12031413756607853,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.03546547351288557,
      "lo": 0.026939239093234063,
      "hi": 0.043474734233792195,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.037487238365613844,
      "lo": 0.027816650902496437,
      "hi": 0.04667403640357319,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [any call >= 1]",
     "mcc": 0.2954002534505319,
     "precision": 0.10103193702328996,
     "recall": 0.940355169359261,
     "flagged": 220653,
     "hits": 22293,
     "vs_complexity": {
      "value": 0.05918111753191138,
      "lo": 0.04932712445150825,
      "hi": 0.06912839913051788,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09296544482072319,
      "lo": 0.07869261259680935,
      "hi": 0.10566855989507212,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.09296544482072319,
      "lo": 0.07869261259680935,
      "hi": 0.10566855989507212,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.04043823225172858,
      "lo": 0.034716280862960934,
      "hi": 0.04613649929919266,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.04245999710445685,
      "lo": 0.03535173898665108,
      "hi": 0.04861705793791793,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [internal call >= 1]",
     "mcc": 0.28156675371328005,
     "precision": 0.09923263154376197,
     "recall": 0.8765765385751044,
     "flagged": 209417,
     "hits": 20781,
     "vs_complexity": {
      "value": 0.04534761779465954,
      "lo": 0.033873370226181976,
      "hi": 0.059245372484598546,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07913194508347135,
      "lo": 0.06517094444003341,
      "hi": 0.09293471970441144,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.07913194508347135,
      "lo": 0.06517094444003341,
      "hi": 0.09293471970441144,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.02580947386540018,
      "lo": 0.017679429431368625,
      "hi": 0.03350461075045208,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.027831238718128457,
      "lo": 0.01864372739865355,
      "hi": 0.03680828422379981,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [leaving call >= 1]",
     "mcc": 0.26288350402491684,
     "precision": 0.1058674891308387,
     "recall": 0.721052853587548,
     "flagged": 161466,
     "hits": 17094,
     "vs_complexity": {
      "value": 0.026664368106296327,
      "lo": 0.009317282219441253,
      "hi": 0.04608890219123116,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.06044869539510814,
      "lo": 0.03826691729132686,
      "hi": 0.08112959478215429,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.06044869539510814,
      "lo": 0.03826691729132686,
      "hi": 0.08112959478215429,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.012262169892415858,
      "lo": -0.022032942185543882,
      "hi": -0.002893018525939612,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.010240405039687586,
      "lo": -0.020601728835842003,
      "hi": -0.0007326713851376398,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens x [internal call >= 1]",
     "mcc": 0.24243274844700247,
     "precision": 0.07551956464470404,
     "recall": 0.8827350571561142,
     "flagged": 277107,
     "hits": 20927,
     "vs_complexity": {
      "value": 0.0062136125283819565,
      "lo": -0.010119215732357245,
      "hi": 0.025893528222105777,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03999793981719377,
      "lo": 0.022586926978623384,
      "hi": 0.05682838638731297,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.03999793981719377,
      "lo": 0.022586926978623384,
      "hi": 0.05682838638731297,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.01586674348341337,
      "lo": 0.007620505303378771,
      "hi": 0.023540606579198493,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.017888508336141643,
      "lo": 0.00845412017076422,
      "hi": 0.026614221545112043,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "calls_all",
     "mcc": 0.2383769248379211,
     "precision": 0.09332850807656073,
     "recall": 0.6853250094908677,
     "flagged": 174084,
     "hits": 16247,
     "vs_complexity": {
      "value": 0.0021577889193006017,
      "lo": -0.00902220802870618,
      "hi": 0.01586860321810582,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03594211620811241,
      "lo": 0.022842347445816313,
      "hi": 0.04826266400953941,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.03594211620811241,
      "lo": 0.022842347445816313,
      "hi": 0.04826266400953941,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.012718413297620744,
      "lo": -0.022680355360878746,
      "hi": -0.0032717930374062142,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.010696648444892473,
      "lo": -0.020907367868612702,
      "hi": -0.000647724579325298,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "mcc": 0.2362191359186205,
     "precision": 0.06427846083291476,
     "recall": 0.993250938541359,
     "flagged": 366328,
     "hits": 23547,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03378432728881181,
      "lo": 0.018923415040266428,
      "hi": 0.04523070319126829,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.03378432728881181,
      "lo": 0.018923415040266428,
      "hi": 0.04523070319126829,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.0020217648527282714,
      "lo": -0.0045816444188202686,
      "hi": 0.008141750897352371,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol x [internal call >= 1]",
     "mcc": 0.22330565938451757,
     "precision": 0.0656690218382922,
     "recall": 0.880541612182056,
     "flagged": 317882,
     "hits": 20875,
     "vs_complexity": {
      "value": -0.012913476534102936,
      "lo": -0.031104413593529168,
      "hi": 0.00905685395802408,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.020870850754708875,
      "lo": 0.0015240347905909335,
      "hi": 0.04026583819443397,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.020870850754708875,
      "lo": 0.0015240347905909335,
      "hi": 0.04026583819443397,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.011930946882073913,
      "lo": 0.003391042572714187,
      "hi": 0.020071302194211427,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.013952711734802186,
      "lo": 0.004207161404810931,
      "hi": 0.023021343841433287,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol",
     "mcc": 0.2180276157117324,
     "precision": 0.05592310336245007,
     "recall": 0.9951491120766018,
     "flagged": 421865,
     "hits": 23592,
     "vs_complexity": {
      "value": -0.018191520206888107,
      "lo": -0.02053085393506568,
      "hi": -0.015637290547671684,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.015592807081923704,
      "lo": 0.0008935212687669336,
      "hi": 0.026649575908267414,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.015592807081923704,
      "lo": 0.0008935212687669336,
      "hi": 0.026649575908267414,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.011535083534140816,
      "lo": -0.012840906945544036,
      "hi": -0.01008943977620325,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.009513318681412544,
      "lo": -0.01590815477411385,
      "hi": -0.0036353833770825165,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "mcc": 0.2024348086298087,
     "precision": 0.04991148701809599,
     "recall": 0.9847302484498249,
     "flagged": 467728,
     "hits": 23345,
     "vs_complexity": {
      "value": -0.03378432728881181,
      "lo": -0.04518220212254592,
      "hi": -0.01891176216224999,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.0020217648527282714,
      "lo": -0.008106366712878019,
      "hi": 0.004618662378160634,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x (1+calls_leave)",
     "mcc": 0.18209718173084094,
     "precision": 0.0422976368018611,
     "recall": 0.9786139115029316,
     "flagged": 548494,
     "hits": 23200,
     "vs_complexity": {
      "value": -0.05412195418777957,
      "lo": -0.06148329825469201,
      "hi": -0.046270682673333785,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.02033762689896776,
      "lo": -0.03462641087903512,
      "hi": -0.00886887955906479,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.02033762689896776,
      "lo": -0.03462641087903512,
      "hi": -0.00886887955906479,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.024553841730249396,
      "lo": -0.030521457298357653,
      "hi": -0.018135601034552747,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.022532076877521127,
      "lo": -0.028440106208745066,
      "hi": -0.017392488236165488,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x (1+calls_all)  [weight, not gate]",
     "mcc": 0.1790462018241694,
     "precision": 0.041293860001392166,
     "recall": 0.9759142869194752,
     "flagged": 560277,
     "hits": 23136,
     "vs_complexity": {
      "value": -0.05717293409445112,
      "lo": -0.06516863744228585,
      "hi": -0.048429838938558734,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.02338860680563931,
      "lo": -0.035984934234801536,
      "hi": -0.01311455527731345,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.02338860680563931,
      "lo": -0.035984934234801536,
      "hi": -0.01311455527731345,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.028390143582958487,
      "lo": -0.03421638724188039,
      "hi": -0.021743458106473452,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.026368378730230218,
      "lo": -0.03331760756857144,
      "hi": -0.0197312856204835,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cyc_density x [internal call >= 1]",
     "mcc": 0.03265384125015698,
     "precision": 0.026767077313469487,
     "recall": 0.08276036613658413,
     "flagged": 73299,
     "hits": 1962,
     "vs_complexity": {
      "value": -0.20356529466846351,
      "lo": -0.22387336750493295,
      "hi": -0.1794728384826127,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.1697809673796517,
      "lo": -0.1949267381598956,
      "hi": -0.14559817844319867,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.1697809673796517,
      "lo": -0.1949267381598956,
      "hi": -0.14559817844319867,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.12644114594685285,
      "lo": -0.1386528349329416,
      "hi": -0.11454840253556088,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.1244193810941246,
      "lo": -0.13733175333959433,
      "hi": -0.11247377420055185,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cyc_density",
     "mcc": 0.0021481757983825857,
     "precision": 0.009505915618721631,
     "recall": 0.0431096300670688,
     "flagged": 107512,
     "hits": 1022,
     "vs_complexity": {
      "value": -0.23407096012023793,
      "lo": -0.2633612704593712,
      "hi": -0.20190517009229556,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.20028663283142611,
      "lo": -0.23379955386607632,
      "hi": -0.16807745080368983,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.20028663283142611,
      "lo": -0.23379955386607632,
      "hi": -0.16807745080368983,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.1409623010564295,
      "lo": -0.15391854750793202,
      "hi": -0.12767261585999906,
      "n": 490,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.13894053620370125,
      "lo": -0.15258177082270305,
      "hi": -0.12548287474379455,
      "n": 490,
      "n_dropped": 0
     }
    }
   ]
  },
  {
   "population": "brain_method [all] method, mad_z: 491 repositories, 2992338 units in the universe, 9440 positives",
   "set_halves": null,
   "level": "method",
   "oracle": "brain_method",
   "rule": "mad_z",
   "n_repos": 491,
   "n_units": 2992338,
   "n_positives": 9440,
   "competitors": {
    "complexity": "tokens",
    "size": "nloc",
    "size_max": "nloc"
   },
   "rows": [
    {
     "form": "cognitive",
     "mcc": 0.22040210075933322,
     "precision": 0.05158402693146358,
     "recall": 0.9998940677966102,
     "flagged": 182983,
     "hits": 9439,
     "vs_complexity": {
      "value": 0.07605695295729062,
      "lo": 0.06587526133968674,
      "hi": 0.08396249903425568,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09933511903168304,
      "lo": 0.08461051182439797,
      "hi": 0.11014332162097518,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.09933511903168304,
      "lo": 0.08461051182439797,
      "hi": 0.11014332162097518,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.03767601306839945,
      "lo": 0.03280423293186799,
      "hi": 0.042590376568997494,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.03683189263390655,
      "lo": 0.03132134749662063,
      "hi": 0.042201066592395996,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "cc x [internal call >= 1]",
     "mcc": 0.21955980957859605,
     "precision": 0.05479349932905919,
     "recall": 0.934322033898305,
     "flagged": 160968,
     "hits": 8820,
     "vs_complexity": {
      "value": 0.07521466177655345,
      "lo": 0.06431398383874268,
      "hi": 0.08438385767180576,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09849282785094587,
      "lo": 0.08169073217595782,
      "hi": 0.11275475894090775,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.09849282785094587,
      "lo": 0.08169073217595782,
      "hi": 0.11275475894090775,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.03074334430390759,
      "lo": 0.025282721408728056,
      "hi": 0.03605291367324393,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.029899223869414685,
      "lo": 0.02357489801545173,
      "hi": 0.03588200772173196,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "cc",
     "mcc": 0.21797591580434159,
     "precision": 0.05060409171454653,
     "recall": 0.9983050847457627,
     "flagged": 186230,
     "hits": 9424,
     "vs_complexity": {
      "value": 0.07363076800229898,
      "lo": 0.06172295022404099,
      "hi": 0.08315630915374264,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0969089340766914,
      "lo": 0.08119061257393154,
      "hi": 0.10816067535080982,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0969089340766914,
      "lo": 0.08119061257393154,
      "hi": 0.10816067535080982,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.03808075843901671,
      "lo": 0.03343752872314152,
      "hi": 0.042633261028892144,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.037236638004523814,
      "lo": 0.031556765273003974,
      "hi": 0.04281822202686143,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive x [internal call >= 1]",
     "mcc": 0.21041062450782516,
     "precision": 0.050613364867424786,
     "recall": 0.9340042372881356,
     "flagged": 174203,
     "hits": 8817,
     "vs_complexity": {
      "value": 0.06606547670578256,
      "lo": 0.05004184341242189,
      "hi": 0.08329117991585905,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.08934364278017498,
      "lo": 0.0696907884885825,
      "hi": 0.1075023691222794,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.08934364278017498,
      "lo": 0.0696907884885825,
      "hi": 0.1075023691222794,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.029373923286247078,
      "lo": 0.023778341429140953,
      "hi": 0.03491029966792858,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.028529802851754178,
      "lo": 0.022393555400807306,
      "hi": 0.03459246550728773,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [leaving call >= 1]",
     "mcc": 0.18737791100349635,
     "precision": 0.04554191414569949,
     "recall": 0.8358050847457628,
     "flagged": 173247,
     "hits": 7890,
     "vs_complexity": {
      "value": 0.043032763201453744,
      "lo": 0.023357049467103846,
      "hi": 0.0631954492814095,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.06631092927584617,
      "lo": 0.04194190155320951,
      "hi": 0.0890952926013954,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.06631092927584617,
      "lo": 0.04194190155320951,
      "hi": 0.0890952926013954,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.0035987876261597057,
      "lo": -0.00261593449463876,
      "hi": 0.009830965818639997,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.002754667191666805,
      "lo": -0.004026637890378777,
      "hi": 0.009106776008683478,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [any call >= 1]",
     "mcc": 0.18658997554943285,
     "precision": 0.038578781670081455,
     "recall": 0.9813559322033898,
     "flagged": 240132,
     "hits": 9264,
     "vs_complexity": {
      "value": 0.042244827747390246,
      "lo": 0.032894561050546806,
      "hi": 0.052814786713920314,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.06552299382178267,
      "lo": 0.05198301230971748,
      "hi": 0.0776428839565462,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.06552299382178267,
      "lo": 0.05198301230971748,
      "hi": 0.0776428839565462,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.021517121825385746,
      "lo": 0.018402097538701458,
      "hi": 0.024864901358199427,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.020673001390892846,
      "lo": 0.016851648371488094,
      "hi": 0.024524083878906054,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [internal call >= 1]",
     "mcc": 0.17879365419200496,
     "precision": 0.0374628386987174,
     "recall": 0.9344279661016949,
     "flagged": 235460,
     "hits": 8821,
     "vs_complexity": {
      "value": 0.03444850638996236,
      "lo": 0.02405829837603851,
      "hi": 0.04694446535267177,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.057726672464354783,
      "lo": 0.048079034897135636,
      "hi": 0.06778676238230602,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.057726672464354783,
      "lo": 0.048079034897135636,
      "hi": 0.06778676238230602,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.021166928870923685,
      "lo": 0.01617591338080166,
      "hi": 0.02627795340617744,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.020322808436430785,
      "lo": 0.014733107920820825,
      "hi": 0.02585654705961345,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "calls_all",
     "mcc": 0.16134574972593832,
     "precision": 0.03729523014171576,
     "recall": 0.7758474576271186,
     "flagged": 196379,
     "hits": 7324,
     "vs_complexity": {
      "value": 0.017000601923895714,
      "lo": 0.006592539690505855,
      "hi": 0.02880569039730091,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.04027876799828814,
      "lo": 0.027912452033478474,
      "hi": 0.050997434165720334,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.04027876799828814,
      "lo": 0.027912452033478474,
      "hi": 0.050997434165720334,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.0034537296211598874,
      "lo": -0.0017225541010231244,
      "hi": 0.008691228874504986,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.0026096091866669867,
      "lo": -0.003031830834606916,
      "hi": 0.008318018576566425,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens x [internal call >= 1]",
     "mcc": 0.15326889547474498,
     "precision": 0.028464862523796135,
     "recall": 0.9329449152542373,
     "flagged": 309399,
     "hits": 8807,
     "vs_complexity": {
      "value": 0.008923747672702376,
      "lo": -0.0011443628970064512,
      "hi": 0.02226578391004938,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0322019137470948,
      "lo": 0.02279339076387102,
      "hi": 0.042044533413059915,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0322019137470948,
      "lo": 0.02279339076387102,
      "hi": 0.042044533413059915,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.015151279044024676,
      "lo": 0.010135739055800539,
      "hi": 0.02036548445538192,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.014307158609531776,
      "lo": 0.008796745366270375,
      "hi": 0.01993168555987616,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "mcc": 0.1443451478020426,
     "precision": 0.023960041178937738,
     "recall": 0.9985169491525424,
     "flagged": 393405,
     "hits": 9426,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.023278166074392426,
      "lo": 0.012145200728304217,
      "hi": 0.031962471410256446,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.023278166074392426,
      "lo": 0.012145200728304217,
      "hi": 0.031962471410256446,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.0008441204344929005,
      "lo": -0.004291582851218329,
      "hi": 0.0023639822732878226,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol x [internal call >= 1]",
     "mcc": 0.14080162821566722,
     "precision": 0.024566320690983603,
     "recall": 0.9322033898305084,
     "flagged": 358214,
     "hits": 8800,
     "vs_complexity": {
      "value": -0.0035435195863753877,
      "lo": -0.014864859244611867,
      "hi": 0.011328143524631545,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.019734646488017038,
      "lo": 0.009342956285520052,
      "hi": 0.03107779613615097,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.019734646488017038,
      "lo": 0.009342956285520052,
      "hi": 0.03107779613615097,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.014206012527105606,
      "lo": 0.008907617444789889,
      "hi": 0.019572223897079317,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.01336189209261271,
      "lo": 0.0075976795940757525,
      "hi": 0.019121755698251683,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol",
     "mcc": 0.13280824669262453,
     "precision": 0.020756897139901618,
     "recall": 0.9990466101694915,
     "flagged": 454355,
     "hits": 9431,
     "vs_complexity": {
      "value": -0.011536901109418074,
      "lo": -0.013426974665854241,
      "hi": -0.009479359893779127,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.011741264964974352,
      "lo": 0.0011233594321680695,
      "hi": 0.02007072393451939,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.011741264964974352,
      "lo": 0.0011233594321680695,
      "hi": 0.02007072393451939,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.005539111341826236,
      "lo": -0.006312489293295425,
      "hi": -0.0046981523497973314,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.006383231776319136,
      "lo": -0.009766498388811492,
      "hi": -0.003293043096787456,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "mcc": 0.12106698172765018,
     "precision": 0.01778453367934278,
     "recall": 0.9989406779661016,
     "flagged": 530236,
     "hits": 9430,
     "vs_complexity": {
      "value": -0.023278166074392426,
      "lo": -0.03194413198500215,
      "hi": -0.01211653947325636,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": 0.0008441204344929005,
      "lo": -0.0023563533807680202,
      "hi": 0.004300982131663708,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x (1+calls_leave)",
     "mcc": 0.11181131170003128,
     "precision": 0.015685103073772886,
     "recall": 0.995656779661017,
     "flagged": 599231,
     "hits": 9399,
     "vs_complexity": {
      "value": -0.032533836102011326,
      "lo": -0.03771350241590676,
      "hi": -0.026640717731900895,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0092556700276189,
      "lo": -0.019389431807250515,
      "hi": -0.0017179476258861875,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.0092556700276189,
      "lo": -0.019389431807250515,
      "hi": -0.0017179476258861875,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.008718340629171855,
      "lo": -0.012314080354704349,
      "hi": -0.004400305710308846,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.009562461063664757,
      "lo": -0.012958392488967019,
      "hi": -0.006112822688084888,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x (1+calls_all)  [weight, not gate]",
     "mcc": 0.11050861092253741,
     "precision": 0.015382074576980685,
     "recall": 0.9965042372881356,
     "flagged": 611556,
     "hits": 9407,
     "vs_complexity": {
      "value": -0.03383653687950519,
      "lo": -0.03912953489925425,
      "hi": -0.027473126618642707,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.010558370805112766,
      "lo": -0.019930777471795072,
      "hi": -0.0032843330326702558,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.010558370805112766,
      "lo": -0.019930777471795072,
      "hi": -0.0032843330326702558,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.011609282779801135,
      "lo": -0.014885042019327475,
      "hi": -0.007812936085284938,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.012453403214294037,
      "lo": -0.01622134817366573,
      "hi": -0.008670670584620236,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "cyc_density x [internal call >= 1]",
     "mcc": 0.005455171354036891,
     "precision": 0.005021401648246343,
     "recall": 0.04163135593220339,
     "flagged": 78265,
     "hits": 393,
     "vs_complexity": {
      "value": -0.13888997644800571,
      "lo": -0.15772244830383148,
      "hi": -0.11760269030600508,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.11561181037361329,
      "lo": -0.13753653185257214,
      "hi": -0.09533421067318322,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.11561181037361329,
      "lo": -0.13753653185257214,
      "hi": -0.09533421067318322,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.06907608123615211,
      "lo": -0.07654831349024906,
      "hi": -0.06167027483767477,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.069920201670645,
      "lo": -0.07782283824195198,
      "hi": -0.06213821059656216,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "cyc_density",
     "mcc": -0.00961616469039241,
     "precision": 0.0004665025268886873,
     "recall": 0.0057203389830508475,
     "flagged": 115755,
     "hits": 54,
     "vs_complexity": {
      "value": -0.15396131249243503,
      "lo": -0.17877989292475074,
      "hi": -0.126607975032843,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.1306831464180426,
      "lo": -0.1579466689765429,
      "hi": -0.10470973529945693,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.1306831464180426,
      "lo": -0.1579466689765429,
      "hi": -0.10470973529945693,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_complexity": {
      "value": -0.07672288195243132,
      "lo": -0.0842705605132953,
      "hi": -0.06893127370810356,
      "n": 491,
      "n_dropped": 0
     },
     "macro_vs_size": {
      "value": -0.0775670023869242,
      "lo": -0.08567823137187226,
      "hi": -0.06909738552688673,
      "n": 491,
      "n_dropped": 0
     }
    }
   ]
  }
 ]
}

==> anc/analysis/ranking.20261026T232945Z.json.sha256 <==
4bd479a1814cd1435148ac558d681d98ea7887ec8b616787e777e2d71bc0b1dd  ranking.20261026T232945Z.json


==> anc/analysis/reviewers.20261026T235742Z.json <==
{
 "kind": "exploratory",
 "made_utc": "20261026T235742Z",
 "harness_commit": "0440f9fc51aa229c42ff40b7aa488a5169e2fab0-dirty",
 "note": "EXPLORATORY, POST HOC. How MLCQ's reviewers judge: the leaf exemption and length, review by review.",
 "reviews": {
  "long_method": 3054,
  "blob": 3518,
  "unmapped": {
   "repository not usable": 9,
   "blob review on no measured class": 497,
   "long method review on no measured unit": 303
  }
 },
 "no_call_at_all": {
  "reviews": 300,
  "long": 3
 },
 "by_length_and_leaf": {
  "leaf": {
   "1-10": {
    "reviews": 770,
    "positive": 3,
    "rate": 0.003896103896103896
   },
   "11-25": {
    "reviews": 230,
    "positive": 40,
    "rate": 0.17391304347826086
   },
   "26-50": {
    "reviews": 80,
    "positive": 64,
    "rate": 0.8
   },
   "51-100": {
    "reviews": 17,
    "positive": 16,
    "rate": 0.9411764705882353
   },
   "101+": {
    "reviews": 7,
    "positive": 6,
    "rate": 0.8571428571428571
   }
  },
  "non-leaf": {
   "1-10": {
    "reviews": 823,
    "positive": 8,
    "rate": 0.009720534629404616
   },
   "11-25": {
    "reviews": 571,
    "positive": 139,
    "rate": 0.2434325744308231
   },
   "26-50": {
    "reviews": 365,
    "positive": 298,
    "rate": 0.8164383561643835
   },
   "51-100": {
    "reviews": 151,
    "positive": 142,
    "rate": 0.9403973509933775
   },
   "101+": {
    "reviews": 40,
    "positive": 38,
    "rate": 0.95
   }
  }
 },
 "long_leaf_minus_nonleaf": {
  "value": -0.03278915329275045,
  "lo": -0.14107526881720422,
  "hi": 0.045283586580412205,
  "n": 140,
  "n_dropped": 0
 },
 "flagged_by_cognitive": {
  "leaf": {
   "reviews": 100,
   "median_lines": 39.0,
   "rate": 0.63
  },
  "rest": {
   "reviews": 460,
   "median_lines": 42.5,
   "rate": 0.8326086956521739
  }
 },
 "per_reviewer": {
  "1": {
   "reviews": 253,
   "long_leaf": 8,
   "long_leaf_rate": 0.875,
   "long_nonleaf": 53,
   "long_nonleaf_rate": 0.8867924528301887
  },
  "3": {
   "reviews": 794,
   "long_leaf": 32,
   "long_leaf_rate": 0.9375,
   "long_nonleaf": 177,
   "long_nonleaf_rate": 0.9491525423728814
  },
  "4": {
   "reviews": 377,
   "long_leaf": 14,
   "long_leaf_rate": 0.9285714285714286,
   "long_nonleaf": 78,
   "long_nonleaf_rate": 1.0
  },
  "5": {
   "reviews": 393,
   "long_leaf": 11,
   "long_leaf_rate": 0.5454545454545454,
   "long_nonleaf": 43,
   "long_nonleaf_rate": 0.46511627906976744
  },
  "6": {
   "reviews": 92,
   "long_leaf": 1,
   "long_leaf_rate": 1.0,
   "long_nonleaf": 7,
   "long_nonleaf_rate": 0.5714285714285714
  },
  "7": {
   "reviews": 101,
   "long_leaf": 1,
   "long_leaf_rate": 1.0,
   "long_nonleaf": 11,
   "long_nonleaf_rate": 0.9090909090909091
  },
  "8": {
   "reviews": 2,
   "long_leaf": 0,
   "long_leaf_rate": null,
   "long_nonleaf": 0,
   "long_nonleaf_rate": null
  },
  "9": {
   "reviews": 2,
   "long_leaf": 0,
   "long_leaf_rate": null,
   "long_nonleaf": 0,
   "long_nonleaf_rate": null
  },
  "10": {
   "reviews": 70,
   "long_leaf": 1,
   "long_leaf_rate": 1.0,
   "long_nonleaf": 6,
   "long_nonleaf_rate": 1.0
  },
  "11": {
   "reviews": 59,
   "long_leaf": 1,
   "long_leaf_rate": 1.0,
   "long_nonleaf": 8,
   "long_nonleaf_rate": 0.75
  },
  "12": {
   "reviews": 49,
   "long_leaf": 0,
   "long_leaf_rate": null,
   "long_nonleaf": 2,
   "long_nonleaf_rate": 1.0
  },
  "13": {
   "reviews": 129,
   "long_leaf": 8,
   "long_leaf_rate": 1.0,
   "long_nonleaf": 38,
   "long_nonleaf_rate": 0.9736842105263158
  },
  "14": {
   "reviews": 10,
   "long_leaf": 0,
   "long_leaf_rate": null,
   "long_nonleaf": 0,
   "long_nonleaf_rate": null
  },
  "15": {
   "reviews": 57,
   "long_leaf": 2,
   "long_leaf_rate": 0.0,
   "long_nonleaf": 16,
   "long_nonleaf_rate": 0.0
  },
  "16": {
   "reviews": 67,
   "long_leaf": 2,
   "long_leaf_rate": 1.0,
   "long_nonleaf": 11,
   "long_nonleaf_rate": 1.0
  },
  "17": {
   "reviews": 46,
   "long_leaf": 0,
   "long_leaf_rate": null,
   "long_nonleaf": 0,
   "long_nonleaf_rate": null
  },
  "18": {
   "reviews": 1,
   "long_leaf": 0,
   "long_leaf_rate": null,
   "long_nonleaf": 0,
   "long_nonleaf_rate": null
  },
  "20": {
   "reviews": 428,
   "long_leaf": 14,
   "long_leaf_rate": 0.5714285714285714,
   "long_nonleaf": 73,
   "long_nonleaf_rate": 0.8356164383561644
  },
  "21": {
   "reviews": 44,
   "long_leaf": 3,
   "long_leaf_rate": 0.6666666666666666,
   "long_nonleaf": 22,
   "long_nonleaf_rate": 0.7727272727272727
  },
  "22": {
   "reviews": 7,
   "long_leaf": 0,
   "long_leaf_rate": null,
   "long_nonleaf": 1,
   "long_nonleaf_rate": 1.0
  },
  "23": {
   "reviews": 22,
   "long_leaf": 0,
   "long_leaf_rate": null,
   "long_nonleaf": 1,
   "long_nonleaf_rate": 1.0
  },
  "25": {
   "reviews": 28,
   "long_leaf": 2,
   "long_leaf_rate": 1.0,
   "long_nonleaf": 2,
   "long_nonleaf_rate": 1.0
  },
  "28": {
   "reviews": 8,
   "long_leaf": 1,
   "long_leaf_rate": 1.0,
   "long_nonleaf": 2,
   "long_nonleaf_rate": 1.0
  },
  "30": {
   "reviews": 9,
   "long_leaf": 2,
   "long_leaf_rate": 1.0,
   "long_nonleaf": 4,
   "long_nonleaf_rate": 1.0
  },
  "31": {
   "reviews": 5,
   "long_leaf": 0,
   "long_leaf_rate": null,
   "long_nonleaf": 1,
   "long_nonleaf_rate": 1.0
  },
  "34": {
   "reviews": 1,
   "long_leaf": 1,
   "long_leaf_rate": 1.0,
   "long_nonleaf": 0,
   "long_nonleaf_rate": null
  }
 },
 "per_reviewer_leaf_lower": [
  4,
  6
 ],
 "disagreement": {
  "long leaf": [
   32,
   7,
   0.21875
  ],
  "long non-leaf": [
   173,
   34,
   0.19653179190751446
  ],
  "short leaf": [
   75,
   23,
   0.30666666666666664
  ],
  "short non-leaf": [
   147,
   52,
   0.35374149659863946
  ]
 },
 "severity": {
  "long leaf": {
   "none": 0.17307692307692307,
   "minor": 0.36538461538461536,
   "major": 0.38461538461538464,
   "critical": 0.07692307692307693
  },
  "long non-leaf": {
   "none": 0.14028776978417265,
   "minor": 0.36151079136690645,
   "major": 0.381294964028777,
   "critical": 0.11690647482014388
  }
 },
 "reviewer_cutoffs": {
  "1": {
   "non_leaf_reviews": 157,
   "positives": 58,
   "median_len_positive": 41.0,
   "median_len_negative": 9.0,
   "best_cutoff": 24.0,
   "best_mcc": 0.8229830902410753
  },
  "3": {
   "non_leaf_reviews": 517,
   "positives": 223,
   "median_len_positive": 36.0,
   "median_len_negative": 8.0,
   "best_cutoff": 19.0,
   "best_mcc": 0.8202374363523555
  },
  "4": {
   "non_leaf_reviews": 251,
   "positives": 105,
   "median_len_positive": 35.0,
   "median_len_negative": 8.0,
   "best_cutoff": 20.0,
   "best_mcc": 0.8609551086120436
  },
  "5": {
   "non_leaf_reviews": 240,
   "positives": 22,
   "median_len_positive": 41.0,
   "median_len_negative": 10.0,
   "best_cutoff": 34.0,
   "best_mcc": 0.7551642793561782
  },
  "7": {
   "non_leaf_reviews": 64,
   "positives": 13,
   "median_len_positive": 38.0,
   "median_len_negative": 8.0,
   "best_cutoff": 20.0,
   "best_mcc": 0.9125128703542167
  },
  "11": {
   "non_leaf_reviews": 29,
   "positives": 10,
   "median_len_positive": 30.5,
   "median_len_negative": 7.0,
   "best_cutoff": 17.0,
   "best_mcc": 0.7161883108473828
  },
  "13": {
   "non_leaf_reviews": 95,
   "positives": 48,
   "median_len_positive": 36.0,
   "median_len_negative": 7.0,
   "best_cutoff": 23.0,
   "best_mcc": 0.857532987676494
  },
  "16": {
   "non_leaf_reviews": 41,
   "positives": 19,
   "median_len_positive": 34.0,
   "median_len_negative": 7.0,
   "best_cutoff": 20.0,
   "best_mcc": 0.9056353783927013
  },
  "20": {
   "non_leaf_reviews": 281,
   "positives": 81,
   "median_len_positive": 35.0,
   "median_len_negative": 8.0,
   "best_cutoff": 28.0,
   "best_mcc": 0.7408786057202815
  },
  "21": {
   "non_leaf_reviews": 34,
   "positives": 17,
   "median_len_positive": 44.0,
   "median_len_negative": 15.0,
   "best_cutoff": 26.0,
   "best_mcc": 0.7385489458759965
  }
 },
 "blob": {
  "1-100": {
   "reviews": 2113,
   "rate": 0.1329862754377662,
   "samples_2plus": 376,
   "not_unanimous": 143
  },
  "101-250": {
   "reviews": 663,
   "rate": 0.3861236802413273,
   "samples_2plus": 149,
   "not_unanimous": 92
  },
  "251-500": {
   "reviews": 380,
   "rate": 0.48947368421052634,
   "samples_2plus": 87,
   "not_unanimous": 38
  },
  "501-1000": {
   "reviews": 246,
   "rate": 0.43089430894308944,
   "samples_2plus": 61,
   "not_unanimous": 29
  },
  "1001+": {
   "reviews": 116,
   "rate": 0.39655172413793105,
   "samples_2plus": 24,
   "not_unanimous": 10
  },
  "large_by_calls": {
   "low": {
    "reviews": 121,
    "rate": 0.39669421487603307,
    "median_lines": 910.0
   },
   "mid": {
    "reviews": 120,
    "rate": 0.35833333333333334,
    "median_lines": 681.0
   },
   "high": {
    "reviews": 121,
    "rate": 0.5041322314049587,
    "median_lines": 986.0
   }
  }
 }
}

==> anc/analysis/reviewers.20261026T235742Z.json.sha256 <==
321ac1632447302b5b235fc3eb30c4310c326f5a3cd8be3b4c202680ed478b9b  reviewers.20261026T235742Z.json


==> anc/analysis/split.20261028T143738Z.json <==
{
 "kind": "exploratory",
 "made_utc": "20261028T143738Z",
 "harness_commit": "4faa796cb3b281320125641ad28aaab52972e571",
 "note": "EXPLORATORY, POST HOC. Split cost against length: what does it cost to bring a long method under the cap?",
 "params": {
  "default": {
   "trigger": 26,
   "target": 25,
   "min_piece": 5,
   "min_saving": 3,
   "max_inputs": 3,
   "max_outputs": 1,
   "output_weight": 1,
   "multi_output_weight": 3,
   "piece_cost": 1,
   "trailing_return": true,
   "structural_only": false,
   "lock_on_any_field": false,
   "side_fraction": 0.3333333333333333
  },
  "structural": {
   "trigger": 26,
   "target": 25,
   "min_piece": 5,
   "min_saving": 3,
   "max_inputs": 3,
   "max_outputs": 1,
   "output_weight": 1,
   "multi_output_weight": 3,
   "piece_cost": 1,
   "trailing_return": true,
   "structural_only": true,
   "lock_on_any_field": false,
   "side_fraction": 0.3333333333333333
  },
  "no input limit": {
   "trigger": 26,
   "target": 25,
   "min_piece": 5,
   "min_saving": 3,
   "max_inputs": -1,
   "max_outputs": 1,
   "output_weight": 1,
   "multi_output_weight": 3,
   "piece_cost": 1,
   "trailing_return": true,
   "structural_only": false,
   "lock_on_any_field": false,
   "side_fraction": 0.3333333333333333
  },
  "records": {
   "trigger": 26,
   "target": 25,
   "min_piece": 5,
   "min_saving": 3,
   "max_inputs": 3,
   "max_outputs": -1,
   "output_weight": 1,
   "multi_output_weight": 3,
   "piece_cost": 1,
   "trailing_return": true,
   "structural_only": false,
   "lock_on_any_field": false,
   "side_fraction": 0.3333333333333333
  }
 },
 "infeasible_width": 50.0,
 "coverage": {
  "mlcq": {
   "records": 515,
   "no_facts": 0,
   "units": 4262238,
   "units_without_facts": 26970,
   "long_units": 272194,
   "long_without_facts": 1654,
   "calls_misaligned": 0
  },
  "fontana": {
   "records": 73,
   "no_facts": 0,
   "units": 376803,
   "units_without_facts": 2646,
   "long_units": 29584,
   "long_without_facts": 200,
   "calls_misaligned": 0
  },
  "seed3": {
   "records": 492,
   "no_facts": 0,
   "units": 2992338,
   "units_without_facts": 50656,
   "long_units": 193943,
   "long_without_facts": 4610,
   "calls_misaligned": 0
  }
 },
 "populations": [
  {
   "population": "human_blob [confirm] class: 208 repositories, 934 units in the universe, 98 positives",
   "set_halves": [
    "confirm"
   ],
   "level": "class",
   "oracle": "human_blob",
   "n_repos": 208,
   "n_units": 934,
   "n_positives": 98,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "outlier": [
    {
     "form": "hvol_sum",
     "mcc": 0.2539290922807859,
     "precision": 0.24766355140186916,
     "recall": 0.5408163265306123,
     "flagged": 214,
     "hits": 53,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03732184462413987,
      "lo": -0.014829617696255931,
      "hi": 0.09513062328703961,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.01756478842631351,
      "lo": -0.03045749710620546,
      "hi": 0.06950505707752269,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.2363643038544724,
     "precision": 0.21851851851851853,
     "recall": 0.6020408163265306,
     "flagged": 270,
     "hits": 59,
     "vs_complexity": {
      "value": -0.01756478842631351,
      "lo": -0.06860000788942311,
      "hi": 0.03067716379948332,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.01975705619782636,
      "lo": -0.015370740075430156,
      "hi": 0.053877794764884995,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum",
     "mcc": 0.23204408147209693,
     "precision": 0.23902439024390243,
     "recall": 0.5,
     "flagged": 205,
     "hits": 49,
     "vs_complexity": {
      "value": -0.021885010808688987,
      "lo": -0.06815951044139665,
      "hi": 0.014788902526891912,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.015436833815450884,
      "lo": -0.030150704578333798,
      "hi": 0.05941089099461988,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.004320222382375477,
      "lo": -0.04497459249260169,
      "hi": 0.03599589692974278,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split interface",
     "mcc": 0.22826869700856064,
     "precision": 0.2845528455284553,
     "recall": 0.35714285714285715,
     "flagged": 123,
     "hits": 35,
     "vs_complexity": {
      "value": -0.025660395272225273,
      "lo": -0.10137693094824585,
      "hi": 0.04955192144394871,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.011661449351914599,
      "lo": -0.08083454089407713,
      "hi": 0.09948499904760505,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.008095606845911762,
      "lo": -0.09895998503323508,
      "hi": 0.07882286447277506,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split infeasible",
     "mcc": 0.22651456973630033,
     "precision": 0.2920353982300885,
     "recall": 0.336734693877551,
     "flagged": 113,
     "hits": 33,
     "vs_complexity": {
      "value": -0.027414522544485592,
      "lo": -0.10272938420408867,
      "hi": 0.045573877811492414,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.00990732207965428,
      "lo": -0.07975329399190209,
      "hi": 0.0958186090850224,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.009849734118172082,
      "lo": -0.09786926068009033,
      "hi": 0.07308296431326586,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m long methods",
     "mcc": 0.22257897645094754,
     "precision": 0.28695652173913044,
     "recall": 0.336734693877551,
     "flagged": 115,
     "hits": 33,
     "vs_complexity": {
      "value": -0.031350115829838376,
      "lo": -0.10746760369857586,
      "hi": 0.04302596348112525,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.005971728794301495,
      "lo": -0.06996493083590638,
      "hi": 0.08386210627673457,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.013785327403524866,
      "lo": -0.08929704933859806,
      "hi": 0.06198758941828586,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x nom",
     "mcc": 0.21660724765664605,
     "precision": 0.196875,
     "recall": 0.6428571428571429,
     "flagged": 320,
     "hits": 63,
     "vs_complexity": {
      "value": -0.03732184462413987,
      "lo": -0.09494391107316211,
      "hi": 0.01488440905349539,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.01975705619782636,
      "lo": -0.05365736980205629,
      "hi": 0.015439667804846152,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m split width",
     "mcc": 0.21658680363036706,
     "precision": 0.2585034013605442,
     "recall": 0.3877551020408163,
     "flagged": 147,
     "hits": 38,
     "vs_complexity": {
      "value": -0.03734228865041886,
      "lo": -0.10555247268424922,
      "hi": 0.03075731057668546,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -2.0444026278987337e-05,
      "lo": -0.0820308463460935,
      "hi": 0.07966675176867677,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.01977750022410535,
      "lo": -0.09619214934711431,
      "hi": 0.06082194698632881,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split locked pieces",
     "mcc": 0.1988922105129404,
     "precision": 0.2761904761904762,
     "recall": 0.29591836734693877,
     "flagged": 105,
     "hits": 29,
     "vs_complexity": {
      "value": -0.05503688176784552,
      "lo": -0.1431912547192181,
      "hi": 0.03295080482170398,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.017715037143705648,
      "lo": -0.10297669623506073,
      "hi": 0.06993060758852357,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.03747209334153201,
      "lo": -0.11939158821154622,
      "hi": 0.04712009693965724,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.1870608119758273,
     "precision": 0.2564102564102564,
     "recall": 0.30612244897959184,
     "flagged": 117,
     "hits": 30,
     "vs_complexity": {
      "value": -0.06686828030495862,
      "lo": -0.13442397799064074,
      "hi": -0.0005338069728392791,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.029546435680818744,
      "lo": -0.10925818293508355,
      "hi": 0.04945466036092419,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.049303491878645106,
      "lo": -0.12748130512592035,
      "hi": 0.026017016076305827,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split cost",
     "mcc": 0.1854959550408212,
     "precision": 0.25892857142857145,
     "recall": 0.29591836734693877,
     "flagged": 112,
     "hits": 29,
     "vs_complexity": {
      "value": -0.06843313723996472,
      "lo": -0.13976440344802732,
      "hi": -0.0003470064242106774,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.031111292615824848,
      "lo": -0.10871237547197948,
      "hi": 0.04334902083686121,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.05086834881365121,
      "lo": -0.12706978879553077,
      "hi": 0.023079146086392666,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "locked share",
     "mcc": 0.17117682734032316,
     "precision": 0.25,
     "recall": 0.2755102040816326,
     "flagged": 108,
     "hits": 27,
     "vs_complexity": {
      "value": -0.08275226494046276,
      "lo": -0.1747341197882979,
      "hi": 0.007586938381212716,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.045430420316322884,
      "lo": -0.12390219459544274,
      "hi": 0.03997736019421125,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.06518747651414925,
      "lo": -0.15095667064195337,
      "hi": 0.023912701932576136,
      "n": 208,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc_max": [
     {
      "rule": ">=10",
      "mcc": 0.22767443717130456,
      "precision": 0.15434083601286175,
      "recall": 0.9795918367346939,
      "flagged": 622,
      "hits": 96
     },
     {
      "rule": ">=15",
      "mcc": 0.23984283180024715,
      "precision": 0.1744421906693712,
      "recall": 0.8775510204081632,
      "flagged": 493,
      "hits": 86
     },
     {
      "rule": ">=20",
      "mcc": 0.27523696936989117,
      "precision": 0.20048899755501223,
      "recall": 0.8367346938775511,
      "flagged": 409,
      "hits": 82
     },
     {
      "rule": ">=26",
      "mcc": 0.25597514976177893,
      "precision": 0.2123076923076923,
      "recall": 0.7040816326530612,
      "flagged": 325,
      "hits": 69
     },
     {
      "rule": ">=30",
      "mcc": 0.2672257643169378,
      "precision": 0.23104693140794225,
      "recall": 0.6530612244897959,
      "flagged": 277,
      "hits": 64
     },
     {
      "rule": ">=40",
      "mcc": 0.2675078402359914,
      "precision": 0.2571428571428571,
      "recall": 0.5510204081632653,
      "flagged": 210,
      "hits": 54
     },
     {
      "rule": ">=50",
      "mcc": 0.24007993886853063,
      "precision": 0.2692307692307692,
      "recall": 0.42857142857142855,
      "flagged": 156,
      "hits": 42
     },
     {
      "rule": ">=75",
      "mcc": 0.1823425146557315,
      "precision": 0.2875,
      "recall": 0.23469387755102042,
      "flagged": 80,
      "hits": 23
     },
     {
      "rule": ">=100",
      "mcc": 0.14492940020935735,
      "precision": 0.2978723404255319,
      "recall": 0.14285714285714285,
      "flagged": 47,
      "hits": 14
     }
    ],
    "count_m long methods": [
     {
      "rule": ">=1",
      "mcc": 0.2569297883364916,
      "precision": 0.21296296296296297,
      "recall": 0.7040816326530612,
      "flagged": 324,
      "hits": 69
     },
     {
      "rule": ">=2",
      "mcc": 0.2637870420916916,
      "precision": 0.26595744680851063,
      "recall": 0.5102040816326531,
      "flagged": 188,
      "hits": 50
     },
     {
      "rule": ">=3",
      "mcc": 0.22273400204644758,
      "precision": 0.2777777777777778,
      "recall": 0.35714285714285715,
      "flagged": 126,
      "hits": 35
     },
     {
      "rule": ">=4",
      "mcc": 0.16255904529905998,
      "precision": 0.25842696629213485,
      "recall": 0.23469387755102042,
      "flagged": 89,
      "hits": 23
     },
     {
      "rule": ">=6",
      "mcc": 0.1509873298796726,
      "precision": 0.2727272727272727,
      "recall": 0.1836734693877551,
      "flagged": 66,
      "hits": 18
     }
    ],
    "count_m split infeasible": [
     {
      "rule": ">=1",
      "mcc": 0.2330793118343302,
      "precision": 0.24864864864864866,
      "recall": 0.46938775510204084,
      "flagged": 185,
      "hits": 46
     },
     {
      "rule": ">=2",
      "mcc": 0.16463824472933197,
      "precision": 0.26136363636363635,
      "recall": 0.23469387755102042,
      "flagged": 88,
      "hits": 23
     },
     {
      "rule": ">=3",
      "mcc": 0.14836776912987165,
      "precision": 0.29411764705882354,
      "recall": 0.15306122448979592,
      "flagged": 51,
      "hits": 15
     },
     {
      "rule": ">=4",
      "mcc": 0.11293277773722706,
      "precision": 0.2777777777777778,
      "recall": 0.10204081632653061,
      "flagged": 36,
      "hits": 10
     },
     {
      "rule": ">=6",
      "mcc": 0.03576917476324953,
      "precision": 0.17391304347826086,
      "recall": 0.04081632653061224,
      "flagged": 23,
      "hits": 4
     }
    ],
    "sum_m split cost": [
     {
      "rule": ">=2",
      "mcc": 0.23038314365207724,
      "precision": 0.22267206477732793,
      "recall": 0.5612244897959183,
      "flagged": 247,
      "hits": 55
     },
     {
      "rule": ">=3",
      "mcc": 0.18979639992271716,
      "precision": 0.21226415094339623,
      "recall": 0.45918367346938777,
      "flagged": 212,
      "hits": 45
     },
     {
      "rule": ">=4",
      "mcc": 0.19993637591224872,
      "precision": 0.23163841807909605,
      "recall": 0.41836734693877553,
      "flagged": 177,
      "hits": 41
     },
     {
      "rule": ">=6",
      "mcc": 0.221460732789108,
      "precision": 0.2638888888888889,
      "recall": 0.3877551020408163,
      "flagged": 144,
      "hits": 38
     },
     {
      "rule": ">=8",
      "mcc": 0.20264266600744887,
      "precision": 0.26666666666666666,
      "recall": 0.32653061224489793,
      "flagged": 120,
      "hits": 32
     },
     {
      "rule": ">=10",
      "mcc": 0.14669964222978507,
      "precision": 0.24175824175824176,
      "recall": 0.22448979591836735,
      "flagged": 91,
      "hits": 22
     },
     {
      "rule": ">=15",
      "mcc": 0.12372086311485932,
      "precision": 0.24242424242424243,
      "recall": 0.16326530612244897,
      "flagged": 66,
      "hits": 16
     },
     {
      "rule": ">=20",
      "mcc": 0.11761421911493598,
      "precision": 0.2549019607843137,
      "recall": 0.1326530612244898,
      "flagged": 51,
      "hits": 13
     }
    ],
    "sum_m split interface": [
     {
      "rule": ">=2",
      "mcc": 0.2207621316439606,
      "precision": 0.20701754385964913,
      "recall": 0.6020408163265306,
      "flagged": 285,
      "hits": 59
     },
     {
      "rule": ">=3",
      "mcc": 0.21931024482956488,
      "precision": 0.2140077821011673,
      "recall": 0.5612244897959183,
      "flagged": 257,
      "hits": 55
     },
     {
      "rule": ">=4",
      "mcc": 0.22471247777159414,
      "precision": 0.22268907563025211,
      "recall": 0.5408163265306123,
      "flagged": 238,
      "hits": 53
     },
     {
      "rule": ">=6",
      "mcc": 0.22650592218971988,
      "precision": 0.23148148148148148,
      "recall": 0.5102040816326531,
      "flagged": 216,
      "hits": 50
     },
     {
      "rule": ">=8",
      "mcc": 0.23139224808452402,
      "precision": 0.24120603015075376,
      "recall": 0.4897959183673469,
      "flagged": 199,
      "hits": 48
     },
     {
      "rule": ">=10",
      "mcc": 0.23404519604137425,
      "precision": 0.2436548223350254,
      "recall": 0.4897959183673469,
      "flagged": 197,
      "hits": 48
     },
     {
      "rule": ">=15",
      "mcc": 0.2394404667779435,
      "precision": 0.24870466321243523,
      "recall": 0.4897959183673469,
      "flagged": 193,
      "hits": 48
     },
     {
      "rule": ">=20",
      "mcc": 0.2362642166405131,
      "precision": 0.24867724867724866,
      "recall": 0.47959183673469385,
      "flagged": 189,
      "hits": 47
     }
    ],
    "max_m split width": [
     {
      "rule": ">=1",
      "mcc": 0.2409256791987603,
      "precision": 0.20967741935483872,
      "recall": 0.6632653061224489,
      "flagged": 310,
      "hits": 65
     },
     {
      "rule": ">=2",
      "mcc": 0.20807564771486123,
      "precision": 0.20363636363636364,
      "recall": 0.5714285714285714,
      "flagged": 275,
      "hits": 56
     },
     {
      "rule": ">=3",
      "mcc": 0.2156186737461779,
      "precision": 0.2222222222222222,
      "recall": 0.5102040816326531,
      "flagged": 225,
      "hits": 50
     },
     {
      "rule": ">=4",
      "mcc": 0.2439624428595876,
      "precision": 0.25,
      "recall": 0.5,
      "flagged": 196,
      "hits": 49
     },
     {
      "rule": ">=5",
      "mcc": 0.2330793118343302,
      "precision": 0.24864864864864866,
      "recall": 0.46938775510204084,
      "flagged": 185,
      "hits": 46
     },
     {
      "rule": ">=6",
      "mcc": 0.2330793118343302,
      "precision": 0.24864864864864866,
      "recall": 0.46938775510204084,
      "flagged": 185,
      "hits": 46
     },
     {
      "rule": ">=8",
      "mcc": 0.2330793118343302,
      "precision": 0.24864864864864866,
      "recall": 0.46938775510204084,
      "flagged": 185,
      "hits": 46
     }
    ],
    "locked share": [
     {
      "rule": ">=0.5",
      "mcc": 0.13721809585903388,
      "precision": 0.22916666666666666,
      "recall": 0.22448979591836735,
      "flagged": 96,
      "hits": 22
     },
     {
      "rule": ">=0.75",
      "mcc": 0.06694289604935934,
      "precision": 0.21212121212121213,
      "recall": 0.07142857142857142,
      "flagged": 33,
      "hits": 7
     },
     {
      "rule": ">=0.9",
      "mcc": 0.0423380395029418,
      "precision": 0.19047619047619047,
      "recall": 0.04081632653061224,
      "flagged": 21,
      "hits": 4
     },
     {
      "rule": ">=1.0",
      "mcc": 0.0458921800904579,
      "precision": 0.2,
      "recall": 0.04081632653061224,
      "flagged": 20,
      "hits": 4
     }
    ],
    "count_m split locked pieces": [
     {
      "rule": ">=1",
      "mcc": 0.26532642201800055,
      "precision": 0.26424870466321243,
      "recall": 0.5204081632653061,
      "flagged": 193,
      "hits": 51
     },
     {
      "rule": ">=2",
      "mcc": 0.24771769290184875,
      "precision": 0.2857142857142857,
      "recall": 0.40816326530612246,
      "flagged": 140,
      "hits": 40
     },
     {
      "rule": ">=3",
      "mcc": 0.1960257781056434,
      "precision": 0.28888888888888886,
      "recall": 0.2653061224489796,
      "flagged": 90,
      "hits": 26
     },
     {
      "rule": ">=4",
      "mcc": 0.13976757494266706,
      "precision": 0.26153846153846155,
      "recall": 0.17346938775510204,
      "flagged": 65,
      "hits": 17
     },
     {
      "rule": ">=6",
      "mcc": 0.1289478110953621,
      "precision": 0.2765957446808511,
      "recall": 0.1326530612244898,
      "flagged": 47,
      "hits": 13
     }
    ]
   },
   "within_long": [],
   "keys": [
    "Esri__arcgis-runtime-samples-android@22b9a4c99c82",
    "Esri__geoportal-server-harvester@b8c69260e3d6",
    "Esri__spatial-framework-for-hadoop@00959d6b4465",
    "Microsoft__EmbeddedSocial-Android-SDK@a507d791f19e",
    "Microsoft__azure-tools-for-java@d121e8ac9cc3",
    "Microsoft__pai@43269e7e5c95",
    "SAP__cloud-espm-v2@a5254f2e6fea",
    "SAP__iot-starterkit@f0d9ce06a1a9",
    "SAP__olingo-jpa-processor-v4@e61b432b876e",
    "Shopify__mobile-buy-sdk-android@913062d4d1e1",
    "Tencent__RapidView@f813c627f859",
    "alibaba__cobar@bc36a14d4a3f",
    "alibaba__jvm-sandbox@5ff3554ce2fc",
    "apache__accumulo@f896c98c2356",
    "apache__activemq-apollo@8e4b134b2a5d",
    "apache__airavata@391843a00eef",
    "apache__ambari@2bc4779a1e6a",
    "apache__ant-ivyde@d7f55c647562",
    "apache__apex-core@d17f464fcaf1",
    "apache__asterixdb@223d13a06c4a",
    "apache__atlas@af1719a3472d",
    "apache__attic-polygene-java@031beef87030",
    "apache__avro@1119b6eb5b92",
    "cspeckmim__axis1-java@7043f1ab0397",
    "apache__bahir-flink@45b6beb522ad",
    "apache__beam@a956ff77a844",
    "apache__bigtop@2cfcee08fc39",
    "apache__brooklyn-library@89795c5d67d5",
    "apache__brooklyn-server@880eb1da00f6",
    "apache__calcite-avatica@9cf1a92c58f2",
    "apache__camel@8a85a70643c4",
    "apache__chemistry-opencmis@ef8513d708e5",
    "apache__chukwa@65f697285911",
    "apache__clerezza@ab278b609cfe",
    "apache__cocoon@5d942db1ab41",
    "apache__commons-collections@bb0781551c7f",
    "apache__commons-compress@1881a202fbec",
    "apache__commons-digester@1a39dff24947",
    "apache__commons-functor@205fef6742c4",
    "apache__commons-imaging@fa7c16f43406",
    "apache__commons-jcs@ad897014842f",
    "apache__commons-jelly@48c008cc2328",
    "apache__commons-math@f3719d89ab6a",
    "apache__commons-net@fb7aae4c64f7",
    "apache__commons-proxy@838024d7d819",
    "apache__creadur-rat@271cb2fdf3d3",
    "peistation__ctakes@79be3ba28338",
    "apache__cxf-fediz@553ae6e3adeb",
    "apache__datafu@3e52d11f7595",
    "apache__derby@bd246fc89d4f",
    "apache__directory-fortress-commander@73aadbad04fc",
    "apache__directory-kerby@19fa650424f6",
    "apache__falcon@470e5e9f5de9",
    "apache__felix@a132994b2507",
    "apache__fineract-cn-portfolio@f0eaa1850586",
    "apache__freemarker@02fa5edb3cde",
    "apache__giraph@d3bf4a2cf534",
    "apache__groovy@00ee0547c006",
    "apache__hadoop@128dd91e1008",
    "apache__hadoop-common@42a61a4fbc88",
    "apache__hadoop-hdfs@b2d2a3262c58",
    "apache__hbase@44f8abd5c65c",
    "apache__hive@2fa22bf36089",
    "apache__ignite@7a7c407ea414",
    "apache__incubator-ambari@bf7473463121",
    "apache__incubator-atlas@e0d2cdc27c32",
    "apache__incubator-hivemall@37293f64789f",
    "apache__incubator-netbeans-html4j@7b354fd0de6a",
    "apache__incubator-pinot@d58f8bce4b59",
    "apache__incubator-plc4x@4fbfabf5a331",
    "apache__incubator-shardingsphere@c5cf1d15b02f",
    "apache__incubator-skywalking@32c4bced8a7e",
    "apache__incubator-taverna-engine@98536c6b702a",
    "apache__james-mime4j@68b2028c677b",
    "apache__james-project@fa24a096a585",
    "apache__jclouds@c2670079fabe",
    "apache__jmeter@0facf1525a7d",
    "apache__joshua@e9cb9ebb4957",
    "apache__jspwiki@820684992fa0",
    "apache__juneau@1bd3d8be0ed8",
    "apache__knox@8a504c7c7f8e",
    "apache__kylin@6ee0212af9d5",
    "apache__lens@f64a0f598421",
    "apache__log4j@7be00eed8815",
    "apache__logging-log4j-audit@e354306724ca",
    "apache__lucene-solr@bca22d58e2d1",
    "apache__manifoldcf@542db79eb866",
    "apache__maven-checkstyle-plugin@eee0ba18a70e",
    "apache__maven-plugins@a007e769ed58",
    "apache__maven-scm@6f876b4dc333",
    "apache__maven-surefire@e57f76c7e858",
    "apache__mina@daf2a33fed5f",
    "apache__myfaces-tobago@cdd92ed3b0a5",
    "apache__ode@b2ddc6436891",
    "apache__ofbiz@7ba7f3c2e16d",
    "apache__ofbiz-framework@b1304439219b",
    "apache__oodt@9f2a500b9d06",
    "apache__oozie@491e73ee9f94",
    "apache__openjpa@8c0b843f6e6e",
    "apache__pdfbox@443b7dd95c57",
    "apache__pivot@568543f33966",
    "eclipse__xsemantics@63c2c5078380",
    "eclipse__xtext-eclipse@0c7546b6aaf3",
    "eclipse__xtext-web@ff7aa71dbdf9",
    "eclipse__xtext-xtend@20500a324127",
    "RomanGlova__DLab@34483ee52cf8",
    "epam__NGB@340504529fc5",
    "epam__Wilma@af271176f784",
    "facebook__facebook-android-sdk@81ca34a2a0f7",
    "facebook__facebook-java-business-sdk@561f1a75e122",
    "facebook__litho@19503b819b97",
    "google__agera@04045ccbf41a",
    "google__binnavi@8e0aef41402d",
    "google__blockly-android@fb0a186576ad",
    "google__closure-compiler@0393c80ca01b",
    "google__closure-stylesheets@970d51e6fb45",
    "google__closure-templates@2258bec5ed4b",
    "google__copybara@76e3e6b1313d",
    "google__error-prone-javac@a53d069bbdb2",
    "google__gdata-java-client@c6202a55f5f2",
    "google__google-java-format@df76e0c7fe82",
    "google__j2cl@f233ebf547cc",
    "google__physical-web@12604319e99b",
    "apache__portals-pluto@4db5ddd26fb2",
    "apache__qpid-broker-j@4c4400b98a5a",
    "apache__qpid-jms@59f62b111687",
    "apache__reef@abc122a37d14",
    "apache__rocketmq@971fa8ed8b20",
    "apache__rocketmq-externals@dba6eb0c997d",
    "apache__santuario-java@fa12dc57a16f",
    "apache__sis@002121abc9b9",
    "apache__stanbol@2fcf471b467f",
    "apache__storm@dc56e32f3dcd",
    "apache__struts@e82c5a207f62",
    "apache__systemml@7fba4b29d653",
    "apache__tajo@fb3261950839",
    "apache__tapestry-5@542950fc0266",
    "apache__tez@d5675c332497",
    "apache__tika@4131c6e30f2e",
    "apache__tomcat@a9c1a0661198",
    "chagge__uima-ruta@08efb111a775",
    "apache__uima-uimafit@c98df465869d",
    "apache__unomi@1745c5221401",
    "apache__vxquery@5d1175d2cb04",
    "apache__xml-graphics-commons@dabbb28ff2d8",
    "apache__zookeeper@07c3aaf3d723",
    "awsdocs__amazon-s3-developer-guide@038ef11c4369",
    "awsdocs__aws-doc-sdk-examples@0f9bfb8105a9",
    "baidu__Jprotobuf-rpc-socket@4422e24c725e",
    "eclipse__birt@f89264810347",
    "hiendang__bpmn2-modeler@fce8426d7822",
    "eclipse__buildship@3111a7a9fe3e",
    "eclipse__ceylon@d3994d6cd120",
    "eclipse__cft@36e7a593b3a7",
    "eclipse__dawnsci@1131d5c65e9e",
    "eclipse__ditto@7fec826b94f3",
    "eclipse-dltk__dltk.core@ff5ee79db0c2",
    "eclipse__eclipse.jdt.ls@f8a427e0b6a9",
    "eclipse-platform__eclipse.platform.swt@bf870e8ff7e5",
    "eclipse-egit__egit@45c1839348e5",
    "eclipse-egit__egit-github@e9a4057a0cb7",
    "eclipse__elk@9a87764f00d8",
    "eclipse__gef@8f2649b90ab1",
    "eclipse__hawkbit@51be28147f6f",
    "eclipse__ice@3f6e0265f5b4",
    "eclipse__january@4f8e374b5b9a",
    "eclipse__jnosql-diana-driver@a0bfd26d956f",
    "eclipse__leshan@eb75fc8b7d55",
    "eclipse__microprofile-opentracing@00dffbff44d9",
    "eclipse__n4js@f715912fce03",
    "eclipse__orion.server@24624b85e0d5",
    "eclipse__paho.mqtt.java@5af7b53499e7",
    "eclipse__reddeer@59e55d29fc60",
    "eclipse__texlipse@1bc72f856d41",
    "eclipse__triquetrum@e4c5834ce3d6",
    "nsandonato__webtools.sourceediting@fe6d03fa6ca3",
    "google__sagetv@a35e3a450b4c",
    "linkedin__cruise-control@d35af1b6d5a8",
    "oracle__oci-java-sdk@76e9cecd7b30",
    "oracle__weblogic-kubernetes-operator@1fb059d7e32b",
    "rabbitmq__rabbitmq-jms-client@2aa68092e85a",
    "bsura__Argus@121b59a268da",
    "spring-projects__grails-ide@cb5162c5a7fc",
    "spring-projects__spring-batch-admin@9e3ad8bff99b",
    "spring-projects__spring-boot@2225b362991f",
    "spring-projects__spring-data-book@3a9d2e35184d",
    "spring-projects__spring-data-dev-tools@a25ff3ae2802",
    "spring-projects__spring-data-keyvalue@115731519c51",
    "spring-projects__spring-data-neo4j@bf5704c5f710",
    "spring-projects__spring-data-redis@2eb7067e8c7e",
    "spring-projects__spring-data-solr@6db215cf2833",
    "spring-projects__spring-framework@3a0f309e2c9f",
    "spring-projects__spring-framework-issues@ada8e4009945",
    "spring-projects__spring-hadoop@cda92b8ab6b5",
    "spring-projects__spring-hateoas@0e02d4f04117",
    "spring-projects__spring-ide@915fe9bffd50",
    "spring-projects__spring-insight-plugins@106140e88c18",
    "spring-projects__spring-ldap@6a9bde34811b",
    "spring-projects__spring-loaded@d6555bf5b0b6",
    "spring-projects__spring-restdocs@957f352e763a",
    "spring-projects__spring-security-oauth@bbae0027eceb",
    "spring-projects__spring-security-oauth2-boot@1912610445fb",
    "spring-projects__spring-session@a5a3bc5d0b57",
    "spring-projects__spring-social-github@7939988245be",
    "spring-projects__spring-social-linkedin@33a06e40ea1b",
    "spring-projects__spring-xd@ec106725c51d",
    "uber__uReplicator@97868ace4916",
    "vmware__admiral@e02d0e77f65d"
   ]
  },
  {
   "population": "human_method_long_method [confirm] method: 202 repositories, 1033 units in the universe, 125 positives",
   "set_halves": [
    "confirm"
   ],
   "level": "method",
   "oracle": "human_method_long_method",
   "n_repos": 202,
   "n_units": 1033,
   "n_positives": 125,
   "competitors": {
    "size_calls": "nloc x [internal call >= 1]",
    "size": "nloc",
    "complexity": "tokens"
   },
   "outlier": [
    {
     "form": "nloc x [split width >= 1]",
     "mcc": 0.7338784747920177,
     "precision": 0.8108108108108109,
     "recall": 0.72,
     "flagged": 111,
     "hits": 90,
     "vs_size_calls": {
      "value": 0.03646136500211905,
      "lo": -0.030186590779360256,
      "hi": 0.10558195790058289,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.2138054409652579,
      "lo": 0.14599805813664546,
      "hi": 0.28905645836171506,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.10833805454439116,
      "lo": 0.039669784159667154,
      "hi": 0.18891629790072717,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [split width >= 2]",
     "mcc": 0.7176739865590301,
     "precision": 0.8695652173913043,
     "recall": 0.64,
     "flagged": 92,
     "hits": 80,
     "vs_size_calls": {
      "value": 0.02025687676913146,
      "lo": -0.05426276828593568,
      "hi": 0.09670234199574801,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1976009527322703,
      "lo": 0.12193846627946303,
      "hi": 0.27586430729006095,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.09213356631140357,
      "lo": 0.01462134311536245,
      "hi": 0.17541133322226454,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [internal call >= 1]",
     "mcc": 0.6974171097898987,
     "precision": 0.697841726618705,
     "recall": 0.776,
     "flagged": 139,
     "hits": 97,
     "vs_size_calls": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.17734407596313884,
      "lo": 0.10852588318566636,
      "hi": 0.25034587794806795,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.07187668954227211,
      "lo": 0.009190940081418297,
      "hi": 0.14216883031617467,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [structural]",
     "mcc": 0.6510339270013272,
     "precision": 0.8255813953488372,
     "recall": 0.568,
     "flagged": 86,
     "hits": 71,
     "vs_size_calls": {
      "value": -0.04638318278857145,
      "lo": -0.12852047639480912,
      "hi": 0.040676568976230176,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.13096089317456738,
      "lo": 0.051080654589028995,
      "hi": 0.21100287992536154,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.025493506753700657,
      "lo": -0.05006031779722531,
      "hi": 0.10829603014474443,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [structural]",
     "mcc": 0.645012315339584,
     "precision": 0.8235294117647058,
     "recall": 0.56,
     "flagged": 85,
     "hits": 70,
     "vs_size_calls": {
      "value": -0.05240479445031465,
      "lo": -0.13824624413192066,
      "hi": 0.03404721799610977,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.12493928151282419,
      "lo": 0.044460156576399235,
      "hi": 0.2056544129920974,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.01947189509195746,
      "lo": -0.055310199973396146,
      "hi": 0.10272719504615158,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost [records]",
     "mcc": 0.6312969701711556,
     "precision": 0.9090909090909091,
     "recall": 0.48,
     "flagged": 66,
     "hits": 60,
     "vs_size_calls": {
      "value": -0.06612013961874308,
      "lo": -0.15246702795803468,
      "hi": 0.02025520898486477,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.11122393634439576,
      "lo": 0.019398133510947768,
      "hi": 0.20329298854499078,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.005756549923529031,
      "lo": -0.09055587660287778,
      "hi": 0.10316610022055495,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "mcc": 0.6255404202476266,
     "precision": 0.4801587301587302,
     "recall": 0.968,
     "flagged": 252,
     "hits": 121,
     "vs_size_calls": {
      "value": -0.07187668954227211,
      "lo": -0.1407729399138843,
      "hi": -0.008999039162407518,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10546738642086673,
      "lo": 0.04837261966125672,
      "hi": 0.16153638366251755,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost",
     "mcc": 0.6250612169274393,
     "precision": 0.9076923076923077,
     "recall": 0.472,
     "flagged": 65,
     "hits": 59,
     "vs_size_calls": {
      "value": -0.07235589286245936,
      "lo": -0.16015728471037394,
      "hi": 0.013265111027386367,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10498818310067948,
      "lo": 0.007975821669598537,
      "hi": 0.19659108726474583,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.0004792033201872492,
      "lo": -0.09593417996490661,
      "hi": 0.09692451325262319,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [split width >= 3]",
     "mcc": 0.6140646983350487,
     "precision": 0.8695652173913043,
     "recall": 0.48,
     "flagged": 69,
     "hits": 60,
     "vs_size_calls": {
      "value": -0.08335241145484995,
      "lo": -0.16966725903182378,
      "hi": 0.004361641794993543,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09399166450828889,
      "lo": 0.007869011177460083,
      "hi": 0.178838984974319,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.011475721912577841,
      "lo": -0.09821387979895968,
      "hi": 0.08062651463330972,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "cc",
     "mcc": 0.6117266251420403,
     "precision": 0.6902654867256637,
     "recall": 0.624,
     "flagged": 113,
     "hits": 78,
     "vs_size_calls": {
      "value": -0.08569048464785833,
      "lo": -0.18378093867064216,
      "hi": -0.002418255285778881,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0916535913152805,
      "lo": -0.003181403830991747,
      "hi": 0.18116461979639653,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.013813795105586224,
      "lo": -0.10871406711103904,
      "hi": 0.07520030082369344,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split interface",
     "mcc": 0.6060619208553223,
     "precision": 0.9032258064516129,
     "recall": 0.448,
     "flagged": 62,
     "hits": 56,
     "vs_size_calls": {
      "value": -0.09135518893457639,
      "lo": -0.18112638680440463,
      "hi": -0.0022163034316358132,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.08598888702856244,
      "lo": -0.008931417622843218,
      "hi": 0.1771773692383311,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.019478499392304283,
      "lo": -0.11337454083325871,
      "hi": 0.07658704808706718,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "mcc": 0.6032513515414941,
     "precision": 0.6909090909090909,
     "recall": 0.608,
     "flagged": 110,
     "hits": 76,
     "vs_size_calls": {
      "value": -0.09416575824840456,
      "lo": -0.19328213658027005,
      "hi": 0.0029168779420613022,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.08317831771473427,
      "lo": -0.011450433811559746,
      "hi": 0.17071302635467878,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.022289068706132453,
      "lo": -0.12512501697446576,
      "hi": 0.07116381998768262,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [no input limit]",
     "mcc": 0.5865926820319624,
     "precision": 0.8983050847457628,
     "recall": 0.424,
     "flagged": 59,
     "hits": 53,
     "vs_size_calls": {
      "value": -0.11082442775793633,
      "lo": -0.20605120862834414,
      "hi": -0.01789440934421105,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.06651964820520251,
      "lo": -0.028014457080272614,
      "hi": 0.16078277590727075,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.03894773821566422,
      "lo": -0.14038680809286874,
      "hi": 0.06235624485382851,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width",
     "mcc": 0.5733296245714887,
     "precision": 0.8947368421052632,
     "recall": 0.408,
     "flagged": 57,
     "hits": 51,
     "vs_size_calls": {
      "value": -0.12408748521840995,
      "lo": -0.21464889960821842,
      "hi": -0.031849442906578096,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05325659074472888,
      "lo": -0.03975040598923574,
      "hi": 0.14335287586621354,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.052210795676137844,
      "lo": -0.14742318306597008,
      "hi": 0.042020471835528705,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [records]",
     "mcc": 0.5733296245714887,
     "precision": 0.8947368421052632,
     "recall": 0.408,
     "flagged": 57,
     "hits": 51,
     "vs_size_calls": {
      "value": -0.12408748521840995,
      "lo": -0.2125332689020103,
      "hi": -0.03278010769686368,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05325659074472888,
      "lo": -0.03759509909720227,
      "hi": 0.14589426847847375,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.052210795676137844,
      "lo": -0.15198270169769745,
      "hi": 0.04611266782410672,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible",
     "mcc": 0.5666073933564412,
     "precision": 0.8928571428571429,
     "recall": 0.4,
     "flagged": 56,
     "hits": 50,
     "vs_size_calls": {
      "value": -0.1308097164334575,
      "lo": -0.22248836310756664,
      "hi": -0.03910955549104045,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.046534359529681324,
      "lo": -0.04765598607393362,
      "hi": 0.13563149943106195,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.0589330268911854,
      "lo": -0.15347987780527417,
      "hi": 0.03615899581865323,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [records]",
     "mcc": 0.5390640557532466,
     "precision": 0.8846153846153846,
     "recall": 0.368,
     "flagged": 52,
     "hits": 46,
     "vs_size_calls": {
      "value": -0.15835305403665212,
      "lo": -0.2499846190884129,
      "hi": -0.07043755161903997,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.018991021926486717,
      "lo": -0.07595532336740418,
      "hi": 0.11076455234104321,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.08647636449438001,
      "lo": -0.18577037051949513,
      "hi": 0.007008066012375913,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "mcc": 0.5200730338267598,
     "precision": 0.3674698795180723,
     "recall": 0.976,
     "flagged": 332,
     "hits": 122,
     "vs_size_calls": {
      "value": -0.17734407596313884,
      "lo": -0.2503084665056212,
      "hi": -0.10852050815898351,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.10546738642086673,
      "lo": -0.1613584536117666,
      "hi": -0.04826859409851092,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [no input limit]",
     "mcc": 0.5172176359178071,
     "precision": 0.8936170212765957,
     "recall": 0.336,
     "flagged": 47,
     "hits": 42,
     "vs_size_calls": {
      "value": -0.18019947387209156,
      "lo": -0.2774026483840265,
      "hi": -0.0929954563399894,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.002855397908952728,
      "lo": -0.09974773959894101,
      "hi": 0.08632468535886051,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.10832278432981945,
      "lo": -0.20501266835390913,
      "hi": -0.012663103084260774,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split pieces",
     "mcc": 0.506965910502045,
     "precision": 0.7162162162162162,
     "recall": 0.424,
     "flagged": 74,
     "hits": 53,
     "vs_size_calls": {
      "value": -0.1904511992878537,
      "lo": -0.3046415042493544,
      "hi": -0.07914035558855237,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.013107123324714864,
      "lo": -0.11324469488691885,
      "hi": 0.08683615504765252,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.11857450974558159,
      "lo": -0.21716778845877582,
      "hi": -0.013888078098978851,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked pieces",
     "mcc": 0.3654820097392124,
     "precision": 0.7073170731707317,
     "recall": 0.232,
     "flagged": 41,
     "hits": 29,
     "vs_size_calls": {
      "value": -0.33193510005068627,
      "lo": -0.44016013140333804,
      "hi": -0.2188987329882761,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.15459102408754744,
      "lo": -0.2541343258036879,
      "hi": -0.04790684547765328,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.26005841050841416,
      "lo": -0.3577815957107617,
      "hi": -0.15105816697815272,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked share",
     "mcc": 0.3654820097392124,
     "precision": 0.7073170731707317,
     "recall": 0.232,
     "flagged": 41,
     "hits": 29,
     "vs_size_calls": {
      "value": -0.33193510005068627,
      "lo": -0.44016013140333804,
      "hi": -0.2188987329882761,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.15459102408754744,
      "lo": -0.2541343258036879,
      "hi": -0.04790684547765328,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.26005841050841416,
      "lo": -0.3577815957107617,
      "hi": -0.15105816697815272,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split remainder locked",
     "mcc": 0.321917319036176,
     "precision": 0.75,
     "recall": 0.168,
     "flagged": 28,
     "hits": 21,
     "vs_size_calls": {
      "value": -0.3754997907537227,
      "lo": -0.4935872475449407,
      "hi": -0.25705732179190394,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.19815571479058386,
      "lo": -0.3079652623323985,
      "hi": -0.09006772456094525,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.3036231012114506,
      "lo": -0.41539220480783956,
      "hi": -0.18617901329194525,
      "n": 202,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc": [
     {
      "rule": ">=10",
      "mcc": 0.42815622720630314,
      "precision": 0.28440366972477066,
      "recall": 0.992,
      "flagged": 436,
      "hits": 124
     },
     {
      "rule": ">=15",
      "mcc": 0.6412007065032483,
      "precision": 0.48627450980392156,
      "recall": 0.992,
      "flagged": 255,
      "hits": 124
     },
     {
      "rule": ">=20",
      "mcc": 0.760749701368567,
      "precision": 0.6611111111111111,
      "recall": 0.952,
      "flagged": 180,
      "hits": 119
     },
     {
      "rule": ">=26",
      "mcc": 0.7773586911578169,
      "precision": 0.7862595419847328,
      "recall": 0.824,
      "flagged": 131,
      "hits": 103
     },
     {
      "rule": ">=30",
      "mcc": 0.7780593970864783,
      "precision": 0.883495145631068,
      "recall": 0.728,
      "flagged": 103,
      "hits": 91
     },
     {
      "rule": ">=40",
      "mcc": 0.64363069268292,
      "precision": 0.9117647058823529,
      "recall": 0.496,
      "flagged": 68,
      "hits": 62
     },
     {
      "rule": ">=50",
      "mcc": 0.49516826130442954,
      "precision": 0.9473684210526315,
      "recall": 0.288,
      "flagged": 38,
      "hits": 36
     },
     {
      "rule": ">=75",
      "mcc": 0.3486306169667463,
      "precision": 1.0,
      "recall": 0.136,
      "flagged": 17,
      "hits": 17
     },
     {
      "rule": ">=100",
      "mcc": 0.23810635049561668,
      "precision": 1.0,
      "recall": 0.064,
      "flagged": 8,
      "hits": 8
     }
    ],
    "split width": [
     {
      "rule": ">=1",
      "mcc": 0.7571813095865219,
      "precision": 0.811965811965812,
      "recall": 0.76,
      "flagged": 117,
      "hits": 95
     },
     {
      "rule": ">=2",
      "mcc": 0.7241943303463075,
      "precision": 0.8631578947368421,
      "recall": 0.656,
      "flagged": 95,
      "hits": 82
     },
     {
      "rule": ">=3",
      "mcc": 0.6266084031094484,
      "precision": 0.8732394366197183,
      "recall": 0.496,
      "flagged": 71,
      "hits": 62
     },
     {
      "rule": ">=4",
      "mcc": 0.5799907305447976,
      "precision": 0.896551724137931,
      "recall": 0.416,
      "flagged": 58,
      "hits": 52
     },
     {
      "rule": ">=5",
      "mcc": 0.5666073933564412,
      "precision": 0.8928571428571429,
      "recall": 0.4,
      "flagged": 56,
      "hits": 50
     },
     {
      "rule": ">=6",
      "mcc": 0.5666073933564412,
      "precision": 0.8928571428571429,
      "recall": 0.4,
      "flagged": 56,
      "hits": 50
     },
     {
      "rule": ">=8",
      "mcc": 0.5666073933564412,
      "precision": 0.8928571428571429,
      "recall": 0.4,
      "flagged": 56,
      "hits": 50
     }
    ],
    "split cost": [
     {
      "rule": ">=2",
      "mcc": 0.7640481870095258,
      "precision": 0.8083333333333333,
      "recall": 0.776,
      "flagged": 120,
      "hits": 97
     },
     {
      "rule": ">=3",
      "mcc": 0.7408775514227309,
      "precision": 0.8673469387755102,
      "recall": 0.68,
      "flagged": 98,
      "hits": 85
     },
     {
      "rule": ">=4",
      "mcc": 0.6816148368920703,
      "precision": 0.8780487804878049,
      "recall": 0.576,
      "flagged": 82,
      "hits": 72
     },
     {
      "rule": ">=6",
      "mcc": 0.6312969701711556,
      "precision": 0.9090909090909091,
      "recall": 0.48,
      "flagged": 66,
      "hits": 60
     },
     {
      "rule": ">=8",
      "mcc": 0.6187777464973838,
      "precision": 0.90625,
      "recall": 0.464,
      "flagged": 64,
      "hits": 58
     },
     {
      "rule": ">=10",
      "mcc": 0.5996265330515778,
      "precision": 0.9016393442622951,
      "recall": 0.44,
      "flagged": 61,
      "hits": 55
     },
     {
      "rule": ">=15",
      "mcc": 0.5733296245714887,
      "precision": 0.8947368421052632,
      "recall": 0.408,
      "flagged": 57,
      "hits": 51
     },
     {
      "rule": ">=20",
      "mcc": 0.5733296245714887,
      "precision": 0.8947368421052632,
      "recall": 0.408,
      "flagged": 57,
      "hits": 51
     }
    ],
    "split interface": [
     {
      "rule": ">=2",
      "mcc": 0.7353441406159038,
      "precision": 0.865979381443299,
      "recall": 0.672,
      "flagged": 97,
      "hits": 84
     },
     {
      "rule": ">=3",
      "mcc": 0.6638911105993169,
      "precision": 0.8734177215189873,
      "recall": 0.552,
      "flagged": 79,
      "hits": 69
     },
     {
      "rule": ">=4",
      "mcc": 0.6312969701711556,
      "precision": 0.9090909090909091,
      "recall": 0.48,
      "flagged": 66,
      "hits": 60
     },
     {
      "rule": ">=6",
      "mcc": 0.6124451417581611,
      "precision": 0.9047619047619048,
      "recall": 0.456,
      "flagged": 63,
      "hits": 57
     },
     {
      "rule": ">=8",
      "mcc": 0.5931373542321818,
      "precision": 0.9,
      "recall": 0.432,
      "flagged": 60,
      "hits": 54
     },
     {
      "rule": ">=10",
      "mcc": 0.5733296245714887,
      "precision": 0.8947368421052632,
      "recall": 0.408,
      "flagged": 57,
      "hits": 51
     },
     {
      "rule": ">=15",
      "mcc": 0.5733296245714887,
      "precision": 0.8947368421052632,
      "recall": 0.408,
      "flagged": 57,
      "hits": 51
     },
     {
      "rule": ">=20",
      "mcc": 0.5733296245714887,
      "precision": 0.8947368421052632,
      "recall": 0.408,
      "flagged": 57,
      "hits": 51
     }
    ],
    "split pieces": [
     {
      "rule": ">=1",
      "mcc": 0.506965910502045,
      "precision": 0.7162162162162162,
      "recall": 0.424,
      "flagged": 74,
      "hits": 53
     },
     {
      "rule": ">=2",
      "mcc": 0.3564599459250216,
      "precision": 0.9090909090909091,
      "recall": 0.16,
      "flagged": 22,
      "hits": 20
     },
     {
      "rule": ">=3",
      "mcc": 0.23810635049561668,
      "precision": 1.0,
      "recall": 0.064,
      "flagged": 8,
      "hits": 8
     },
     {
      "rule": ">=4",
      "mcc": 0.14545542806440073,
      "precision": 1.0,
      "recall": 0.024,
      "flagged": 3,
      "hits": 3
     },
     {
      "rule": ">=6",
      "mcc": 0.08389731634517568,
      "precision": 1.0,
      "recall": 0.008,
      "flagged": 1,
      "hits": 1
     }
    ],
    "split infeasible": [
     {
      "rule": ">=1",
      "mcc": 0.5666073933564412,
      "precision": 0.8928571428571429,
      "recall": 0.4,
      "flagged": 56,
      "hits": 50
     }
    ],
    "split locked pieces": [
     {
      "rule": ">=1",
      "mcc": 0.3654820097392124,
      "precision": 0.7073170731707317,
      "recall": 0.232,
      "flagged": 41,
      "hits": 29
     },
     {
      "rule": ">=2",
      "mcc": 0.30265983984644834,
      "precision": 0.8421052631578947,
      "recall": 0.128,
      "flagged": 19,
      "hits": 16
     },
     {
      "rule": ">=3",
      "mcc": 0.18643860083001562,
      "precision": 0.8571428571428571,
      "recall": 0.048,
      "flagged": 7,
      "hits": 6
     },
     {
      "rule": ">=4",
      "mcc": 0.08389731634517568,
      "precision": 1.0,
      "recall": 0.008,
      "flagged": 1,
      "hits": 1
     },
     {
      "rule": ">=6",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     }
    ],
    "split locked share": [
     {
      "rule": ">=0.5",
      "mcc": 0.3179274987735108,
      "precision": 0.6666666666666666,
      "recall": 0.192,
      "flagged": 36,
      "hits": 24
     },
     {
      "rule": ">=0.75",
      "mcc": 0.30196886167694986,
      "precision": 0.8823529411764706,
      "recall": 0.12,
      "flagged": 17,
      "hits": 15
     },
     {
      "rule": ">=0.9",
      "mcc": 0.2899808699138405,
      "precision": 0.875,
      "recall": 0.112,
      "flagged": 16,
      "hits": 14
     },
     {
      "rule": ">=1.0",
      "mcc": 0.2899808699138405,
      "precision": 0.875,
      "recall": 0.112,
      "flagged": 16,
      "hits": 14
     }
    ],
    "split remainder locked": [
     {
      "rule": ">=1",
      "mcc": 0.321917319036176,
      "precision": 0.75,
      "recall": 0.168,
      "flagged": 28,
      "hits": 21
     }
    ],
    "split width [structural]": [
     {
      "rule": ">=1",
      "mcc": 0.7777921173241864,
      "precision": 0.8015873015873016,
      "recall": 0.808,
      "flagged": 126,
      "hits": 101
     },
     {
      "rule": ">=2",
      "mcc": 0.7517595771840688,
      "precision": 0.8103448275862069,
      "recall": 0.752,
      "flagged": 116,
      "hits": 94
     },
     {
      "rule": ">=3",
      "mcc": 0.724209827456588,
      "precision": 0.8269230769230769,
      "recall": 0.688,
      "flagged": 104,
      "hits": 86
     },
     {
      "rule": ">=4",
      "mcc": 0.6629661969709774,
      "precision": 0.8295454545454546,
      "recall": 0.584,
      "flagged": 88,
      "hits": 73
     },
     {
      "rule": ">=5",
      "mcc": 0.645012315339584,
      "precision": 0.8235294117647058,
      "recall": 0.56,
      "flagged": 85,
      "hits": 70
     },
     {
      "rule": ">=6",
      "mcc": 0.645012315339584,
      "precision": 0.8235294117647058,
      "recall": 0.56,
      "flagged": 85,
      "hits": 70
     },
     {
      "rule": ">=8",
      "mcc": 0.645012315339584,
      "precision": 0.8235294117647058,
      "recall": 0.56,
      "flagged": 85,
      "hits": 70
     }
    ],
    "split infeasible [structural]": [
     {
      "rule": ">=1",
      "mcc": 0.645012315339584,
      "precision": 0.8235294117647058,
      "recall": 0.56,
      "flagged": 85,
      "hits": 70
     }
    ],
    "split width [no input limit]": [
     {
      "rule": ">=1",
      "mcc": 0.7571813095865219,
      "precision": 0.811965811965812,
      "recall": 0.76,
      "flagged": 117,
      "hits": 95
     },
     {
      "rule": ">=2",
      "mcc": 0.7241943303463075,
      "precision": 0.8631578947368421,
      "recall": 0.656,
      "flagged": 95,
      "hits": 82
     },
     {
      "rule": ">=3",
      "mcc": 0.6266084031094484,
      "precision": 0.8732394366197183,
      "recall": 0.496,
      "flagged": 71,
      "hits": 62
     },
     {
      "rule": ">=4",
      "mcc": 0.5799907305447976,
      "precision": 0.896551724137931,
      "recall": 0.416,
      "flagged": 58,
      "hits": 52
     },
     {
      "rule": ">=5",
      "mcc": 0.5666073933564412,
      "precision": 0.8928571428571429,
      "recall": 0.4,
      "flagged": 56,
      "hits": 50
     },
     {
      "rule": ">=6",
      "mcc": 0.5460526594349162,
      "precision": 0.8867924528301887,
      "recall": 0.376,
      "flagged": 53,
      "hits": 47
     },
     {
      "rule": ">=8",
      "mcc": 0.5460526594349162,
      "precision": 0.8867924528301887,
      "recall": 0.376,
      "flagged": 53,
      "hits": 47
     }
    ],
    "split infeasible [no input limit]": [
     {
      "rule": ">=1",
      "mcc": 0.5172176359178071,
      "precision": 0.8936170212765957,
      "recall": 0.336,
      "flagged": 47,
      "hits": 42
     }
    ],
    "split width [records]": [
     {
      "rule": ">=1",
      "mcc": 0.7571813095865219,
      "precision": 0.811965811965812,
      "recall": 0.76,
      "flagged": 117,
      "hits": 95
     },
     {
      "rule": ">=2",
      "mcc": 0.7241943303463075,
      "precision": 0.8631578947368421,
      "recall": 0.656,
      "flagged": 95,
      "hits": 82
     },
     {
      "rule": ">=3",
      "mcc": 0.6266084031094484,
      "precision": 0.8732394366197183,
      "recall": 0.496,
      "flagged": 71,
      "hits": 62
     },
     {
      "rule": ">=4",
      "mcc": 0.5666073933564412,
      "precision": 0.8928571428571429,
      "recall": 0.4,
      "flagged": 56,
      "hits": 50
     },
     {
      "rule": ">=5",
      "mcc": 0.5598219637572058,
      "precision": 0.8909090909090909,
      "recall": 0.392,
      "flagged": 55,
      "hits": 49
     },
     {
      "rule": ">=6",
      "mcc": 0.5460526594349162,
      "precision": 0.8867924528301887,
      "recall": 0.376,
      "flagged": 53,
      "hits": 47
     },
     {
      "rule": ">=8",
      "mcc": 0.5460526594349162,
      "precision": 0.8867924528301887,
      "recall": 0.376,
      "flagged": 53,
      "hits": 47
     }
    ],
    "split infeasible [records]": [
     {
      "rule": ">=1",
      "mcc": 0.5390640557532466,
      "precision": 0.8846153846153846,
      "recall": 0.368,
      "flagged": 52,
      "hits": 46
     }
    ],
    "split cost [records]": [
     {
      "rule": ">=2",
      "mcc": 0.7640481870095258,
      "precision": 0.8083333333333333,
      "recall": 0.776,
      "flagged": 120,
      "hits": 97
     },
     {
      "rule": ">=3",
      "mcc": 0.7408775514227309,
      "precision": 0.8673469387755102,
      "recall": 0.68,
      "flagged": 98,
      "hits": 85
     },
     {
      "rule": ">=4",
      "mcc": 0.6816148368920703,
      "precision": 0.8780487804878049,
      "recall": 0.576,
      "flagged": 82,
      "hits": 72
     },
     {
      "rule": ">=6",
      "mcc": 0.6374863624587985,
      "precision": 0.9104477611940298,
      "recall": 0.488,
      "flagged": 67,
      "hits": 61
     },
     {
      "rule": ">=8",
      "mcc": 0.6250612169274393,
      "precision": 0.9076923076923077,
      "recall": 0.472,
      "flagged": 65,
      "hits": 59
     },
     {
      "rule": ">=10",
      "mcc": 0.5996265330515778,
      "precision": 0.9016393442622951,
      "recall": 0.44,
      "flagged": 61,
      "hits": 55
     },
     {
      "rule": ">=15",
      "mcc": 0.5666073933564412,
      "precision": 0.8928571428571429,
      "recall": 0.4,
      "flagged": 56,
      "hits": 50
     },
     {
      "rule": ">=20",
      "mcc": 0.5666073933564412,
      "precision": 0.8928571428571429,
      "recall": 0.4,
      "flagged": 56,
      "hits": 50
     }
    ]
   },
   "within_long": [
    {
     "form": "nloc",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.7889248471772744,
     "auc_interval": {
      "value": 0.7889248471772744,
      "lo": 0.6933497536945813,
      "hi": 0.8794367283950617,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.775440489032722,
     "auc_interval": {
      "value": 0.775440489032722,
      "lo": 0.6785379568884724,
      "hi": 0.8710227272727272,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.0134843581445524,
      "lo": -0.11734934086629001,
      "hi": 0.09020833333333333,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.7459546925566343,
     "auc_interval": {
      "value": 0.7459546925566343,
      "lo": 0.6370535714285714,
      "hi": 0.848,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.04297015462064013,
      "lo": -0.15816857440166499,
      "hi": 0.0650826446280992,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "cc",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.7301330456670263,
     "auc_interval": {
      "value": 0.7301330456670263,
      "lo": 0.6172839506172839,
      "hi": 0.837465564738292,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.0587918015102481,
      "lo": -0.1658955717118309,
      "hi": 0.04698581560283688,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.7060409924487594,
     "auc_interval": {
      "value": 0.7060409924487594,
      "lo": 0.5878889823380993,
      "hi": 0.8266129032258065,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.082883854728515,
      "lo": -0.19903558363817753,
      "hi": 0.03618421052631582,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split interface",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.6968716289104638,
     "auc_interval": {
      "value": 0.6968716289104638,
      "lo": 0.5802380952380952,
      "hi": 0.8150516478111166,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.09205321826681057,
      "lo": -0.21372549019607834,
      "hi": 0.03192753192753184,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.6833872707659115,
     "auc_interval": {
      "value": 0.6833872707659115,
      "lo": 0.5652260111022998,
      "hi": 0.8037495013960909,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.10553757641136285,
      "lo": -0.23344689675603614,
      "hi": 0.021825396825396748,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [no input limit]",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.6824883135562747,
     "auc_interval": {
      "value": 0.6824883135562747,
      "lo": 0.5595238095238095,
      "hi": 0.804160125588697,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.1064365336209997,
      "lo": -0.2389565217391304,
      "hi": 0.02955152955152951,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [structural]",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.5825242718446602,
     "auc_interval": {
      "value": 0.5825242718446602,
      "lo": 0.4827586206896552,
      "hi": 0.6781756180733163,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.20640057533261424,
      "lo": -0.33858784893267646,
      "hi": -0.08186274509803926,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked share",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.43131966918374687,
     "auc_interval": {
      "value": 0.43131966918374687,
      "lo": 0.31660353535353536,
      "hi": 0.5387954422137818,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.35760517799352753,
      "lo": -0.5078125,
      "hi": -0.21228926353149952,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split pieces",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.42772384034519956,
     "auc_interval": {
      "value": 0.42772384034519956,
      "lo": 0.3179882044560944,
      "hi": 0.5304560759106214,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.36120100683207484,
      "lo": -0.5084247648902822,
      "hi": -0.2129805862200228,
      "n": 202,
      "n_dropped": 0
     }
    }
   ],
   "keys": [
    "Esri__arcgis-runtime-samples-android@22b9a4c99c82",
    "Esri__geoportal-server-harvester@b8c69260e3d6",
    "IBM__og@d14c20da246c",
    "Microsoft__azure-tools-for-java@d121e8ac9cc3",
    "Microsoft__vso-httpclient-java@7b6329238498",
    "SAP__cloud-espm-v2@a5254f2e6fea",
    "SAP__olingo-jpa-processor-v4@e61b432b876e",
    "Tencent__RapidView@f813c627f859",
    "alibaba__cobar@bc36a14d4a3f",
    "alibaba__jvm-sandbox@5ff3554ce2fc",
    "alibaba__otter@a939897df75a",
    "apache__accumulo@f896c98c2356",
    "apache__airavata@391843a00eef",
    "apache__ambari@2bc4779a1e6a",
    "apache__ant-ivyde@d7f55c647562",
    "apache__apex-core@d17f464fcaf1",
    "apache__aries-rsa@f5aa5ca62c39",
    "apache__asterixdb@223d13a06c4a",
    "apache__atlas@af1719a3472d",
    "apache__attic-polygene-java@031beef87030",
    "apache__avro@1119b6eb5b92",
    "cspeckmim__axis1-java@7043f1ab0397",
    "apache__beam@a956ff77a844",
    "apache__bigtop@2cfcee08fc39",
    "apache__brooklyn-library@89795c5d67d5",
    "apache__brooklyn-server@880eb1da00f6",
    "apache__calcite-avatica@9cf1a92c58f2",
    "apache__camel@8a85a70643c4",
    "apache__chemistry-opencmis@ef8513d708e5",
    "apache__chukwa@65f697285911",
    "apache__cocoon@5d942db1ab41",
    "apache__commons-beanutils@33a067788f2a",
    "apache__commons-chain@2e6b29c77be1",
    "apache__commons-collections@bb0781551c7f",
    "apache__commons-crypto@7b7a36d603ad",
    "apache__commons-dbcp@d3afaa64f8d2",
    "apache__commons-dbutils@b4c8f2470a45",
    "apache__commons-imaging@fa7c16f43406",
    "apache__commons-io@19cd138d25fb",
    "apache__commons-jcs@ad897014842f",
    "apache__commons-math@f3719d89ab6a",
    "apache__commons-net@fb7aae4c64f7",
    "apache__commons-numbers@cfad08c08b18",
    "apache__commons-ognl@0703126efc79",
    "peistation__ctakes@79be3ba28338",
    "apache__cxf-fediz@553ae6e3adeb",
    "apache__derby@bd246fc89d4f",
    "apache__directory-kerby@19fa650424f6",
    "apache__falcon@470e5e9f5de9",
    "apache__felix@a132994b2507",
    "apache__freemarker@02fa5edb3cde",
    "apache__giraph@d3bf4a2cf534",
    "apache__gora@e325402aaa84",
    "apache__groovy@00ee0547c006",
    "apache__hadoop@128dd91e1008",
    "apache__hadoop-common@42a61a4fbc88",
    "apache__hadoop-hdfs@b2d2a3262c58",
    "apache__hbase@44f8abd5c65c",
    "apache__hive@2fa22bf36089",
    "apache__httpcomponents-client@35a2ff2671a5",
    "apache__ignite@7a7c407ea414",
    "apache__incubator-atlas@e0d2cdc27c32",
    "apache__incubator-batchee@d4ad6b76d301",
    "apache__incubator-hivemall@37293f64789f",
    "apache__incubator-hudi@194d904c99eb",
    "apache__incubator-netbeans-html4j@7b354fd0de6a",
    "apache__incubator-pinot@d58f8bce4b59",
    "apache__incubator-shardingsphere@c5cf1d15b02f",
    "apache__incubator-skywalking@32c4bced8a7e",
    "apache__incubator-taverna-common-activities@65324f431521",
    "apache__incubator-taverna-engine@98536c6b702a",
    "apache__james-mime4j@68b2028c677b",
    "apache__james-project@fa24a096a585",
    "apache__jclouds@c2670079fabe",
    "apache__jmeter@0facf1525a7d",
    "apache__joshua@e9cb9ebb4957",
    "apache__jspwiki@820684992fa0",
    "apache__juneau@1bd3d8be0ed8",
    "apache__karaf-cellar@4082b26110e5",
    "apache__knox@8a504c7c7f8e",
    "apache__kylin@6ee0212af9d5",
    "apache__lens@f64a0f598421",
    "apache__lucene-solr@bca22d58e2d1",
    "apache__manifoldcf@542db79eb866",
    "apache__maven-javadoc-plugin@3ab15eb9ec04",
    "apache__maven-plugins@a007e769ed58",
    "apache__maven-scm@6f876b4dc333",
    "apache__maven-surefire@e57f76c7e858",
    "apache__myfaces-tobago@cdd92ed3b0a5",
    "apache__nifi-registry@563bfeda9766",
    "apache__ode@b2ddc6436891",
    "apache__ofbiz@7ba7f3c2e16d",
    "apache__ofbiz-framework@b1304439219b",
    "apache__olingo-odata2@c5e9fdf569b5",
    "apache__oodt@9f2a500b9d06",
    "apache__oozie@491e73ee9f94",
    "apache__openjpa@8c0b843f6e6e",
    "apache__pdfbox@443b7dd95c57",
    "apache__pivot@568543f33966",
    "eclipse__xtext-eclipse@0c7546b6aaf3",
    "eclipse__xtext-web@ff7aa71dbdf9",
    "eclipse__xtext-xtend@20500a324127",
    "RomanGlova__DLab@34483ee52cf8",
    "epam__NGB@340504529fc5",
    "epam__Wilma@af271176f784",
    "facebook__facebook-android-sdk@81ca34a2a0f7",
    "facebook__facebook-java-business-sdk@561f1a75e122",
    "facebook__litho@19503b819b97",
    "google__auto@93a1477d3e63",
    "google__binnavi@8e0aef41402d",
    "google__blockly-android@fb0a186576ad",
    "google__closure-compiler@0393c80ca01b",
    "google__closure-templates@2258bec5ed4b",
    "google__error-prone-javac@a53d069bbdb2",
    "google__gdata-java-client@c6202a55f5f2",
    "google__gitiles@76346b0810de",
    "google__google-java-format@df76e0c7fe82",
    "google__hover@4242c499cf30",
    "google__j2cl@f233ebf547cc",
    "google__jimfs@4adbdea40912",
    "google__physical-web@12604319e99b",
    "apache__portals-pluto@4db5ddd26fb2",
    "apache__qpid@61e6c03338f3",
    "apache__qpid-broker-j@4c4400b98a5a",
    "apache__qpid-jms@59f62b111687",
    "apache__qpid-proton-j@0ca7831d222c",
    "apache__reef@abc122a37d14",
    "apache__rocketmq@971fa8ed8b20",
    "apache__rocketmq-externals@dba6eb0c997d",
    "apache__servicemix-bundles@5f2c7727f71c",
    "apache__sis@002121abc9b9",
    "apache__sqoop@0216f7fbb7b7",
    "apache__stanbol@2fcf471b467f",
    "apache__storm@dc56e32f3dcd",
    "apache__struts@e82c5a207f62",
    "apache__systemml@7fba4b29d653",
    "apache__tajo@fb3261950839",
    "apache__tapestry-5@542950fc0266",
    "apache__tez@d5675c332497",
    "apache__tika@4131c6e30f2e",
    "apache__tomcat@a9c1a0661198",
    "chagge__uima-ruta@08efb111a775",
    "apache__unomi@1745c5221401",
    "apache__vxquery@5d1175d2cb04",
    "alexandrklimov__webservices-xmlschema@f189e891c882",
    "apache__zookeeper@07c3aaf3d723",
    "aws__amazon-kinesis-video-streams-parser-library@c54e6388f0f8",
    "aws__aws-cloudtrail-processing-library@411315808d8d",
    "baidu__Jprotobuf-rpc-socket@4422e24c725e",
    "eclipse__birt@f89264810347",
    "hiendang__bpmn2-modeler@fce8426d7822",
    "eclipse__buildship@3111a7a9fe3e",
    "eclipse__ceylon@d3994d6cd120",
    "eclipse__cft@36e7a593b3a7",
    "eclipse__concierge@4c73cacebc5e",
    "eclipse__dawnsci@1131d5c65e9e",
    "eclipse__ditto@7fec826b94f3",
    "eclipse-dltk__dltk.core@ff5ee79db0c2",
    "eclipse__eclipse.jdt.ls@f8a427e0b6a9",
    "eclipse-platform__eclipse.platform.swt@bf870e8ff7e5",
    "eclipse-egit__egit@45c1839348e5",
    "eclipse__elk@9a87764f00d8",
    "eclipse__gef@8f2649b90ab1",
    "eclipse__hawkbit@51be28147f6f",
    "eclipse__hawkbit-extensions@3eed2ef16898",
    "eclipse__leshan@eb75fc8b7d55",
    "eclipse__n4js@f715912fce03",
    "eclipse__orion.server@24624b85e0d5",
    "eclipse__paho.mqtt.java@5af7b53499e7",
    "eclipse__reddeer@59e55d29fc60",
    "eclipse__texlipse@1bc72f856d41",
    "eclipse__thym@b57a824e1827",
    "eclipse__triquetrum@e4c5834ce3d6",
    "nsandonato__webtools.sourceediting@fe6d03fa6ca3",
    "google__sagetv@a35e3a450b4c",
    "linkedin__cruise-control@d35af1b6d5a8",
    "oracle__oci-java-sdk@76e9cecd7b30",
    "oracle__weblogic-kubernetes-operator@1fb059d7e32b",
    "reactor__reactive-streams-commons@f6f194340b3a",
    "spring-projects__grails-ide@cb5162c5a7fc",
    "spring-projects__spring-boot@2225b362991f",
    "spring-projects__spring-data-commons@48c9297118e1",
    "spring-projects__spring-data-dev-tools@a25ff3ae2802",
    "spring-projects__spring-data-jdbc-ext@9f19335f6f77",
    "spring-projects__spring-data-redis@2eb7067e8c7e",
    "spring-projects__spring-data-solr@6db215cf2833",
    "spring-projects__spring-framework@3a0f309e2c9f",
    "spring-projects__spring-framework-issues@ada8e4009945",
    "spring-projects__spring-hadoop@cda92b8ab6b5",
    "spring-projects__spring-hateoas@0e02d4f04117",
    "spring-projects__spring-ide@915fe9bffd50",
    "spring-projects__spring-integration-java-dsl@374682236256",
    "spring-projects__spring-integration-samples@cb052d2d9811",
    "spring-projects__spring-ldap@6a9bde34811b",
    "spring-projects__spring-loaded@d6555bf5b0b6",
    "spring-projects__spring-mvc-showcase@b9e18ad9e508",
    "spring-projects__spring-restdocs@957f352e763a",
    "spring-projects__spring-security-oauth@bbae0027eceb",
    "spring-projects__spring-social-facebook@776cc8b91c44",
    "spring-projects__spring-xd@ec106725c51d",
    "vmware__admiral@e02d0e77f65d",
    "vmware__hillview@b5086fe08f9b"
   ]
  },
  {
   "population": "human_blob [explore] class: 205 repositories, 1072 units in the universe, 132 positives",
   "set_halves": [
    "explore"
   ],
   "level": "class",
   "oracle": "human_blob",
   "n_repos": 205,
   "n_units": 1072,
   "n_positives": 132,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "outlier": [
    {
     "form": "nloc_max",
     "mcc": 0.28692109654973774,
     "precision": 0.3769230769230769,
     "recall": 0.3712121212121212,
     "flagged": 130,
     "hits": 49,
     "vs_complexity": {
      "value": 0.0003548900225032181,
      "lo": -0.053234707422582156,
      "hi": 0.05526164614777651,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0008152273516554565,
      "lo": -0.07305213991582354,
      "hi": 0.07606194534432836,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.006173933463168857,
      "lo": -0.05734717149191973,
      "hi": 0.07297883807873767,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum",
     "mcc": 0.2865662065272345,
     "precision": 0.2975206611570248,
     "recall": 0.5454545454545454,
     "flagged": 242,
     "hits": 72,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.00046033732915223835,
      "lo": -0.06855907449133108,
      "hi": 0.06710440039020865,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.005819043440665639,
      "lo": -0.045302422115149094,
      "hi": 0.05484546649709926,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x nom",
     "mcc": 0.2861058691980823,
     "precision": 0.25,
     "recall": 0.7196969696969697,
     "flagged": 380,
     "hits": 95,
     "vs_complexity": {
      "value": -0.00046033732915223835,
      "lo": -0.0666890319698929,
      "hi": 0.06878255564822217,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0053587061115134005,
      "lo": -0.04095318382926416,
      "hi": 0.04920445833639259,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.2807471630865689,
     "precision": 0.26582278481012656,
     "recall": 0.6363636363636364,
     "flagged": 316,
     "hits": 84,
     "vs_complexity": {
      "value": -0.005819043440665639,
      "lo": -0.05455742429427585,
      "hi": 0.04545639966475379,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0053587061115134005,
      "lo": -0.04915561703407739,
      "hi": 0.04124215554915478,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum",
     "mcc": 0.2655524341450411,
     "precision": 0.2869198312236287,
     "recall": 0.5151515151515151,
     "flagged": 237,
     "hits": 68,
     "vs_complexity": {
      "value": -0.02101377238219343,
      "lo": -0.05011713674912027,
      "hi": 0.006194243616081951,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.02055343505304119,
      "lo": -0.08067291112658176,
      "hi": 0.039033830395042796,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.01519472894152779,
      "lo": -0.06121132872585955,
      "hi": 0.02556853998958808,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m long methods",
     "mcc": 0.26127428470708014,
     "precision": 0.37962962962962965,
     "recall": 0.3106060606060606,
     "flagged": 108,
     "hits": 41,
     "vs_complexity": {
      "value": -0.025291921820154384,
      "lo": -0.10094588857252906,
      "hi": 0.050515847921359935,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.024831584491002145,
      "lo": -0.10912903140957536,
      "hi": 0.06039624155879117,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.019472878379488745,
      "lo": -0.1018625830283093,
      "hi": 0.062411838833768885,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split cost",
     "mcc": 0.25814147664436454,
     "precision": 0.38613861386138615,
     "recall": 0.29545454545454547,
     "flagged": 101,
     "hits": 39,
     "vs_complexity": {
      "value": -0.02842472988286998,
      "lo": -0.12600400957079438,
      "hi": 0.060111672215233725,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.027964392553717743,
      "lo": -0.11890380581234927,
      "hi": 0.060517466002894094,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.022605686442204342,
      "lo": -0.11561093888264964,
      "hi": 0.06282320516920892,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m split width",
     "mcc": 0.25694735234602256,
     "precision": 0.3142857142857143,
     "recall": 0.4166666666666667,
     "flagged": 175,
     "hits": 55,
     "vs_complexity": {
      "value": -0.029618854181211962,
      "lo": -0.09860582455135092,
      "hi": 0.043383272385176586,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.029158516852059724,
      "lo": -0.106259592892021,
      "hi": 0.05073827071805173,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.023799810740546323,
      "lo": -0.09115799566155358,
      "hi": 0.04948712087905821,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split interface",
     "mcc": 0.24915067421059817,
     "precision": 0.3464566929133858,
     "recall": 0.3333333333333333,
     "flagged": 127,
     "hits": 44,
     "vs_complexity": {
      "value": -0.03741553231663636,
      "lo": -0.11279574870935416,
      "hi": 0.03917149757739946,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.03695519498748412,
      "lo": -0.11256366411561586,
      "hi": 0.0419608308103476,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.03159648887597072,
      "lo": -0.09705602282257164,
      "hi": 0.0317194935085533,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split infeasible",
     "mcc": 0.22651298423961652,
     "precision": 0.328,
     "recall": 0.3106060606060606,
     "flagged": 125,
     "hits": 41,
     "vs_complexity": {
      "value": -0.060053222287618,
      "lo": -0.14182098365644782,
      "hi": 0.02301208018826184,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.059592884958465764,
      "lo": -0.13612143483487874,
      "hi": 0.026203084799876375,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.05423417884695236,
      "lo": -0.12352623058835416,
      "hi": 0.016432248376272607,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split locked pieces",
     "mcc": 0.2140119394712532,
     "precision": 0.31496062992125984,
     "recall": 0.30303030303030304,
     "flagged": 127,
     "hits": 40,
     "vs_complexity": {
      "value": -0.07255426705598134,
      "lo": -0.15616566475901716,
      "hi": -0.0009217450974938757,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0720939297268291,
      "lo": -0.16017818266340897,
      "hi": 0.01548857918656904,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.0667352236153157,
      "lo": -0.1581303227612235,
      "hi": 0.011230803086036578,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "locked share",
     "mcc": 0.19834861168581736,
     "precision": 0.29411764705882354,
     "recall": 0.30303030303030304,
     "flagged": 136,
     "hits": 40,
     "vs_complexity": {
      "value": -0.08821759484141717,
      "lo": -0.19289971870608402,
      "hi": 0.00962092304288964,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.08775725751226493,
      "lo": -0.18698821734086063,
      "hi": 0.01052748699858691,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.08239855140075153,
      "lo": -0.18677976748738445,
      "hi": 0.011844855875461746,
      "n": 205,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc_max": [
     {
      "rule": ">=10",
      "mcc": 0.24384563485412503,
      "precision": 0.18287373004354138,
      "recall": 0.9545454545454546,
      "flagged": 689,
      "hits": 126
     },
     {
      "rule": ">=15",
      "mcc": 0.2646750823501447,
      "precision": 0.20567375886524822,
      "recall": 0.8787878787878788,
      "flagged": 564,
      "hits": 116
     },
     {
      "rule": ">=20",
      "mcc": 0.30987313841686787,
      "precision": 0.24330357142857142,
      "recall": 0.8257575757575758,
      "flagged": 448,
      "hits": 109
     },
     {
      "rule": ">=26",
      "mcc": 0.359628506609087,
      "precision": 0.29178470254957506,
      "recall": 0.7803030303030303,
      "flagged": 353,
      "hits": 103
     },
     {
      "rule": ">=30",
      "mcc": 0.33187962468514154,
      "precision": 0.29449838187702265,
      "recall": 0.6893939393939394,
      "flagged": 309,
      "hits": 91
     },
     {
      "rule": ">=40",
      "mcc": 0.3142953734918736,
      "precision": 0.3257918552036199,
      "recall": 0.5454545454545454,
      "flagged": 221,
      "hits": 72
     },
     {
      "rule": ">=50",
      "mcc": 0.3156877422850172,
      "precision": 0.36809815950920244,
      "recall": 0.45454545454545453,
      "flagged": 163,
      "hits": 60
     },
     {
      "rule": ">=75",
      "mcc": 0.27822464567705923,
      "precision": 0.42696629213483145,
      "recall": 0.2878787878787879,
      "flagged": 89,
      "hits": 38
     },
     {
      "rule": ">=100",
      "mcc": 0.22086009472532692,
      "precision": 0.4583333333333333,
      "recall": 0.16666666666666666,
      "flagged": 48,
      "hits": 22
     }
    ],
    "count_m long methods": [
     {
      "rule": ">=1",
      "mcc": 0.3616408894832285,
      "precision": 0.2934472934472934,
      "recall": 0.7803030303030303,
      "flagged": 351,
      "hits": 103
     },
     {
      "rule": ">=2",
      "mcc": 0.32912083052653857,
      "precision": 0.3482587064676617,
      "recall": 0.5303030303030303,
      "flagged": 201,
      "hits": 70
     },
     {
      "rule": ">=3",
      "mcc": 0.2930740926347794,
      "precision": 0.3858267716535433,
      "recall": 0.3712121212121212,
      "flagged": 127,
      "hits": 49
     },
     {
      "rule": ">=4",
      "mcc": 0.21733429731016557,
      "precision": 0.3548387096774194,
      "recall": 0.25,
      "flagged": 93,
      "hits": 33
     },
     {
      "rule": ">=6",
      "mcc": 0.17280621263074358,
      "precision": 0.391304347826087,
      "recall": 0.13636363636363635,
      "flagged": 46,
      "hits": 18
     }
    ],
    "count_m split infeasible": [
     {
      "rule": ">=1",
      "mcc": 0.2634163770460238,
      "precision": 0.30612244897959184,
      "recall": 0.45454545454545453,
      "flagged": 196,
      "hits": 60
     },
     {
      "rule": ">=2",
      "mcc": 0.17533489123873733,
      "precision": 0.3146067415730337,
      "recall": 0.21212121212121213,
      "flagged": 89,
      "hits": 28
     },
     {
      "rule": ">=3",
      "mcc": 0.11104468584520148,
      "precision": 0.2916666666666667,
      "recall": 0.10606060606060606,
      "flagged": 48,
      "hits": 14
     },
     {
      "rule": ">=4",
      "mcc": 0.08440674050443453,
      "precision": 0.28125,
      "recall": 0.06818181818181818,
      "flagged": 32,
      "hits": 9
     },
     {
      "rule": ">=6",
      "mcc": 0.08592132176208615,
      "precision": 0.3181818181818182,
      "recall": 0.05303030303030303,
      "flagged": 22,
      "hits": 7
     }
    ],
    "sum_m split cost": [
     {
      "rule": ">=2",
      "mcc": 0.3505460319263267,
      "precision": 0.332,
      "recall": 0.6287878787878788,
      "flagged": 250,
      "hits": 83
     },
     {
      "rule": ">=3",
      "mcc": 0.3552425251703841,
      "precision": 0.3548387096774194,
      "recall": 0.5833333333333334,
      "flagged": 217,
      "hits": 77
     },
     {
      "rule": ">=4",
      "mcc": 0.3363003388442716,
      "precision": 0.3707865168539326,
      "recall": 0.5,
      "flagged": 178,
      "hits": 66
     },
     {
      "rule": ">=6",
      "mcc": 0.2981615634489898,
      "precision": 0.38345864661654133,
      "recall": 0.38636363636363635,
      "flagged": 133,
      "hits": 51
     },
     {
      "rule": ">=8",
      "mcc": 0.23870562449077845,
      "precision": 0.36633663366336633,
      "recall": 0.2803030303030303,
      "flagged": 101,
      "hits": 37
     },
     {
      "rule": ">=10",
      "mcc": 0.18526282807851213,
      "precision": 0.3375,
      "recall": 0.20454545454545456,
      "flagged": 80,
      "hits": 27
     },
     {
      "rule": ">=15",
      "mcc": 0.15630723339431654,
      "precision": 0.35294117647058826,
      "recall": 0.13636363636363635,
      "flagged": 51,
      "hits": 18
     },
     {
      "rule": ">=20",
      "mcc": 0.13131750297461237,
      "precision": 0.35135135135135137,
      "recall": 0.09848484848484848,
      "flagged": 37,
      "hits": 13
     }
    ],
    "sum_m split interface": [
     {
      "rule": ">=2",
      "mcc": 0.3677875746970561,
      "precision": 0.3197278911564626,
      "recall": 0.7121212121212122,
      "flagged": 294,
      "hits": 94
     },
     {
      "rule": ">=3",
      "mcc": 0.3443165325569275,
      "precision": 0.3230769230769231,
      "recall": 0.6363636363636364,
      "flagged": 260,
      "hits": 84
     },
     {
      "rule": ">=4",
      "mcc": 0.33277716453357176,
      "precision": 0.32510288065843623,
      "recall": 0.5984848484848485,
      "flagged": 243,
      "hits": 79
     },
     {
      "rule": ">=6",
      "mcc": 0.3033951773020218,
      "precision": 0.314410480349345,
      "recall": 0.5454545454545454,
      "flagged": 229,
      "hits": 72
     },
     {
      "rule": ">=8",
      "mcc": 0.2815972309419481,
      "precision": 0.308411214953271,
      "recall": 0.5,
      "flagged": 214,
      "hits": 66
     },
     {
      "rule": ">=10",
      "mcc": 0.27859505502700127,
      "precision": 0.3080568720379147,
      "recall": 0.49242424242424243,
      "flagged": 211,
      "hits": 65
     },
     {
      "rule": ">=15",
      "mcc": 0.2695236433168108,
      "precision": 0.3069306930693069,
      "recall": 0.4696969696969697,
      "flagged": 202,
      "hits": 62
     },
     {
      "rule": ">=20",
      "mcc": 0.2591748975979176,
      "precision": 0.3015075376884422,
      "recall": 0.45454545454545453,
      "flagged": 199,
      "hits": 60
     }
    ],
    "max_m split width": [
     {
      "rule": ">=1",
      "mcc": 0.35492206960837935,
      "precision": 0.29878048780487804,
      "recall": 0.7424242424242424,
      "flagged": 328,
      "hits": 98
     },
     {
      "rule": ">=2",
      "mcc": 0.35965609978994306,
      "precision": 0.3248175182481752,
      "recall": 0.6742424242424242,
      "flagged": 274,
      "hits": 89
     },
     {
      "rule": ">=3",
      "mcc": 0.2935114181525721,
      "precision": 0.30973451327433627,
      "recall": 0.5303030303030303,
      "flagged": 226,
      "hits": 70
     },
     {
      "rule": ">=4",
      "mcc": 0.2667269441537438,
      "precision": 0.30392156862745096,
      "recall": 0.4696969696969697,
      "flagged": 204,
      "hits": 62
     },
     {
      "rule": ">=5",
      "mcc": 0.2634163770460238,
      "precision": 0.30612244897959184,
      "recall": 0.45454545454545453,
      "flagged": 196,
      "hits": 60
     },
     {
      "rule": ">=6",
      "mcc": 0.2634163770460238,
      "precision": 0.30612244897959184,
      "recall": 0.45454545454545453,
      "flagged": 196,
      "hits": 60
     },
     {
      "rule": ">=8",
      "mcc": 0.2634163770460238,
      "precision": 0.30612244897959184,
      "recall": 0.45454545454545453,
      "flagged": 196,
      "hits": 60
     }
    ],
    "locked share": [
     {
      "rule": ">=0.5",
      "mcc": 0.20176878664668949,
      "precision": 0.3064516129032258,
      "recall": 0.2878787878787879,
      "flagged": 124,
      "hits": 38
     },
     {
      "rule": ">=0.75",
      "mcc": 0.10021446205795649,
      "precision": 0.2972972972972973,
      "recall": 0.08333333333333333,
      "flagged": 37,
      "hits": 11
     },
     {
      "rule": ">=0.9",
      "mcc": 0.03225399001874956,
      "precision": 0.2,
      "recall": 0.030303030303030304,
      "flagged": 20,
      "hits": 4
     },
     {
      "rule": ">=1.0",
      "mcc": 0.03225399001874956,
      "precision": 0.2,
      "recall": 0.030303030303030304,
      "flagged": 20,
      "hits": 4
     }
    ],
    "count_m split locked pieces": [
     {
      "rule": ">=1",
      "mcc": 0.3117905465553007,
      "precision": 0.3383838383838384,
      "recall": 0.5075757575757576,
      "flagged": 198,
      "hits": 67
     },
     {
      "rule": ">=2",
      "mcc": 0.26620418181861727,
      "precision": 0.34,
      "recall": 0.38636363636363635,
      "flagged": 150,
      "hits": 51
     },
     {
      "rule": ">=3",
      "mcc": 0.20836797648983887,
      "precision": 0.3402061855670103,
      "recall": 0.25,
      "flagged": 97,
      "hits": 33
     },
     {
      "rule": ">=4",
      "mcc": 0.18526282807851213,
      "precision": 0.3375,
      "recall": 0.20454545454545456,
      "flagged": 80,
      "hits": 27
     },
     {
      "rule": ">=6",
      "mcc": 0.12594528762304003,
      "precision": 0.32558139534883723,
      "recall": 0.10606060606060606,
      "flagged": 43,
      "hits": 14
     }
    ]
   },
   "within_long": [],
   "keys": [
    "Esri__arcgis-runtime-samples-java@c7a0b3095864",
    "Esri__defense-solutions-proofs-of-concept@107e74c00bf4",
    "IBM__ibm-cos-sdk-java@d6b03864c15c",
    "Microsoft__ApplicationInsights-Java@230ed8807bf3",
    "Microsoft__azure-devops-intellij@d18eccf7a391",
    "Microsoft__azure-maven-plugins@d3e0b6fa0e00",
    "Microsoft__java-debug@5d5b39e63c98",
    "Microsoft__malmo@91b1a7a01ec0",
    "Microsoft__mssql-jdbc@84484edf7944",
    "Microsoft__project-rome@0bcfbd6e1a7e",
    "Microsoft__team-explorer-everywhere@89ab2a4847ae",
    "SAP__SapMachine@6e62561730c4",
    "SAP__cf-java-client-sap@d82627cf3cf4",
    "Tencent__GT@6e115aa79274",
    "alexa__alexa-skills-kit-sdk-for-java@bf1e9ccc50d1",
    "alibaba__atlas@e8c7b3f1ff14",
    "alibaba__canal@08167c95c767",
    "alibaba__druid@768469fe4d13",
    "alibaba__jstorm@5d6cde22dbca",
    "amzn__amazon-pay-sdk-java@5a3547d00c79",
    "amzn__exoplayer-amazon-port@90cf56092dca",
    "apache__activemq@ccf56875b066",
    "apache__activemq-artemis@5bd5c610195d",
    "apache__ant@9722f062dc68",
    "apache__ant-ivy@4ffcf8f06f23",
    "apache__apex-malhar@1acaf15f425d",
    "apache__archiva@d1242030bf23",
    "apache__aries@52293d20268d",
    "apache__aries-jpa@f8a04dfabbf0",
    "apache__aurora@6ec953f27f7f",
    "fluetm__axis2-java@372582df483e",
    "apache__batik@8b9b758641a1",
    "apache__bookkeeper@f26a4cae0e92",
    "apache__calcite@a648f9c12309",
    "apache__cassandra@e191aff38505",
    "apache__cayenne@5be5235ed1c0",
    "apache__cloudstack@8d3feb100aab",
    "apache__commons-bsf@88b2601a3cae",
    "apache__commons-configuration@34357e075d63",
    "apache__commons-jexl@c39f4cf67400",
    "apache__commons-jxpath@eff47ab8ca52",
    "apache__commons-validator@a3771313c9f1",
    "apache__crunch@9b8849cfd89f",
    "apache__curator@5ff795271b21",
    "apache__cxf@6bf89e9c8804",
    "apache__deltaspike@6de805f96871",
    "apache__directory-ldap-api@5b93e102556a",
    "apache__directory-server@310007cc1c7e",
    "apache__directory-studio@e8f15ea553a3",
    "apache__drill@5e2251a9fd65",
    "apache__eagle@7ac9421c2c27",
    "apache__empire-db@933dce5536fe",
    "apache__fineract@210e380df3ca",
    "apache__flink@8068c8775ad0",
    "apache__flume@7d3396f26dc1",
    "apache__fluo@8e06204d4167",
    "apache__fop@caced35327f6",
    "apache__geode@8fd839e8b73e",
    "apache__griffin@1cf2a15452a9",
    "apache__hadoop-mapreduce@307cb5b316e1",
    "apache__hama@734a4d7337cb",
    "apache__helix@0431ef007610",
    "apache__httpcomponents-core@589fe21a0bd3",
    "apache__incubator-brooklyn@337a5d22d5e9",
    "apache__incubator-druid@8ca7cb4886dc",
    "apache__incubator-edgent@2e4408935817",
    "apache__incubator-gobblin@b0d130757669",
    "apache__incubator-heron@17f1b06fffed",
    "apache__incubator-omid@b7e005d41aa5",
    "apache__incubator-ratis@1fc5acedda4d",
    "apache__incubator-rya@5463da23c7cd",
    "apache__incubator-samoa@6e6bb1817927",
    "apache__incubator-taverna-workbench@2b74964ac1ee",
    "apache__incubator-tez@e8dc9f72f9d7",
    "apache__isis@2af2ef3e2edc",
    "apache__jackrabbit@392b94da5db9",
    "apache__jackrabbit-oak@fa85f54a065e",
    "apache__jena@1cca775bbf0b",
    "apache__kafka@c74acb24eb1d",
    "apache__karaf@4f180ea216c2",
    "apache__logging-log4j2@9b6bb237ae87",
    "apache__mahout@b0cf1694e60f",
    "apache__marmotta@28c9b8b0791e",
    "apache__maven@f5a13746e13e",
    "apache__maven-archetype@04921ccae9c1",
    "apache__maven-indexer@8fcb8551345c",
    "apache__maven-resolver@6a7f840e49d4",
    "apache__meecrowave@d1392c88faf4",
    "apache__metron@17b31b48f596",
    "apache__mina-sshd@2fb7ebb48715",
    "apache__nifi@c8eff590efa3",
    "apache__nutch@8bdec5e3ef77",
    "apache__olingo-odata4@f344a3c565b6",
    "apache__openejb@f10c077ade92",
    "apache__opennlp@a07efca33b40",
    "apache__opennlp-sandbox@37af4c6d42a9",
    "apache__openwebbeans@783179886147",
    "apache__parquet-mr@811310d01bfe",
    "apache__phoenix@69e5bb0b304a",
    "apache__pig@17a4d1795ead",
    "apache__poi@351623a86924",
    "eclipse__xtext-core@e04964e4c2a3",
    "eclipse__xtext-extras@5634c291880c",
    "eclipse__xtext-idea@3aa1424ae35f",
    "eclipse__xtext-lib@338fb2381278",
    "epam__JDI@199dba533f36",
    "facebook__buck@1bc8d383ea5c",
    "facebook__fresco@ec0664aa4928",
    "google__ExoPlayer@4bc79c9465ab",
    "google__caja@964609d5ec32",
    "google__error-prone@61cb540c08ec",
    "google__gcm@3ad5de6ff959",
    "google__guava@be92294be598",
    "google__j2objc@471504a735b4",
    "google__nomulus@2481704d00f1",
    "apache__pulsar@044daf8d6132",
    "apache__ranger@7c52a79a5d0b",
    "apache__royale-compiler@fbd9bc3b9e48",
    "apache__samza@65d09d7b383b",
    "apache__sentry@f859446b65bb",
    "apache__servicecomb-java-chassis@72cd0e137c4a",
    "apache__streams@5427e72d02bd",
    "apache__struts-examples@59674d7d79a8",
    "apache__struts1@02c9ff7485b1",
    "apache__syncope@114c412afbfb",
    "apache__tinkerpop@7d9df0f0acf0",
    "apache__tomee@d21933b313af",
    "apache__uima-uimaj@e79c33b5a3e4",
    "apache__usergrid@ac1e6e4035f9",
    "apache__velocity-tools@6b9432af060a",
    "apache__wicket@c2d344219ef8",
    "kshtzsharma48__wss4j@5c2cbd7e7377",
    "apache__xalan-j@cba6d7fe7e93",
    "apache__xmlbeans@20fd11dbee92",
    "apache__zeppelin@4219d552349f",
    "aws__aws-sdk-java-v2@1d5d11e8087c",
    "aws__aws-toolkit-eclipse@49026f53fdd4",
    "awslabs__amazon-kinesis-client@a6291857864f",
    "cloudfoundry__cf-java-client@6fabcf647302",
    "cloudfoundry__uaa@f3b66dd2a250",
    "eclipse__aCute@2fe8fac07c37",
    "eclipse-acceleo__acceleo@3b0576ceff41",
    "eclipse__che@c5498c2ac562",
    "eclipse__che-ls-jdt@e01d6b73a3dd",
    "eclipse__eclipse-collections@fa40c9aadbd3",
    "eclipse-jdt__eclipse.jdt.core@24d47c292ed4",
    "eclipse-platform__eclipse.platform.ui@e3bbb556534a",
    "eclipse__gef-legacy@14563a9e1f2a",
    "eclipse__gemoc-studio@99cf126ad7fe",
    "eclipse__hono@ec8494722756",
    "eclipse__jetty.project@65528f76c5ef",
    "eclipse-jgit__jgit@00523f38a19b",
    "eclipse__jnosql@9f03fa6ffe2d",
    "eclipse__kapua@11e610c657f7",
    "eclipse__kura@5e9f3e3d03c8",
    "eclipse-linuxtools__org.eclipse.linuxtools@11865e6e7d86",
    "eclipse__lsp4j@513a1dd2236c",
    "eclipse-m2e__m2e-core@7400bf563885",
    "eclipse__milo@e752e540d31e",
    "webcane__nebula.widgets.nattable@02b4aba0e0b6",
    "eclipse__openj9@4911084853eb",
    "eclipse__org.aspectj@370f291c359c",
    "eclipse__packagedrone@3869c1643cdc",
    "bsi-software__rap@6295da95d01d",
    "eclipse__rdf4j@6f63df540e30",
    "eclipse__smarthome@b8455de15d65",
    "alexnatch__titan.EclipsePlug-ins@92bae808bfd4",
    "eclipse__tycho@913062f90a6b",
    "eclipse__vorto@93919469e598",
    "google__protobuf-dt@b41acf141727",
    "google__tink@ba64189ae1a4",
    "linkedin__pygradle@4b04b7980dc4",
    "linkedin__rest.li@ad74aa98da8a",
    "oracle__fastr@a1ee49060317",
    "oracle__graal@4deb681aaaa7",
    "oracle__opengrok@bd2770a04a3e",
    "oracle__visualvm@d9b10575b53d",
    "rabbitmq__rabbitmq-java-client@8bc24bdce4da",
    "reactor__reactor-core@3958e2fabf49",
    "reactor__reactor-netty@b26dfa119524",
    "robolectric__robolectric@525bfcfc0e0e",
    "spring-projects__Spring-Integration-in-Action@f4c52d5ff803",
    "spring-projects__greenhouse@c79941838121",
    "spring-projects__spring-amqp@1614a4b0532b",
    "spring-projects__spring-batch@d8fc58338d3b",
    "spring-projects__spring-data-cassandra@42cc65aaab4d",
    "spring-projects__spring-data-couchbase@2f4500e9c765",
    "spring-projects__spring-data-examples@ccae97890f85",
    "spring-projects__spring-data-geode@5dc269da0293",
    "spring-projects__spring-data-graph@0210210ce436",
    "spring-projects__spring-data-jdbc@913238a822ed",
    "spring-projects__spring-data-jpa@cde0b1dacf85",
    "spring-projects__spring-data-mongodb@3eb9d790b94e",
    "spring-projects__spring-integration@872302de6e98",
    "spring-projects__spring-retry@e538399d7507",
    "spring-projects__spring-roo@4a2e9f1eb17d",
    "spring-projects__spring-security@8dd2864dea3d",
    "spring-projects__spring-security-saml@fa46190c8c37",
    "spring-projects__spring-social@b2715375f0ee",
    "spring-projects__spring-statemachine@02ecb28751fc",
    "spring-projects__spring-vault@6e36eb10b02c",
    "spring-projects__spring-ws@620d3eaed4c7",
    "spring-projects__sts4@46e9e985b0c5",
    "vmware__xenon@b6fb48b74598",
    "yandex__clickhouse-jdbc@b0f66b311bd9"
   ]
  },
  {
   "population": "human_method_long_method [explore] method: 212 repositories, 1168 units in the universe, 134 positives",
   "set_halves": [
    "explore"
   ],
   "level": "method",
   "oracle": "human_method_long_method",
   "n_repos": 212,
   "n_units": 1168,
   "n_positives": 134,
   "competitors": {
    "size_calls": "nloc x [internal call >= 1]",
    "size": "nloc",
    "complexity": "tokens"
   },
   "outlier": [
    {
     "form": "nloc x [split width >= 1]",
     "mcc": 0.7182728476066101,
     "precision": 0.8141592920353983,
     "recall": 0.6865671641791045,
     "flagged": 113,
     "hits": 92,
     "vs_size_calls": {
      "value": 0.03963544204406033,
      "lo": -0.023859158947415637,
      "hi": 0.1113241874048263,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.24087666683208203,
      "lo": 0.16959862292291555,
      "hi": 0.31038274813799777,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.09864673638877564,
      "lo": 0.03868965360022958,
      "hi": 0.16493013111749755,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [internal call >= 1]",
     "mcc": 0.6786374055625498,
     "precision": 0.708029197080292,
     "recall": 0.7238805970149254,
     "flagged": 137,
     "hits": 97,
     "vs_size_calls": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.2012412247880217,
      "lo": 0.1253248500858717,
      "hi": 0.2687694179859815,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.059011294344715304,
      "lo": 0.003537632452405237,
      "hi": 0.11272761853204627,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "mcc": 0.6196261112178345,
     "precision": 0.47924528301886793,
     "recall": 0.9477611940298507,
     "flagged": 265,
     "hits": 127,
     "vs_size_calls": {
      "value": -0.059011294344715304,
      "lo": -0.11220131400449718,
      "hi": -0.0032259812610433425,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1422299304433064,
      "lo": 0.08976250550558196,
      "hi": 0.18902800365413702,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [split width >= 2]",
     "mcc": 0.6127485418043077,
     "precision": 0.8117647058823529,
     "recall": 0.5149253731343284,
     "flagged": 85,
     "hits": 69,
     "vs_size_calls": {
      "value": -0.0658888637582421,
      "lo": -0.14140456500792986,
      "hi": 0.01973800420260885,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1353523610297796,
      "lo": 0.0555196189253781,
      "hi": 0.21983437157856756,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.006877569413526796,
      "lo": -0.0848124959220038,
      "hi": 0.07751157854306479,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "mcc": 0.5997816762057899,
     "precision": 0.6693548387096774,
     "recall": 0.6194029850746269,
     "flagged": 124,
     "hits": 83,
     "vs_size_calls": {
      "value": -0.07885572935675988,
      "lo": -0.16937603650629163,
      "hi": 0.013110997559500737,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.12238549543126181,
      "lo": 0.04071409861514175,
      "hi": 0.2116740276583507,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.01984443501204458,
      "lo": -0.09597601521006982,
      "hi": 0.06279205498503404,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [structural]",
     "mcc": 0.58771234449275,
     "precision": 0.810126582278481,
     "recall": 0.47761194029850745,
     "flagged": 79,
     "hits": 64,
     "vs_size_calls": {
      "value": -0.0909250610697998,
      "lo": -0.16952925851639544,
      "hi": -0.010915862731503134,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1103161637182219,
      "lo": 0.029649079103318488,
      "hi": 0.17992726634805162,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.0319137667250845,
      "lo": -0.10912037288664705,
      "hi": 0.044450663141357816,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [structural]",
     "mcc": 0.58771234449275,
     "precision": 0.810126582278481,
     "recall": 0.47761194029850745,
     "flagged": 79,
     "hits": 64,
     "vs_size_calls": {
      "value": -0.0909250610697998,
      "lo": -0.16952925851639544,
      "hi": -0.010915862731503134,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1103161637182219,
      "lo": 0.029649079103318488,
      "hi": 0.17992726634805162,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.0319137667250845,
      "lo": -0.10912037288664705,
      "hi": 0.044450663141357816,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split pieces",
     "mcc": 0.5476642939598428,
     "precision": 0.7763157894736842,
     "recall": 0.44029850746268656,
     "flagged": 76,
     "hits": 59,
     "vs_size_calls": {
      "value": -0.13097311160270697,
      "lo": -0.2173707373892083,
      "hi": -0.04140955191215723,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07026811318531473,
      "lo": -0.024754864562978818,
      "hi": 0.15899500948627404,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.07196181725799167,
      "lo": -0.1493601786594292,
      "hi": 0.008514947102225556,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "cc",
     "mcc": 0.5305716470712585,
     "precision": 0.6339285714285714,
     "recall": 0.5298507462686567,
     "flagged": 112,
     "hits": 71,
     "vs_size_calls": {
      "value": -0.14806575849129133,
      "lo": -0.23477632555884814,
      "hi": -0.05938637782846179,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05317546629673037,
      "lo": -0.033901368241097185,
      "hi": 0.1395663261501897,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.08905446414657603,
      "lo": -0.16258070515032763,
      "hi": -0.009433592678095959,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [split width >= 3]",
     "mcc": 0.5205683181832373,
     "precision": 0.8095238095238095,
     "recall": 0.3805970149253731,
     "flagged": 63,
     "hits": 51,
     "vs_size_calls": {
      "value": -0.15806908737931247,
      "lo": -0.2489270318567368,
      "hi": -0.06570310885399666,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.04317213740870923,
      "lo": -0.045332739995843696,
      "hi": 0.12884853838669413,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.09905779303459716,
      "lo": -0.18665762421244014,
      "hi": -0.009467127745602433,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost [records]",
     "mcc": 0.5019215941374401,
     "precision": 0.7903225806451613,
     "recall": 0.3656716417910448,
     "flagged": 62,
     "hits": 49,
     "vs_size_calls": {
      "value": -0.17671581142510973,
      "lo": -0.2607852716829587,
      "hi": -0.09266010108688238,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.024525413362911974,
      "lo": -0.06724148362583321,
      "hi": 0.11161308699790895,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.11770451708039442,
      "lo": -0.20703600168497344,
      "hi": -0.026893187851797173,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost",
     "mcc": 0.4865797893281182,
     "precision": 0.7931034482758621,
     "recall": 0.34328358208955223,
     "flagged": 58,
     "hits": 46,
     "vs_size_calls": {
      "value": -0.19205761623443163,
      "lo": -0.2765570389483861,
      "hi": -0.10853705668929348,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.009183608553590072,
      "lo": -0.08469554242350319,
      "hi": 0.09451510982769978,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.13304632188971632,
      "lo": -0.2228698051895996,
      "hi": -0.04460952391622841,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "mcc": 0.4773961807745281,
     "precision": 0.3435754189944134,
     "recall": 0.917910447761194,
     "flagged": 358,
     "hits": 123,
     "vs_size_calls": {
      "value": -0.2012412247880217,
      "lo": -0.26846140367118926,
      "hi": -0.1252631136545142,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.1422299304433064,
      "lo": -0.1884123297979836,
      "hi": -0.08975711547349047,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked pieces",
     "mcc": 0.45943017331355146,
     "precision": 0.8297872340425532,
     "recall": 0.291044776119403,
     "flagged": 47,
     "hits": 39,
     "vs_size_calls": {
      "value": -0.21920723224899835,
      "lo": -0.3159534507349396,
      "hi": -0.11985113704220823,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.017966007460976652,
      "lo": -0.1148379165857647,
      "hi": 0.07811305316540568,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.16019593790428305,
      "lo": -0.246851768376674,
      "hi": -0.06612599706239575,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked share",
     "mcc": 0.45943017331355146,
     "precision": 0.8297872340425532,
     "recall": 0.291044776119403,
     "flagged": 47,
     "hits": 39,
     "vs_size_calls": {
      "value": -0.21920723224899835,
      "lo": -0.3159534507349396,
      "hi": -0.11985113704220823,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.017966007460976652,
      "lo": -0.1148379165857647,
      "hi": 0.07811305316540568,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.16019593790428305,
      "lo": -0.246851768376674,
      "hi": -0.06612599706239575,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split interface",
     "mcc": 0.4563406822558668,
     "precision": 0.7884615384615384,
     "recall": 0.30597014925373134,
     "flagged": 52,
     "hits": 41,
     "vs_size_calls": {
      "value": -0.222296723306683,
      "lo": -0.3126702835012121,
      "hi": -0.13429026352934315,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.021055498518661286,
      "lo": -0.10837217509875652,
      "hi": 0.06257774275262412,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.16328542896196768,
      "lo": -0.25014259858927157,
      "hi": -0.0746416299640591,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [records]",
     "mcc": 0.44728355045515583,
     "precision": 0.7959183673469388,
     "recall": 0.291044776119403,
     "flagged": 49,
     "hits": 39,
     "vs_size_calls": {
      "value": -0.23135385510739398,
      "lo": -0.3208449202998108,
      "hi": -0.15175606016240062,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.03011263031937228,
      "lo": -0.11897782606730878,
      "hi": 0.04765845171088612,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.17234256076267868,
      "lo": -0.2616006749497809,
      "hi": -0.08533863043937717,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split width",
     "mcc": 0.43388317116690817,
     "precision": 0.7755102040816326,
     "recall": 0.2835820895522388,
     "flagged": 49,
     "hits": 38,
     "vs_size_calls": {
      "value": -0.24475423439564165,
      "lo": -0.3335724907451499,
      "hi": -0.15975318213554046,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.043513009607619946,
      "lo": -0.1298898599198442,
      "hi": 0.034532068014617556,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.18574294005092634,
      "lo": -0.2733954521725369,
      "hi": -0.10074768154699609,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible",
     "mcc": 0.4320895485400136,
     "precision": 0.7872340425531915,
     "recall": 0.27611940298507465,
     "flagged": 47,
     "hits": 37,
     "vs_size_calls": {
      "value": -0.24654785702253623,
      "lo": -0.3345832584901795,
      "hi": -0.16224730981643076,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.04530663223451453,
      "lo": -0.13189496256795236,
      "hi": 0.02985577016876123,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.18753656267782093,
      "lo": -0.2724485767940542,
      "hi": -0.10347757771087951,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [records]",
     "mcc": 0.42261732999692314,
     "precision": 0.7954545454545454,
     "recall": 0.26119402985074625,
     "flagged": 44,
     "hits": 35,
     "vs_size_calls": {
      "value": -0.25602007556562667,
      "lo": -0.3410368605840445,
      "hi": -0.17654181419331405,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.05477885077760497,
      "lo": -0.14313230577013641,
      "hi": 0.02210474641365473,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.19700878122091137,
      "lo": -0.28384317236497564,
      "hi": -0.11642341547101892,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [no input limit]",
     "mcc": 0.42048279187866056,
     "precision": 0.7551020408163265,
     "recall": 0.27611940298507465,
     "flagged": 49,
     "hits": 37,
     "vs_size_calls": {
      "value": -0.25815461368388926,
      "lo": -0.3508759312738291,
      "hi": -0.16244388176710195,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.056913388895867556,
      "lo": -0.14553170119707143,
      "hi": 0.02784453732909481,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.19914331933917395,
      "lo": -0.29288319478693603,
      "hi": -0.1058784565442783,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split remainder locked",
     "mcc": 0.3925929971804301,
     "precision": 0.8484848484848485,
     "recall": 0.208955223880597,
     "flagged": 33,
     "hits": 28,
     "vs_size_calls": {
      "value": -0.2860444083821197,
      "lo": -0.3921282254641497,
      "hi": -0.1780206882905993,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.084803183594098,
      "lo": -0.1951548712704837,
      "hi": 0.017828247283554532,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.2270331140374044,
      "lo": -0.32817138430925696,
      "hi": -0.1275621864101204,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [no input limit]",
     "mcc": 0.3115257776226297,
     "precision": 0.696969696969697,
     "recall": 0.17164179104477612,
     "flagged": 33,
     "hits": 23,
     "vs_size_calls": {
      "value": -0.36711162793992014,
      "lo": -0.4735175542140469,
      "hi": -0.25945369974088794,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.16587040315189844,
      "lo": -0.26275572239561407,
      "hi": -0.07432950594740317,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.30810033359520483,
      "lo": -0.40959691920901675,
      "hi": -0.20311747170093186,
      "n": 212,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc": [
     {
      "rule": ">=10",
      "mcc": 0.45802934076127105,
      "precision": 0.3004484304932735,
      "recall": 1.0,
      "flagged": 446,
      "hits": 134
     },
     {
      "rule": ">=15",
      "mcc": 0.6134410779721122,
      "precision": 0.458041958041958,
      "recall": 0.9776119402985075,
      "flagged": 286,
      "hits": 131
     },
     {
      "rule": ">=20",
      "mcc": 0.7098975225312577,
      "precision": 0.6296296296296297,
      "recall": 0.8880597014925373,
      "flagged": 189,
      "hits": 119
     },
     {
      "rule": ">=26",
      "mcc": 0.7148242734004717,
      "precision": 0.7698412698412699,
      "recall": 0.7238805970149254,
      "flagged": 126,
      "hits": 97
     },
     {
      "rule": ">=30",
      "mcc": 0.681376998207766,
      "precision": 0.8282828282828283,
      "recall": 0.6119402985074627,
      "flagged": 99,
      "hits": 82
     },
     {
      "rule": ">=40",
      "mcc": 0.5733992525531798,
      "precision": 0.9,
      "recall": 0.40298507462686567,
      "flagged": 60,
      "hits": 54
     },
     {
      "rule": ">=50",
      "mcc": 0.45647428507938886,
      "precision": 0.8974358974358975,
      "recall": 0.26119402985074625,
      "flagged": 39,
      "hits": 35
     },
     {
      "rule": ">=75",
      "mcc": 0.29349983375608896,
      "precision": 0.8421052631578947,
      "recall": 0.11940298507462686,
      "flagged": 19,
      "hits": 16
     },
     {
      "rule": ">=100",
      "mcc": 0.21406321523529667,
      "precision": 0.8888888888888888,
      "recall": 0.05970149253731343,
      "flagged": 9,
      "hits": 8
     }
    ],
    "split width": [
     {
      "rule": ">=1",
      "mcc": 0.7158249663617468,
      "precision": 0.8017241379310345,
      "recall": 0.6940298507462687,
      "flagged": 116,
      "hits": 93
     },
     {
      "rule": ">=2",
      "mcc": 0.609724403677946,
      "precision": 0.7954545454545454,
      "recall": 0.5223880597014925,
      "flagged": 88,
      "hits": 70
     },
     {
      "rule": ">=3",
      "mcc": 0.5219913826970306,
      "precision": 0.8,
      "recall": 0.3880597014925373,
      "flagged": 65,
      "hits": 52
     },
     {
      "rule": ">=4",
      "mcc": 0.4620948568448245,
      "precision": 0.803921568627451,
      "recall": 0.30597014925373134,
      "flagged": 51,
      "hits": 41
     },
     {
      "rule": ">=5",
      "mcc": 0.4320895485400136,
      "precision": 0.7872340425531915,
      "recall": 0.27611940298507465,
      "flagged": 47,
      "hits": 37
     },
     {
      "rule": ">=6",
      "mcc": 0.4320895485400136,
      "precision": 0.7872340425531915,
      "recall": 0.27611940298507465,
      "flagged": 47,
      "hits": 37
     },
     {
      "rule": ">=8",
      "mcc": 0.4320895485400136,
      "precision": 0.7872340425531915,
      "recall": 0.27611940298507465,
      "flagged": 47,
      "hits": 37
     }
    ],
    "split cost": [
     {
      "rule": ">=2",
      "mcc": 0.7210199386317337,
      "precision": 0.8034188034188035,
      "recall": 0.7014925373134329,
      "flagged": 117,
      "hits": 94
     },
     {
      "rule": ">=3",
      "mcc": 0.6607505011937778,
      "precision": 0.8144329896907216,
      "recall": 0.5895522388059702,
      "flagged": 97,
      "hits": 79
     },
     {
      "rule": ">=4",
      "mcc": 0.6149831619261823,
      "precision": 0.8375,
      "recall": 0.5,
      "flagged": 80,
      "hits": 67
     },
     {
      "rule": ">=6",
      "mcc": 0.5401920069593764,
      "precision": 0.8181818181818182,
      "recall": 0.40298507462686567,
      "flagged": 66,
      "hits": 54
     },
     {
      "rule": ">=8",
      "mcc": 0.4989465138893342,
      "precision": 0.8103448275862069,
      "recall": 0.35074626865671643,
      "flagged": 58,
      "hits": 47
     },
     {
      "rule": ">=10",
      "mcc": 0.48365711476458223,
      "precision": 0.8148148148148148,
      "recall": 0.3283582089552239,
      "flagged": 54,
      "hits": 44
     },
     {
      "rule": ">=15",
      "mcc": 0.45473513566615736,
      "precision": 0.8,
      "recall": 0.29850746268656714,
      "flagged": 50,
      "hits": 40
     },
     {
      "rule": ">=20",
      "mcc": 0.4397363515211859,
      "precision": 0.7916666666666666,
      "recall": 0.2835820895522388,
      "flagged": 48,
      "hits": 38
     }
    ],
    "split interface": [
     {
      "rule": ">=2",
      "mcc": 0.6496459275051595,
      "precision": 0.8105263157894737,
      "recall": 0.5746268656716418,
      "flagged": 95,
      "hits": 77
     },
     {
      "rule": ">=3",
      "mcc": 0.5851867837210072,
      "precision": 0.8266666666666667,
      "recall": 0.4626865671641791,
      "flagged": 75,
      "hits": 62
     },
     {
      "rule": ">=4",
      "mcc": 0.5271696393136245,
      "precision": 0.8125,
      "recall": 0.3880597014925373,
      "flagged": 64,
      "hits": 52
     },
     {
      "rule": ">=6",
      "mcc": 0.47655261629631673,
      "precision": 0.8113207547169812,
      "recall": 0.3208955223880597,
      "flagged": 53,
      "hits": 43
     },
     {
      "rule": ">=8",
      "mcc": 0.45473513566615736,
      "precision": 0.8,
      "recall": 0.29850746268656714,
      "flagged": 50,
      "hits": 40
     },
     {
      "rule": ">=10",
      "mcc": 0.45473513566615736,
      "precision": 0.8,
      "recall": 0.29850746268656714,
      "flagged": 50,
      "hits": 40
     },
     {
      "rule": ">=15",
      "mcc": 0.4397363515211859,
      "precision": 0.7916666666666666,
      "recall": 0.2835820895522388,
      "flagged": 48,
      "hits": 38
     },
     {
      "rule": ">=20",
      "mcc": 0.4320895485400136,
      "precision": 0.7872340425531915,
      "recall": 0.27611940298507465,
      "flagged": 47,
      "hits": 37
     }
    ],
    "split pieces": [
     {
      "rule": ">=1",
      "mcc": 0.5539297834713456,
      "precision": 0.7792207792207793,
      "recall": 0.44776119402985076,
      "flagged": 77,
      "hits": 60
     },
     {
      "rule": ">=2",
      "mcc": 0.40021989893466414,
      "precision": 0.9285714285714286,
      "recall": 0.19402985074626866,
      "flagged": 28,
      "hits": 26
     },
     {
      "rule": ">=3",
      "mcc": 0.2563799760351437,
      "precision": 0.9166666666666666,
      "recall": 0.08208955223880597,
      "flagged": 12,
      "hits": 11
     },
     {
      "rule": ">=4",
      "mcc": 0.19960914360031826,
      "precision": 1.0,
      "recall": 0.04477611940298507,
      "flagged": 6,
      "hits": 6
     },
     {
      "rule": ">=6",
      "mcc": 0.14096313014841458,
      "precision": 1.0,
      "recall": 0.022388059701492536,
      "flagged": 3,
      "hits": 3
     }
    ],
    "split infeasible": [
     {
      "rule": ">=1",
      "mcc": 0.4320895485400136,
      "precision": 0.7872340425531915,
      "recall": 0.27611940298507465,
      "flagged": 47,
      "hits": 37
     }
    ],
    "split locked pieces": [
     {
      "rule": ">=1",
      "mcc": 0.45943017331355146,
      "precision": 0.8297872340425532,
      "recall": 0.291044776119403,
      "flagged": 47,
      "hits": 39
     },
     {
      "rule": ">=2",
      "mcc": 0.3152143068694085,
      "precision": 0.8571428571428571,
      "recall": 0.13432835820895522,
      "flagged": 21,
      "hits": 18
     },
     {
      "rule": ">=3",
      "mcc": 0.19960914360031826,
      "precision": 1.0,
      "recall": 0.04477611940298507,
      "flagged": 6,
      "hits": 6
     },
     {
      "rule": ">=4",
      "mcc": 0.1150465481933154,
      "precision": 1.0,
      "recall": 0.014925373134328358,
      "flagged": 2,
      "hits": 2
     },
     {
      "rule": ">=6",
      "mcc": 0.08131533249911174,
      "precision": 1.0,
      "recall": 0.007462686567164179,
      "flagged": 1,
      "hits": 1
     }
    ],
    "split locked share": [
     {
      "rule": ">=0.5",
      "mcc": 0.3882613281657504,
      "precision": 0.7894736842105263,
      "recall": 0.22388059701492538,
      "flagged": 38,
      "hits": 30
     },
     {
      "rule": ">=0.75",
      "mcc": 0.2821039290231134,
      "precision": 0.8333333333333334,
      "recall": 0.11194029850746269,
      "flagged": 18,
      "hits": 15
     },
     {
      "rule": ">=0.9",
      "mcc": 0.25803504401298766,
      "precision": 0.8125,
      "recall": 0.09701492537313433,
      "flagged": 16,
      "hits": 13
     },
     {
      "rule": ">=1.0",
      "mcc": 0.25803504401298766,
      "precision": 0.8125,
      "recall": 0.09701492537313433,
      "flagged": 16,
      "hits": 13
     }
    ],
    "split remainder locked": [
     {
      "rule": ">=1",
      "mcc": 0.3925929971804301,
      "precision": 0.8484848484848485,
      "recall": 0.208955223880597,
      "flagged": 33,
      "hits": 28
     }
    ],
    "split width [structural]": [
     {
      "rule": ">=1",
      "mcc": 0.7239412255110111,
      "precision": 0.7933884297520661,
      "recall": 0.7164179104477612,
      "flagged": 121,
      "hits": 96
     },
     {
      "rule": ">=2",
      "mcc": 0.6963116789949477,
      "precision": 0.7894736842105263,
      "recall": 0.6716417910447762,
      "flagged": 114,
      "hits": 90
     },
     {
      "rule": ">=3",
      "mcc": 0.6468760601135485,
      "precision": 0.7959183673469388,
      "recall": 0.582089552238806,
      "flagged": 98,
      "hits": 78
     },
     {
      "rule": ">=4",
      "mcc": 0.6068950560409994,
      "precision": 0.8095238095238095,
      "recall": 0.5074626865671642,
      "flagged": 84,
      "hits": 68
     },
     {
      "rule": ">=5",
      "mcc": 0.58771234449275,
      "precision": 0.810126582278481,
      "recall": 0.47761194029850745,
      "flagged": 79,
      "hits": 64
     },
     {
      "rule": ">=6",
      "mcc": 0.58771234449275,
      "precision": 0.810126582278481,
      "recall": 0.47761194029850745,
      "flagged": 79,
      "hits": 64
     },
     {
      "rule": ">=8",
      "mcc": 0.58771234449275,
      "precision": 0.810126582278481,
      "recall": 0.47761194029850745,
      "flagged": 79,
      "hits": 64
     }
    ],
    "split infeasible [structural]": [
     {
      "rule": ">=1",
      "mcc": 0.58771234449275,
      "precision": 0.810126582278481,
      "recall": 0.47761194029850745,
      "flagged": 79,
      "hits": 64
     }
    ],
    "split width [no input limit]": [
     {
      "rule": ">=1",
      "mcc": 0.7158249663617468,
      "precision": 0.8017241379310345,
      "recall": 0.6940298507462687,
      "flagged": 116,
      "hits": 93
     },
     {
      "rule": ">=2",
      "mcc": 0.609724403677946,
      "precision": 0.7954545454545454,
      "recall": 0.5223880597014925,
      "flagged": 88,
      "hits": 70
     },
     {
      "rule": ">=3",
      "mcc": 0.5219913826970306,
      "precision": 0.8,
      "recall": 0.3880597014925373,
      "flagged": 65,
      "hits": 52
     },
     {
      "rule": ">=4",
      "mcc": 0.4620948568448245,
      "precision": 0.803921568627451,
      "recall": 0.30597014925373134,
      "flagged": 51,
      "hits": 41
     },
     {
      "rule": ">=5",
      "mcc": 0.3922020529486278,
      "precision": 0.7619047619047619,
      "recall": 0.23880597014925373,
      "flagged": 42,
      "hits": 32
     },
     {
      "rule": ">=6",
      "mcc": 0.37537615591817125,
      "precision": 0.75,
      "recall": 0.22388059701492538,
      "flagged": 40,
      "hits": 30
     },
     {
      "rule": ">=8",
      "mcc": 0.33066000317854977,
      "precision": 0.7142857142857143,
      "recall": 0.1865671641791045,
      "flagged": 35,
      "hits": 25
     }
    ],
    "split infeasible [no input limit]": [
     {
      "rule": ">=1",
      "mcc": 0.3115257776226297,
      "precision": 0.696969696969697,
      "recall": 0.17164179104477612,
      "flagged": 33,
      "hits": 23
     }
    ],
    "split width [records]": [
     {
      "rule": ">=1",
      "mcc": 0.7158249663617468,
      "precision": 0.8017241379310345,
      "recall": 0.6940298507462687,
      "flagged": 116,
      "hits": 93
     },
     {
      "rule": ">=2",
      "mcc": 0.609724403677946,
      "precision": 0.7954545454545454,
      "recall": 0.5223880597014925,
      "flagged": 88,
      "hits": 70
     },
     {
      "rule": ">=3",
      "mcc": 0.5219913826970306,
      "precision": 0.8,
      "recall": 0.3880597014925373,
      "flagged": 65,
      "hits": 52
     },
     {
      "rule": ">=4",
      "mcc": 0.4620948568448245,
      "precision": 0.803921568627451,
      "recall": 0.30597014925373134,
      "flagged": 51,
      "hits": 41
     },
     {
      "rule": ">=5",
      "mcc": 0.4243388891560672,
      "precision": 0.782608695652174,
      "recall": 0.26865671641791045,
      "flagged": 46,
      "hits": 36
     },
     {
      "rule": ">=6",
      "mcc": 0.42261732999692314,
      "precision": 0.7954545454545454,
      "recall": 0.26119402985074625,
      "flagged": 44,
      "hits": 35
     },
     {
      "rule": ">=8",
      "mcc": 0.42261732999692314,
      "precision": 0.7954545454545454,
      "recall": 0.26119402985074625,
      "flagged": 44,
      "hits": 35
     }
    ],
    "split infeasible [records]": [
     {
      "rule": ">=1",
      "mcc": 0.42261732999692314,
      "precision": 0.7954545454545454,
      "recall": 0.26119402985074625,
      "flagged": 44,
      "hits": 35
     }
    ],
    "split cost [records]": [
     {
      "rule": ">=2",
      "mcc": 0.7210199386317337,
      "precision": 0.8034188034188035,
      "recall": 0.7014925373134329,
      "flagged": 117,
      "hits": 94
     },
     {
      "rule": ">=3",
      "mcc": 0.6607505011937778,
      "precision": 0.8144329896907216,
      "recall": 0.5895522388059702,
      "flagged": 97,
      "hits": 79
     },
     {
      "rule": ">=4",
      "mcc": 0.6149831619261823,
      "precision": 0.8375,
      "recall": 0.5,
      "flagged": 80,
      "hits": 67
     },
     {
      "rule": ">=6",
      "mcc": 0.5401920069593764,
      "precision": 0.8181818181818182,
      "recall": 0.40298507462686567,
      "flagged": 66,
      "hits": 54
     },
     {
      "rule": ">=8",
      "mcc": 0.4989465138893342,
      "precision": 0.8103448275862069,
      "recall": 0.35074626865671643,
      "flagged": 58,
      "hits": 47
     },
     {
      "rule": ">=10",
      "mcc": 0.48365711476458223,
      "precision": 0.8148148148148148,
      "recall": 0.3283582089552239,
      "flagged": 54,
      "hits": 44
     },
     {
      "rule": ">=15",
      "mcc": 0.46068392974340344,
      "precision": 0.8163265306122449,
      "recall": 0.29850746268656714,
      "flagged": 49,
      "hits": 40
     },
     {
      "rule": ">=20",
      "mcc": 0.4457598609267825,
      "precision": 0.8085106382978723,
      "recall": 0.2835820895522388,
      "flagged": 47,
      "hits": 38
     }
    ]
   },
   "within_long": [
    {
     "form": "tokens",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.7777777777777778,
     "auc_interval": {
      "value": 0.7777777777777778,
      "lo": 0.683083176985616,
      "hi": 0.8622222222222222,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": 0.01145475372279492,
      "lo": -0.05381944444444442,
      "hi": 0.08407079646017701,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.7663230240549829,
     "auc_interval": {
      "value": 0.7663230240549829,
      "lo": 0.6707236842105263,
      "hi": 0.8490712074303406,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.6639938907980145,
     "auc_interval": {
      "value": 0.6639938907980145,
      "lo": 0.5352846832397755,
      "hi": 0.7705592105263158,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.10232913325696835,
      "lo": -0.22891566265060248,
      "hi": 0.01797715053763438,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "cc",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.644520809469263,
     "auc_interval": {
      "value": 0.644520809469263,
      "lo": 0.5173295454545455,
      "hi": 0.7565079365079365,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.12180221458571983,
      "lo": -0.253411306042885,
      "hi": 0.012937317784256552,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.5805651011836579,
     "auc_interval": {
      "value": 0.5805651011836579,
      "lo": 0.45307529162248145,
      "hi": 0.6947463768115942,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.18575792287132498,
      "lo": -0.3066959921798632,
      "hi": -0.06513303769401324,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split interface",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.5672012218403971,
     "auc_interval": {
      "value": 0.5672012218403971,
      "lo": 0.4424552429667519,
      "hi": 0.6804166666666667,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.19912180221458575,
      "lo": -0.3179290254237288,
      "hi": -0.07805383022774326,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [structural]",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.5574646811760214,
     "auc_interval": {
      "value": 0.5574646811760214,
      "lo": 0.4470588235294118,
      "hi": 0.6635049683830172,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.20885834287896143,
      "lo": -0.3367605188231572,
      "hi": -0.08237179487179491,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split pieces",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.5563192058037418,
     "auc_interval": {
      "value": 0.5563192058037418,
      "lo": 0.4549319727891156,
      "hi": 0.6507936507936508,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.21000381825124104,
      "lo": -0.34871134020618555,
      "hi": -0.06956845238095233,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked share",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.5465826651393662,
     "auc_interval": {
      "value": 0.5465826651393662,
      "lo": 0.4346301020408163,
      "hi": 0.6491437674233373,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.21974035891561672,
      "lo": -0.36698846875838026,
      "hi": -0.0712328767123287,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split width",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.5410462008400153,
     "auc_interval": {
      "value": 0.5410462008400153,
      "lo": 0.4162962962962963,
      "hi": 0.6555507745266781,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.22527682321496756,
      "lo": -0.3429634881247784,
      "hi": -0.10106666666666675,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [no input limit]",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.5143184421534936,
     "auc_interval": {
      "value": 0.5143184421534936,
      "lo": 0.37896825396825395,
      "hi": 0.6421967455621301,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.2520045819014892,
      "lo": -0.38128729752770674,
      "hi": -0.11472868217054255,
      "n": 212,
      "n_dropped": 0
     }
    }
   ],
   "keys": [
    "Esri__arcgis-runtime-samples-java@c7a0b3095864",
    "Esri__defense-solutions-proofs-of-concept@107e74c00bf4",
    "Esri__geometry-api-java@494da8ec953d",
    "Esri__maps-app-android@1af1f74ece08",
    "IBM__ibm-cos-sdk-java@d6b03864c15c",
    "Microsoft__ApplicationInsights-Java@230ed8807bf3",
    "Microsoft__azure-chat-for-java@4456bea8830c",
    "Microsoft__azure-maven-plugins@d3e0b6fa0e00",
    "Microsoft__java-debug@5d5b39e63c98",
    "Microsoft__mssql-jdbc@84484edf7944",
    "Microsoft__project-rome@0bcfbd6e1a7e",
    "Microsoft__team-explorer-everywhere@89ab2a4847ae",
    "SAP__SapMachine@6e62561730c4",
    "Tencent__GT@6e115aa79274",
    "Tencent__QMUI_Android@6ff5493a0584",
    "Tencent__soter@8ecde27599ce",
    "Tencent__tinker@752390060031",
    "alexa__alexa-skills-kit-sdk-for-java@bf1e9ccc50d1",
    "alibaba__ARouter@93b328569bbd",
    "alibaba__atlas@e8c7b3f1ff14",
    "alibaba__canal@08167c95c767",
    "alibaba__druid@768469fe4d13",
    "alibaba__jstorm@5d6cde22dbca",
    "amzn__amazon-pay-sdk-java@5a3547d00c79",
    "amzn__exoplayer-amazon-port@90cf56092dca",
    "amzn__ion-java@a19302d1ebcc",
    "apache__activemq@ccf56875b066",
    "apache__activemq-artemis@5bd5c610195d",
    "apache__ant@9722f062dc68",
    "apache__ant-ivy@4ffcf8f06f23",
    "apache__apex-malhar@1acaf15f425d",
    "apache__archiva@d1242030bf23",
    "apache__aries@52293d20268d",
    "apache__aries-jax-rs-whiteboard@73ef94bb7415",
    "fluetm__axis2-java@372582df483e",
    "apache__batik@8b9b758641a1",
    "apache__bookkeeper@f26a4cae0e92",
    "apache__bval@e6609f749af4",
    "apache__calcite@a648f9c12309",
    "apache__cassandra@e191aff38505",
    "apache__cayenne@5be5235ed1c0",
    "apache__cloudstack@8d3feb100aab",
    "apache__commons-bsf@88b2601a3cae",
    "apache__commons-jxpath@eff47ab8ca52",
    "apache__commons-pool@cd9112f433bf",
    "apache__commons-text@fba628056150",
    "apache__commons-vfs@fe61e3b16497",
    "apache__crunch@9b8849cfd89f",
    "apache__curator@5ff795271b21",
    "apache__cxf@6bf89e9c8804",
    "apache__deltaspike@6de805f96871",
    "apache__directory-fortress-core@180e1f017d90",
    "apache__directory-ldap-api@5b93e102556a",
    "apache__directory-server@310007cc1c7e",
    "apache__directory-studio@e8f15ea553a3",
    "apache__drill@5e2251a9fd65",
    "apache__eagle@7ac9421c2c27",
    "apache__empire-db@933dce5536fe",
    "apache__fineract@210e380df3ca",
    "apache__fineract-cn-customer@251ae08f7607",
    "apache__flink@8068c8775ad0",
    "apache__flume@7d3396f26dc1",
    "apache__fluo@8e06204d4167",
    "apache__fop@caced35327f6",
    "apache__geode@8fd839e8b73e",
    "apache__griffin@1cf2a15452a9",
    "apache__hadoop-mapreduce@307cb5b316e1",
    "apache__hama@734a4d7337cb",
    "apache__helix@0431ef007610",
    "apache__incubator-brooklyn@337a5d22d5e9",
    "apache__incubator-druid@8ca7cb4886dc",
    "apache__incubator-dubbo@6e4ff91dfca4",
    "apache__incubator-gobblin@b0d130757669",
    "apache__incubator-heron@17f1b06fffed",
    "apache__incubator-myriad@82297a4cd60f",
    "apache__incubator-ratis@1fc5acedda4d",
    "apache__incubator-rya@5463da23c7cd",
    "apache__incubator-samoa@6e6bb1817927",
    "apache__incubator-sentry@4643f988a5e0",
    "apache__incubator-taverna-workbench@2b74964ac1ee",
    "apache__incubator-tez@e8dc9f72f9d7",
    "apache__isis@2af2ef3e2edc",
    "apache__jackrabbit@392b94da5db9",
    "apache__jackrabbit-oak@fa85f54a065e",
    "apache__jena@1cca775bbf0b",
    "apache__kafka@c74acb24eb1d",
    "apache__karaf@4f180ea216c2",
    "apache__logging-log4j2@9b6bb237ae87",
    "apache__mahout@b0cf1694e60f",
    "apache__marmotta@28c9b8b0791e",
    "apache__maven-indexer@8fcb8551345c",
    "apache__maven-resolver@6a7f840e49d4",
    "apache__metamodel@ccafcf27f4e3",
    "apache__metron@17b31b48f596",
    "apache__mina-sshd@2fb7ebb48715",
    "apache__nifi@c8eff590efa3",
    "apache__nifi-minifi@fb246621474c",
    "apache__nutch@8bdec5e3ef77",
    "apache__olingo-odata4@f344a3c565b6",
    "apache__openejb@f10c077ade92",
    "apache__openmeetings@6d54639e4087",
    "apache__openwebbeans@783179886147",
    "apache__parquet-mr@811310d01bfe",
    "apache__phoenix@69e5bb0b304a",
    "apache__pig@17a4d1795ead",
    "apache__poi@351623a86924",
    "eclipse__xtext-core@e04964e4c2a3",
    "eclipse__xtext-extras@5634c291880c",
    "eclipse__xtext-idea@3aa1424ae35f",
    "epam__JDI@199dba533f36",
    "facebook__buck@1bc8d383ea5c",
    "facebook__fresco@ec0664aa4928",
    "google__ExoPlayer@4bc79c9465ab",
    "google__caja@964609d5ec32",
    "google__caliper@4e10eb02b7bf",
    "google__error-prone@61cb540c08ec",
    "google__google-authenticator@0e8cc0a3bcad",
    "google__guava@be92294be598",
    "google__guice@dafa4b0bec4e",
    "google__j2objc@471504a735b4",
    "google__nomulus@2481704d00f1",
    "apache__pulsar@044daf8d6132",
    "apache__ranger@7c52a79a5d0b",
    "apache__royale-compiler@fbd9bc3b9e48",
    "apache__samza@65d09d7b383b",
    "apache__sentry@f859446b65bb",
    "apache__servicecomb-java-chassis@72cd0e137c4a",
    "apache__shindig@8f3c3d5c77f5",
    "apache__shiro@eeb7e9552e4d",
    "apache__syncope@114c412afbfb",
    "apache__tinkerpop@7d9df0f0acf0",
    "apache__tomee@d21933b313af",
    "apache__uima-uimaj@e79c33b5a3e4",
    "apache__usergrid@ac1e6e4035f9",
    "apache__velocity-engine@c85f3e586f00",
    "apache__velocity-tools@6b9432af060a",
    "apache__wicket@c2d344219ef8",
    "kshtzsharma48__wss4j@5c2cbd7e7377",
    "apache__xalan-j@cba6d7fe7e93",
    "apache__xmlbeans@20fd11dbee92",
    "apache__zeppelin@4219d552349f",
    "aws__aws-sdk-java-v2@1d5d11e8087c",
    "aws__aws-toolkit-eclipse@49026f53fdd4",
    "cloudfoundry__cf-java-client@6fabcf647302",
    "cloudfoundry__uaa@f3b66dd2a250",
    "eclipse-acceleo__acceleo@3b0576ceff41",
    "eclipse__californium@0dd6db579be9",
    "eclipse__che@c5498c2ac562",
    "eclipse__eavp@20c1ce932e95",
    "eclipse__eclipse-collections@fa40c9aadbd3",
    "eclipse-jdt__eclipse.jdt.core@24d47c292ed4",
    "eclipse-platform__eclipse.platform.ui@e3bbb556534a",
    "eclipse__gef-legacy@14563a9e1f2a",
    "eclipse__hono@ec8494722756",
    "eclipse__jetty.project@65528f76c5ef",
    "eclipse-jgit__jgit@00523f38a19b",
    "eclipse__jnosql@9f03fa6ffe2d",
    "eclipse__kapua@11e610c657f7",
    "eclipse__kura@5e9f3e3d03c8",
    "eclipse-linuxtools__org.eclipse.linuxtools@11865e6e7d86",
    "eclipse__lsp4j@513a1dd2236c",
    "eclipse__milo@e752e540d31e",
    "webcane__nebula.widgets.nattable@02b4aba0e0b6",
    "eclipse__openj9@4911084853eb",
    "eclipse__org.aspectj@370f291c359c",
    "eclipse__packagedrone@3869c1643cdc",
    "bsi-software__rap@6295da95d01d",
    "eclipse__rdf4j@6f63df540e30",
    "eclipse__smarthome@b8455de15d65",
    "alexnatch__titan.EclipsePlug-ins@92bae808bfd4",
    "eclipse__tycho@913062f90a6b",
    "eclipse__vorto@93919469e598",
    "google__rejoiner@cedc123c1891",
    "linkedin__ambry@1d2e45555605",
    "linkedin__parseq@6151cc9064cf",
    "linkedin__pygradle@4b04b7980dc4",
    "linkedin__rest.li@ad74aa98da8a",
    "oracle__fastr@a1ee49060317",
    "oracle__graal@4deb681aaaa7",
    "oracle__opengrok@bd2770a04a3e",
    "oracle__soda-for-java@352634e26b5a",
    "oracle__visualvm@d9b10575b53d",
    "rabbitmq__rabbitmq-java-client@8bc24bdce4da",
    "reactor__reactor-core@3958e2fabf49",
    "reactor__reactor-kafka@2724517a27d7",
    "reactor__reactor-netty@b26dfa119524",
    "robolectric__robolectric@525bfcfc0e0e",
    "spring-projects__eclipse-integration-commons@22a559aedc8a",
    "spring-projects__spring-amqp@1614a4b0532b",
    "spring-projects__spring-android@941296e152d4",
    "spring-projects__spring-batch@d8fc58338d3b",
    "spring-projects__spring-data-cassandra@42cc65aaab4d",
    "spring-projects__spring-data-couchbase@2f4500e9c765",
    "spring-projects__spring-data-examples@ccae97890f85",
    "spring-projects__spring-data-gemfire@bc066c0618a6",
    "spring-projects__spring-data-geode@5dc269da0293",
    "spring-projects__spring-data-graph@0210210ce436",
    "spring-projects__spring-data-mongodb@3eb9d790b94e",
    "spring-projects__spring-data-rest@3a0cba94a2cc",
    "spring-projects__spring-integration@872302de6e98",
    "spring-projects__spring-integration-aws@562b20bd4dfa",
    "spring-projects__spring-roo@4a2e9f1eb17d",
    "spring-projects__spring-security@8dd2864dea3d",
    "spring-projects__spring-security-reactive@37749a64f782",
    "spring-projects__spring-statemachine@02ecb28751fc",
    "spring-projects__spring-vault@6e36eb10b02c",
    "spring-projects__sts4@46e9e985b0c5",
    "uber__NullAway@31a184261daa",
    "uber__rave@3b59a9cbdbde",
    "uber__tchannel-java@f9cc9e2e6af8",
    "vmware__xenon@b6fb48b74598",
    "yandex__graphouse@7ba79dd830b7"
   ]
  },
  {
   "population": "human_fontana_god_class [all] class: 72 repositories, 380 units in the universe, 139 positives",
   "set_halves": null,
   "level": "class",
   "oracle": "human_fontana_god_class",
   "n_repos": 72,
   "n_units": 380,
   "n_positives": 139,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "outlier": [
    {
     "form": "hvol_sum",
     "mcc": 0.835202708109949,
     "precision": 0.8375,
     "recall": 0.9640287769784173,
     "flagged": 160,
     "hits": 134,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1154627188743862,
      "lo": 0.05980678016401819,
      "hi": 0.18280296157665998,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.059020396692338606,
      "lo": 0.025254258440416733,
      "hi": 0.10145706174807123,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum",
     "mcc": 0.8274384364656996,
     "precision": 0.8407643312101911,
     "recall": 0.9496402877697842,
     "flagged": 157,
     "hits": 132,
     "vs_complexity": {
      "value": -0.007764271644249421,
      "lo": -0.046630451740959256,
      "hi": 0.021431772435208107,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10769844723013677,
      "lo": 0.056891665267890135,
      "hi": 0.15932852926944296,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.051256125048089185,
      "lo": 0.0009071849244689512,
      "hi": 0.10168788660183836,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.7761823114176104,
     "precision": 0.7640449438202247,
     "recall": 0.9784172661870504,
     "flagged": 178,
     "hits": 136,
     "vs_complexity": {
      "value": -0.059020396692338606,
      "lo": -0.10134549062197684,
      "hi": -0.0245025980564354,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05644232218204759,
      "lo": 0.009436783473101729,
      "hi": 0.1108356737801609,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split interface",
     "mcc": 0.7708998448931894,
     "precision": 0.8837209302325582,
     "recall": 0.8201438848920863,
     "flagged": 129,
     "hits": 114,
     "vs_complexity": {
      "value": -0.0643028632167596,
      "lo": -0.14599011288810215,
      "hi": 0.011415635636614518,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.051159855657626596,
      "lo": -0.03476977846358709,
      "hi": 0.14158281117859517,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.005282466524420992,
      "lo": -0.08731621280957735,
      "hi": 0.07814223543374121,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.7652555304003371,
     "precision": 0.9083333333333333,
     "recall": 0.7841726618705036,
     "flagged": 120,
     "hits": 109,
     "vs_complexity": {
      "value": -0.0699471777096119,
      "lo": -0.13722082507347588,
      "hi": -0.006822186922118001,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0455155411647743,
      "lo": -0.04257864242298881,
      "hi": 0.13053846603996755,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.01092678101727329,
      "lo": -0.08446719198215868,
      "hi": 0.060170456270961736,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m long methods",
     "mcc": 0.7595191037856306,
     "precision": 0.907563025210084,
     "recall": 0.7769784172661871,
     "flagged": 119,
     "hits": 108,
     "vs_complexity": {
      "value": -0.07568360432431842,
      "lo": -0.13380970531863556,
      "hi": -0.010284386062102469,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03977911455006777,
      "lo": -0.03356133867026112,
      "hi": 0.1210897898317248,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.016663207631979815,
      "lo": -0.08352123671047595,
      "hi": 0.06486611391829877,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x nom",
     "mcc": 0.7197399892355628,
     "precision": 0.7292817679558011,
     "recall": 0.9496402877697842,
     "flagged": 181,
     "hits": 132,
     "vs_complexity": {
      "value": -0.1154627188743862,
      "lo": -0.18259732853253874,
      "hi": -0.05961798819167774,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.05644232218204759,
      "lo": -0.11080345849439566,
      "hi": -0.009227329910158177,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split infeasible",
     "mcc": 0.6843516763863603,
     "precision": 0.8888888888888888,
     "recall": 0.6906474820143885,
     "flagged": 108,
     "hits": 96,
     "vs_complexity": {
      "value": -0.1508510317235887,
      "lo": -0.2329754464054874,
      "hi": -0.0654901940970718,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.03538831284920252,
      "lo": -0.1297308759937933,
      "hi": 0.06773421848578243,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.09183063503125011,
      "lo": -0.1749252246085793,
      "hi": -0.0006140820058970764,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split cost",
     "mcc": 0.6535938185861976,
     "precision": 0.8558558558558559,
     "recall": 0.6834532374100719,
     "flagged": 111,
     "hits": 95,
     "vs_complexity": {
      "value": -0.18160888952375143,
      "lo": -0.27062365872372673,
      "hi": -0.08848887533458238,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.06614617064936523,
      "lo": -0.16327471695499784,
      "hi": 0.0348435880722574,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.12258849283141282,
      "lo": -0.21437070046832718,
      "hi": -0.0212951444999262,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m split width",
     "mcc": 0.6235313186149624,
     "precision": 0.8303571428571429,
     "recall": 0.6690647482014388,
     "flagged": 112,
     "hits": 93,
     "vs_complexity": {
      "value": -0.21167138949498665,
      "lo": -0.37122264170608704,
      "hi": -0.06993765648266037,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.09620867062060046,
      "lo": -0.2607433997784949,
      "hi": 0.05754490263169132,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.15265099280264804,
      "lo": -0.3103923722422077,
      "hi": -0.00212883001161579,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split locked pieces",
     "mcc": 0.6072948885391705,
     "precision": 0.8585858585858586,
     "recall": 0.6115107913669064,
     "flagged": 99,
     "hits": 85,
     "vs_complexity": {
      "value": -0.22790781957077855,
      "lo": -0.35718868899822853,
      "hi": -0.10853490174526514,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.11244510069639235,
      "lo": -0.24141603323445937,
      "hi": 0.015893349788711264,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.16888742287843994,
      "lo": -0.2989769173401884,
      "hi": -0.043820212297264516,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "locked share",
     "mcc": 0.3376614372033015,
     "precision": 0.7377049180327869,
     "recall": 0.3237410071942446,
     "flagged": 61,
     "hits": 45,
     "vs_complexity": {
      "value": -0.4975412709066475,
      "lo": -0.649798125544149,
      "hi": -0.3525638047979045,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.3820785520322613,
      "lo": -0.5231798513328112,
      "hi": -0.24014977526756676,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.4385208742143089,
      "lo": -0.5799411192869843,
      "hi": -0.29855672665053923,
      "n": 72,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc_max": [
     {
      "rule": ">=10",
      "mcc": 0.5866169026671386,
      "precision": 0.5840336134453782,
      "recall": 1.0,
      "flagged": 238,
      "hits": 139
     },
     {
      "rule": ">=15",
      "mcc": 0.686947885365841,
      "precision": 0.6650717703349283,
      "recall": 1.0,
      "flagged": 209,
      "hits": 139
     },
     {
      "rule": ">=20",
      "mcc": 0.7287890140165483,
      "precision": 0.7076923076923077,
      "recall": 0.9928057553956835,
      "flagged": 195,
      "hits": 138
     },
     {
      "rule": ">=26",
      "mcc": 0.7687738859124631,
      "precision": 0.745945945945946,
      "recall": 0.9928057553956835,
      "flagged": 185,
      "hits": 138
     },
     {
      "rule": ">=30",
      "mcc": 0.7853776507473856,
      "precision": 0.7624309392265194,
      "recall": 0.9928057553956835,
      "flagged": 181,
      "hits": 138
     },
     {
      "rule": ">=40",
      "mcc": 0.8117983939186127,
      "precision": 0.8121212121212121,
      "recall": 0.9640287769784173,
      "flagged": 165,
      "hits": 134
     },
     {
      "rule": ">=50",
      "mcc": 0.8399787254132914,
      "precision": 0.8427672955974843,
      "recall": 0.9640287769784173,
      "flagged": 159,
      "hits": 134
     },
     {
      "rule": ">=75",
      "mcc": 0.8298456670348369,
      "precision": 0.8920863309352518,
      "recall": 0.8920863309352518,
      "flagged": 139,
      "hits": 124
     },
     {
      "rule": ">=100",
      "mcc": 0.7785519781413796,
      "precision": 0.9385964912280702,
      "recall": 0.7697841726618705,
      "flagged": 114,
      "hits": 107
     }
    ],
    "count_m long methods": [
     {
      "rule": ">=1",
      "mcc": 0.7593176683386398,
      "precision": 0.7472527472527473,
      "recall": 0.9784172661870504,
      "flagged": 182,
      "hits": 136
     },
     {
      "rule": ">=2",
      "mcc": 0.8260660286975136,
      "precision": 0.8451612903225807,
      "recall": 0.9424460431654677,
      "flagged": 155,
      "hits": 131
     },
     {
      "rule": ">=3",
      "mcc": 0.835780913747484,
      "precision": 0.8928571428571429,
      "recall": 0.8992805755395683,
      "flagged": 140,
      "hits": 125
     },
     {
      "rule": ">=4",
      "mcc": 0.8231613456182617,
      "precision": 0.9029850746268657,
      "recall": 0.8705035971223022,
      "flagged": 134,
      "hits": 121
     },
     {
      "rule": ">=6",
      "mcc": 0.7505226033678237,
      "precision": 0.9357798165137615,
      "recall": 0.7338129496402878,
      "flagged": 109,
      "hits": 102
     }
    ],
    "count_m split infeasible": [
     {
      "rule": ">=1",
      "mcc": 0.807452575130212,
      "precision": 0.8421052631578947,
      "recall": 0.920863309352518,
      "flagged": 152,
      "hits": 128
     },
     {
      "rule": ">=2",
      "mcc": 0.7074172839960973,
      "precision": 0.8928571428571429,
      "recall": 0.7194244604316546,
      "flagged": 112,
      "hits": 100
     },
     {
      "rule": ">=3",
      "mcc": 0.6394848022961773,
      "precision": 0.9310344827586207,
      "recall": 0.5827338129496403,
      "flagged": 87,
      "hits": 81
     },
     {
      "rule": ">=4",
      "mcc": 0.5401011166296305,
      "precision": 0.9384615384615385,
      "recall": 0.43884892086330934,
      "flagged": 65,
      "hits": 61
     },
     {
      "rule": ">=6",
      "mcc": 0.3936225563947434,
      "precision": 0.9705882352941176,
      "recall": 0.23741007194244604,
      "flagged": 34,
      "hits": 33
     }
    ],
    "sum_m split cost": [
     {
      "rule": ">=2",
      "mcc": 0.7658703192880285,
      "precision": 0.7914110429447853,
      "recall": 0.9280575539568345,
      "flagged": 163,
      "hits": 129
     },
     {
      "rule": ">=3",
      "mcc": 0.7690833225148843,
      "precision": 0.8169934640522876,
      "recall": 0.8992805755395683,
      "flagged": 153,
      "hits": 125
     },
     {
      "rule": ">=4",
      "mcc": 0.7665534416034465,
      "precision": 0.825503355704698,
      "recall": 0.8848920863309353,
      "flagged": 149,
      "hits": 123
     },
     {
      "rule": ">=6",
      "mcc": 0.7431142161547618,
      "precision": 0.8507462686567164,
      "recall": 0.8201438848920863,
      "flagged": 134,
      "hits": 114
     },
     {
      "rule": ">=8",
      "mcc": 0.7182243108582823,
      "precision": 0.8688524590163934,
      "recall": 0.762589928057554,
      "flagged": 122,
      "hits": 106
     },
     {
      "rule": ">=10",
      "mcc": 0.6901222074849458,
      "precision": 0.8899082568807339,
      "recall": 0.697841726618705,
      "flagged": 109,
      "hits": 97
     },
     {
      "rule": ">=15",
      "mcc": 0.6649651944577722,
      "precision": 0.9166666666666666,
      "recall": 0.6330935251798561,
      "flagged": 96,
      "hits": 88
     },
     {
      "rule": ">=20",
      "mcc": 0.5843160511800423,
      "precision": 0.9333333333333333,
      "recall": 0.5035971223021583,
      "flagged": 75,
      "hits": 70
     }
    ],
    "sum_m split interface": [
     {
      "rule": ">=2",
      "mcc": 0.7868467774764883,
      "precision": 0.7803468208092486,
      "recall": 0.9712230215827338,
      "flagged": 173,
      "hits": 135
     },
     {
      "rule": ">=3",
      "mcc": 0.7891389982564362,
      "precision": 0.788235294117647,
      "recall": 0.9640287769784173,
      "flagged": 170,
      "hits": 134
     },
     {
      "rule": ">=4",
      "mcc": 0.8072089465798248,
      "precision": 0.8072289156626506,
      "recall": 0.9640287769784173,
      "flagged": 166,
      "hits": 134
     },
     {
      "rule": ">=6",
      "mcc": 0.8130704187737021,
      "precision": 0.825,
      "recall": 0.9496402877697842,
      "flagged": 160,
      "hits": 132
     },
     {
      "rule": ">=8",
      "mcc": 0.8115306942973883,
      "precision": 0.8291139240506329,
      "recall": 0.9424460431654677,
      "flagged": 158,
      "hits": 131
     },
     {
      "rule": ">=10",
      "mcc": 0.8115306942973883,
      "precision": 0.8291139240506329,
      "recall": 0.9424460431654677,
      "flagged": 158,
      "hits": 131
     },
     {
      "rule": ">=15",
      "mcc": 0.8260660286975136,
      "precision": 0.8451612903225807,
      "recall": 0.9424460431654677,
      "flagged": 155,
      "hits": 131
     },
     {
      "rule": ">=20",
      "mcc": 0.8260660286975136,
      "precision": 0.8451612903225807,
      "recall": 0.9424460431654677,
      "flagged": 155,
      "hits": 131
     }
    ],
    "max_m split width": [
     {
      "rule": ">=1",
      "mcc": 0.7609846721732565,
      "precision": 0.7541899441340782,
      "recall": 0.9712230215827338,
      "flagged": 179,
      "hits": 135
     },
     {
      "rule": ">=2",
      "mcc": 0.7891389982564362,
      "precision": 0.788235294117647,
      "recall": 0.9640287769784173,
      "flagged": 170,
      "hits": 134
     },
     {
      "rule": ">=3",
      "mcc": 0.7989884076690303,
      "precision": 0.8098159509202454,
      "recall": 0.9496402877697842,
      "flagged": 163,
      "hits": 132
     },
     {
      "rule": ">=4",
      "mcc": 0.8087211835292681,
      "precision": 0.8376623376623377,
      "recall": 0.9280575539568345,
      "flagged": 154,
      "hits": 129
     },
     {
      "rule": ">=5",
      "mcc": 0.807452575130212,
      "precision": 0.8421052631578947,
      "recall": 0.920863309352518,
      "flagged": 152,
      "hits": 128
     },
     {
      "rule": ">=6",
      "mcc": 0.807452575130212,
      "precision": 0.8421052631578947,
      "recall": 0.920863309352518,
      "flagged": 152,
      "hits": 128
     },
     {
      "rule": ">=8",
      "mcc": 0.807452575130212,
      "precision": 0.8421052631578947,
      "recall": 0.920863309352518,
      "flagged": 152,
      "hits": 128
     }
    ],
    "locked share": [
     {
      "rule": ">=0.5",
      "mcc": 0.35814981862462325,
      "precision": 0.7352941176470589,
      "recall": 0.3597122302158273,
      "flagged": 68,
      "hits": 50
     },
     {
      "rule": ">=0.75",
      "mcc": 0.15280457675906636,
      "precision": 0.7058823529411765,
      "recall": 0.08633093525179857,
      "flagged": 17,
      "hits": 12
     },
     {
      "rule": ">=0.9",
      "mcc": 0.028740235858936574,
      "precision": 0.5,
      "recall": 0.014388489208633094,
      "flagged": 4,
      "hits": 2
     },
     {
      "rule": ">=1.0",
      "mcc": -0.006011107575024413,
      "precision": 0.3333333333333333,
      "recall": 0.007194244604316547,
      "flagged": 3,
      "hits": 1
     }
    ],
    "count_m split locked pieces": [
     {
      "rule": ">=1",
      "mcc": 0.7323345279114643,
      "precision": 0.7884615384615384,
      "recall": 0.8848920863309353,
      "flagged": 156,
      "hits": 123
     },
     {
      "rule": ">=2",
      "mcc": 0.7155896356688168,
      "precision": 0.8248175182481752,
      "recall": 0.8129496402877698,
      "flagged": 137,
      "hits": 113
     },
     {
      "rule": ">=3",
      "mcc": 0.6892726795975695,
      "precision": 0.8761061946902655,
      "recall": 0.7122302158273381,
      "flagged": 113,
      "hits": 99
     },
     {
      "rule": ">=4",
      "mcc": 0.6727993033028499,
      "precision": 0.8867924528301887,
      "recall": 0.6762589928057554,
      "flagged": 106,
      "hits": 94
     },
     {
      "rule": ">=6",
      "mcc": 0.6281368770882776,
      "precision": 0.9294117647058824,
      "recall": 0.5683453237410072,
      "flagged": 85,
      "hits": 79
     }
    ]
   },
   "within_long": [],
   "keys": [
    "qualitas__aoi-2.8.1@97549be1ca7e",
    "qualitas__argouml-0.34@339503778c67",
    "qualitas__axion-1.0-M2@0ee6bb2e8dda",
    "qualitas__castor-1.3.1@f130161bbf07",
    "qualitas__colt-1.2.0@e00c9d22a1c7",
    "qualitas__columba-1.0@4244e68726ff",
    "qualitas__displaytag-1.2@2c42e15a3259",
    "qualitas__drawswf-1.2.9@c1657bfa1f41",
    "qualitas__drjava-stable-20100913-r5387@3b17fb5c673b",
    "qualitas__emma-2.0.5312@2c6cd6177f2c",
    "qualitas__exoportal-v1.0.2@7caefc3d9889",
    "qualitas__findbugs-1.3.9@d3f163b264fd",
    "qualitas__fitjava-1.1@8405d82ae82a",
    "qualitas__fitlibraryforfitnesse-20100806@7c0c082567d0",
    "qualitas__freecol-0.10.3@ea5395e679c0",
    "qualitas__freecs-1.3.20100406@ddf254e8f1b5",
    "qualitas__freemind-0.9.0@aef65c79d315",
    "qualitas__galleon-2.3.0@c515977d75bb",
    "qualitas__ganttproject-2.0.9@cb1fa28b03ac",
    "qualitas__heritrix-1.14.4@0d3284c6e263",
    "qualitas__hsqldb-2.0.0@709fbf073131",
    "qualitas__itext-5.0.3@20abd78483d3",
    "qualitas__jFin_DateMath-R1.0.1@4bf4e444b82b",
    "qualitas__jag-6.1@a93aca2dacae",
    "qualitas__jasml-0.10@3655bc0d6fdc",
    "qualitas__jasperreports-3.7.3@9e58db5c8b96",
    "qualitas__javacc-5.0@766cae9d3710",
    "qualitas__jedit-4.3.2@9ca0a5fe3d5f",
    "qualitas__jena-2.6.3@a0b7b8826af1",
    "qualitas__jext-5.0@58a6b9d265f6",
    "qualitas__jfreechart-1.0.13@8b8286cc86d8",
    "qualitas__jgraph-5.13.0.0@3d982c487cf3",
    "qualitas__jgraphpad-5.10.0.2@7b30a7bb0822",
    "qualitas__jgrapht-0.8.1@93c2fcdc6e56",
    "qualitas__jgroups-2.10.0@0ebd57ba8557",
    "qualitas__jhotdraw-7.5.1@f0274ab83baf",
    "qualitas__jmeter-2.5.1@ea13c8fa9f4d",
    "qualitas__jmoney-0.4.4@cf14d82ff9e1",
    "qualitas__jparse-0.96@1fad3f0d7f02",
    "qualitas__jpf-1.0.2@3a75d17f9fa7",
    "qualitas__jruby-1.5.2@fd951b93f891",
    "qualitas__jsXe-04_beta@066c0c3d2c43",
    "qualitas__jspwiki-2.8.4@bea11e9102c7",
    "qualitas__jung-2.0.1@e2f99af0ff3a",
    "qualitas__junit-4.10@7c6a8ae320a3",
    "qualitas__log4j-1.2.16@3a93ef38eb7a",
    "qualitas__lucene-3.5.0@814dbfcd91b7",
    "qualitas__marauroa-3.8.1@b779cf1654ba",
    "qualitas__megamek-0.35.18@f2f91292d1a0",
    "qualitas__mvnforum-1.2.2-ga@830ec7869024",
    "qualitas__nekohtml-1.9.14@d437cccb3009",
    "qualitas__openjms-0.7.7-beta-1@6a836765db94",
    "qualitas__oscache-2.4.1@b60b8886b2be",
    "qualitas__picocontainer-2.10.2@b8b5ee08d167",
    "qualitas__pmd-4.2.5@d3a8c181a59e",
    "qualitas__poi-3.6@393a782fe53d",
    "qualitas__pooka-3.0-080505@e05e225551ed",
    "qualitas__proguard-4.5.1@ea2e203686e4",
    "qualitas__quartz-1.8.3@98d006c0e932",
    "qualitas__quickserver-1.4.7@8eef319657a0",
    "qualitas__quilt-0.6-a-5@b4b8c2a03752",
    "qualitas__roller-4.0.1@77d432415cc5",
    "qualitas__squirrel_sql-3.1.2@4de6c3b32274",
    "qualitas__sunflow-0.07.2@66f260c40004",
    "qualitas__tomcat-7.0.2@cc2f27e5b9f0",
    "qualitas__velocity-1.6.4@eedec1fc48dd",
    "qualitas__wct-1.5.2@2884f7e014a8",
    "qualitas__webmail-0.7.10@c4dcf3e769f7",
    "qualitas__weka-3.7.5@004ae2a21d8f",
    "qualitas__xalan-2.7.1@99ac7fb11a73",
    "qualitas__xerces-2.10.0@25bce2628d2f",
    "qualitas__xmojo-5.0.0@fdb49008acb0"
   ]
  },
  {
   "population": "pmd_GodClass [all] class: 490 repositories, 276417 units in the universe, 18710 positives",
   "set_halves": null,
   "level": "class",
   "oracle": "pmd_GodClass",
   "n_repos": 490,
   "n_units": 276417,
   "n_positives": 18710,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "outlier": [
    {
     "form": "nloc_sum",
     "mcc": 0.5587413180757378,
     "precision": 0.45838344198999936,
     "recall": 0.7741314804917157,
     "flagged": 31598,
     "hits": 14484,
     "vs_complexity": {
      "value": 0.027019282777287934,
      "lo": 0.018285439018812077,
      "hi": 0.03569457792766839,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.08890052706959439,
      "lo": 0.06350705664905243,
      "hi": 0.11344110059011858,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.046313277818587184,
      "lo": 0.025461115435227777,
      "hi": 0.06700356902361931,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum",
     "mcc": 0.5317220352984499,
     "precision": 0.40805096232041205,
     "recall": 0.8045430251202565,
     "flagged": 36890,
     "hits": 15053,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.06188124429230646,
      "lo": 0.04036035828548201,
      "hi": 0.08215126952298352,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.01929399504129925,
      "lo": 0.00338076851413327,
      "hi": 0.03585275207130839,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.5124280402571506,
     "precision": 0.3483555370524563,
     "recall": 0.8944414751469802,
     "flagged": 48040,
     "hits": 16735,
     "vs_complexity": {
      "value": -0.01929399504129925,
      "lo": -0.03564317462665584,
      "hi": -0.0033524174550919605,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.04258724925100721,
      "lo": 0.034282002253877286,
      "hi": 0.050608630704070345,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x nom",
     "mcc": 0.4698407910061434,
     "precision": 0.29303419880682297,
     "recall": 0.9319615179048637,
     "flagged": 59505,
     "hits": 17437,
     "vs_complexity": {
      "value": -0.06188124429230646,
      "lo": -0.0821445041021765,
      "hi": -0.040256089222885594,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.04258724925100721,
      "lo": -0.05052932590505843,
      "hi": -0.03415450822204019,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m long methods",
     "mcc": 0.4157255300786645,
     "precision": 0.46748980516538285,
     "recall": 0.4411544628540887,
     "flagged": 17656,
     "hits": 8254,
     "vs_complexity": {
      "value": -0.11599650521978538,
      "lo": -0.14369215735867275,
      "hi": -0.08693734851072216,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.054115260927478925,
      "lo": -0.09125399582583388,
      "hi": -0.01613744249124438,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.09670251017848613,
      "lo": -0.13080042460520808,
      "hi": -0.06078824594538623,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m split width",
     "mcc": 0.39889817181503445,
     "precision": 0.35359280447075164,
     "recall": 0.5715125601282737,
     "flagged": 30241,
     "hits": 10693,
     "vs_complexity": {
      "value": -0.1328238634834154,
      "lo": -0.17500966196764234,
      "hi": -0.09530961874607358,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.07094261919110895,
      "lo": -0.1206659430386755,
      "hi": -0.031196914792923913,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.11352986844211616,
      "lo": -0.16089430932047682,
      "hi": -0.07610718681140771,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split interface",
     "mcc": 0.3925518297076162,
     "precision": 0.4153950821265429,
     "recall": 0.4568679850347408,
     "flagged": 20578,
     "hits": 8548,
     "vs_complexity": {
      "value": -0.13917020559083365,
      "lo": -0.17242916409870523,
      "hi": -0.10089082844061065,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.07728896129852719,
      "lo": -0.11628269808677194,
      "hi": -0.037474836627054364,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.1198762105495344,
      "lo": -0.15618881794989198,
      "hi": -0.08135856013499282,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split infeasible",
     "mcc": 0.36429763018122074,
     "precision": 0.4030590937565254,
     "recall": 0.41266702298236235,
     "flagged": 19156,
     "hits": 7721,
     "vs_complexity": {
      "value": -0.1674244051172291,
      "lo": -0.19292439946608486,
      "hi": -0.1385947990105218,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.10554316082492265,
      "lo": -0.14242363256869373,
      "hi": -0.06840832538573499,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.14813041007592986,
      "lo": -0.182049488138117,
      "hi": -0.11350804762446881,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split cost",
     "mcc": 0.36208826421067264,
     "precision": 0.402804871619128,
     "recall": 0.4083377872795297,
     "flagged": 18967,
     "hits": 7640,
     "vs_complexity": {
      "value": -0.16963377108777722,
      "lo": -0.20313041398121773,
      "hi": -0.1308944318995635,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.10775252679547076,
      "lo": -0.14470020095408115,
      "hi": -0.0679219714221303,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.15033977604647797,
      "lo": -0.18571547942859618,
      "hi": -0.11131908504207005,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.3514415387623209,
     "precision": 0.3697761022481725,
     "recall": 0.4298770710849813,
     "flagged": 21751,
     "hits": 8043,
     "vs_complexity": {
      "value": -0.18028049653612893,
      "lo": -0.19963863697673556,
      "hi": -0.15828449927183297,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.11839925224382247,
      "lo": -0.14891155798371752,
      "hi": -0.08701297866611063,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.16098650149482968,
      "lo": -0.18664234245561068,
      "hi": -0.13239076164786173,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split locked pieces",
     "mcc": 0.3350413497014909,
     "precision": 0.39558703031721876,
     "recall": 0.36125066809192946,
     "flagged": 17086,
     "hits": 6759,
     "vs_complexity": {
      "value": -0.19668068559695895,
      "lo": -0.22035047155760973,
      "hi": -0.17030753250254904,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.1347994413046525,
      "lo": -0.16481120548220335,
      "hi": -0.0999107265149653,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.1773866905556597,
      "lo": -0.20491145718413994,
      "hi": -0.1456171328003149,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "locked share",
     "mcc": 0.24548991780608606,
     "precision": 0.28163169063900023,
     "recall": 0.3191876002137894,
     "flagged": 21205,
     "hits": 5972,
     "vs_complexity": {
      "value": -0.28623211749236377,
      "lo": -0.31812928672259155,
      "hi": -0.25106789038220345,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.22435087320005734,
      "lo": -0.2648800505427653,
      "hi": -0.17868401602147727,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.2669381224510645,
      "lo": -0.30408111120157777,
      "hi": -0.22478484288518685,
      "n": 490,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc_max": [
     {
      "rule": ">=10",
      "mcc": 0.22599447346468649,
      "precision": 0.11613976289330198,
      "recall": 0.9927311598075895,
      "flagged": 159928,
      "hits": 18574
     },
     {
      "rule": ">=15",
      "mcc": 0.29572701574126625,
      "precision": 0.15261168184132123,
      "recall": 0.9773917691074292,
      "flagged": 119827,
      "hits": 18287
     },
     {
      "rule": ">=20",
      "mcc": 0.35138261070366783,
      "precision": 0.1924457505991563,
      "recall": 0.9484767504008551,
      "flagged": 92213,
      "hits": 17746
     },
     {
      "rule": ">=26",
      "mcc": 0.39992870527774993,
      "precision": 0.24083942601875924,
      "recall": 0.896151790486371,
      "flagged": 69619,
      "hits": 16767
     },
     {
      "rule": ">=30",
      "mcc": 0.41773003400872544,
      "precision": 0.2699894208784084,
      "recall": 0.8456974879743453,
      "flagged": 58606,
      "hits": 15823
     },
     {
      "rule": ">=40",
      "mcc": 0.4411274551259896,
      "precision": 0.3392291513569673,
      "recall": 0.7154997327632282,
      "flagged": 39463,
      "hits": 13387
     },
     {
      "rule": ">=50",
      "mcc": 0.440204161818497,
      "precision": 0.39762143573577874,
      "recall": 0.5932656333511491,
      "flagged": 27916,
      "hits": 11100
     },
     {
      "rule": ">=75",
      "mcc": 0.39033878548051637,
      "precision": 0.4984943077488065,
      "recall": 0.3627471940138963,
      "flagged": 13615,
      "hits": 6787
     },
     {
      "rule": ">=100",
      "mcc": 0.33393566346540243,
      "precision": 0.5559621451104101,
      "recall": 0.23548904329235704,
      "flagged": 7925,
      "hits": 4406
     }
    ],
    "count_m long methods": [
     {
      "rule": ">=1",
      "mcc": 0.3980519129073035,
      "precision": 0.24243579777950516,
      "recall": 0.8834847675040085,
      "flagged": 68183,
      "hits": 16530
     },
     {
      "rule": ">=2",
      "mcc": 0.5374097129416964,
      "precision": 0.4542701191506357,
      "recall": 0.7295029396044895,
      "flagged": 30046,
      "hits": 13649
     },
     {
      "rule": ">=3",
      "mcc": 0.548268619128782,
      "precision": 0.5999654098927707,
      "recall": 0.5562266167824693,
      "flagged": 17346,
      "hits": 10407
     },
     {
      "rule": ">=4",
      "mcc": 0.5113337649183337,
      "precision": 0.6921226162894315,
      "recall": 0.4151256012827365,
      "flagged": 11222,
      "hits": 7767
     },
     {
      "rule": ">=6",
      "mcc": 0.4066919494410752,
      "precision": 0.7688827010093978,
      "recall": 0.23613041154462855,
      "flagged": 5746,
      "hits": 4418
     }
    ],
    "count_m split infeasible": [
     {
      "rule": ">=1",
      "mcc": 0.4331936155854855,
      "precision": 0.36352598348712967,
      "recall": 0.6400855157669695,
      "flagged": 32944,
      "hits": 11976
     },
     {
      "rule": ">=2",
      "mcc": 0.4533645832516188,
      "precision": 0.614808362369338,
      "recall": 0.3772314270443613,
      "flagged": 11480,
      "hits": 7058
     },
     {
      "rule": ">=3",
      "mcc": 0.3935968138095057,
      "precision": 0.7507491627005112,
      "recall": 0.227632282202031,
      "flagged": 5673,
      "hits": 4259
     },
     {
      "rule": ">=4",
      "mcc": 0.32771667349665995,
      "precision": 0.8032163742690058,
      "recall": 0.14681988241582042,
      "flagged": 3420,
      "hits": 2747
     },
     {
      "rule": ">=6",
      "mcc": 0.23006692395109252,
      "precision": 0.8490691489361702,
      "recall": 0.06825227151256012,
      "flagged": 1504,
      "hits": 1277
     }
    ],
    "sum_m split cost": [
     {
      "rule": ">=2",
      "mcc": 0.390630267764902,
      "precision": 0.28262511011367925,
      "recall": 0.7202030999465526,
      "flagged": 47678,
      "hits": 13475
     },
     {
      "rule": ">=3",
      "mcc": 0.4097639511653462,
      "precision": 0.32319490142231666,
      "recall": 0.6667557455905933,
      "flagged": 38599,
      "hits": 12475
     },
     {
      "rule": ">=4",
      "mcc": 0.4228218835668057,
      "precision": 0.36963663841251065,
      "recall": 0.601336183858899,
      "flagged": 30438,
      "hits": 11251
     },
     {
      "rule": ">=6",
      "mcc": 0.4245998849168902,
      "precision": 0.43292514501427126,
      "recall": 0.502618920363442,
      "flagged": 21722,
      "hits": 9404
     },
     {
      "rule": ">=8",
      "mcc": 0.41755701458556194,
      "precision": 0.4838592453515838,
      "recall": 0.42699091394975947,
      "flagged": 16511,
      "hits": 7989
     },
     {
      "rule": ">=10",
      "mcc": 0.40336544464186547,
      "precision": 0.5284246843879872,
      "recall": 0.3601817210048103,
      "flagged": 12753,
      "hits": 6739
     },
     {
      "rule": ">=15",
      "mcc": 0.3584847878159856,
      "precision": 0.6071523885775287,
      "recall": 0.2431854623196152,
      "flagged": 7494,
      "hits": 4550
     },
     {
      "rule": ">=20",
      "mcc": 0.3191587543920576,
      "precision": 0.6616130988477865,
      "recall": 0.17493319080705505,
      "flagged": 4947,
      "hits": 3273
     }
    ],
    "sum_m split interface": [
     {
      "rule": ">=2",
      "mcc": 0.42843794382908984,
      "precision": 0.28207616685537645,
      "recall": 0.8388562266167825,
      "flagged": 55641,
      "hits": 15695
     },
     {
      "rule": ">=3",
      "mcc": 0.4467926031822646,
      "precision": 0.31165603512550744,
      "recall": 0.8042757883484768,
      "flagged": 48284,
      "hits": 15048
     },
     {
      "rule": ">=4",
      "mcc": 0.4572890130976895,
      "precision": 0.3317270536891394,
      "recall": 0.7800106894708712,
      "flagged": 43994,
      "hits": 14594
     },
     {
      "rule": ">=6",
      "mcc": 0.45908763192714896,
      "precision": 0.3495270525917518,
      "recall": 0.7406199893105291,
      "flagged": 39645,
      "hits": 13857
     },
     {
      "rule": ">=8",
      "mcc": 0.4565008294928482,
      "precision": 0.3588224203409917,
      "recall": 0.7120256547300908,
      "flagged": 37127,
      "hits": 13322
     },
     {
      "rule": ">=10",
      "mcc": 0.4537190132131278,
      "precision": 0.36378672348060104,
      "recall": 0.6935863174772848,
      "flagged": 35672,
      "hits": 12977
     },
     {
      "rule": ">=15",
      "mcc": 0.44512968446062684,
      "precision": 0.365815024493268,
      "recall": 0.6665419561731695,
      "flagged": 34091,
      "hits": 12471
     },
     {
      "rule": ">=20",
      "mcc": 0.43950864423393465,
      "precision": 0.36498224039638244,
      "recall": 0.6535542490646713,
      "flagged": 33503,
      "hits": 12228
     }
    ],
    "max_m split width": [
     {
      "rule": ">=1",
      "mcc": 0.40888504577684276,
      "precision": 0.25562301425021233,
      "recall": 0.8686264029930518,
      "flagged": 63578,
      "hits": 16252
     },
     {
      "rule": ">=2",
      "mcc": 0.42804309620193404,
      "precision": 0.2884307030616287,
      "recall": 0.8172100481026189,
      "flagged": 53011,
      "hits": 15290
     },
     {
      "rule": ">=3",
      "mcc": 0.43788706429450275,
      "precision": 0.3270147801950132,
      "recall": 0.7367183324425441,
      "flagged": 42151,
      "hits": 13784
     },
     {
      "rule": ">=4",
      "mcc": 0.4353580386448817,
      "precision": 0.3554415431797988,
      "recall": 0.6628006413682522,
      "flagged": 34889,
      "hits": 12401
     },
     {
      "rule": ">=5",
      "mcc": 0.4331936155854855,
      "precision": 0.36352598348712967,
      "recall": 0.6400855157669695,
      "flagged": 32944,
      "hits": 11976
     },
     {
      "rule": ">=6",
      "mcc": 0.4331936155854855,
      "precision": 0.36352598348712967,
      "recall": 0.6400855157669695,
      "flagged": 32944,
      "hits": 11976
     },
     {
      "rule": ">=8",
      "mcc": 0.4331936155854855,
      "precision": 0.36352598348712967,
      "recall": 0.6400855157669695,
      "flagged": 32944,
      "hits": 11976
     }
    ],
    "locked share": [
     {
      "rule": ">=0.5",
      "mcc": 0.22675605069666033,
      "precision": 0.26127025922731195,
      "recall": 0.30758952431854625,
      "flagged": 22027,
      "hits": 5755
     },
     {
      "rule": ">=0.75",
      "mcc": 0.10938136166604746,
      "precision": 0.22840764331210192,
      "recall": 0.09583110636023517,
      "flagged": 7850,
      "hits": 1793
     },
     {
      "rule": ">=0.9",
      "mcc": 0.046996144227986876,
      "precision": 0.15155464531744553,
      "recall": 0.04350614644575094,
      "flagged": 5371,
      "hits": 814
     },
     {
      "rule": ">=1.0",
      "mcc": 0.04079310673935345,
      "precision": 0.14154376556215284,
      "recall": 0.03949759486905398,
      "flagged": 5221,
      "hits": 739
     }
    ],
    "count_m split locked pieces": [
     {
      "rule": ">=1",
      "mcc": 0.4035204630795333,
      "precision": 0.334345720752987,
      "recall": 0.62367717797969,
      "flagged": 34901,
      "hits": 11669
     },
     {
      "rule": ">=2",
      "mcc": 0.41482588863280323,
      "precision": 0.4148936170212766,
      "recall": 0.5065205772314271,
      "flagged": 22842,
      "hits": 9477
     },
     {
      "rule": ">=3",
      "mcc": 0.4174459590356691,
      "precision": 0.5324471660070197,
      "recall": 0.3810796365579904,
      "flagged": 13391,
      "hits": 7130
     },
     {
      "rule": ">=4",
      "mcc": 0.39364611949834055,
      "precision": 0.591281512605042,
      "recall": 0.30085515766969534,
      "flagged": 9520,
      "hits": 5629
     },
     {
      "rule": ">=6",
      "mcc": 0.33071743575178636,
      "precision": 0.6696342171472808,
      "recall": 0.18492784607161947,
      "flagged": 5167,
      "hits": 3460
     }
    ]
   },
   "within_long": [],
   "keys": [
    "fuzhengwei__itstack-demo-design@5c0bc0270142",
    "LaiFeng-Android__SopCastComponent@a95bc36d8ddb",
    "jcabi__jcabi-github@e7033364cf2b",
    "JimSeker__opengl@4f9d94b97263",
    "deeplearning4j__deeplearning4j@4c22ac5fe4a8",
    "sofastack__sofa-boot@696b17a36ee8",
    "coding-parrot__Low-Level-Design@b78735e2824d",
    "hongfurui2014__exam_online_hongfurui@01ed41f99479",
    "springfox__springfox@ab5868471cdb",
    "argouml-tigris-org__argouml@be952fcfa774",
    "xuexiangjys__XUI@111e6008ccd9",
    "hub4j__github-api@f351e377db81",
    "szerhusenBC__jwt-spring-security-demo@dcf718c67c0d",
    "netease-im__camellia@fec12c8ee62b",
    "Jackson0714__PassJava-Platform@a7ce345b4ea8",
    "bitcoinj__bitcoinj@80f3920a0f42",
    "kaedea__android-dynamical-loading@4113444be3a1",
    "flavienlaurent__datetimepicker@0f5d3999955e",
    "sxpl__FaceAC@d7b85941d666",
    "Graylog2__graylog2-server@a47918094637",
    "vicc1024__OnePush@72c77b279453",
    "apache__tsfile@eb733133b9ee",
    "FangWW__Document@d4d6ccd5d725",
    "JetBrains__xodus@18f573765aff",
    "Multiverse__Multiverse-Core@34185b90a940",
    "Ishan-sinha__DSA-for-SDE-interview@09ae6e711754",
    "apache__shardingsphere@f4acdb6e44b3",
    "AbrahamCaiJin__CommonUtilLibrary@dfc5736d167e",
    "farmerbb__SecondScreen@29949c4c1ab7",
    "ssssssss-team__spider-flow@c799cca99c7d",
    "micronaut-projects__micronaut-data@804ba18b28d1",
    "Linxfeng__flow-eda@55533222469e",
    "rest-assured__rest-assured@257eed1bdccf",
    "Jinnrry__RobotHelper@b66f6c6ae5b8",
    "razerdp__BasePopup@34f01915cb28",
    "CodeIntelligenceTesting__jazzer@a4e09fbbc775",
    "Shadows-of-Fire__Apotheosis@f2e76862ed9f",
    "crossoverJie__cim@8863d9f6d76d",
    "CodePlato3721__shiro-redis@df637869bbcc",
    "dromara__disjob@2f92565c7a66",
    "micronaut-projects__micronaut-core@8e05aa570aad",
    "claritylab__lucida@3256bfa84be2",
    "XndroidDev__Xndroid@8c363f7fecf2",
    "Xunzhuo__Algorithm-Guide@019eafeaa5de",
    "CarGuo__GSYRickText@0268bc634e44",
    "heibaiying__BigData-Notes@3898939aca38",
    "OpenTSDB__asynchbase@40a5c8b8d4f6",
    "JessYanCoding__AndroidAutoSize@e402ecdd998e",
    "alexvasilkov__GestureViews@786c2267e6c9",
    "open-scratch__teaching-open@513b05fcddc5",
    "oshi__oshi@70659ba7e85d",
    "MCreator__MCreator@4d903de9dc4c",
    "DHD2280__Oxygen-Customizer@9d84b898be9c",
    "eclipse-vertx__vert.x@1877ab6b09f2",
    "smartloli__EFAK@d3bfcf2338a9",
    "quarkiverse__quarkus-langchain4j@b81c73425313",
    "crazycodeboy__TakePhoto@31a222705b52",
    "airbnb__native-navigation@9cf50bf9b751",
    "MinecraftForge__MCPConfig@751a4f362ef1",
    "jeequan__jeepay@e1ac9086d679",
    "SimonVT__schematic@302b4d1e29dd",
    "daimajia__little-bear-dictionary@af41a915aa67",
    "signalapp__Signal-Server@8edf3488f7d9",
    "appdevforall__CodeOnTheGo@795f19001333",
    "EnterpriseQualityCoding__FizzBuzzEnterpriseEdition@4922c077c07a",
    "iMeiji__Toutiao@e8be6039b09d",
    "linkedin__coral@9d9471909673",
    "citerus__dddsample-core@d8b896254ed4",
    "adityatandon15__Low-Level-Design-Course@e9128270e166",
    "floci-io__floci@7e6439cf8654",
    "janheinrichmerker__material-intro@41f8072540b2",
    "LlamaLad7__MixinExtras@613b41832759",
    "pedrovgs__EffectiveAndroidUI@b9e6fcc795de",
    "Geniusay__ChopperBot@79b7449c8cbd",
    "alkacon__opencms-core@2890a0aeb64c",
    "synthetichealth__synthea@bd8a52ba0a54",
    "pentaho__pentaho-kettle@c2350ef4e26e",
    "OCNYang__Android-Animation-Set@8484475e59d1",
    "apache__flink-statefun@accd75ea0109",
    "stanfordnlp__CoreNLP@e31428cdf39a",
    "daniulive__SmarterStreaming@78b2b9a47dcf",
    "nageoffer__congomall@1c52d8456323",
    "mrniko__netty-socketio@e97fbe126dd8",
    "mcxtzhang__SuspensionIndexBar@599c709a02f8",
    "AntennaPod__AntennaPod@3d105d598dfa",
    "segler-alex__RadioDroid@4325633ab3eb",
    "JSQLParser__JSqlParser@220d0ed4a82c",
    "birajpatel__GridListViewAdapters@33539a02c25e",
    "ashishps1__awesome-system-design-resources@25724090f7dd",
    "ihmcrobotics__ihmc-open-robotics-software@02848ca3dcec",
    "alibaba__arthas@2b6d0e59bd37",
    "momosecurity__momo-code-sec-inspector-java@3ee4ac383ccc",
    "amirzaidi__Launcher3@5605dd10845b",
    "zhisheng17__flink-learning@d731cee76180",
    "Baeldung__spring-security-oauth@1431de745484",
    "CodingDocs__springboot-guide@c9d3479f879a",
    "wfh45678__radar@43869a30597c",
    "cyhbyw__springBoot_atguigu@e0e419ee555b",
    "williamfiset__algorithms@08c6d5f3cbee",
    "locationtech__jts@5a0a73632216",
    "yudaocode__SpringBoot-Labs@6c12efaed06d",
    "yangchaojiang__ZoomPreviewPicture-@e45614c863d4",
    "aleksandr-m__gitflow-maven-plugin@7dc9c5ac248c",
    "alibaba__nacos@7f71d44f8805",
    "ShaftHQ__SHAFT_ENGINE@dac2b2f343b8",
    "HotBitmapGG__bilibili-android-client@125e8d839ca6",
    "jblough__Android-Pdf-Viewer-Library@d9d2b26a2d69",
    "clojure__clojure@807285bfc388",
    "dongjunkun__GanK@7c296610e38d",
    "menacher__java-game-server@36bd748dcfcf",
    "ScottOaks__JavaPerformanceTuning@0469fd9ccac9",
    "thinkaurelius__titan@ee226e52415b",
    "p6spy__p6spy@e0aa88e82cea",
    "rrezartprebreza__spring-boot-skills@42bd5f1240be",
    "donkingliang__GroupedRecyclerViewAdapter@9be1f60792ae",
    "bevy__photo-editor-android@e98a95b74ee7",
    "chentao0707__SimplifyReader@ae24bdbb6fdb",
    "smuyyh__BookReader@fceb08925ca3",
    "wenmingvs__WeiBo@c8b2d59a805d",
    "InfernalSuite__AdvancedSlimePaper@031913915008",
    "justauth__JustAuth@694bbf1b010d",
    "Atmosphere__atmosphere@4f29b171768d",
    "apolloconfig__apollo@ea356770c639",
    "MagicMashRoom__SuperCalendar@a897fb20f670",
    "iflytek__astron-agent@468a676f2d84",
    "javahuang__SurveyKing@5de0d05b682e",
    "allicen__Java-1000@614c2af783aa",
    "roboguice__roboguice@d96250c41149",
    "ehrbase__ehrbase@580ea750b209",
    "LSPosed__LSPosed@df74d83eb03a",
    "DayorNight__BLCS@2003a58edf85",
    "shuzheng__zheng@7005c0a775e6",
    "kite-sdk__kite@72bfb4b1a881",
    "cryptomator__cryptomator@01149fcc1dfa",
    "jtablesaw__tablesaw@e36c3ff3c9e2",
    "neevek__Paginize@07590e4fe2c9",
    "hibernate__hibernate-orm@37616099b745",
    "x0b__rcx@d98c4d6f0a69",
    "wepe__DataCastle-Solution@244587971b11",
    "shwenzhang__AndResGuard@e4df245d82f2",
    "Telegram-FOSS-Team__Telegram-FOSS@10da5406ed92",
    "mirkosertic__Bytecoder@67bb35966931",
    "zfdang__Android-Touch-Helper@d896dc13954c",
    "briandilley__jsonrpc4j@59ff0c955087",
    "jsonzou__jmockdata@13064f81bf3b",
    "youlookwhat__DesignPattern@aeed0759c023",
    "ushahidi__SMSSync@01b0271d87c6",
    "Sayi__poi-tl@81edcbd9227a",
    "googleapis__google-api-java-client@9e0a9f014ae0",
    "risesoft-y9__Data-Labeling@d271a14a974d",
    "languagetool-org__languagetool@535904c66ac7",
    "blundell__QuickSand@5837d32f641d",
    "h6ah4i__android-advancedrecyclerview@5213b003748c",
    "MisterBooo__LeetCodeAnimation@e853d7a5a893",
    "leck995__WutheringWavesTool@d08a16ad35b3",
    "Genymobile__gnirehtet@1eb2e58bc91e",
    "keycloak__keycloak-quickstarts@138645852a52",
    "Flameish__Novel-Grabber@7a29e4683008",
    "apache__hertzbeat@c0b477906d26",
    "misakuo__svgtoandroid@7011ee1e94bb",
    "code4craft__webmagic@67816a19d68a",
    "in28minutes__spring-master-class@7f4d3d4d8414",
    "apache__skywalking@1527483d9603",
    "wenmingvs__AndroidProcess@0c05dd14279c",
    "rieckpil__blog-tutorials@ca677461d455",
    "jindrapetrik__jpexs-decompiler@cde1cc21aeba",
    "dromara__myth@02b1b86abba1",
    "jenkinsci__build-monitor-plugin@23299e69bdf2",
    "apereo__cas@5cd513538125",
    "komoot__photon@0c16b33dd7fb",
    "jjoe64__GraphView-Demos@708bcdfa6ee4",
    "eclipse-collections__eclipse-collections@b0ea5ba4a1c1",
    "yayaa__LocationManager@e4897fd68fb8",
    "reark__reark@71d6319a3bb3",
    "intoolswetrust__jd-cli@2b1b1530ada8",
    "littleRich__VirtualLocation@7eda42b23c41",
    "esl-client__esl-client@67fa4ece90c8",
    "daimajia__AndroidSwipeLayout@5f8678b04751",
    "google__tsunami-security-scanner-plugins@9e36247b377e",
    "openraven__magpie@734064674425",
    "mochat-cloud__mochat-java@136475f9df04",
    "DymanZy__EasyShow3D@f2155466c359",
    "jcodec__jcodec@4ba922aca445",
    "mthli__Mount@522a82c692d1",
    "macrozheng__springcloud-learning@8c8dab449343",
    "albertlatacz__java-repl@5fb4d89637cf",
    "vestrel00__android-dagger-butterknife-mvp@d167f0c2dd60",
    "wdullaer__MaterialDateTimePicker@f849a5c2704c",
    "lets-blade__blade@e62830483310",
    "elttam__semgrep-rules@244268562cc9",
    "dromara__Sa-Token@cb191342372c",
    "liquibase__liquibase@b13b98ed949a",
    "aragozin__jvm-tools@4321b54dc0b4",
    "trello-archive__RxLifecycle@0dabd1c4322e",
    "stephanenicolas__toothpick@8dab571ec2c1",
    "Grasscutters__Grasscutter@f373827a83d3",
    "lenve__javaboy-code-samples@5e7af1d93a4a",
    "jsksxs360__AHANLP@77d1e324665b",
    "zhangkaitao__spring4-showcase@3ddf718538a4",
    "trinodb__trino@94ff7cced1ac",
    "HannahMitt__HomeMirror@566c03d3388e",
    "Qihoo360__ArgusAPM@75ead19ca98a",
    "yu120__neural@63a69bcdce7b",
    "2227324689__gpmall@c5dd5bacb052",
    "wangdan__AisenWeiBo@71e62bfb0762",
    "jhy__jsoup@0c508f17a52d",
    "WeBankFinTech__DataSphereStudio@4af60cc6f5ae",
    "lyj8330328__leyou@b2cc07874adf",
    "MinecraftForge__MinecraftForge@7d0bd1898fd0",
    "google__tsunami-security-scanner@5dd969255145",
    "ModelioOpenSource__Modelio@d3c773fea6b0",
    "YoKeyword__Fragmentation@0394930a3e23",
    "Wizcorp__phonegap-facebook-plugin@544cc06b0968",
    "NVIDIA__grcuda@b1f531a844d2",
    "flyway__flyway@8c96fdd17389",
    "justified__tedis@7bfdf35de06d",
    "jagrosh__MusicBot@859e5c5862de",
    "swagger-api__swagger-core@04558121268f",
    "ModelEngine-Group__app-platform@33d528309813",
    "kaushikgopal__RxJava-Android-Samples@b84865252c20",
    "rememberber__WePush@e0f24162eacc",
    "yangxiufeng666__Micro-Service-Skeleton@d31b13a0c01c",
    "makejavas__EasyCode@d0fc90088995",
    "cxapython__unidbg-server@b545e7224a68",
    "lenve__vhr@03abbd35af24",
    "mgarin__weblaf@45b772c0eaf2",
    "648540858__wvp-GB28181-pro@2b656f4e5514",
    "dinuscxj__LoadingDrawable@db4ceb6b90ca",
    "droidefense__engine@067e43ee7a3a",
    "opensearch-project__OpenSearch@0ab78484cb55",
    "Flipboard__bottomsheet@2792f24d60a1",
    "bertsir__zBarLibary@0ad8e20a03cb",
    "sofastack__sofa-jarslink@ecd07ed114b8",
    "Beseting__PlanA@e1ed0df9529a",
    "junit-team__junit-framework@565a0baae8d9",
    "jphp-group__jphp@eefaac6d8195",
    "fpvout__DigiView-Android@42ae75d2eab0",
    "DImuthuUpe__AndroidPdfViewer@e62698bebb24",
    "mxdldev__android-mvp-mvvm-flytour@97700aa89f0a",
    "renatoathaydes__rawhttp@609456c960e8",
    "gocd__gocd@90c5a2ce9020",
    "cloudera__flume@1d7535638556",
    "frogermcs__AndroidDevMetrics@10dee8ac2dd8",
    "AChep__AcDisplay@1e05cdae3524",
    "xkcoding__spring-boot-demo@87a142f9604c",
    "prscX__react-native-photo-editor@04a120ca8d37",
    "ddd-by-examples__library@5225ff7a0f0c",
    "russelarms__OffsetAnimator@310199b8ba06",
    "remkop__picocli@10509c0af89a",
    "FlowCI__flow-core-x@df5cdacae514",
    "asciidoctor__asciidoctorj@4a410d28a9b8",
    "microsoft__typespec@bcdbe13e098d",
    "swaldman__c3p0@8562608d9d0f",
    "apache__pinot@b99203c60261",
    "apache__amoro@6af75bbe23b7",
    "xuyulong2017__my-java-demo@3ddd3dd7896c",
    "alibaba__freeline@818e5de64f63",
    "shuzijun__leetcode-editor@ac391f9fe766",
    "halzhang__StartupNews@05b04cec88ab",
    "Swati4star__Images-to-PDF@54576589b0c4",
    "liuguangqiang__IPicker@db643cff3b82",
    "java-native-access__jna@a800ca831307",
    "simpligility__android-maven-plugin@acaf0eec01d0",
    "google__bindiff@13c437afa074",
    "Gathin23__cleanyourtv@f9f0c5353e65",
    "ltsopensource__light-task-scheduler@b61e6ae4320d",
    "google__smali@1a36aa30d18d",
    "Doikki__DKVideoPlayer@79a8c9267812",
    "AnySoftKeyboard__AnySoftKeyboard@be4f8f747d32",
    "hellokaton__write-readable-code@1883256af4b0",
    "supertokens__supertokens-core@8703a12c2159",
    "sqlancer__sqlancer@1d797ee53631",
    "DitriXNew__EDT-MCP@d0e01f33d06d",
    "vipshop__vjtools@2f780edd504e",
    "pavansolapure__opencodez-samples@f5ef3de060cd",
    "guiying712__AndroidModulePattern@494e7deda04e",
    "mcxiaoke__xBus@ff64742fe134",
    "gunnarmorling__1brc@db064194be37",
    "paulroehr__EazeGraph@ce5e68ecc70e",
    "youth5201314__banner@777c7dbfaa0a",
    "MCRcortex__voxy@5bf33350a1cc",
    "rubenlagus__TelegramBots@15ff4c479671",
    "Q-1515__reggie_parent@042861fa6ebd",
    "mik3y__usb-serial-for-android@6a9c61f1fa16",
    "iohao__ioGame@835e6aad7a18",
    "scribejava__scribejava@8970e8eeb0af",
    "oblador__react-native-shimmer@f1c379a3f336",
    "Blankj__awesome-java-leetcode@0d17728bfbe1",
    "wgpsec__fofa_viewer@ff2848a346b9",
    "quicktheories__QuickTheories@a963eded0604",
    "guolindev__LitePal@8ad8322cc6f8",
    "tanyaofei__minecraft-fakeplayer@88dd479a5590",
    "alibaba__spring-cloud-alibaba@858aa8d58d2e",
    "fengzhizi715__NetDiscovery@2d118210e8ef",
    "mybatis__mybatis-dynamic-sql@3b8143ba10e7",
    "koushikkothagal__java-backend-bootcamp@c3e944e81a88",
    "zfile-dev__zfile@775b0172f3b1",
    "apache__hugegraph@75ea5c7dcf5b",
    "antlr__antlr3@7bd56e65a566",
    "TommyLemon__Android-ZBLibrary@61925fef3557",
    "kevalpatel2106__PasscodeView@7c5b93b10bc6",
    "puniverse__capsule@291a54e501a3",
    "rayokota__kareldb@78e10ec77f6a",
    "stanford-futuredata__macrobase@ae7b655ef30b",
    "leibnitz27__cfr@c4145259dfcd",
    "Mishiranu__Dashchan@b78d82bd1db8",
    "Blankj__AndroidUtilCode@7b4caf9e5440",
    "xuminwlt__j360-dubbo-app-all@fc32b0b07417",
    "chillzhuang__SpringBlade@4995ddb714a5",
    "Krupen__FabulousFilter@cabc9eb54610",
    "Meituan-Dianping__walle@f78edcf1117a",
    "CrawlScript__WebCollector@17f3b83cca5f",
    "iisquare__fs-project@00565a8063fa",
    "kestra-io__kestra@bad4d5b551cd",
    "HiveGamesOSS__Chunker@50aaf6d82e8b",
    "soot-oss__heros@091e3bd58505",
    "527515025__springBoot@8fadfc312409",
    "SpongePowered__Mixin@4053421aa10a",
    "Tencent__VasSonic@59936beff656",
    "guoguibing__librec@296082c072ce",
    "SuperMonster003__AutoJs6@ed3eb10e88db",
    "JorgeCastilloPrz__FABProgressCircle@31f1cf9de81a",
    "libreliodev__android@a1f20eb44fe6",
    "scwang90__SmartRefreshLayout@224db48f8af8",
    "avjinder__Minimal-Todo@83bf4c6f56b8",
    "journeyapps__zxing-android-embedded@d09b7c76c312",
    "WuKongOpenSource__Wukong_nocode@256ab5bf6ee9",
    "LiveTyping__CannyViewAnimator@6e3789dec637",
    "kenglxn__QRGen@27350e7621cd",
    "summitt__Nope-Proxy@38a7c3411c07",
    "itisaid__Doris@d925329bef8c",
    "wuyouzhuguli__SpringAll@614d2578d949",
    "warkiz__IndicatorSeekBar@1a6a8a666aa3",
    "todoroo__astrid@4fc5c7714fb1",
    "kumaransg__LLD@1698cc6f993a",
    "AntiqueAtlasTeam__AntiqueAtlas@b706821d3f02",
    "devicehive__devicehive-java-server@905e3b932ddc",
    "daimajia__AndroidImageSlider@e318cabdef66",
    "vangao1989__cloudE@be4b925ae04f",
    "bezkoder__spring-boot-spring-security-jwt-authentication@096e106a6d80",
    "redis__jedis@66fbb8b04afc",
    "ribot__ribot-app-android@01da5104df67",
    "dbamman__book-nlp@7a09e01c6ce7",
    "dropwizard__metrics@2cc7a5006c43",
    "alipay__SoloPi@47d12f490448",
    "EssentialsX__Essentials@e70bdb817c75",
    "seatgeek__android-PlacesAutocompleteTextView@80f68a82e47a",
    "newbiechen1024__NovelReader@0b8e281b30be",
    "greenrobot__greenDAO@0bbb338e17c4",
    "dremio__dremio-oss@799ccbda47e6",
    "google__myanmar-tools@13e4af6aaac6",
    "Javen205__IJPay@528ad6084d55",
    "apache__gravitino@bda25bd5c16a",
    "IUDevman__gamesense-client@62061a43fea3",
    "bethington__ghidra-mcp@8e4644e6cc78",
    "aress31__openapi-parser@3e0a0e760bda",
    "weibocom__motan@4c18b71e4491",
    "itsallcode__openfasttrace@e51e323b3b27",
    "redisson__redisson@33b143ae20b3",
    "thealeksandr__PFLockScreen-Android@ff5b7cd11a7d",
    "LFDT-web3j__web3j@b126b4801824",
    "Netflix__zuul@908894af8cae",
    "leangen__graphql-spqr@2221af76c0da",
    "yixia__VitamioBundle@77bd421e6ae8",
    "sensorsdata__sa-sdk-android@82b48007b699",
    "jprante__elasticsearch-knapsack@2f4fb4dadb25",
    "apache__commons-lang@b9b30efb01e8",
    "openmhealth__shimmer@9c1430dc6965",
    "Justson__AgentWeb@9efb1519f2f7",
    "protegeproject__protege@bf03cccc65ea",
    "Nightonke__LeeCo@01a146c4b51c",
    "Netflix__eureka@793de0a7e7f8",
    "callicoder__spring-boot-react-oauth2-social-login-demo@1b77669e0ca3",
    "DuanYan007__markitdown@f1496da04999",
    "line__armeria@71581491c7a7",
    "hantsy__spring-reactive-sample@f4ff9595c333",
    "SonarSource__sonarqube@07b588ec8b35",
    "apache__incubator-kie@f81eb19a6b97",
    "GlowstoneMC__Glowstone@e9aeaa463303",
    "enso-org__enso@4135f929f104",
    "troyzhxu__bean-searcher@cc34e36ba0d8",
    "EggsBlue__LuliChat@8ea425aa0965",
    "dunwu__db-tutorial@47d7d1552f1b",
    "yourkevin__NiterForum@402041ac2f71",
    "apache__doris@1bb35373ee07",
    "PrototypeZ__SaveState@18c2381c98b8",
    "openjfx__samples@605de7f9fac6",
    "java-decompiler__jd-gui@b3c1ced04e57",
    "minio__minio-java@a2bad3e77a5b",
    "Smart-Paocai__violet_Box@076dc842d7b5",
    "natario1__CameraView@b279ffaf5791",
    "ManuelPeinado__FadingActionBar@1c148b918672",
    "benniaobuguai__android-dynamic-action@e928b01bfbdb",
    "lysine-dev__retrofit@c7ef8b721235",
    "DeemOpen__zkui@1b3e7c133ab7",
    "thekirankumar__carstream-android-auto@e3922f8911d2",
    "iBotPeaches__Apktool@fd9d5d4dc7e4",
    "monkeyWie__proxyee@c2c5bb4ccac0",
    "antlr__antlr4-intellij-adaptor@c6cbe71d89e5",
    "wyouflf__xUtils3@c8e6fd6623e9",
    "openjdk__loom@16ac3e1ea3f4",
    "johnkil__Android-RobotoTextView@1341602f16c0",
    "dbeaver__dbeaver@2a4137fa7a12",
    "litesuits__android-common@4aa89fdf605c",
    "youngyangyang04__mini-spring@ee8df94a7557",
    "theonedev__onedev@8f64006bfb82",
    "ibinti__bugvm@0af43ca518df",
    "vsch__flexmark-java@bcfe84a3ab6d",
    "WiringProject__Wiring@da0b6b9282ae",
    "DuGuQiuBai__Java@f7aa7398c6e0",
    "Grt1228__chatgpt-java@ae761b894508",
    "gzu-liyujiang__AndroidPicker@0b9f19abaaff",
    "gyf-dev__ImmersionBar@8cac10cd83d8",
    "Nightonke__CoCoin@5566b054856d",
    "notHide__Hide-Music-Player@b82b93c321d3",
    "goldmansachs__obevo@133ce757ae80",
    "apache__casbin-jcasbin@38766ce5c270",
    "Byron4j__CookBook@9ed8311243d2",
    "ahorn__android-rss@4f0bd7cdf2c1",
    "plast-lab__doop@33a0cee3d5a0",
    "Col-E__Recaf@909012806d89",
    "onthegomap__planetiler@a7bf72e80900",
    "fengyouchao__sockslib@fc834badb779",
    "wxiaoqi__Spring-Cloud-Platform@349ad0d6a546",
    "openremote__core@ea8f1ca7d43f",
    "kyngs__LibreLogin@5cae5bd01fa3",
    "fandreuz__TUI-ConsoleLauncher@058f54116c41",
    "anzaizai__EasyRefreshLayout@742672ce1705",
    "github__copilot-sdk@ca1103fb47dd",
    "mylhyl__Android-CircleDialog@2f51f8e4bf02",
    "uniVocity__univocity-trader@098bb36988bf",
    "huangyanbin__smartTable@fe975d333a79",
    "YeautyYE__netty-websocket-spring-boot-starter@a2b7060b2acd",
    "pdinklag__MinecraftStats@9ac55293ddb4",
    "gedoor__MyBookshelf@bb5a99058f38",
    "chenBingX__SuperTextView@058f4e2730f9",
    "springdoc__springdoc-openapi-demos@f700e180c4bc",
    "StarRocks__starrocks@99fc94e37052",
    "ElderDrivers__EdXposed@8f2308cdde0a",
    "kongqw__OpenCVForAndroid@756b157e9c53",
    "eclipse-californium__californium@1ca3841a519c",
    "YunaiV__yudao-cloud@19f73d31e03f",
    "YeDaxia__JApiDocs@788546cb1520",
    "ashishps1__awesome-low-level-design@31595db8c21a",
    "spring-projects__spring-data-elasticsearch@ae43e91cf1cd",
    "allenai__science-parse@f83983aa1b89",
    "417511458__jbone@70cee0c4803b",
    "wells2333__sg-exam@4a7215ace7f5",
    "CellularPrivacy__Android-IMSI-Catcher-Detector@a51eb8fdf360",
    "eleme__UETool@e4967a5fae89",
    "AbdullahShahid01__Rent-a-Car-Management-System@3cd6a17362cd",
    "triplea-game__triplea@2c0ec34ea3d3",
    "weirdmachine64__GhidraGPT@364e3f51e977",
    "xuchengsheng__spring-reading@9911cbb4df10",
    "datastax__jvector@4f13ff42e93f",
    "youlookwhat__ByRecyclerView@c83439d3946f",
    "lukas-krecan__JsonUnit@14285c4f0abe",
    "spring-ai-alibaba__deepresearch@7f009adf56fa",
    "ichason__CPosed@df45265e1c5e",
    "CogComp__cogcomp-nlp@099af6a32b49",
    "apache__shardingsphere-elasticjob@6697fd0e87f8",
    "devgianlu__Aria2App@dd6cbc9e7b17",
    "sunilpaulmathew__De-Bloater@380306ff914a",
    "xpipe-io__xpipe@5563d9fc476b",
    "uber__okbuck@87682cd5c70f",
    "boxme__ParallaxHeaderViewPager@3fe677e920ee",
    "NLPchina__ansj_seg@50787ca2c703",
    "kerwincui__FastBee@e4ed6edbd65f",
    "bewantbe__audio-analyzer-for-android@6cc84dc78981",
    "opengoofy__hippo4j@c734d00ec1e5",
    "lukaspili__Reactive-Billing@ecbf6de289b2",
    "zeromq__jeromq@3908fe3dabcb",
    "PortSwigger__burp-extensions-montoya-api@daccdcaafb47",
    "ongres__stackgres@894466c23e02",
    "callstack__react-native-fbads@78935205b95c",
    "guardianproject__haven@1e070fb21bff",
    "ragdroid__Dahaka@4a7d48d8ceb1",
    "RudeCrab__rude-java@c8e2fc7a4f4c",
    "sockeqwe__mosby@c234625fdfb4",
    "88250__solo@7dc3c15233ef",
    "topi314__LavaSrc@0ef6bc31d2b4",
    "qunarcorp__qmq@5abc92f4eacb",
    "jingsewu__open-wes@9d09311ab08e",
    "nayuki__QR-Code-generator@3c6d0b3cefb4",
    "zhihu__Matisse@21591aebe73a",
    "Drun1baby__JavaSecurityLearning@33dec526f6aa",
    "chaizhidream__examOnline@44c65838b428",
    "alibaba__Sentinel@a3f40ba8e900",
    "Earthcomputer__EnchantmentCracker@311d29136cd7",
    "OctoGramApp__OctoGram@895d766d7277"
   ]
  },
  {
   "population": "decor_blob [all] class: 490 repositories, 294185 units in the universe, 26372 positives",
   "set_halves": null,
   "level": "class",
   "oracle": "decor_blob",
   "n_repos": 490,
   "n_units": 294185,
   "n_positives": 26372,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "outlier": [
    {
     "form": "nloc_sum x nom",
     "mcc": 0.45491348939425175,
     "precision": 0.3381887270424319,
     "recall": 0.809949946913393,
     "flagged": 63160,
     "hits": 21360,
     "vs_complexity": {
      "value": 0.09318597798903294,
      "lo": 0.07548886950322431,
      "hi": 0.11269189551278025,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.03057860112016525,
      "lo": 0.02077319984021392,
      "hi": 0.04180106645620624,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.4243348882740865,
     "precision": 0.35473092495774206,
     "recall": 0.6843622023358107,
     "flagged": 50878,
     "hits": 18048,
     "vs_complexity": {
      "value": 0.06260737686886769,
      "lo": 0.051105334081718634,
      "hi": 0.07469136246735314,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.03057860112016525,
      "lo": -0.04178534893903224,
      "hi": -0.020760237238678814,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum",
     "mcc": 0.40813667141586635,
     "precision": 0.41564008032850763,
     "recall": 0.5258228424086152,
     "flagged": 33363,
     "hits": 13867,
     "vs_complexity": {
      "value": 0.04640916001064754,
      "lo": 0.03863847614388438,
      "hi": 0.05539162854928814,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0467768179783854,
      "lo": -0.06308209046534746,
      "hi": -0.03129792138501508,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.01619821685822015,
      "lo": -0.027558979826367458,
      "hi": -0.004254550498595966,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum",
     "mcc": 0.3617275114052188,
     "precision": 0.35379690101165323,
     "recall": 0.5238131351433338,
     "flagged": 39045,
     "hits": 13814,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.09318597798903294,
      "lo": -0.11245673695763331,
      "hi": -0.07542607871933288,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.06260737686886769,
      "lo": -0.07455093472079016,
      "hi": -0.051099277384064556,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m long methods",
     "mcc": 0.26088708463117344,
     "precision": 0.3766003227541689,
     "recall": 0.2654709540421659,
     "flagged": 18590,
     "hits": 7001,
     "vs_complexity": {
      "value": -0.10084042677404537,
      "lo": -0.12250327519066889,
      "hi": -0.0804241619194499,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.1940264047630783,
      "lo": -0.22575381412644052,
      "hi": -0.16347951872904856,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.16344780364291306,
      "lo": -0.18862576055960673,
      "hi": -0.13821057351371932,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split locked pieces",
     "mcc": 0.2527515872104545,
     "precision": 0.3714411829618186,
     "recall": 0.2552707416957379,
     "flagged": 18124,
     "hits": 6732,
     "vs_complexity": {
      "value": -0.10897592419476432,
      "lo": -0.1302264895135697,
      "hi": -0.08860302046968882,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.20216190218379726,
      "lo": -0.23134195141448777,
      "hi": -0.17355285174112767,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.171583301063632,
      "lo": -0.1956146676278655,
      "hi": -0.1472800218959816,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split cost",
     "mcc": 0.24415240624550247,
     "precision": 0.34745551512734885,
     "recall": 0.26433338389200667,
     "flagged": 20063,
     "hits": 6971,
     "vs_complexity": {
      "value": -0.11757510515971634,
      "lo": -0.15016617158614756,
      "hi": -0.08281603346555133,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.21076108314874928,
      "lo": -0.2503398381657379,
      "hi": -0.16901985807093936,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.18018248202858403,
      "lo": -0.21544178032559463,
      "hi": -0.1441331126886517,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split interface",
     "mcc": 0.23115155495955136,
     "precision": 0.32331310902739474,
     "recall": 0.2667222812073411,
     "flagged": 21756,
     "hits": 7034,
     "vs_complexity": {
      "value": -0.13057595644566744,
      "lo": -0.1665144985565738,
      "hi": -0.09029074833943224,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.22376193443470038,
      "lo": -0.26826850815559167,
      "hi": -0.17456863923422397,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.19318333331453513,
      "lo": -0.23293130309208915,
      "hi": -0.14952393304391676,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m split width",
     "mcc": 0.21960699910980164,
     "precision": 0.26516038047228974,
     "recall": 0.3350902472319126,
     "flagged": 33327,
     "hits": 8837,
     "vs_complexity": {
      "value": -0.14212051229541717,
      "lo": -0.17284345755806535,
      "hi": -0.10760240106418911,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2353064902844501,
      "lo": -0.2708371426985998,
      "hi": -0.19621932825185828,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.20472788916428486,
      "lo": -0.23572822240162467,
      "hi": -0.16963484215255792,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.20215561294156661,
     "precision": 0.28801392212312377,
     "recall": 0.2510238131351433,
     "flagged": 22985,
     "hits": 6620,
     "vs_complexity": {
      "value": -0.1595718984636522,
      "lo": -0.18115828962621758,
      "hi": -0.13768753816765206,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2527578764526851,
      "lo": -0.28617239807291994,
      "hi": -0.2192079279132008,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.22217927533251988,
      "lo": -0.24857047173962274,
      "hi": -0.19494232341745885,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "locked share",
     "mcc": 0.19735295426269692,
     "precision": 0.2829092800485458,
     "recall": 0.24749734566964962,
     "flagged": 23071,
     "hits": 6527,
     "vs_complexity": {
      "value": -0.1643745571425219,
      "lo": -0.1923087340617556,
      "hi": -0.1391003711532761,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.25756053513155486,
      "lo": -0.29246648602297565,
      "hi": -0.2253606874489945,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.22698193401138958,
      "lo": -0.25911402323242194,
      "hi": -0.1984541255472564,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split infeasible",
     "mcc": 0.19690815059607092,
     "precision": 0.296146843167167,
     "recall": 0.22819657212194752,
     "flagged": 20321,
     "hits": 6018,
     "vs_complexity": {
      "value": -0.16481936080914789,
      "lo": -0.18921620375118622,
      "hi": -0.13888320341457988,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2580053387981808,
      "lo": -0.29358191501085884,
      "hi": -0.2233791368457623,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.22742673767801558,
      "lo": -0.25674116410104275,
      "hi": -0.1955914161624134,
      "n": 490,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc_max": [
     {
      "rule": ">=10",
      "mcc": 0.18484859183821906,
      "precision": 0.13388446007705748,
      "recall": 0.8775595328378584,
      "flagged": 172858,
      "hits": 23143
     },
     {
      "rule": ">=15",
      "mcc": 0.228086582599662,
      "precision": 0.1628595600676819,
      "recall": 0.8029349309874109,
      "flagged": 130020,
      "hits": 21175
     },
     {
      "rule": ">=20",
      "mcc": 0.24800654457543633,
      "precision": 0.18803759158967825,
      "recall": 0.71621416654027,
      "flagged": 100448,
      "hits": 18888
     },
     {
      "rule": ">=26",
      "mcc": 0.2618399687900638,
      "precision": 0.21628050623595432,
      "recall": 0.6240330653723646,
      "flagged": 76091,
      "hits": 16457
     },
     {
      "rule": ">=30",
      "mcc": 0.2654071344496385,
      "precision": 0.23321901792673422,
      "recall": 0.5673062338844229,
      "flagged": 64150,
      "hits": 14961
     },
     {
      "rule": ">=40",
      "mcc": 0.25828854565458464,
      "precision": 0.2670924896810939,
      "recall": 0.4392158349764902,
      "flagged": 43367,
      "hits": 11583
     },
     {
      "rule": ">=50",
      "mcc": 0.24790368556721432,
      "precision": 0.29710451747386246,
      "recall": 0.3458971636584256,
      "flagged": 30703,
      "hits": 9122
     },
     {
      "rule": ">=75",
      "mcc": 0.21474113222607868,
      "precision": 0.35523489932885904,
      "recall": 0.20070529349309874,
      "flagged": 14900,
      "hits": 5293
     },
     {
      "rule": ">=100",
      "mcc": 0.18676576999006347,
      "precision": 0.39741349178608876,
      "recall": 0.12934172607310784,
      "flagged": 8583,
      "hits": 3411
     }
    ],
    "count_m long methods": [
     {
      "rule": ">=1",
      "mcc": 0.2622557625905676,
      "precision": 0.21815574704171747,
      "recall": 0.6172834824814197,
      "flagged": 74621,
      "hits": 16279
     },
     {
      "rule": ">=2",
      "mcc": 0.3146806840363855,
      "precision": 0.34134615384615385,
      "recall": 0.4307598968603064,
      "flagged": 33280,
      "hits": 11360
     },
     {
      "rule": ">=3",
      "mcc": 0.31149470199154444,
      "precision": 0.4253028263795424,
      "recall": 0.31154254512361595,
      "flagged": 19318,
      "hits": 8216
     },
     {
      "rule": ">=4",
      "mcc": 0.292007856389267,
      "precision": 0.4851919853117267,
      "recall": 0.23047171242226605,
      "flagged": 12527,
      "hits": 6078
     },
     {
      "rule": ">=6",
      "mcc": 0.2410799123848182,
      "precision": 0.5494114002478315,
      "recall": 0.13449871075382983,
      "flagged": 6456,
      "hits": 3547
     }
    ],
    "count_m split infeasible": [
     {
      "rule": ">=1",
      "mcc": 0.2254034391546706,
      "precision": 0.26200388565084654,
      "recall": 0.35795540725011377,
      "flagged": 36030,
      "hits": 9440
     },
     {
      "rule": ">=2",
      "mcc": 0.2198565107799161,
      "precision": 0.3860023724792408,
      "recall": 0.18508266343091156,
      "flagged": 12645,
      "hits": 4881
     },
     {
      "rule": ">=3",
      "mcc": 0.19492338691857958,
      "precision": 0.4663064208518754,
      "recall": 0.1112543606855756,
      "flagged": 6292,
      "hits": 2934
     },
     {
      "rule": ">=4",
      "mcc": 0.16840998090013873,
      "precision": 0.5105429625724829,
      "recall": 0.07344911269528287,
      "flagged": 3794,
      "hits": 1937
     },
     {
      "rule": ">=6",
      "mcc": 0.12827542561473984,
      "precision": 0.5780206435944141,
      "recall": 0.03609889276505385,
      "flagged": 1647,
      "hits": 952
     }
    ],
    "sum_m split cost": [
     {
      "rule": ">=2",
      "mcc": 0.26382362991688485,
      "precision": 0.25161869473040854,
      "recall": 0.4995449719399363,
      "flagged": 52357,
      "hits": 13174
     },
     {
      "rule": ">=3",
      "mcc": 0.25783591774273124,
      "precision": 0.26880936706479824,
      "recall": 0.43352798422569394,
      "flagged": 42532,
      "hits": 11433
     },
     {
      "rule": ">=4",
      "mcc": 0.26359517901756363,
      "precision": 0.2991384432560903,
      "recall": 0.3818064613984529,
      "flagged": 33660,
      "hits": 10069
     },
     {
      "rule": ">=6",
      "mcc": 0.26151342331450356,
      "precision": 0.3398679237446526,
      "recall": 0.3102912179584408,
      "flagged": 24077,
      "hits": 8183
     },
     {
      "rule": ">=8",
      "mcc": 0.25507324039315615,
      "precision": 0.3724944016603856,
      "recall": 0.2586076141362051,
      "flagged": 18309,
      "hits": 6820
     },
     {
      "rule": ">=10",
      "mcc": 0.24930024513482624,
      "precision": 0.40644431882419446,
      "recall": 0.2181101167905354,
      "flagged": 14152,
      "hits": 5752
     },
     {
      "rule": ">=15",
      "mcc": 0.22576562486556778,
      "precision": 0.467106051527861,
      "recall": 0.14780828151069317,
      "flagged": 8345,
      "hits": 3898
     },
     {
      "rule": ">=20",
      "mcc": 0.20011166285653256,
      "precision": 0.5026215874163804,
      "recall": 0.10541483391475807,
      "flagged": 5531,
      "hits": 2780
     }
    ],
    "sum_m split interface": [
     {
      "rule": ">=2",
      "mcc": 0.24791496136997784,
      "precision": 0.2281441151871956,
      "recall": 0.5275291976338541,
      "flagged": 60979,
      "hits": 13912
     },
     {
      "rule": ">=3",
      "mcc": 0.25092668097781606,
      "precision": 0.2425437189911147,
      "recall": 0.48752464735325346,
      "flagged": 53009,
      "hits": 12857
     },
     {
      "rule": ">=4",
      "mcc": 0.2533611756873578,
      "precision": 0.2529290002069965,
      "recall": 0.4633323221598665,
      "flagged": 48310,
      "hits": 12219
     },
     {
      "rule": ">=6",
      "mcc": 0.24865612096949077,
      "precision": 0.26017288151179363,
      "recall": 0.42912937964507814,
      "flagged": 43498,
      "hits": 11317
     },
     {
      "rule": ">=8",
      "mcc": 0.2455530386334956,
      "precision": 0.26468348522439755,
      "recall": 0.4085772789322008,
      "flagged": 40709,
      "hits": 10775
     },
     {
      "rule": ">=10",
      "mcc": 0.24284894360038795,
      "precision": 0.26683374677134747,
      "recall": 0.39564689822539056,
      "flagged": 39103,
      "hits": 10434
     },
     {
      "rule": ">=15",
      "mcc": 0.2349799488360511,
      "precision": 0.26568483063328424,
      "recall": 0.37623236766267254,
      "flagged": 37345,
      "hits": 9922
     },
     {
      "rule": ">=20",
      "mcc": 0.2308074861782871,
      "precision": 0.2643314706283222,
      "recall": 0.3677005915364781,
      "flagged": 36685,
      "hits": 9697
     }
    ],
    "max_m split width": [
     {
      "rule": ">=1",
      "mcc": 0.2550530754256183,
      "precision": 0.22055188272492096,
      "recall": 0.5819050508114667,
      "flagged": 69580,
      "hits": 15346
     },
     {
      "rule": ">=2",
      "mcc": 0.23887370054101909,
      "precision": 0.22726724657652225,
      "recall": 0.5003033520400425,
      "flagged": 58055,
      "hits": 13194
     },
     {
      "rule": ">=3",
      "mcc": 0.23433262234197175,
      "precision": 0.2447349624467003,
      "recall": 0.42875018959502503,
      "flagged": 46201,
      "hits": 11307
     },
     {
      "rule": ">=4",
      "mcc": 0.2279464862576919,
      "precision": 0.25827068653901564,
      "recall": 0.3738813893523434,
      "flagged": 38177,
      "hits": 9860
     },
     {
      "rule": ">=5",
      "mcc": 0.2254034391546706,
      "precision": 0.26200388565084654,
      "recall": 0.35795540725011377,
      "flagged": 36030,
      "hits": 9440
     },
     {
      "rule": ">=6",
      "mcc": 0.2254034391546706,
      "precision": 0.26200388565084654,
      "recall": 0.35795540725011377,
      "flagged": 36030,
      "hits": 9440
     },
     {
      "rule": ">=8",
      "mcc": 0.2254034391546706,
      "precision": 0.26200388565084654,
      "recall": 0.35795540725011377,
      "flagged": 36030,
      "hits": 9440
     }
    ],
    "locked share": [
     {
      "rule": ">=0.5",
      "mcc": 0.20079065417113662,
      "precision": 0.2838026677958924,
      "recall": 0.25413317154557863,
      "flagged": 23615,
      "hits": 6702
     },
     {
      "rule": ">=0.75",
      "mcc": 0.12568953405335617,
      "precision": 0.2992961946797089,
      "recall": 0.09513878355831942,
      "flagged": 8383,
      "hits": 2509
     },
     {
      "rule": ">=0.9",
      "mcc": 0.08130816683863107,
      "precision": 0.2543584379358438,
      "recall": 0.055323828302745334,
      "flagged": 5736,
      "hits": 1459
     },
     {
      "rule": ">=1.0",
      "mcc": 0.07684513850747071,
      "precision": 0.24753540060942822,
      "recall": 0.05236614591233126,
      "flagged": 5579,
      "hits": 1381
     }
    ],
    "count_m split locked pieces": [
     {
      "rule": ">=1",
      "mcc": 0.29343935686528383,
      "precision": 0.30752399029842875,
      "recall": 0.44232519338692555,
      "flagged": 37932,
      "hits": 11665
     },
     {
      "rule": ">=2",
      "mcc": 0.3011946239682191,
      "precision": 0.37368059206535365,
      "recall": 0.350371606249052,
      "flagged": 24727,
      "hits": 9240
     },
     {
      "rule": ">=3",
      "mcc": 0.2912435545977143,
      "precision": 0.4557663020905441,
      "recall": 0.24965872895495222,
      "flagged": 14446,
      "hits": 6584
     },
     {
      "rule": ">=4",
      "mcc": 0.27358101253581457,
      "precision": 0.5017131669114048,
      "recall": 0.19433490065220688,
      "flagged": 10215,
      "hits": 5125
     },
     {
      "rule": ">=6",
      "mcc": 0.22780309772833604,
      "precision": 0.5584322186263934,
      "recall": 0.1177764295464887,
      "flagged": 5562,
      "hits": 3106
     }
    ]
   },
   "within_long": [],
   "keys": [
    "fuzhengwei__itstack-demo-design@5c0bc0270142",
    "LaiFeng-Android__SopCastComponent@a95bc36d8ddb",
    "jcabi__jcabi-github@e7033364cf2b",
    "JimSeker__opengl@4f9d94b97263",
    "deeplearning4j__deeplearning4j@4c22ac5fe4a8",
    "sofastack__sofa-boot@696b17a36ee8",
    "coding-parrot__Low-Level-Design@b78735e2824d",
    "hongfurui2014__exam_online_hongfurui@01ed41f99479",
    "springfox__springfox@ab5868471cdb",
    "argouml-tigris-org__argouml@be952fcfa774",
    "xuexiangjys__XUI@111e6008ccd9",
    "hub4j__github-api@f351e377db81",
    "szerhusenBC__jwt-spring-security-demo@dcf718c67c0d",
    "netease-im__camellia@fec12c8ee62b",
    "Jackson0714__PassJava-Platform@a7ce345b4ea8",
    "bitcoinj__bitcoinj@80f3920a0f42",
    "kaedea__android-dynamical-loading@4113444be3a1",
    "flavienlaurent__datetimepicker@0f5d3999955e",
    "sxpl__FaceAC@d7b85941d666",
    "Graylog2__graylog2-server@a47918094637",
    "vicc1024__OnePush@72c77b279453",
    "apache__tsfile@eb733133b9ee",
    "FangWW__Document@d4d6ccd5d725",
    "JetBrains__xodus@18f573765aff",
    "Multiverse__Multiverse-Core@34185b90a940",
    "Ishan-sinha__DSA-for-SDE-interview@09ae6e711754",
    "apache__shardingsphere@f4acdb6e44b3",
    "AbrahamCaiJin__CommonUtilLibrary@dfc5736d167e",
    "farmerbb__SecondScreen@29949c4c1ab7",
    "ssssssss-team__spider-flow@c799cca99c7d",
    "micronaut-projects__micronaut-data@804ba18b28d1",
    "Linxfeng__flow-eda@55533222469e",
    "rest-assured__rest-assured@257eed1bdccf",
    "Jinnrry__RobotHelper@b66f6c6ae5b8",
    "razerdp__BasePopup@34f01915cb28",
    "CodeIntelligenceTesting__jazzer@a4e09fbbc775",
    "Shadows-of-Fire__Apotheosis@f2e76862ed9f",
    "crossoverJie__cim@8863d9f6d76d",
    "CodePlato3721__shiro-redis@df637869bbcc",
    "dromara__disjob@2f92565c7a66",
    "micronaut-projects__micronaut-core@8e05aa570aad",
    "claritylab__lucida@3256bfa84be2",
    "XndroidDev__Xndroid@8c363f7fecf2",
    "Xunzhuo__Algorithm-Guide@019eafeaa5de",
    "CarGuo__GSYRickText@0268bc634e44",
    "heibaiying__BigData-Notes@3898939aca38",
    "OpenTSDB__asynchbase@40a5c8b8d4f6",
    "JessYanCoding__AndroidAutoSize@e402ecdd998e",
    "alexvasilkov__GestureViews@786c2267e6c9",
    "open-scratch__teaching-open@513b05fcddc5",
    "oshi__oshi@70659ba7e85d",
    "MCreator__MCreator@4d903de9dc4c",
    "DHD2280__Oxygen-Customizer@9d84b898be9c",
    "eclipse-vertx__vert.x@1877ab6b09f2",
    "smartloli__EFAK@d3bfcf2338a9",
    "quarkiverse__quarkus-langchain4j@b81c73425313",
    "crazycodeboy__TakePhoto@31a222705b52",
    "airbnb__native-navigation@9cf50bf9b751",
    "MinecraftForge__MCPConfig@751a4f362ef1",
    "jeequan__jeepay@e1ac9086d679",
    "SimonVT__schematic@302b4d1e29dd",
    "daimajia__little-bear-dictionary@af41a915aa67",
    "signalapp__Signal-Server@8edf3488f7d9",
    "appdevforall__CodeOnTheGo@795f19001333",
    "EnterpriseQualityCoding__FizzBuzzEnterpriseEdition@4922c077c07a",
    "iMeiji__Toutiao@e8be6039b09d",
    "linkedin__coral@9d9471909673",
    "citerus__dddsample-core@d8b896254ed4",
    "adityatandon15__Low-Level-Design-Course@e9128270e166",
    "floci-io__floci@7e6439cf8654",
    "janheinrichmerker__material-intro@41f8072540b2",
    "LlamaLad7__MixinExtras@613b41832759",
    "pedrovgs__EffectiveAndroidUI@b9e6fcc795de",
    "Geniusay__ChopperBot@79b7449c8cbd",
    "alkacon__opencms-core@2890a0aeb64c",
    "synthetichealth__synthea@bd8a52ba0a54",
    "pentaho__pentaho-kettle@c2350ef4e26e",
    "OCNYang__Android-Animation-Set@8484475e59d1",
    "apache__flink-statefun@accd75ea0109",
    "stanfordnlp__CoreNLP@e31428cdf39a",
    "daniulive__SmarterStreaming@78b2b9a47dcf",
    "nageoffer__congomall@1c52d8456323",
    "mrniko__netty-socketio@e97fbe126dd8",
    "mcxtzhang__SuspensionIndexBar@599c709a02f8",
    "AntennaPod__AntennaPod@3d105d598dfa",
    "segler-alex__RadioDroid@4325633ab3eb",
    "JSQLParser__JSqlParser@220d0ed4a82c",
    "birajpatel__GridListViewAdapters@33539a02c25e",
    "ashishps1__awesome-system-design-resources@25724090f7dd",
    "ihmcrobotics__ihmc-open-robotics-software@02848ca3dcec",
    "alibaba__arthas@2b6d0e59bd37",
    "momosecurity__momo-code-sec-inspector-java@3ee4ac383ccc",
    "amirzaidi__Launcher3@5605dd10845b",
    "zhisheng17__flink-learning@d731cee76180",
    "Baeldung__spring-security-oauth@1431de745484",
    "CodingDocs__springboot-guide@c9d3479f879a",
    "wfh45678__radar@43869a30597c",
    "cyhbyw__springBoot_atguigu@e0e419ee555b",
    "williamfiset__algorithms@08c6d5f3cbee",
    "locationtech__jts@5a0a73632216",
    "yudaocode__SpringBoot-Labs@6c12efaed06d",
    "yangchaojiang__ZoomPreviewPicture-@e45614c863d4",
    "aleksandr-m__gitflow-maven-plugin@7dc9c5ac248c",
    "alibaba__nacos@7f71d44f8805",
    "ShaftHQ__SHAFT_ENGINE@dac2b2f343b8",
    "HotBitmapGG__bilibili-android-client@125e8d839ca6",
    "jblough__Android-Pdf-Viewer-Library@d9d2b26a2d69",
    "clojure__clojure@807285bfc388",
    "dongjunkun__GanK@7c296610e38d",
    "menacher__java-game-server@36bd748dcfcf",
    "ScottOaks__JavaPerformanceTuning@0469fd9ccac9",
    "thinkaurelius__titan@ee226e52415b",
    "p6spy__p6spy@e0aa88e82cea",
    "rrezartprebreza__spring-boot-skills@42bd5f1240be",
    "donkingliang__GroupedRecyclerViewAdapter@9be1f60792ae",
    "bevy__photo-editor-android@e98a95b74ee7",
    "chentao0707__SimplifyReader@ae24bdbb6fdb",
    "smuyyh__BookReader@fceb08925ca3",
    "wenmingvs__WeiBo@c8b2d59a805d",
    "InfernalSuite__AdvancedSlimePaper@031913915008",
    "justauth__JustAuth@694bbf1b010d",
    "Atmosphere__atmosphere@4f29b171768d",
    "apolloconfig__apollo@ea356770c639",
    "MagicMashRoom__SuperCalendar@a897fb20f670",
    "iflytek__astron-agent@468a676f2d84",
    "javahuang__SurveyKing@5de0d05b682e",
    "allicen__Java-1000@614c2af783aa",
    "roboguice__roboguice@d96250c41149",
    "ehrbase__ehrbase@580ea750b209",
    "LSPosed__LSPosed@df74d83eb03a",
    "DayorNight__BLCS@2003a58edf85",
    "shuzheng__zheng@7005c0a775e6",
    "kite-sdk__kite@72bfb4b1a881",
    "cryptomator__cryptomator@01149fcc1dfa",
    "jtablesaw__tablesaw@e36c3ff3c9e2",
    "neevek__Paginize@07590e4fe2c9",
    "hibernate__hibernate-orm@37616099b745",
    "x0b__rcx@d98c4d6f0a69",
    "wepe__DataCastle-Solution@244587971b11",
    "shwenzhang__AndResGuard@e4df245d82f2",
    "Telegram-FOSS-Team__Telegram-FOSS@10da5406ed92",
    "mirkosertic__Bytecoder@67bb35966931",
    "zfdang__Android-Touch-Helper@d896dc13954c",
    "briandilley__jsonrpc4j@59ff0c955087",
    "jsonzou__jmockdata@13064f81bf3b",
    "youlookwhat__DesignPattern@aeed0759c023",
    "ushahidi__SMSSync@01b0271d87c6",
    "Sayi__poi-tl@81edcbd9227a",
    "googleapis__google-api-java-client@9e0a9f014ae0",
    "risesoft-y9__Data-Labeling@d271a14a974d",
    "languagetool-org__languagetool@535904c66ac7",
    "blundell__QuickSand@5837d32f641d",
    "h6ah4i__android-advancedrecyclerview@5213b003748c",
    "MisterBooo__LeetCodeAnimation@e853d7a5a893",
    "leck995__WutheringWavesTool@d08a16ad35b3",
    "Genymobile__gnirehtet@1eb2e58bc91e",
    "keycloak__keycloak-quickstarts@138645852a52",
    "Flameish__Novel-Grabber@7a29e4683008",
    "apache__hertzbeat@c0b477906d26",
    "misakuo__svgtoandroid@7011ee1e94bb",
    "code4craft__webmagic@67816a19d68a",
    "in28minutes__spring-master-class@7f4d3d4d8414",
    "apache__skywalking@1527483d9603",
    "wenmingvs__AndroidProcess@0c05dd14279c",
    "rieckpil__blog-tutorials@ca677461d455",
    "jindrapetrik__jpexs-decompiler@cde1cc21aeba",
    "dromara__myth@02b1b86abba1",
    "jenkinsci__build-monitor-plugin@23299e69bdf2",
    "apereo__cas@5cd513538125",
    "komoot__photon@0c16b33dd7fb",
    "jjoe64__GraphView-Demos@708bcdfa6ee4",
    "yayaa__LocationManager@e4897fd68fb8",
    "reark__reark@71d6319a3bb3",
    "intoolswetrust__jd-cli@2b1b1530ada8",
    "littleRich__VirtualLocation@7eda42b23c41",
    "esl-client__esl-client@67fa4ece90c8",
    "daimajia__AndroidSwipeLayout@5f8678b04751",
    "google__tsunami-security-scanner-plugins@9e36247b377e",
    "openraven__magpie@734064674425",
    "mochat-cloud__mochat-java@136475f9df04",
    "DymanZy__EasyShow3D@f2155466c359",
    "jcodec__jcodec@4ba922aca445",
    "mthli__Mount@522a82c692d1",
    "macrozheng__springcloud-learning@8c8dab449343",
    "albertlatacz__java-repl@5fb4d89637cf",
    "vestrel00__android-dagger-butterknife-mvp@d167f0c2dd60",
    "wdullaer__MaterialDateTimePicker@f849a5c2704c",
    "lets-blade__blade@e62830483310",
    "elttam__semgrep-rules@244268562cc9",
    "dromara__Sa-Token@cb191342372c",
    "liquibase__liquibase@b13b98ed949a",
    "aragozin__jvm-tools@4321b54dc0b4",
    "trello-archive__RxLifecycle@0dabd1c4322e",
    "stephanenicolas__toothpick@8dab571ec2c1",
    "Grasscutters__Grasscutter@f373827a83d3",
    "lenve__javaboy-code-samples@5e7af1d93a4a",
    "jsksxs360__AHANLP@77d1e324665b",
    "zhangkaitao__spring4-showcase@3ddf718538a4",
    "trinodb__trino@94ff7cced1ac",
    "HannahMitt__HomeMirror@566c03d3388e",
    "Qihoo360__ArgusAPM@75ead19ca98a",
    "yu120__neural@63a69bcdce7b",
    "2227324689__gpmall@c5dd5bacb052",
    "wangdan__AisenWeiBo@71e62bfb0762",
    "jhy__jsoup@0c508f17a52d",
    "WeBankFinTech__DataSphereStudio@4af60cc6f5ae",
    "lyj8330328__leyou@b2cc07874adf",
    "MinecraftForge__MinecraftForge@7d0bd1898fd0",
    "google__tsunami-security-scanner@5dd969255145",
    "ModelioOpenSource__Modelio@d3c773fea6b0",
    "YoKeyword__Fragmentation@0394930a3e23",
    "Wizcorp__phonegap-facebook-plugin@544cc06b0968",
    "NVIDIA__grcuda@b1f531a844d2",
    "flyway__flyway@8c96fdd17389",
    "justified__tedis@7bfdf35de06d",
    "jagrosh__MusicBot@859e5c5862de",
    "swagger-api__swagger-core@04558121268f",
    "ModelEngine-Group__app-platform@33d528309813",
    "kaushikgopal__RxJava-Android-Samples@b84865252c20",
    "rememberber__WePush@e0f24162eacc",
    "yangxiufeng666__Micro-Service-Skeleton@d31b13a0c01c",
    "makejavas__EasyCode@d0fc90088995",
    "cxapython__unidbg-server@b545e7224a68",
    "lenve__vhr@03abbd35af24",
    "mgarin__weblaf@45b772c0eaf2",
    "648540858__wvp-GB28181-pro@2b656f4e5514",
    "dinuscxj__LoadingDrawable@db4ceb6b90ca",
    "droidefense__engine@067e43ee7a3a",
    "opensearch-project__OpenSearch@0ab78484cb55",
    "Flipboard__bottomsheet@2792f24d60a1",
    "bertsir__zBarLibary@0ad8e20a03cb",
    "sofastack__sofa-jarslink@ecd07ed114b8",
    "Beseting__PlanA@e1ed0df9529a",
    "junit-team__junit-framework@565a0baae8d9",
    "jphp-group__jphp@eefaac6d8195",
    "fpvout__DigiView-Android@42ae75d2eab0",
    "DImuthuUpe__AndroidPdfViewer@e62698bebb24",
    "mxdldev__android-mvp-mvvm-flytour@97700aa89f0a",
    "renatoathaydes__rawhttp@609456c960e8",
    "gocd__gocd@90c5a2ce9020",
    "cloudera__flume@1d7535638556",
    "frogermcs__AndroidDevMetrics@10dee8ac2dd8",
    "AChep__AcDisplay@1e05cdae3524",
    "xkcoding__spring-boot-demo@87a142f9604c",
    "prscX__react-native-photo-editor@04a120ca8d37",
    "ddd-by-examples__library@5225ff7a0f0c",
    "russelarms__OffsetAnimator@310199b8ba06",
    "remkop__picocli@10509c0af89a",
    "FlowCI__flow-core-x@df5cdacae514",
    "asciidoctor__asciidoctorj@4a410d28a9b8",
    "microsoft__typespec@bcdbe13e098d",
    "swaldman__c3p0@8562608d9d0f",
    "apache__pinot@b99203c60261",
    "apache__amoro@6af75bbe23b7",
    "xuyulong2017__my-java-demo@3ddd3dd7896c",
    "alibaba__freeline@818e5de64f63",
    "shuzijun__leetcode-editor@ac391f9fe766",
    "halzhang__StartupNews@05b04cec88ab",
    "Swati4star__Images-to-PDF@54576589b0c4",
    "liuguangqiang__IPicker@db643cff3b82",
    "java-native-access__jna@a800ca831307",
    "simpligility__android-maven-plugin@acaf0eec01d0",
    "google__bindiff@13c437afa074",
    "Gathin23__cleanyourtv@f9f0c5353e65",
    "ltsopensource__light-task-scheduler@b61e6ae4320d",
    "google__smali@1a36aa30d18d",
    "Doikki__DKVideoPlayer@79a8c9267812",
    "AnySoftKeyboard__AnySoftKeyboard@be4f8f747d32",
    "hellokaton__write-readable-code@1883256af4b0",
    "supertokens__supertokens-core@8703a12c2159",
    "sqlancer__sqlancer@1d797ee53631",
    "DitriXNew__EDT-MCP@d0e01f33d06d",
    "vipshop__vjtools@2f780edd504e",
    "pavansolapure__opencodez-samples@f5ef3de060cd",
    "guiying712__AndroidModulePattern@494e7deda04e",
    "mcxiaoke__xBus@ff64742fe134",
    "gunnarmorling__1brc@db064194be37",
    "paulroehr__EazeGraph@ce5e68ecc70e",
    "youth5201314__banner@777c7dbfaa0a",
    "MCRcortex__voxy@5bf33350a1cc",
    "rubenlagus__TelegramBots@15ff4c479671",
    "Q-1515__reggie_parent@042861fa6ebd",
    "mik3y__usb-serial-for-android@6a9c61f1fa16",
    "iohao__ioGame@835e6aad7a18",
    "scribejava__scribejava@8970e8eeb0af",
    "oblador__react-native-shimmer@f1c379a3f336",
    "Blankj__awesome-java-leetcode@0d17728bfbe1",
    "wgpsec__fofa_viewer@ff2848a346b9",
    "quicktheories__QuickTheories@a963eded0604",
    "guolindev__LitePal@8ad8322cc6f8",
    "tanyaofei__minecraft-fakeplayer@88dd479a5590",
    "alibaba__spring-cloud-alibaba@858aa8d58d2e",
    "fengzhizi715__NetDiscovery@2d118210e8ef",
    "mybatis__mybatis-dynamic-sql@3b8143ba10e7",
    "koushikkothagal__java-backend-bootcamp@c3e944e81a88",
    "zfile-dev__zfile@775b0172f3b1",
    "apache__hugegraph@75ea5c7dcf5b",
    "antlr__antlr3@7bd56e65a566",
    "TommyLemon__Android-ZBLibrary@61925fef3557",
    "kevalpatel2106__PasscodeView@7c5b93b10bc6",
    "puniverse__capsule@291a54e501a3",
    "rayokota__kareldb@78e10ec77f6a",
    "stanford-futuredata__macrobase@ae7b655ef30b",
    "leibnitz27__cfr@c4145259dfcd",
    "Mishiranu__Dashchan@b78d82bd1db8",
    "Blankj__AndroidUtilCode@7b4caf9e5440",
    "xuminwlt__j360-dubbo-app-all@fc32b0b07417",
    "chillzhuang__SpringBlade@4995ddb714a5",
    "Krupen__FabulousFilter@cabc9eb54610",
    "Meituan-Dianping__walle@f78edcf1117a",
    "CrawlScript__WebCollector@17f3b83cca5f",
    "iisquare__fs-project@00565a8063fa",
    "kestra-io__kestra@bad4d5b551cd",
    "HiveGamesOSS__Chunker@50aaf6d82e8b",
    "soot-oss__heros@091e3bd58505",
    "527515025__springBoot@8fadfc312409",
    "SpongePowered__Mixin@4053421aa10a",
    "Tencent__VasSonic@59936beff656",
    "guoguibing__librec@296082c072ce",
    "SuperMonster003__AutoJs6@ed3eb10e88db",
    "JorgeCastilloPrz__FABProgressCircle@31f1cf9de81a",
    "libreliodev__android@a1f20eb44fe6",
    "scwang90__SmartRefreshLayout@224db48f8af8",
    "avjinder__Minimal-Todo@83bf4c6f56b8",
    "journeyapps__zxing-android-embedded@d09b7c76c312",
    "WuKongOpenSource__Wukong_nocode@256ab5bf6ee9",
    "LiveTyping__CannyViewAnimator@6e3789dec637",
    "kenglxn__QRGen@27350e7621cd",
    "summitt__Nope-Proxy@38a7c3411c07",
    "itisaid__Doris@d925329bef8c",
    "wuyouzhuguli__SpringAll@614d2578d949",
    "warkiz__IndicatorSeekBar@1a6a8a666aa3",
    "todoroo__astrid@4fc5c7714fb1",
    "kumaransg__LLD@1698cc6f993a",
    "AntiqueAtlasTeam__AntiqueAtlas@b706821d3f02",
    "devicehive__devicehive-java-server@905e3b932ddc",
    "daimajia__AndroidImageSlider@e318cabdef66",
    "vangao1989__cloudE@be4b925ae04f",
    "bezkoder__spring-boot-spring-security-jwt-authentication@096e106a6d80",
    "redis__jedis@66fbb8b04afc",
    "ribot__ribot-app-android@01da5104df67",
    "dbamman__book-nlp@7a09e01c6ce7",
    "dropwizard__metrics@2cc7a5006c43",
    "alipay__SoloPi@47d12f490448",
    "EssentialsX__Essentials@e70bdb817c75",
    "seatgeek__android-PlacesAutocompleteTextView@80f68a82e47a",
    "elastic__elasticsearch@b191685d1397",
    "newbiechen1024__NovelReader@0b8e281b30be",
    "greenrobot__greenDAO@0bbb338e17c4",
    "dremio__dremio-oss@799ccbda47e6",
    "google__myanmar-tools@13e4af6aaac6",
    "Javen205__IJPay@528ad6084d55",
    "apache__gravitino@bda25bd5c16a",
    "IUDevman__gamesense-client@62061a43fea3",
    "bethington__ghidra-mcp@8e4644e6cc78",
    "aress31__openapi-parser@3e0a0e760bda",
    "weibocom__motan@4c18b71e4491",
    "itsallcode__openfasttrace@e51e323b3b27",
    "redisson__redisson@33b143ae20b3",
    "thealeksandr__PFLockScreen-Android@ff5b7cd11a7d",
    "LFDT-web3j__web3j@b126b4801824",
    "Netflix__zuul@908894af8cae",
    "leangen__graphql-spqr@2221af76c0da",
    "yixia__VitamioBundle@77bd421e6ae8",
    "sensorsdata__sa-sdk-android@82b48007b699",
    "jprante__elasticsearch-knapsack@2f4fb4dadb25",
    "apache__commons-lang@b9b30efb01e8",
    "openmhealth__shimmer@9c1430dc6965",
    "Justson__AgentWeb@9efb1519f2f7",
    "protegeproject__protege@bf03cccc65ea",
    "Nightonke__LeeCo@01a146c4b51c",
    "Netflix__eureka@793de0a7e7f8",
    "callicoder__spring-boot-react-oauth2-social-login-demo@1b77669e0ca3",
    "DuanYan007__markitdown@f1496da04999",
    "line__armeria@71581491c7a7",
    "hantsy__spring-reactive-sample@f4ff9595c333",
    "SonarSource__sonarqube@07b588ec8b35",
    "apache__incubator-kie@f81eb19a6b97",
    "GlowstoneMC__Glowstone@e9aeaa463303",
    "enso-org__enso@4135f929f104",
    "troyzhxu__bean-searcher@cc34e36ba0d8",
    "EggsBlue__LuliChat@8ea425aa0965",
    "dunwu__db-tutorial@47d7d1552f1b",
    "yourkevin__NiterForum@402041ac2f71",
    "apache__doris@1bb35373ee07",
    "PrototypeZ__SaveState@18c2381c98b8",
    "openjfx__samples@605de7f9fac6",
    "java-decompiler__jd-gui@b3c1ced04e57",
    "minio__minio-java@a2bad3e77a5b",
    "Smart-Paocai__violet_Box@076dc842d7b5",
    "natario1__CameraView@b279ffaf5791",
    "ManuelPeinado__FadingActionBar@1c148b918672",
    "benniaobuguai__android-dynamic-action@e928b01bfbdb",
    "lysine-dev__retrofit@c7ef8b721235",
    "DeemOpen__zkui@1b3e7c133ab7",
    "thekirankumar__carstream-android-auto@e3922f8911d2",
    "iBotPeaches__Apktool@fd9d5d4dc7e4",
    "monkeyWie__proxyee@c2c5bb4ccac0",
    "antlr__antlr4-intellij-adaptor@c6cbe71d89e5",
    "wyouflf__xUtils3@c8e6fd6623e9",
    "openjdk__loom@16ac3e1ea3f4",
    "johnkil__Android-RobotoTextView@1341602f16c0",
    "dbeaver__dbeaver@2a4137fa7a12",
    "litesuits__android-common@4aa89fdf605c",
    "youngyangyang04__mini-spring@ee8df94a7557",
    "theonedev__onedev@8f64006bfb82",
    "ibinti__bugvm@0af43ca518df",
    "vsch__flexmark-java@bcfe84a3ab6d",
    "WiringProject__Wiring@da0b6b9282ae",
    "DuGuQiuBai__Java@f7aa7398c6e0",
    "Grt1228__chatgpt-java@ae761b894508",
    "gzu-liyujiang__AndroidPicker@0b9f19abaaff",
    "gyf-dev__ImmersionBar@8cac10cd83d8",
    "Nightonke__CoCoin@5566b054856d",
    "notHide__Hide-Music-Player@b82b93c321d3",
    "goldmansachs__obevo@133ce757ae80",
    "apache__casbin-jcasbin@38766ce5c270",
    "Byron4j__CookBook@9ed8311243d2",
    "ahorn__android-rss@4f0bd7cdf2c1",
    "plast-lab__doop@33a0cee3d5a0",
    "Col-E__Recaf@909012806d89",
    "onthegomap__planetiler@a7bf72e80900",
    "fengyouchao__sockslib@fc834badb779",
    "wxiaoqi__Spring-Cloud-Platform@349ad0d6a546",
    "openremote__core@ea8f1ca7d43f",
    "kyngs__LibreLogin@5cae5bd01fa3",
    "fandreuz__TUI-ConsoleLauncher@058f54116c41",
    "anzaizai__EasyRefreshLayout@742672ce1705",
    "github__copilot-sdk@ca1103fb47dd",
    "mylhyl__Android-CircleDialog@2f51f8e4bf02",
    "uniVocity__univocity-trader@098bb36988bf",
    "huangyanbin__smartTable@fe975d333a79",
    "YeautyYE__netty-websocket-spring-boot-starter@a2b7060b2acd",
    "pdinklag__MinecraftStats@9ac55293ddb4",
    "gedoor__MyBookshelf@bb5a99058f38",
    "chenBingX__SuperTextView@058f4e2730f9",
    "springdoc__springdoc-openapi-demos@f700e180c4bc",
    "StarRocks__starrocks@99fc94e37052",
    "ElderDrivers__EdXposed@8f2308cdde0a",
    "kongqw__OpenCVForAndroid@756b157e9c53",
    "eclipse-californium__californium@1ca3841a519c",
    "YunaiV__yudao-cloud@19f73d31e03f",
    "YeDaxia__JApiDocs@788546cb1520",
    "ashishps1__awesome-low-level-design@31595db8c21a",
    "spring-projects__spring-data-elasticsearch@ae43e91cf1cd",
    "allenai__science-parse@f83983aa1b89",
    "417511458__jbone@70cee0c4803b",
    "wells2333__sg-exam@4a7215ace7f5",
    "CellularPrivacy__Android-IMSI-Catcher-Detector@a51eb8fdf360",
    "eleme__UETool@e4967a5fae89",
    "AbdullahShahid01__Rent-a-Car-Management-System@3cd6a17362cd",
    "triplea-game__triplea@2c0ec34ea3d3",
    "weirdmachine64__GhidraGPT@364e3f51e977",
    "xuchengsheng__spring-reading@9911cbb4df10",
    "datastax__jvector@4f13ff42e93f",
    "youlookwhat__ByRecyclerView@c83439d3946f",
    "lukas-krecan__JsonUnit@14285c4f0abe",
    "spring-ai-alibaba__deepresearch@7f009adf56fa",
    "ichason__CPosed@df45265e1c5e",
    "CogComp__cogcomp-nlp@099af6a32b49",
    "apache__shardingsphere-elasticjob@6697fd0e87f8",
    "devgianlu__Aria2App@dd6cbc9e7b17",
    "sunilpaulmathew__De-Bloater@380306ff914a",
    "xpipe-io__xpipe@5563d9fc476b",
    "uber__okbuck@87682cd5c70f",
    "boxme__ParallaxHeaderViewPager@3fe677e920ee",
    "NLPchina__ansj_seg@50787ca2c703",
    "kerwincui__FastBee@e4ed6edbd65f",
    "bewantbe__audio-analyzer-for-android@6cc84dc78981",
    "opengoofy__hippo4j@c734d00ec1e5",
    "lukaspili__Reactive-Billing@ecbf6de289b2",
    "zeromq__jeromq@3908fe3dabcb",
    "PortSwigger__burp-extensions-montoya-api@daccdcaafb47",
    "ongres__stackgres@894466c23e02",
    "callstack__react-native-fbads@78935205b95c",
    "guardianproject__haven@1e070fb21bff",
    "ragdroid__Dahaka@4a7d48d8ceb1",
    "RudeCrab__rude-java@c8e2fc7a4f4c",
    "sockeqwe__mosby@c234625fdfb4",
    "88250__solo@7dc3c15233ef",
    "topi314__LavaSrc@0ef6bc31d2b4",
    "qunarcorp__qmq@5abc92f4eacb",
    "jingsewu__open-wes@9d09311ab08e",
    "nayuki__QR-Code-generator@3c6d0b3cefb4",
    "zhihu__Matisse@21591aebe73a",
    "Drun1baby__JavaSecurityLearning@33dec526f6aa",
    "chaizhidream__examOnline@44c65838b428",
    "alibaba__Sentinel@a3f40ba8e900",
    "Earthcomputer__EnchantmentCracker@311d29136cd7",
    "OctoGramApp__OctoGram@895d766d7277"
   ]
  },
  {
   "population": "wmc47 [all] class: 491 repositories, 294933 units in the universe, 31633 positives",
   "set_halves": null,
   "level": "class",
   "oracle": "wmc47",
   "n_repos": 491,
   "n_units": 294933,
   "n_positives": 31633,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "outlier": [
    {
     "form": "nloc_sum",
     "mcc": 0.6723782386206715,
     "precision": 0.688616138087559,
     "recall": 0.7289539405051687,
     "flagged": 33486,
     "hits": 23059,
     "vs_complexity": {
      "value": 0.041219429166981514,
      "lo": 0.02900532720868021,
      "hi": 0.054714807180273106,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07154279916441297,
      "lo": 0.0359474156028069,
      "hi": 0.11173913725291873,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0352318164817087,
      "lo": 0.007684683512715562,
      "hi": 0.06678626161136803,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.6371464221389628,
     "precision": 0.5383153026026968,
     "recall": 0.8683020895899851,
     "flagged": 51024,
     "hits": 27467,
     "vs_complexity": {
      "value": 0.005987612685272814,
      "lo": -0.015821416719565495,
      "hi": 0.024941106696534154,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.036310982682704274,
      "lo": 0.02514936161010195,
      "hi": 0.04749763131703788,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum",
     "mcc": 0.63115880945369,
     "precision": 0.6063004186663944,
     "recall": 0.7507982170518129,
     "flagged": 39172,
     "hits": 23750,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03032336999743146,
      "lo": 0.0035936464117019007,
      "hi": 0.06078556655439782,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.005987612685272814,
      "lo": -0.024868378728836738,
      "hi": 0.015870397021476856,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x nom",
     "mcc": 0.6008354394562585,
     "precision": 0.46269669660190343,
     "recall": 0.9267537065722505,
     "flagged": 63359,
     "hits": 29316,
     "vs_complexity": {
      "value": -0.03032336999743146,
      "lo": -0.06071041841915059,
      "hi": -0.0035521484716580787,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.036310982682704274,
      "lo": -0.04745858816779791,
      "hi": -0.025148558915479957,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m split width",
     "mcc": 0.45428426260671384,
     "precision": 0.5007940550744614,
     "recall": 0.5283406569089242,
     "flagged": 33373,
     "hits": 16713,
     "vs_complexity": {
      "value": -0.17687454684697612,
      "lo": -0.22797624490385993,
      "hi": -0.13025304864888032,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.14655117684954466,
      "lo": -0.20346893394218957,
      "hi": -0.09639301125965838,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.18286215953224894,
      "lo": -0.23548678831713227,
      "hi": -0.1360395269952624,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m long methods",
     "mcc": 0.4461278133258245,
     "precision": 0.6390933018209164,
     "recall": 0.3761261973255777,
     "flagged": 18617,
     "hits": 11898,
     "vs_complexity": {
      "value": -0.18503099612786544,
      "lo": -0.21335328498929396,
      "hi": -0.1541169817429877,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.15470762613043398,
      "lo": -0.19885913136231737,
      "hi": -0.1083378582415403,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.19101860881313826,
      "lo": -0.2285021773031483,
      "hi": -0.15013331699224497,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split interface",
     "mcc": 0.4368999780793447,
     "precision": 0.5860501423454862,
     "recall": 0.40347105870451744,
     "flagged": 21778,
     "hits": 12763,
     "vs_complexity": {
      "value": -0.19425883137434524,
      "lo": -0.23689967134973328,
      "hi": -0.1434514300021279,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.16393546137691378,
      "lo": -0.21515794695998353,
      "hi": -0.10970923447174219,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.20024644405961806,
      "lo": -0.24803185250461113,
      "hi": -0.14870124265133605,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split infeasible",
     "mcc": 0.39936241057672156,
     "precision": 0.5612741483556998,
     "recall": 0.36095217020200426,
     "flagged": 20343,
     "hits": 11418,
     "vs_complexity": {
      "value": -0.2317963988769684,
      "lo": -0.26198829169116716,
      "hi": -0.2010818839889889,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.20147302887953694,
      "lo": -0.24551943984467134,
      "hi": -0.1530626732889323,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.23778401156224122,
      "lo": -0.2747712487442672,
      "hi": -0.1958255360749357,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split cost",
     "mcc": 0.39726610401092527,
     "precision": 0.5617167296598369,
     "recall": 0.3570638257515885,
     "flagged": 20108,
     "hits": 11295,
     "vs_complexity": {
      "value": -0.2338927054427647,
      "lo": -0.2729123891557332,
      "hi": -0.1849629729795189,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.20356933544533323,
      "lo": -0.25012007664409874,
      "hi": -0.1498602966866186,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.2398803181280375,
      "lo": -0.2831234625948364,
      "hi": -0.18870968514793163,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.3901317293362423,
     "precision": 0.5219618055555556,
     "recall": 0.38017260455853064,
     "flagged": 23040,
     "hits": 12026,
     "vs_complexity": {
      "value": -0.24102708011744767,
      "lo": -0.2630857068401201,
      "hi": -0.2156273262387562,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2107037101200162,
      "lo": -0.2477870508807496,
      "hi": -0.16960878098327714,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.24701469280272048,
      "lo": -0.27755418765827866,
      "hi": -0.2126544199627488,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split locked pieces",
     "mcc": 0.37929410364638877,
     "precision": 0.5655191407325806,
     "recall": 0.3245661176619353,
     "flagged": 18155,
     "hits": 10267,
     "vs_complexity": {
      "value": -0.2518647058073012,
      "lo": -0.2755981779133833,
      "hi": -0.2258436304504703,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.22154133580986973,
      "lo": -0.25667810411694336,
      "hi": -0.17952803324447508,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.257852318492574,
      "lo": -0.2859261293714273,
      "hi": -0.22195225318420353,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "locked share",
     "mcc": 0.2873798504035657,
     "precision": 0.41222794340357405,
     "recall": 0.3011728258464262,
     "flagged": 23111,
     "hits": 9527,
     "vs_complexity": {
      "value": -0.3437789590501243,
      "lo": -0.372159558319916,
      "hi": -0.3110424094760445,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.31345558905269283,
      "lo": -0.3580600796786504,
      "hi": -0.26159198715574594,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.3497665717353971,
      "lo": -0.3873529569663487,
      "hi": -0.30546229788837453,
      "n": 491,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc_max": [
     {
      "rule": ">=10",
      "mcc": 0.2764731839756651,
      "precision": 0.17896584171847849,
      "recall": 0.980020864287295,
      "flagged": 173223,
      "hits": 31001
     },
     {
      "rule": ">=15",
      "mcc": 0.357974857532122,
      "precision": 0.2318181818181818,
      "recall": 0.9544463060727721,
      "flagged": 130240,
      "hits": 30192
     },
     {
      "rule": ">=20",
      "mcc": 0.42218976323789814,
      "precision": 0.28884006680451724,
      "recall": 0.9185028293238074,
      "flagged": 100592,
      "hits": 29055
     },
     {
      "rule": ">=26",
      "mcc": 0.47188658482865875,
      "precision": 0.3547103922701255,
      "recall": 0.8541396642746499,
      "flagged": 76172,
      "hits": 27019
     },
     {
      "rule": ">=30",
      "mcc": 0.4889956707292884,
      "precision": 0.3940970329413597,
      "recall": 0.7998925173078747,
      "flagged": 64205,
      "hits": 25303
     },
     {
      "rule": ">=40",
      "mcc": 0.5049770333325989,
      "precision": 0.4834762168141593,
      "recall": 0.6631998229696836,
      "flagged": 43392,
      "hits": 20979
     },
     {
      "rule": ">=50",
      "mcc": 0.49689395254124435,
      "precision": 0.5582107045188176,
      "recall": 0.5420288938766478,
      "flagged": 30716,
      "hits": 17146
     },
     {
      "rule": ">=75",
      "mcc": 0.431126948683168,
      "precision": 0.6855206655931294,
      "recall": 0.32298548983656306,
      "flagged": 14904,
      "hits": 10217
     },
     {
      "rule": ">=100",
      "mcc": 0.3628679972136866,
      "precision": 0.7557367501456028,
      "recall": 0.2051022666203016,
      "flagged": 8585,
      "hits": 6488
     }
    ],
    "count_m long methods": [
     {
      "rule": ">=1",
      "mcc": 0.4691357320716691,
      "precision": 0.3565098658670451,
      "recall": 0.8419056049062688,
      "flagged": 74702,
      "hits": 26632
     },
     {
      "rule": ">=2",
      "mcc": 0.6122423870726588,
      "precision": 0.6381509830406724,
      "recall": 0.6720829513482756,
      "flagged": 33315,
      "hits": 21260
     },
     {
      "rule": ">=3",
      "mcc": 0.602166665139849,
      "precision": 0.8105453605582837,
      "recall": 0.4956848860367338,
      "flagged": 19345,
      "hits": 15680
     },
     {
      "rule": ">=4",
      "mcc": 0.5373432225722444,
      "precision": 0.896070773890173,
      "recall": 0.3554199728132014,
      "flagged": 12547,
      "hits": 11243
     },
     {
      "rule": ">=6",
      "mcc": 0.4056770990390184,
      "precision": 0.945716053201361,
      "recall": 0.19331078304302468,
      "flagged": 6466,
      "hits": 6115
     }
    ],
    "count_m split infeasible": [
     {
      "rule": ">=1",
      "mcc": 0.4924183996392705,
      "precision": 0.5154119081938131,
      "recall": 0.5878038756994278,
      "flagged": 36076,
      "hits": 18594
     },
     {
      "rule": ">=2",
      "mcc": 0.4820558361540004,
      "precision": 0.8113997000078945,
      "recall": 0.3249138557835172,
      "flagged": 12667,
      "hits": 10278
     },
     {
      "rule": ">=3",
      "mcc": 0.38974630246281183,
      "precision": 0.9233698238933841,
      "recall": 0.1839850788733285,
      "flagged": 6303,
      "hits": 5820
     },
     {
      "rule": ">=4",
      "mcc": 0.3156653353953906,
      "precision": 0.9621152328334649,
      "recall": 0.11560711914772548,
      "flagged": 3801,
      "hits": 3657
     },
     {
      "rule": ">=6",
      "mcc": 0.21387400660204783,
      "precision": 0.9885126964933495,
      "recall": 0.05168652988967218,
      "flagged": 1654,
      "hits": 1635
     }
    ],
    "sum_m split cost": [
     {
      "rule": ">=2",
      "mcc": 0.4450288729729618,
      "precision": 0.4034957162211155,
      "recall": 0.6684791199064268,
      "flagged": 52407,
      "hits": 21146
     },
     {
      "rule": ">=3",
      "mcc": 0.4594672410180916,
      "precision": 0.45339032811142166,
      "recall": 0.6102487908197136,
      "flagged": 42577,
      "hits": 19304
     },
     {
      "rule": ">=4",
      "mcc": 0.4727795734937577,
      "precision": 0.5146172795536165,
      "recall": 0.5481301172825847,
      "flagged": 33693,
      "hits": 17339
     },
     {
      "rule": ">=6",
      "mcc": 0.46718915213153644,
      "precision": 0.5918595967139656,
      "recall": 0.45095311857869946,
      "flagged": 24102,
      "hits": 14265
     },
     {
      "rule": ">=8",
      "mcc": 0.4511410703496914,
      "precision": 0.6496398166339227,
      "recall": 0.3763158726646224,
      "flagged": 18324,
      "hits": 11904
     },
     {
      "rule": ">=10",
      "mcc": 0.4301510666384301,
      "precision": 0.6998729172550127,
      "recall": 0.3133752726582999,
      "flagged": 14164,
      "hits": 9913
     },
     {
      "rule": ">=15",
      "mcc": 0.3759353944061071,
      "precision": 0.7886733716475096,
      "recall": 0.20823190971453862,
      "flagged": 8352,
      "hits": 6587
     },
     {
      "rule": ">=20",
      "mcc": 0.3283411547821891,
      "precision": 0.8419150858175248,
      "recall": 0.14731451332469256,
      "flagged": 5535,
      "hits": 4660
     }
    ],
    "sum_m split interface": [
     {
      "rule": ">=2",
      "mcc": 0.4967540780661246,
      "precision": 0.4081281635461202,
      "recall": 0.7876268453829861,
      "flagged": 61047,
      "hits": 24915
     },
     {
      "rule": ">=3",
      "mcc": 0.5158212052137523,
      "precision": 0.4480250263832353,
      "recall": 0.7515569184079917,
      "flagged": 53064,
      "hits": 23774
     },
     {
      "rule": ">=4",
      "mcc": 0.5260031380321811,
      "precision": 0.4747735825648236,
      "recall": 0.7258559099674391,
      "flagged": 48362,
      "hits": 22961
     },
     {
      "rule": ">=6",
      "mcc": 0.5251159356541577,
      "precision": 0.49765775695783965,
      "recall": 0.6851073246293428,
      "flagged": 43548,
      "hits": 21672
     },
     {
      "rule": ">=8",
      "mcc": 0.5214279791138521,
      "precision": 0.5101820501496639,
      "recall": 0.6573515000158063,
      "flagged": 40758,
      "hits": 20794
     },
     {
      "rule": ">=10",
      "mcc": 0.5172066658783028,
      "precision": 0.5163210053126277,
      "recall": 0.6390478297979958,
      "flagged": 39152,
      "hits": 20215
     },
     {
      "rule": ">=15",
      "mcc": 0.5072419343725583,
      "precision": 0.5191891096787997,
      "recall": 0.6136945594790251,
      "flagged": 37391,
      "hits": 19413
     },
     {
      "rule": ">=20",
      "mcc": 0.5010292893773248,
      "precision": 0.5183087854945414,
      "recall": 0.6018398507887333,
      "flagged": 36731,
      "hits": 19038
     }
    ],
    "max_m split width": [
     {
      "rule": ">=1",
      "mcc": 0.47767634744589876,
      "precision": 0.3730833285476368,
      "recall": 0.8214838934024594,
      "flagged": 69652,
      "hits": 25986
     },
     {
      "rule": ">=2",
      "mcc": 0.49208312264944537,
      "precision": 0.4146106465710058,
      "recall": 0.7617993867164038,
      "flagged": 58122,
      "hits": 24098
     },
     {
      "rule": ">=3",
      "mcc": 0.5004774643505502,
      "precision": 0.46634812877002574,
      "recall": 0.6818828438655834,
      "flagged": 46253,
      "hits": 21570
     },
     {
      "rule": ">=4",
      "mcc": 0.49541611021058996,
      "precision": 0.5045391518195851,
      "recall": 0.6096481522460722,
      "flagged": 38223,
      "hits": 19285
     },
     {
      "rule": ">=5",
      "mcc": 0.4924183996392705,
      "precision": 0.5154119081938131,
      "recall": 0.5878038756994278,
      "flagged": 36076,
      "hits": 18594
     },
     {
      "rule": ">=6",
      "mcc": 0.4924183996392705,
      "precision": 0.5154119081938131,
      "recall": 0.5878038756994278,
      "flagged": 36076,
      "hits": 18594
     },
     {
      "rule": ">=8",
      "mcc": 0.4924183996392705,
      "precision": 0.5154119081938131,
      "recall": 0.5878038756994278,
      "flagged": 36076,
      "hits": 18594
     }
    ],
    "locked share": [
     {
      "rule": ">=0.5",
      "mcc": 0.2745259543898693,
      "precision": 0.3950418817158812,
      "recall": 0.29519805266651916,
      "flagged": 23638,
      "hits": 9338
     },
     {
      "rule": ">=0.75",
      "mcc": 0.14513127472274556,
      "precision": 0.3696247766527695,
      "recall": 0.09809376284260109,
      "flagged": 8395,
      "hits": 3103
     },
     {
      "rule": ">=0.9",
      "mcc": 0.06625413476581826,
      "precision": 0.2526975287156283,
      "recall": 0.04590143204880979,
      "flagged": 5746,
      "hits": 1452
     },
     {
      "rule": ">=1.0",
      "mcc": 0.059191205612235745,
      "precision": 0.23904097334049024,
      "recall": 0.042234375493946194,
      "flagged": 5589,
      "hits": 1336
     }
    ],
    "count_m split locked pieces": [
     {
      "rule": ">=1",
      "mcc": 0.46602598024047975,
      "precision": 0.4823699802501646,
      "recall": 0.579078810103373,
      "flagged": 37975,
      "hits": 18318
     },
     {
      "rule": ">=2",
      "mcc": 0.47363394582678275,
      "precision": 0.5914047984489862,
      "recall": 0.46287105238200615,
      "flagged": 24758,
      "hits": 14642
     },
     {
      "rule": ">=3",
      "mcc": 0.4645296809986284,
      "precision": 0.7403181189488244,
      "recall": 0.33841241741219613,
      "flagged": 14460,
      "hits": 10705
     },
     {
      "rule": ">=4",
      "mcc": 0.4311553564177172,
      "precision": 0.8111860760731398,
      "recall": 0.2622577687857617,
      "flagged": 10227,
      "hits": 8296
     },
     {
      "rule": ">=6",
      "mcc": 0.3531859788794287,
      "precision": 0.8951149425287356,
      "recall": 0.15755698163310466,
      "flagged": 5568,
      "hits": 4984
     }
    ]
   },
   "within_long": [],
   "keys": [
    "fuzhengwei__itstack-demo-design@5c0bc0270142",
    "LaiFeng-Android__SopCastComponent@a95bc36d8ddb",
    "jcabi__jcabi-github@e7033364cf2b",
    "JimSeker__opengl@4f9d94b97263",
    "deeplearning4j__deeplearning4j@4c22ac5fe4a8",
    "sofastack__sofa-boot@696b17a36ee8",
    "coding-parrot__Low-Level-Design@b78735e2824d",
    "hongfurui2014__exam_online_hongfurui@01ed41f99479",
    "springfox__springfox@ab5868471cdb",
    "argouml-tigris-org__argouml@be952fcfa774",
    "xuexiangjys__XUI@111e6008ccd9",
    "hub4j__github-api@f351e377db81",
    "szerhusenBC__jwt-spring-security-demo@dcf718c67c0d",
    "netease-im__camellia@fec12c8ee62b",
    "Jackson0714__PassJava-Platform@a7ce345b4ea8",
    "bitcoinj__bitcoinj@80f3920a0f42",
    "kaedea__android-dynamical-loading@4113444be3a1",
    "flavienlaurent__datetimepicker@0f5d3999955e",
    "sxpl__FaceAC@d7b85941d666",
    "Graylog2__graylog2-server@a47918094637",
    "vicc1024__OnePush@72c77b279453",
    "apache__tsfile@eb733133b9ee",
    "FangWW__Document@d4d6ccd5d725",
    "JetBrains__xodus@18f573765aff",
    "Multiverse__Multiverse-Core@34185b90a940",
    "Ishan-sinha__DSA-for-SDE-interview@09ae6e711754",
    "apache__shardingsphere@f4acdb6e44b3",
    "AbrahamCaiJin__CommonUtilLibrary@dfc5736d167e",
    "farmerbb__SecondScreen@29949c4c1ab7",
    "ssssssss-team__spider-flow@c799cca99c7d",
    "micronaut-projects__micronaut-data@804ba18b28d1",
    "Linxfeng__flow-eda@55533222469e",
    "rest-assured__rest-assured@257eed1bdccf",
    "Jinnrry__RobotHelper@b66f6c6ae5b8",
    "razerdp__BasePopup@34f01915cb28",
    "CodeIntelligenceTesting__jazzer@a4e09fbbc775",
    "Shadows-of-Fire__Apotheosis@f2e76862ed9f",
    "crossoverJie__cim@8863d9f6d76d",
    "CodePlato3721__shiro-redis@df637869bbcc",
    "dromara__disjob@2f92565c7a66",
    "micronaut-projects__micronaut-core@8e05aa570aad",
    "claritylab__lucida@3256bfa84be2",
    "XndroidDev__Xndroid@8c363f7fecf2",
    "Xunzhuo__Algorithm-Guide@019eafeaa5de",
    "CarGuo__GSYRickText@0268bc634e44",
    "heibaiying__BigData-Notes@3898939aca38",
    "OpenTSDB__asynchbase@40a5c8b8d4f6",
    "JessYanCoding__AndroidAutoSize@e402ecdd998e",
    "alexvasilkov__GestureViews@786c2267e6c9",
    "open-scratch__teaching-open@513b05fcddc5",
    "oshi__oshi@70659ba7e85d",
    "MCreator__MCreator@4d903de9dc4c",
    "DHD2280__Oxygen-Customizer@9d84b898be9c",
    "eclipse-vertx__vert.x@1877ab6b09f2",
    "smartloli__EFAK@d3bfcf2338a9",
    "quarkiverse__quarkus-langchain4j@b81c73425313",
    "crazycodeboy__TakePhoto@31a222705b52",
    "airbnb__native-navigation@9cf50bf9b751",
    "MinecraftForge__MCPConfig@751a4f362ef1",
    "jeequan__jeepay@e1ac9086d679",
    "SimonVT__schematic@302b4d1e29dd",
    "daimajia__little-bear-dictionary@af41a915aa67",
    "signalapp__Signal-Server@8edf3488f7d9",
    "appdevforall__CodeOnTheGo@795f19001333",
    "EnterpriseQualityCoding__FizzBuzzEnterpriseEdition@4922c077c07a",
    "iMeiji__Toutiao@e8be6039b09d",
    "linkedin__coral@9d9471909673",
    "citerus__dddsample-core@d8b896254ed4",
    "adityatandon15__Low-Level-Design-Course@e9128270e166",
    "floci-io__floci@7e6439cf8654",
    "janheinrichmerker__material-intro@41f8072540b2",
    "LlamaLad7__MixinExtras@613b41832759",
    "pedrovgs__EffectiveAndroidUI@b9e6fcc795de",
    "Geniusay__ChopperBot@79b7449c8cbd",
    "alkacon__opencms-core@2890a0aeb64c",
    "synthetichealth__synthea@bd8a52ba0a54",
    "pentaho__pentaho-kettle@c2350ef4e26e",
    "OCNYang__Android-Animation-Set@8484475e59d1",
    "apache__flink-statefun@accd75ea0109",
    "stanfordnlp__CoreNLP@e31428cdf39a",
    "daniulive__SmarterStreaming@78b2b9a47dcf",
    "nageoffer__congomall@1c52d8456323",
    "mrniko__netty-socketio@e97fbe126dd8",
    "mcxtzhang__SuspensionIndexBar@599c709a02f8",
    "AntennaPod__AntennaPod@3d105d598dfa",
    "segler-alex__RadioDroid@4325633ab3eb",
    "JSQLParser__JSqlParser@220d0ed4a82c",
    "birajpatel__GridListViewAdapters@33539a02c25e",
    "ashishps1__awesome-system-design-resources@25724090f7dd",
    "ihmcrobotics__ihmc-open-robotics-software@02848ca3dcec",
    "alibaba__arthas@2b6d0e59bd37",
    "momosecurity__momo-code-sec-inspector-java@3ee4ac383ccc",
    "amirzaidi__Launcher3@5605dd10845b",
    "zhisheng17__flink-learning@d731cee76180",
    "Baeldung__spring-security-oauth@1431de745484",
    "CodingDocs__springboot-guide@c9d3479f879a",
    "wfh45678__radar@43869a30597c",
    "cyhbyw__springBoot_atguigu@e0e419ee555b",
    "williamfiset__algorithms@08c6d5f3cbee",
    "locationtech__jts@5a0a73632216",
    "yudaocode__SpringBoot-Labs@6c12efaed06d",
    "yangchaojiang__ZoomPreviewPicture-@e45614c863d4",
    "aleksandr-m__gitflow-maven-plugin@7dc9c5ac248c",
    "alibaba__nacos@7f71d44f8805",
    "ShaftHQ__SHAFT_ENGINE@dac2b2f343b8",
    "HotBitmapGG__bilibili-android-client@125e8d839ca6",
    "jblough__Android-Pdf-Viewer-Library@d9d2b26a2d69",
    "clojure__clojure@807285bfc388",
    "dongjunkun__GanK@7c296610e38d",
    "menacher__java-game-server@36bd748dcfcf",
    "ScottOaks__JavaPerformanceTuning@0469fd9ccac9",
    "thinkaurelius__titan@ee226e52415b",
    "p6spy__p6spy@e0aa88e82cea",
    "rrezartprebreza__spring-boot-skills@42bd5f1240be",
    "donkingliang__GroupedRecyclerViewAdapter@9be1f60792ae",
    "bevy__photo-editor-android@e98a95b74ee7",
    "chentao0707__SimplifyReader@ae24bdbb6fdb",
    "smuyyh__BookReader@fceb08925ca3",
    "wenmingvs__WeiBo@c8b2d59a805d",
    "InfernalSuite__AdvancedSlimePaper@031913915008",
    "justauth__JustAuth@694bbf1b010d",
    "Atmosphere__atmosphere@4f29b171768d",
    "apolloconfig__apollo@ea356770c639",
    "MagicMashRoom__SuperCalendar@a897fb20f670",
    "iflytek__astron-agent@468a676f2d84",
    "javahuang__SurveyKing@5de0d05b682e",
    "allicen__Java-1000@614c2af783aa",
    "roboguice__roboguice@d96250c41149",
    "ehrbase__ehrbase@580ea750b209",
    "LSPosed__LSPosed@df74d83eb03a",
    "DayorNight__BLCS@2003a58edf85",
    "shuzheng__zheng@7005c0a775e6",
    "kite-sdk__kite@72bfb4b1a881",
    "cryptomator__cryptomator@01149fcc1dfa",
    "jtablesaw__tablesaw@e36c3ff3c9e2",
    "neevek__Paginize@07590e4fe2c9",
    "hibernate__hibernate-orm@37616099b745",
    "x0b__rcx@d98c4d6f0a69",
    "wepe__DataCastle-Solution@244587971b11",
    "shwenzhang__AndResGuard@e4df245d82f2",
    "Telegram-FOSS-Team__Telegram-FOSS@10da5406ed92",
    "mirkosertic__Bytecoder@67bb35966931",
    "zfdang__Android-Touch-Helper@d896dc13954c",
    "briandilley__jsonrpc4j@59ff0c955087",
    "jsonzou__jmockdata@13064f81bf3b",
    "youlookwhat__DesignPattern@aeed0759c023",
    "ushahidi__SMSSync@01b0271d87c6",
    "Sayi__poi-tl@81edcbd9227a",
    "googleapis__google-api-java-client@9e0a9f014ae0",
    "risesoft-y9__Data-Labeling@d271a14a974d",
    "languagetool-org__languagetool@535904c66ac7",
    "blundell__QuickSand@5837d32f641d",
    "h6ah4i__android-advancedrecyclerview@5213b003748c",
    "MisterBooo__LeetCodeAnimation@e853d7a5a893",
    "leck995__WutheringWavesTool@d08a16ad35b3",
    "Genymobile__gnirehtet@1eb2e58bc91e",
    "keycloak__keycloak-quickstarts@138645852a52",
    "Flameish__Novel-Grabber@7a29e4683008",
    "apache__hertzbeat@c0b477906d26",
    "misakuo__svgtoandroid@7011ee1e94bb",
    "code4craft__webmagic@67816a19d68a",
    "in28minutes__spring-master-class@7f4d3d4d8414",
    "apache__skywalking@1527483d9603",
    "wenmingvs__AndroidProcess@0c05dd14279c",
    "rieckpil__blog-tutorials@ca677461d455",
    "jindrapetrik__jpexs-decompiler@cde1cc21aeba",
    "dromara__myth@02b1b86abba1",
    "jenkinsci__build-monitor-plugin@23299e69bdf2",
    "apereo__cas@5cd513538125",
    "komoot__photon@0c16b33dd7fb",
    "jjoe64__GraphView-Demos@708bcdfa6ee4",
    "eclipse-collections__eclipse-collections@b0ea5ba4a1c1",
    "yayaa__LocationManager@e4897fd68fb8",
    "reark__reark@71d6319a3bb3",
    "intoolswetrust__jd-cli@2b1b1530ada8",
    "littleRich__VirtualLocation@7eda42b23c41",
    "esl-client__esl-client@67fa4ece90c8",
    "daimajia__AndroidSwipeLayout@5f8678b04751",
    "google__tsunami-security-scanner-plugins@9e36247b377e",
    "openraven__magpie@734064674425",
    "mochat-cloud__mochat-java@136475f9df04",
    "DymanZy__EasyShow3D@f2155466c359",
    "jcodec__jcodec@4ba922aca445",
    "mthli__Mount@522a82c692d1",
    "macrozheng__springcloud-learning@8c8dab449343",
    "albertlatacz__java-repl@5fb4d89637cf",
    "vestrel00__android-dagger-butterknife-mvp@d167f0c2dd60",
    "wdullaer__MaterialDateTimePicker@f849a5c2704c",
    "lets-blade__blade@e62830483310",
    "elttam__semgrep-rules@244268562cc9",
    "dromara__Sa-Token@cb191342372c",
    "liquibase__liquibase@b13b98ed949a",
    "aragozin__jvm-tools@4321b54dc0b4",
    "trello-archive__RxLifecycle@0dabd1c4322e",
    "stephanenicolas__toothpick@8dab571ec2c1",
    "Grasscutters__Grasscutter@f373827a83d3",
    "lenve__javaboy-code-samples@5e7af1d93a4a",
    "jsksxs360__AHANLP@77d1e324665b",
    "zhangkaitao__spring4-showcase@3ddf718538a4",
    "trinodb__trino@94ff7cced1ac",
    "HannahMitt__HomeMirror@566c03d3388e",
    "Qihoo360__ArgusAPM@75ead19ca98a",
    "yu120__neural@63a69bcdce7b",
    "2227324689__gpmall@c5dd5bacb052",
    "wangdan__AisenWeiBo@71e62bfb0762",
    "jhy__jsoup@0c508f17a52d",
    "WeBankFinTech__DataSphereStudio@4af60cc6f5ae",
    "lyj8330328__leyou@b2cc07874adf",
    "MinecraftForge__MinecraftForge@7d0bd1898fd0",
    "google__tsunami-security-scanner@5dd969255145",
    "ModelioOpenSource__Modelio@d3c773fea6b0",
    "YoKeyword__Fragmentation@0394930a3e23",
    "Wizcorp__phonegap-facebook-plugin@544cc06b0968",
    "NVIDIA__grcuda@b1f531a844d2",
    "flyway__flyway@8c96fdd17389",
    "justified__tedis@7bfdf35de06d",
    "jagrosh__MusicBot@859e5c5862de",
    "swagger-api__swagger-core@04558121268f",
    "ModelEngine-Group__app-platform@33d528309813",
    "kaushikgopal__RxJava-Android-Samples@b84865252c20",
    "rememberber__WePush@e0f24162eacc",
    "yangxiufeng666__Micro-Service-Skeleton@d31b13a0c01c",
    "makejavas__EasyCode@d0fc90088995",
    "cxapython__unidbg-server@b545e7224a68",
    "lenve__vhr@03abbd35af24",
    "mgarin__weblaf@45b772c0eaf2",
    "648540858__wvp-GB28181-pro@2b656f4e5514",
    "dinuscxj__LoadingDrawable@db4ceb6b90ca",
    "droidefense__engine@067e43ee7a3a",
    "opensearch-project__OpenSearch@0ab78484cb55",
    "Flipboard__bottomsheet@2792f24d60a1",
    "bertsir__zBarLibary@0ad8e20a03cb",
    "sofastack__sofa-jarslink@ecd07ed114b8",
    "Beseting__PlanA@e1ed0df9529a",
    "junit-team__junit-framework@565a0baae8d9",
    "jphp-group__jphp@eefaac6d8195",
    "fpvout__DigiView-Android@42ae75d2eab0",
    "DImuthuUpe__AndroidPdfViewer@e62698bebb24",
    "mxdldev__android-mvp-mvvm-flytour@97700aa89f0a",
    "renatoathaydes__rawhttp@609456c960e8",
    "gocd__gocd@90c5a2ce9020",
    "cloudera__flume@1d7535638556",
    "frogermcs__AndroidDevMetrics@10dee8ac2dd8",
    "AChep__AcDisplay@1e05cdae3524",
    "xkcoding__spring-boot-demo@87a142f9604c",
    "prscX__react-native-photo-editor@04a120ca8d37",
    "ddd-by-examples__library@5225ff7a0f0c",
    "russelarms__OffsetAnimator@310199b8ba06",
    "remkop__picocli@10509c0af89a",
    "FlowCI__flow-core-x@df5cdacae514",
    "asciidoctor__asciidoctorj@4a410d28a9b8",
    "microsoft__typespec@bcdbe13e098d",
    "swaldman__c3p0@8562608d9d0f",
    "apache__pinot@b99203c60261",
    "apache__amoro@6af75bbe23b7",
    "xuyulong2017__my-java-demo@3ddd3dd7896c",
    "alibaba__freeline@818e5de64f63",
    "shuzijun__leetcode-editor@ac391f9fe766",
    "halzhang__StartupNews@05b04cec88ab",
    "Swati4star__Images-to-PDF@54576589b0c4",
    "liuguangqiang__IPicker@db643cff3b82",
    "java-native-access__jna@a800ca831307",
    "simpligility__android-maven-plugin@acaf0eec01d0",
    "google__bindiff@13c437afa074",
    "Gathin23__cleanyourtv@f9f0c5353e65",
    "ltsopensource__light-task-scheduler@b61e6ae4320d",
    "google__smali@1a36aa30d18d",
    "Doikki__DKVideoPlayer@79a8c9267812",
    "AnySoftKeyboard__AnySoftKeyboard@be4f8f747d32",
    "hellokaton__write-readable-code@1883256af4b0",
    "supertokens__supertokens-core@8703a12c2159",
    "sqlancer__sqlancer@1d797ee53631",
    "DitriXNew__EDT-MCP@d0e01f33d06d",
    "vipshop__vjtools@2f780edd504e",
    "pavansolapure__opencodez-samples@f5ef3de060cd",
    "guiying712__AndroidModulePattern@494e7deda04e",
    "mcxiaoke__xBus@ff64742fe134",
    "gunnarmorling__1brc@db064194be37",
    "paulroehr__EazeGraph@ce5e68ecc70e",
    "youth5201314__banner@777c7dbfaa0a",
    "MCRcortex__voxy@5bf33350a1cc",
    "rubenlagus__TelegramBots@15ff4c479671",
    "Q-1515__reggie_parent@042861fa6ebd",
    "mik3y__usb-serial-for-android@6a9c61f1fa16",
    "iohao__ioGame@835e6aad7a18",
    "scribejava__scribejava@8970e8eeb0af",
    "oblador__react-native-shimmer@f1c379a3f336",
    "Blankj__awesome-java-leetcode@0d17728bfbe1",
    "wgpsec__fofa_viewer@ff2848a346b9",
    "quicktheories__QuickTheories@a963eded0604",
    "guolindev__LitePal@8ad8322cc6f8",
    "tanyaofei__minecraft-fakeplayer@88dd479a5590",
    "alibaba__spring-cloud-alibaba@858aa8d58d2e",
    "fengzhizi715__NetDiscovery@2d118210e8ef",
    "mybatis__mybatis-dynamic-sql@3b8143ba10e7",
    "koushikkothagal__java-backend-bootcamp@c3e944e81a88",
    "zfile-dev__zfile@775b0172f3b1",
    "apache__hugegraph@75ea5c7dcf5b",
    "antlr__antlr3@7bd56e65a566",
    "TommyLemon__Android-ZBLibrary@61925fef3557",
    "kevalpatel2106__PasscodeView@7c5b93b10bc6",
    "puniverse__capsule@291a54e501a3",
    "rayokota__kareldb@78e10ec77f6a",
    "stanford-futuredata__macrobase@ae7b655ef30b",
    "leibnitz27__cfr@c4145259dfcd",
    "Mishiranu__Dashchan@b78d82bd1db8",
    "Blankj__AndroidUtilCode@7b4caf9e5440",
    "xuminwlt__j360-dubbo-app-all@fc32b0b07417",
    "chillzhuang__SpringBlade@4995ddb714a5",
    "Krupen__FabulousFilter@cabc9eb54610",
    "Meituan-Dianping__walle@f78edcf1117a",
    "CrawlScript__WebCollector@17f3b83cca5f",
    "iisquare__fs-project@00565a8063fa",
    "kestra-io__kestra@bad4d5b551cd",
    "HiveGamesOSS__Chunker@50aaf6d82e8b",
    "soot-oss__heros@091e3bd58505",
    "527515025__springBoot@8fadfc312409",
    "SpongePowered__Mixin@4053421aa10a",
    "Tencent__VasSonic@59936beff656",
    "guoguibing__librec@296082c072ce",
    "SuperMonster003__AutoJs6@ed3eb10e88db",
    "JorgeCastilloPrz__FABProgressCircle@31f1cf9de81a",
    "libreliodev__android@a1f20eb44fe6",
    "scwang90__SmartRefreshLayout@224db48f8af8",
    "avjinder__Minimal-Todo@83bf4c6f56b8",
    "journeyapps__zxing-android-embedded@d09b7c76c312",
    "WuKongOpenSource__Wukong_nocode@256ab5bf6ee9",
    "LiveTyping__CannyViewAnimator@6e3789dec637",
    "kenglxn__QRGen@27350e7621cd",
    "summitt__Nope-Proxy@38a7c3411c07",
    "itisaid__Doris@d925329bef8c",
    "wuyouzhuguli__SpringAll@614d2578d949",
    "warkiz__IndicatorSeekBar@1a6a8a666aa3",
    "todoroo__astrid@4fc5c7714fb1",
    "kumaransg__LLD@1698cc6f993a",
    "AntiqueAtlasTeam__AntiqueAtlas@b706821d3f02",
    "devicehive__devicehive-java-server@905e3b932ddc",
    "daimajia__AndroidImageSlider@e318cabdef66",
    "vangao1989__cloudE@be4b925ae04f",
    "bezkoder__spring-boot-spring-security-jwt-authentication@096e106a6d80",
    "redis__jedis@66fbb8b04afc",
    "ribot__ribot-app-android@01da5104df67",
    "dbamman__book-nlp@7a09e01c6ce7",
    "dropwizard__metrics@2cc7a5006c43",
    "alipay__SoloPi@47d12f490448",
    "EssentialsX__Essentials@e70bdb817c75",
    "seatgeek__android-PlacesAutocompleteTextView@80f68a82e47a",
    "elastic__elasticsearch@b191685d1397",
    "newbiechen1024__NovelReader@0b8e281b30be",
    "greenrobot__greenDAO@0bbb338e17c4",
    "dremio__dremio-oss@799ccbda47e6",
    "google__myanmar-tools@13e4af6aaac6",
    "Javen205__IJPay@528ad6084d55",
    "apache__gravitino@bda25bd5c16a",
    "IUDevman__gamesense-client@62061a43fea3",
    "bethington__ghidra-mcp@8e4644e6cc78",
    "aress31__openapi-parser@3e0a0e760bda",
    "weibocom__motan@4c18b71e4491",
    "itsallcode__openfasttrace@e51e323b3b27",
    "redisson__redisson@33b143ae20b3",
    "thealeksandr__PFLockScreen-Android@ff5b7cd11a7d",
    "LFDT-web3j__web3j@b126b4801824",
    "Netflix__zuul@908894af8cae",
    "leangen__graphql-spqr@2221af76c0da",
    "yixia__VitamioBundle@77bd421e6ae8",
    "sensorsdata__sa-sdk-android@82b48007b699",
    "jprante__elasticsearch-knapsack@2f4fb4dadb25",
    "apache__commons-lang@b9b30efb01e8",
    "openmhealth__shimmer@9c1430dc6965",
    "Justson__AgentWeb@9efb1519f2f7",
    "protegeproject__protege@bf03cccc65ea",
    "Nightonke__LeeCo@01a146c4b51c",
    "Netflix__eureka@793de0a7e7f8",
    "callicoder__spring-boot-react-oauth2-social-login-demo@1b77669e0ca3",
    "DuanYan007__markitdown@f1496da04999",
    "line__armeria@71581491c7a7",
    "hantsy__spring-reactive-sample@f4ff9595c333",
    "SonarSource__sonarqube@07b588ec8b35",
    "apache__incubator-kie@f81eb19a6b97",
    "GlowstoneMC__Glowstone@e9aeaa463303",
    "enso-org__enso@4135f929f104",
    "troyzhxu__bean-searcher@cc34e36ba0d8",
    "EggsBlue__LuliChat@8ea425aa0965",
    "dunwu__db-tutorial@47d7d1552f1b",
    "yourkevin__NiterForum@402041ac2f71",
    "apache__doris@1bb35373ee07",
    "PrototypeZ__SaveState@18c2381c98b8",
    "openjfx__samples@605de7f9fac6",
    "java-decompiler__jd-gui@b3c1ced04e57",
    "minio__minio-java@a2bad3e77a5b",
    "Smart-Paocai__violet_Box@076dc842d7b5",
    "natario1__CameraView@b279ffaf5791",
    "ManuelPeinado__FadingActionBar@1c148b918672",
    "benniaobuguai__android-dynamic-action@e928b01bfbdb",
    "lysine-dev__retrofit@c7ef8b721235",
    "DeemOpen__zkui@1b3e7c133ab7",
    "thekirankumar__carstream-android-auto@e3922f8911d2",
    "iBotPeaches__Apktool@fd9d5d4dc7e4",
    "monkeyWie__proxyee@c2c5bb4ccac0",
    "antlr__antlr4-intellij-adaptor@c6cbe71d89e5",
    "wyouflf__xUtils3@c8e6fd6623e9",
    "openjdk__loom@16ac3e1ea3f4",
    "johnkil__Android-RobotoTextView@1341602f16c0",
    "dbeaver__dbeaver@2a4137fa7a12",
    "litesuits__android-common@4aa89fdf605c",
    "youngyangyang04__mini-spring@ee8df94a7557",
    "theonedev__onedev@8f64006bfb82",
    "ibinti__bugvm@0af43ca518df",
    "vsch__flexmark-java@bcfe84a3ab6d",
    "WiringProject__Wiring@da0b6b9282ae",
    "DuGuQiuBai__Java@f7aa7398c6e0",
    "Grt1228__chatgpt-java@ae761b894508",
    "gzu-liyujiang__AndroidPicker@0b9f19abaaff",
    "gyf-dev__ImmersionBar@8cac10cd83d8",
    "Nightonke__CoCoin@5566b054856d",
    "notHide__Hide-Music-Player@b82b93c321d3",
    "goldmansachs__obevo@133ce757ae80",
    "apache__casbin-jcasbin@38766ce5c270",
    "Byron4j__CookBook@9ed8311243d2",
    "ahorn__android-rss@4f0bd7cdf2c1",
    "plast-lab__doop@33a0cee3d5a0",
    "Col-E__Recaf@909012806d89",
    "onthegomap__planetiler@a7bf72e80900",
    "fengyouchao__sockslib@fc834badb779",
    "wxiaoqi__Spring-Cloud-Platform@349ad0d6a546",
    "openremote__core@ea8f1ca7d43f",
    "kyngs__LibreLogin@5cae5bd01fa3",
    "fandreuz__TUI-ConsoleLauncher@058f54116c41",
    "anzaizai__EasyRefreshLayout@742672ce1705",
    "github__copilot-sdk@ca1103fb47dd",
    "mylhyl__Android-CircleDialog@2f51f8e4bf02",
    "uniVocity__univocity-trader@098bb36988bf",
    "huangyanbin__smartTable@fe975d333a79",
    "YeautyYE__netty-websocket-spring-boot-starter@a2b7060b2acd",
    "pdinklag__MinecraftStats@9ac55293ddb4",
    "gedoor__MyBookshelf@bb5a99058f38",
    "chenBingX__SuperTextView@058f4e2730f9",
    "springdoc__springdoc-openapi-demos@f700e180c4bc",
    "StarRocks__starrocks@99fc94e37052",
    "ElderDrivers__EdXposed@8f2308cdde0a",
    "kongqw__OpenCVForAndroid@756b157e9c53",
    "eclipse-californium__californium@1ca3841a519c",
    "YunaiV__yudao-cloud@19f73d31e03f",
    "YeDaxia__JApiDocs@788546cb1520",
    "ashishps1__awesome-low-level-design@31595db8c21a",
    "spring-projects__spring-data-elasticsearch@ae43e91cf1cd",
    "allenai__science-parse@f83983aa1b89",
    "417511458__jbone@70cee0c4803b",
    "wells2333__sg-exam@4a7215ace7f5",
    "CellularPrivacy__Android-IMSI-Catcher-Detector@a51eb8fdf360",
    "eleme__UETool@e4967a5fae89",
    "AbdullahShahid01__Rent-a-Car-Management-System@3cd6a17362cd",
    "triplea-game__triplea@2c0ec34ea3d3",
    "weirdmachine64__GhidraGPT@364e3f51e977",
    "xuchengsheng__spring-reading@9911cbb4df10",
    "datastax__jvector@4f13ff42e93f",
    "youlookwhat__ByRecyclerView@c83439d3946f",
    "lukas-krecan__JsonUnit@14285c4f0abe",
    "spring-ai-alibaba__deepresearch@7f009adf56fa",
    "ichason__CPosed@df45265e1c5e",
    "CogComp__cogcomp-nlp@099af6a32b49",
    "apache__shardingsphere-elasticjob@6697fd0e87f8",
    "devgianlu__Aria2App@dd6cbc9e7b17",
    "sunilpaulmathew__De-Bloater@380306ff914a",
    "xpipe-io__xpipe@5563d9fc476b",
    "uber__okbuck@87682cd5c70f",
    "boxme__ParallaxHeaderViewPager@3fe677e920ee",
    "NLPchina__ansj_seg@50787ca2c703",
    "kerwincui__FastBee@e4ed6edbd65f",
    "bewantbe__audio-analyzer-for-android@6cc84dc78981",
    "opengoofy__hippo4j@c734d00ec1e5",
    "lukaspili__Reactive-Billing@ecbf6de289b2",
    "zeromq__jeromq@3908fe3dabcb",
    "PortSwigger__burp-extensions-montoya-api@daccdcaafb47",
    "ongres__stackgres@894466c23e02",
    "callstack__react-native-fbads@78935205b95c",
    "guardianproject__haven@1e070fb21bff",
    "ragdroid__Dahaka@4a7d48d8ceb1",
    "RudeCrab__rude-java@c8e2fc7a4f4c",
    "sockeqwe__mosby@c234625fdfb4",
    "88250__solo@7dc3c15233ef",
    "topi314__LavaSrc@0ef6bc31d2b4",
    "qunarcorp__qmq@5abc92f4eacb",
    "jingsewu__open-wes@9d09311ab08e",
    "nayuki__QR-Code-generator@3c6d0b3cefb4",
    "zhihu__Matisse@21591aebe73a",
    "Drun1baby__JavaSecurityLearning@33dec526f6aa",
    "chaizhidream__examOnline@44c65838b428",
    "alibaba__Sentinel@a3f40ba8e900",
    "Earthcomputer__EnchantmentCracker@311d29136cd7",
    "OctoGramApp__OctoGram@895d766d7277"
   ]
  },
  {
   "population": "pmd_method_NPath200 [all] method: 490 repositories, 2782159 units in the universe, 23707 positives",
   "set_halves": null,
   "level": "method",
   "oracle": "pmd_method_NPath200",
   "n_repos": 490,
   "n_units": 2782159,
   "n_positives": 23707,
   "competitors": {
    "size_calls": "nloc x [internal call >= 1]",
    "size": "nloc",
    "complexity": "tokens"
   },
   "outlier": [
    {
     "form": "split cost [records]",
     "mcc": 0.3683493574387739,
     "precision": 0.19448365485873048,
     "recall": 0.7322731682625385,
     "flagged": 89262,
     "hits": 17360,
     "vs_size_calls": {
      "value": 0.08678260372549385,
      "lo": 0.06801869363014906,
      "hi": 0.10347099969644974,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1659145488089652,
      "lo": 0.14711481630977472,
      "hi": 0.1818831551364384,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.13213022152015338,
      "lo": 0.11274515802476195,
      "hi": 0.1490718406742964,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost",
     "mcc": 0.36644826617664106,
     "precision": 0.19672700740071575,
     "recall": 0.7164972371029654,
     "flagged": 86343,
     "hits": 16986,
     "vs_size_calls": {
      "value": 0.08488151246336101,
      "lo": 0.06615465470650267,
      "hi": 0.10166639968334912,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.16401345754683236,
      "lo": 0.144429645963097,
      "hi": 0.18025370914285024,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.13022913025802055,
      "lo": 0.11032641654257644,
      "hi": 0.1475311543983703,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cc",
     "mcc": 0.358251235233203,
     "precision": 0.13641567031289747,
     "recall": 0.9952756569789514,
     "flagged": 172964,
     "hits": 23595,
     "vs_size_calls": {
      "value": 0.07668448151992296,
      "lo": 0.05654411714998964,
      "hi": 0.09540087232482952,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.15581642660339431,
      "lo": 0.13652387932995544,
      "hi": 0.1710256953796279,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.1220320993145825,
      "lo": 0.1070802047736307,
      "hi": 0.13527577033555713,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split interface",
     "mcc": 0.354946368878027,
     "precision": 0.2023910518278756,
     "recall": 0.6541106002446535,
     "flagged": 76619,
     "hits": 15507,
     "vs_size_calls": {
      "value": 0.07337961516474695,
      "lo": 0.05295156002545842,
      "hi": 0.09189217336414268,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1525115602482183,
      "lo": 0.13080554106714892,
      "hi": 0.17035140762470458,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.11872723295940649,
      "lo": 0.09745068152007721,
      "hi": 0.13837049291058845,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [split width >= 1]",
     "mcc": 0.3513291469414387,
     "precision": 0.1454828384032105,
     "recall": 0.8991437128274349,
     "flagged": 146519,
     "hits": 21316,
     "vs_size_calls": {
      "value": 0.06976239322815864,
      "lo": 0.05727139738637094,
      "hi": 0.08119738585553227,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.14889433831163,
      "lo": 0.13556687831230943,
      "hi": 0.16071395797304366,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.11511001102281818,
      "lo": 0.10488424090001461,
      "hi": 0.12568694229148994,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "mcc": 0.3502547601163949,
     "precision": 0.13378737425889614,
     "recall": 0.9727928459948538,
     "flagged": 172378,
     "hits": 23062,
     "vs_size_calls": {
      "value": 0.06868800640311484,
      "lo": 0.05120563883382673,
      "hi": 0.08398490569257117,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1478199514865862,
      "lo": 0.13083701054758873,
      "hi": 0.1604365923258297,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.11403562419777438,
      "lo": 0.10064138859883451,
      "hi": 0.1255602151209305,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [split width >= 2]",
     "mcc": 0.3499911301082902,
     "precision": 0.1615657093346245,
     "recall": 0.8022946808959379,
     "flagged": 117723,
     "hits": 19020,
     "vs_size_calls": {
      "value": 0.06842437639501014,
      "lo": 0.05455377717227283,
      "hi": 0.08085975931881084,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1475563214784815,
      "lo": 0.1339430620886555,
      "hi": 0.15960047549570575,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.11377199418966968,
      "lo": 0.1012052538695522,
      "hi": 0.1264029680056398,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [structural]",
     "mcc": 0.3468309383754815,
     "precision": 0.16113862237353416,
     "recall": 0.7906103682456659,
     "flagged": 116316,
     "hits": 18743,
     "vs_size_calls": {
      "value": 0.06526418466220146,
      "lo": 0.052265327234002346,
      "hi": 0.07676373398219805,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1443961297456728,
      "lo": 0.13055163620163862,
      "hi": 0.15614837284431393,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.110611802456861,
      "lo": 0.09816599445040233,
      "hi": 0.12303845666076019,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [structural]",
     "mcc": 0.34645306077142485,
     "precision": 0.16063418141971716,
     "recall": 0.7914961825621124,
     "flagged": 116812,
     "hits": 18764,
     "vs_size_calls": {
      "value": 0.0648863070581448,
      "lo": 0.05197634561006392,
      "hi": 0.07634888387657879,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.14401825214161615,
      "lo": 0.13011543093978153,
      "hi": 0.15591226710176956,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.11023392485280434,
      "lo": 0.09784507434478357,
      "hi": 0.12252114299060748,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [split width >= 3]",
     "mcc": 0.3410074083927242,
     "precision": 0.1819028473428964,
     "recall": 0.6755810520099549,
     "flagged": 88047,
     "hits": 16016,
     "vs_size_calls": {
      "value": 0.05944065467944415,
      "lo": 0.04166981682152743,
      "hi": 0.07554778178040283,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1385725997629155,
      "lo": 0.12173303939777777,
      "hi": 0.152995794446127,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.10478827247410369,
      "lo": 0.08718505178897168,
      "hi": 0.12081933404306183,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible",
     "mcc": 0.3208670828165519,
     "precision": 0.20109155923590855,
     "recall": 0.5408529126418358,
     "flagged": 63762,
     "hits": 12822,
     "vs_size_calls": {
      "value": 0.03930032910327186,
      "lo": 0.019614019219887924,
      "hi": 0.05763591269366625,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.11843227418674321,
      "lo": 0.09910200437567318,
      "hi": 0.13438957061559678,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0846479468979314,
      "lo": 0.06494179934992206,
      "hi": 0.10186726756007494,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split width",
     "mcc": 0.31980884647955427,
     "precision": 0.19419088356778527,
     "recall": 0.5572615683131564,
     "flagged": 68031,
     "hits": 13211,
     "vs_size_calls": {
      "value": 0.038242092766274216,
      "lo": 0.018531028963821916,
      "hi": 0.05628721074619181,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.11737403784974557,
      "lo": 0.09739844140647191,
      "hi": 0.13434906614689826,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.08358971056093376,
      "lo": 0.06417584382151165,
      "hi": 0.10076089855038814,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [records]",
     "mcc": 0.29787382688072556,
     "precision": 0.1878946703713059,
     "recall": 0.5020458092546505,
     "flagged": 63344,
     "hits": 11902,
     "vs_size_calls": {
      "value": 0.016307073167445507,
      "lo": -0.005395050819818614,
      "hi": 0.03587977423522687,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09543901825091686,
      "lo": 0.07226698650135838,
      "hi": 0.11430488560363711,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.061654690962105047,
      "lo": 0.03903098344446615,
      "hi": 0.0813736933882489,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [no input limit]",
     "mcc": 0.2929743526514105,
     "precision": 0.17947271539694792,
     "recall": 0.5099759564685535,
     "flagged": 67364,
     "hits": 12090,
     "vs_size_calls": {
      "value": 0.011407598938130425,
      "lo": -0.014228260250700564,
      "hi": 0.03473861808209561,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09053954402160178,
      "lo": 0.06342105115013907,
      "hi": 0.11268746725752213,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.056755216732789965,
      "lo": 0.029339766094533926,
      "hi": 0.08075414197966035,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [records]",
     "mcc": 0.29068176522439754,
     "precision": 0.19905319267901742,
     "recall": 0.4504998523642806,
     "flagged": 53654,
     "hits": 10680,
     "vs_size_calls": {
      "value": 0.009115011511117488,
      "lo": -0.011399840655065274,
      "hi": 0.027312168867255016,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.08824695659458884,
      "lo": 0.06808411611546117,
      "hi": 0.10486835878912198,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.05446262930577703,
      "lo": 0.03432806740404981,
      "hi": 0.07213808621337023,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [internal call >= 1]",
     "mcc": 0.28156675371328005,
     "precision": 0.09923263154376197,
     "recall": 0.8765765385751044,
     "flagged": 209417,
     "hits": 20781,
     "vs_size_calls": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07913194508347135,
      "lo": 0.06517094444003341,
      "hi": 0.09293471970441144,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.04534761779465954,
      "lo": 0.033873370226181976,
      "hi": 0.059245372484598546,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [no input limit]",
     "mcc": 0.2609045528378051,
     "precision": 0.20295521600422173,
     "recall": 0.3568988062597545,
     "flagged": 41689,
     "hits": 8461,
     "vs_size_calls": {
      "value": -0.020662200875474934,
      "lo": -0.04126720914627635,
      "hi": -0.0013933454147430635,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.058469744207996416,
      "lo": 0.03810910838173448,
      "hi": 0.074502416990438,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.024685416919184605,
      "lo": 0.00610693117646105,
      "hi": 0.04086741081096268,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "mcc": 0.2362191359186205,
     "precision": 0.06427846083291476,
     "recall": 0.993250938541359,
     "flagged": 366328,
     "hits": 23547,
     "vs_size_calls": {
      "value": -0.04534761779465954,
      "lo": -0.05923786300874123,
      "hi": -0.03382570480246702,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03378432728881181,
      "lo": 0.018923415040266428,
      "hi": 0.04523070319126829,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "mcc": 0.2024348086298087,
     "precision": 0.04991148701809599,
     "recall": 0.9847302484498249,
     "flagged": 467728,
     "hits": 23345,
     "vs_size_calls": {
      "value": -0.07913194508347135,
      "lo": -0.09286404217336705,
      "hi": -0.06513165823129666,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.03378432728881181,
      "lo": -0.04518220212254592,
      "hi": -0.01891176216224999,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split pieces",
     "mcc": 0.1824154126435971,
     "precision": 0.09243516524669974,
     "recall": 0.41645927363226054,
     "flagged": 106810,
     "hits": 9873,
     "vs_size_calls": {
      "value": -0.09915134106968296,
      "lo": -0.11389757437635623,
      "hi": -0.08350935205940693,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.020019395986211608,
      "lo": -0.04027341847838281,
      "hi": -0.0012498386491295865,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.05380372327502342,
      "lo": -0.07087306635621535,
      "hi": -0.03517444155374519,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked pieces",
     "mcc": 0.16635076908384563,
     "precision": 0.10521585383822013,
     "recall": 0.30121904922596704,
     "flagged": 67870,
     "hits": 7141,
     "vs_size_calls": {
      "value": -0.11521598462943441,
      "lo": -0.13337411544923397,
      "hi": -0.09791324005030724,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.036084039545963065,
      "lo": -0.05739861398881821,
      "hi": -0.01739293682238688,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.06986836683477488,
      "lo": -0.0871755418536895,
      "hi": -0.05246743059894929,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked share",
     "mcc": 0.1642180075047541,
     "precision": 0.10410542021834512,
     "recall": 0.29725397561901545,
     "flagged": 67691,
     "hits": 7047,
     "vs_size_calls": {
      "value": -0.11734874620852595,
      "lo": -0.13507777874094323,
      "hi": -0.10099152240533632,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0382168011250546,
      "lo": -0.05921315990199971,
      "hi": -0.019690473785901552,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.07200112841386641,
      "lo": -0.08868948346727346,
      "hi": -0.055286220006401016,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split remainder locked",
     "mcc": 0.14630958297298546,
     "precision": 0.11134143995896822,
     "recall": 0.21976631374699457,
     "flagged": 46793,
     "hits": 5210,
     "vs_size_calls": {
      "value": -0.13525717074029459,
      "lo": -0.1537528620494228,
      "hi": -0.11861391452071895,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.056125225656823235,
      "lo": -0.07686494987674594,
      "hi": -0.038102798619260525,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.08990955294563505,
      "lo": -0.1061692819634116,
      "hi": -0.0741274150697083,
      "n": 490,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc": [
     {
      "rule": ">=10",
      "mcc": 0.1637381111358865,
      "precision": 0.035125017605503295,
      "recall": 0.9993672754882524,
      "flagged": 674505,
      "hits": 23692
     },
     {
      "rule": ">=15",
      "mcc": 0.22361234122979762,
      "precision": 0.058390329998935564,
      "recall": 0.9949803855401358,
      "flagged": 403971,
      "hits": 23588
     },
     {
      "rule": ">=20",
      "mcc": 0.28086985453797686,
      "precision": 0.08792555691324373,
      "recall": 0.9864596954486017,
      "flagged": 265975,
      "hits": 23386
     },
     {
      "rule": ">=26",
      "mcc": 0.34574048529908574,
      "precision": 0.13104919192034398,
      "recall": 0.9693339519973003,
      "flagged": 175354,
      "hits": 22980
     },
     {
      "rule": ">=30",
      "mcc": 0.38552832107188084,
      "precision": 0.16410133076799743,
      "recall": 0.9498038554013583,
      "flagged": 137214,
      "hits": 22517
     },
     {
      "rule": ">=40",
      "mcc": 0.46258468699301514,
      "precision": 0.25391540263904305,
      "recall": 0.8685198464588518,
      "flagged": 81090,
      "hits": 20590
     },
     {
      "rule": ">=50",
      "mcc": 0.500411194551116,
      "precision": 0.34058233890214795,
      "recall": 0.7524359893702282,
      "flagged": 52375,
      "hits": 17838
     },
     {
      "rule": ">=75",
      "mcc": 0.47495891834610815,
      "precision": 0.49314579147131055,
      "recall": 0.4658539671826887,
      "flagged": 22395,
      "hits": 11044
     },
     {
      "rule": ">=100",
      "mcc": 0.3985604217428261,
      "precision": 0.5631308952507033,
      "recall": 0.2870882017969376,
      "flagged": 12086,
      "hits": 6806
     }
    ],
    "split width": [
     {
      "rule": ">=1",
      "mcc": 0.3492626271727996,
      "precision": 0.14184797224171744,
      "recall": 0.9122200194035517,
      "flagged": 152459,
      "hits": 21626
     },
     {
      "rule": ">=2",
      "mcc": 0.34798025163807406,
      "precision": 0.1592902628130764,
      "recall": 0.8050786687476272,
      "flagged": 119819,
      "hits": 19086
     },
     {
      "rule": ">=3",
      "mcc": 0.3406152946094731,
      "precision": 0.1812582639257744,
      "recall": 0.6765512295946345,
      "flagged": 88487,
      "hits": 16039
     },
     {
      "rule": ">=4",
      "mcc": 0.32671558500565007,
      "precision": 0.197212198812711,
      "recall": 0.5717298688151179,
      "flagged": 68728,
      "hits": 13554
     },
     {
      "rule": ">=5",
      "mcc": 0.3208670828165519,
      "precision": 0.20109155923590855,
      "recall": 0.5408529126418358,
      "flagged": 63762,
      "hits": 12822
     },
     {
      "rule": ">=6",
      "mcc": 0.3208670828165519,
      "precision": 0.20109155923590855,
      "recall": 0.5408529126418358,
      "flagged": 63762,
      "hits": 12822
     },
     {
      "rule": ">=8",
      "mcc": 0.3208670828165519,
      "precision": 0.20109155923590855,
      "recall": 0.5408529126418358,
      "flagged": 63762,
      "hits": 12822
     }
    ],
    "split cost": [
     {
      "rule": ">=2",
      "mcc": 0.35523658945528774,
      "precision": 0.1426652786345877,
      "recall": 0.9364744590205425,
      "flagged": 155616,
      "hits": 22201
     },
     {
      "rule": ">=3",
      "mcc": 0.37003264462393104,
      "precision": 0.16282172611198162,
      "recall": 0.8853925001054541,
      "flagged": 128914,
      "hits": 20990
     },
     {
      "rule": ">=4",
      "mcc": 0.3847120077239805,
      "precision": 0.18641839880468292,
      "recall": 0.8315265533386763,
      "flagged": 105746,
      "hits": 19713
     },
     {
      "rule": ">=6",
      "mcc": 0.39258679323995693,
      "precision": 0.210448679977235,
      "recall": 0.7642890285569663,
      "flagged": 86097,
      "hits": 18119
     },
     {
      "rule": ">=8",
      "mcc": 0.3818642383955387,
      "precision": 0.21564411253460375,
      "recall": 0.706458008183237,
      "flagged": 77665,
      "hits": 16748
     },
     {
      "rule": ">=10",
      "mcc": 0.3704770064809089,
      "precision": 0.21722316936255145,
      "recall": 0.6610705698738769,
      "flagged": 72147,
      "hits": 15672
     },
     {
      "rule": ">=15",
      "mcc": 0.3459274256580274,
      "precision": 0.21119889866523014,
      "recall": 0.595351583920361,
      "flagged": 66828,
      "hits": 14114
     },
     {
      "rule": ">=20",
      "mcc": 0.3328786358588386,
      "precision": 0.206200454740982,
      "recall": 0.5661618931117391,
      "flagged": 65092,
      "hits": 13422
     }
    ],
    "split interface": [
     {
      "rule": ">=2",
      "mcc": 0.3625088975057304,
      "precision": 0.16162981097880863,
      "recall": 0.8577213481250263,
      "flagged": 125806,
      "hits": 20334
     },
     {
      "rule": ">=3",
      "mcc": 0.37368868623401624,
      "precision": 0.18602242625824056,
      "recall": 0.787952925296326,
      "flagged": 100418,
      "hits": 18680
     },
     {
      "rule": ">=4",
      "mcc": 0.3822950049517573,
      "precision": 0.2051350535336879,
      "recall": 0.7451385666680728,
      "flagged": 86114,
      "hits": 17665
     },
     {
      "rule": ">=6",
      "mcc": 0.3726511260517061,
      "precision": 0.21346843212211802,
      "recall": 0.6807272113721685,
      "flagged": 75599,
      "hits": 16138
     },
     {
      "rule": ">=8",
      "mcc": 0.3584350508306348,
      "precision": 0.21383773876686044,
      "recall": 0.6299405238958957,
      "flagged": 69838,
      "hits": 14934
     },
     {
      "rule": ">=10",
      "mcc": 0.3460039940808471,
      "precision": 0.2107528483133517,
      "recall": 0.5969123043826717,
      "flagged": 67145,
      "hits": 14151
     },
     {
      "rule": ">=15",
      "mcc": 0.33039250818845356,
      "precision": 0.205182418667819,
      "recall": 0.560804825578943,
      "flagged": 64796,
      "hits": 13295
     },
     {
      "rule": ">=20",
      "mcc": 0.324210163474567,
      "precision": 0.20246536489582198,
      "recall": 0.5480237904416417,
      "flagged": 64169,
      "hits": 12992
     }
    ],
    "split pieces": [
     {
      "rule": ">=1",
      "mcc": 0.18228960036982297,
      "precision": 0.0922420712699035,
      "recall": 0.41688108997342554,
      "flagged": 107142,
      "hits": 9883
     },
     {
      "rule": ">=2",
      "mcc": 0.24573870536949322,
      "precision": 0.2124573631914578,
      "recall": 0.3021470451765301,
      "flagged": 33715,
      "hits": 7163
     },
     {
      "rule": ">=3",
      "mcc": 0.2380674622369297,
      "precision": 0.30338627116419475,
      "recall": 0.19500569452060573,
      "flagged": 15238,
      "hits": 4623
     },
     {
      "rule": ">=4",
      "mcc": 0.20850032177398772,
      "precision": 0.37745425404033656,
      "recall": 0.11920529801324503,
      "flagged": 7487,
      "hits": 2826
     },
     {
      "rule": ">=6",
      "mcc": 0.13951049035789967,
      "precision": 0.4400977995110024,
      "recall": 0.04555616484582613,
      "flagged": 2454,
      "hits": 1080
     }
    ],
    "split infeasible": [
     {
      "rule": ">=1",
      "mcc": 0.3208670828165519,
      "precision": 0.20109155923590855,
      "recall": 0.5408529126418358,
      "flagged": 63762,
      "hits": 12822
     }
    ],
    "split locked pieces": [
     {
      "rule": ">=1",
      "mcc": 0.1663225190039034,
      "precision": 0.1051717028921482,
      "recall": 0.3012612308600835,
      "flagged": 67908,
      "hits": 7142
     },
     {
      "rule": ">=2",
      "mcc": 0.17095160545425384,
      "precision": 0.1474859062695746,
      "recall": 0.2185008647234994,
      "flagged": 35122,
      "hits": 5180
     },
     {
      "rule": ">=3",
      "mcc": 0.19160624787880545,
      "precision": 0.29804036267914596,
      "recall": 0.12894925549415784,
      "flagged": 10257,
      "hits": 3057
     },
     {
      "rule": ">=4",
      "mcc": 0.1625272788047318,
      "precision": 0.39031272043263576,
      "recall": 0.07002151263339942,
      "flagged": 4253,
      "hits": 1660
     },
     {
      "rule": ">=6",
      "mcc": 0.09528084085459124,
      "precision": 0.4216,
      "recall": 0.02222972117939849,
      "flagged": 1250,
      "hits": 527
     }
    ],
    "split locked share": [
     {
      "rule": ">=0.5",
      "mcc": 0.13377862810408203,
      "precision": 0.09148523460753821,
      "recall": 0.23077572025140253,
      "flagged": 59802,
      "hits": 5471
     },
     {
      "rule": ">=0.75",
      "mcc": 0.11913292566969455,
      "precision": 0.11802504991831549,
      "recall": 0.13713249251275994,
      "flagged": 27545,
      "hits": 3251
     },
     {
      "rule": ">=0.9",
      "mcc": 0.09483909974037087,
      "precision": 0.09961185044359949,
      "recall": 0.10608680980301177,
      "flagged": 25248,
      "hits": 2515
     },
     {
      "rule": ">=1.0",
      "mcc": 0.09423082946700607,
      "precision": 0.09923998249174326,
      "recall": 0.10520099548656515,
      "flagged": 25131,
      "hits": 2494
     }
    ],
    "split remainder locked": [
     {
      "rule": ">=1",
      "mcc": 0.14630958297298546,
      "precision": 0.11134143995896822,
      "recall": 0.21976631374699457,
      "flagged": 46793,
      "hits": 5210
     }
    ],
    "split width [structural]": [
     {
      "rule": ">=1",
      "mcc": 0.3468937473420164,
      "precision": 0.13523056494447128,
      "recall": 0.9450795123803096,
      "flagged": 165680,
      "hits": 22405
     },
     {
      "rule": ">=2",
      "mcc": 0.34726125943881586,
      "precision": 0.14082206103378422,
      "recall": 0.9090142152106973,
      "flagged": 153030,
      "hits": 21550
     },
     {
      "rule": ">=3",
      "mcc": 0.35029459340075036,
      "precision": 0.15135275754422475,
      "recall": 0.858944615514405,
      "flagged": 134540,
      "hits": 20363
     },
     {
      "rule": ">=4",
      "mcc": 0.34917586751403945,
      "precision": 0.15972720148071567,
      "recall": 0.8081157464040157,
      "flagged": 119942,
      "hits": 19158
     },
     {
      "rule": ">=5",
      "mcc": 0.34808447372680545,
      "precision": 0.1614146918213129,
      "recall": 0.7947019867549668,
      "flagged": 116718,
      "hits": 18840
     },
     {
      "rule": ">=6",
      "mcc": 0.34808447372680545,
      "precision": 0.1614146918213129,
      "recall": 0.7947019867549668,
      "flagged": 116718,
      "hits": 18840
     },
     {
      "rule": ">=8",
      "mcc": 0.34808447372680545,
      "precision": 0.1614146918213129,
      "recall": 0.7947019867549668,
      "flagged": 116718,
      "hits": 18840
     }
    ],
    "split infeasible [structural]": [
     {
      "rule": ">=1",
      "mcc": 0.34808447372680545,
      "precision": 0.1614146918213129,
      "recall": 0.7947019867549668,
      "flagged": 116718,
      "hits": 18840
     }
    ],
    "split width [no input limit]": [
     {
      "rule": ">=1",
      "mcc": 0.3492626271727996,
      "precision": 0.14184797224171744,
      "recall": 0.9122200194035517,
      "flagged": 152459,
      "hits": 21626
     },
     {
      "rule": ">=2",
      "mcc": 0.34798025163807406,
      "precision": 0.1592902628130764,
      "recall": 0.8050786687476272,
      "flagged": 119819,
      "hits": 19086
     },
     {
      "rule": ">=3",
      "mcc": 0.3406152946094731,
      "precision": 0.1812582639257744,
      "recall": 0.6765512295946345,
      "flagged": 88487,
      "hits": 16039
     },
     {
      "rule": ">=4",
      "mcc": 0.32671558500565007,
      "precision": 0.197212198812711,
      "recall": 0.5717298688151179,
      "flagged": 68728,
      "hits": 13554
     },
     {
      "rule": ">=5",
      "mcc": 0.3120534359201808,
      "precision": 0.20636250938487594,
      "recall": 0.4985447336229806,
      "flagged": 57273,
      "hits": 11819
     },
     {
      "rule": ">=6",
      "mcc": 0.29722838366587084,
      "precision": 0.209231559604023,
      "recall": 0.4466613236596786,
      "flagged": 50609,
      "hits": 10589
     },
     {
      "rule": ">=8",
      "mcc": 0.2765984495160563,
      "precision": 0.20669981796385917,
      "recall": 0.3927531952587843,
      "flagged": 45046,
      "hits": 9311
     }
    ],
    "split infeasible [no input limit]": [
     {
      "rule": ">=1",
      "mcc": 0.2609045528378051,
      "precision": 0.20295521600422173,
      "recall": 0.3568988062597545,
      "flagged": 41689,
      "hits": 8461
     }
    ],
    "split width [records]": [
     {
      "rule": ">=1",
      "mcc": 0.3492626271727996,
      "precision": 0.14184797224171744,
      "recall": 0.9122200194035517,
      "flagged": 152459,
      "hits": 21626
     },
     {
      "rule": ">=2",
      "mcc": 0.34798025163807406,
      "precision": 0.1592902628130764,
      "recall": 0.8050786687476272,
      "flagged": 119819,
      "hits": 19086
     },
     {
      "rule": ">=3",
      "mcc": 0.33984057163149006,
      "precision": 0.18141708645569188,
      "recall": 0.6729657906947315,
      "flagged": 87941,
      "hits": 15954
     },
     {
      "rule": ">=4",
      "mcc": 0.3226179687961453,
      "precision": 0.1982544204766427,
      "recall": 0.5547728519002826,
      "flagged": 66339,
      "hits": 13152
     },
     {
      "rule": ">=5",
      "mcc": 0.30874249116037494,
      "precision": 0.20122942491363544,
      "recall": 0.5012443582064369,
      "flagged": 59052,
      "hits": 11883
     },
     {
      "rule": ">=6",
      "mcc": 0.2997935910754259,
      "precision": 0.20067784516589368,
      "recall": 0.47454338381068883,
      "flagged": 56060,
      "hits": 11250
     },
     {
      "rule": ">=8",
      "mcc": 0.29269653275418844,
      "precision": 0.19948655437352245,
      "recall": 0.45560383009237776,
      "flagged": 54144,
      "hits": 10801
     }
    ],
    "split infeasible [records]": [
     {
      "rule": ">=1",
      "mcc": 0.29068176522439754,
      "precision": 0.19905319267901742,
      "recall": 0.4504998523642806,
      "flagged": 53654,
      "hits": 10680
     }
    ],
    "split cost [records]": [
     {
      "rule": ">=2",
      "mcc": 0.35523658945528774,
      "precision": 0.1426652786345877,
      "recall": 0.9364744590205425,
      "flagged": 155616,
      "hits": 22201
     },
     {
      "rule": ">=3",
      "mcc": 0.37003264462393104,
      "precision": 0.16282172611198162,
      "recall": 0.8853925001054541,
      "flagged": 128914,
      "hits": 20990
     },
     {
      "rule": ">=4",
      "mcc": 0.3847120077239805,
      "precision": 0.18641839880468292,
      "recall": 0.8315265533386763,
      "flagged": 105746,
      "hits": 19713
     },
     {
      "rule": ">=6",
      "mcc": 0.39225483845963577,
      "precision": 0.20986083315016832,
      "recall": 0.7652170245075294,
      "flagged": 86443,
      "hits": 18141
     },
     {
      "rule": ">=8",
      "mcc": 0.3820517135867598,
      "precision": 0.21523026062889214,
      "recall": 0.7085249082549459,
      "flagged": 78042,
      "hits": 16797
     },
     {
      "rule": ">=10",
      "mcc": 0.37254054817062315,
      "precision": 0.21931884908984145,
      "recall": 0.6617032943856245,
      "flagged": 71526,
      "hits": 15687
     },
     {
      "rule": ">=15",
      "mcc": 0.3513283350853009,
      "precision": 0.22031324157570004,
      "recall": 0.587421436706458,
      "flagged": 63210,
      "hits": 13926
     },
     {
      "rule": ">=20",
      "mcc": 0.3334802341904904,
      "precision": 0.21638967707066611,
      "recall": 0.5404310963006707,
      "flagged": 59208,
      "hits": 12812
     }
    ]
   },
   "within_long": [
    {
     "form": "cc",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.9345107769241141,
     "auc_interval": {
      "value": 0.9345107769241141,
      "lo": 0.9285657603895696,
      "hi": 0.9403878927991897,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": 0.08695633615085119,
      "lo": 0.07846904209046568,
      "hi": 0.09678387972796065,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.8916280712201582,
     "auc_interval": {
      "value": 0.8916280712201582,
      "lo": 0.883426828184163,
      "hi": 0.8988277558194969,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": 0.04407363044689527,
      "lo": 0.034804862597491826,
      "hi": 0.0538950924945788,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.8479138229207361,
     "auc_interval": {
      "value": 0.8479138229207361,
      "lo": 0.8390604867650803,
      "hi": 0.8561585612991444,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": 0.0003593821474732195,
      "lo": -0.005705997895811388,
      "hi": 0.007076363061258695,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.8475544407732629,
     "auc_interval": {
      "value": 0.8475544407732629,
      "lo": 0.839135717621304,
      "hi": 0.8549616512749495,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.6754126590938654,
     "auc_interval": {
      "value": 0.6754126590938654,
      "lo": 0.6623750487439178,
      "hi": 0.6884355595545439,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.17214178167939753,
      "lo": -0.18416056279955118,
      "hi": -0.15846887733366832,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split interface",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.6617977000128025,
     "auc_interval": {
      "value": 0.6617977000128025,
      "lo": 0.6473085360568733,
      "hi": 0.6763547139421096,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.18575674076046045,
      "lo": -0.19877216849210666,
      "hi": -0.17086895037624905,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [no input limit]",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.635886993422408,
     "auc_interval": {
      "value": 0.635886993422408,
      "lo": 0.6193584016354594,
      "hi": 0.6528368693817885,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.21166744735085496,
      "lo": -0.22622405973087423,
      "hi": -0.1944716295156418,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split width",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.6337283390711108,
     "auc_interval": {
      "value": 0.6337283390711108,
      "lo": 0.617213367409217,
      "hi": 0.6506110147021611,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.2138261017021521,
      "lo": -0.22848985633729235,
      "hi": -0.19657701323134547,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [structural]",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.5868805784286378,
     "auc_interval": {
      "value": 0.5868805784286378,
      "lo": 0.5769707269226028,
      "hi": 0.5960346367255012,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.2606738623446251,
      "lo": -0.2692346687855153,
      "hi": -0.2515697651389296,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split pieces",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.4624542725357176,
     "auc_interval": {
      "value": 0.4624542725357176,
      "lo": 0.4435144980181186,
      "hi": 0.4817666145078677,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.38510016823754534,
      "lo": -0.40820456757264206,
      "hi": -0.3605781701935737,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked share",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.4516718244148228,
     "auc_interval": {
      "value": 0.4516718244148228,
      "lo": 0.43468598963845334,
      "hi": 0.46875952419947103,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.39588261635844013,
      "lo": -0.4169394060792643,
      "hi": -0.3738773774515092,
      "n": 490,
      "n_dropped": 0
     }
    }
   ],
   "keys": [
    "fuzhengwei__itstack-demo-design@5c0bc0270142",
    "LaiFeng-Android__SopCastComponent@a95bc36d8ddb",
    "jcabi__jcabi-github@e7033364cf2b",
    "JimSeker__opengl@4f9d94b97263",
    "deeplearning4j__deeplearning4j@4c22ac5fe4a8",
    "sofastack__sofa-boot@696b17a36ee8",
    "coding-parrot__Low-Level-Design@b78735e2824d",
    "hongfurui2014__exam_online_hongfurui@01ed41f99479",
    "springfox__springfox@ab5868471cdb",
    "argouml-tigris-org__argouml@be952fcfa774",
    "xuexiangjys__XUI@111e6008ccd9",
    "hub4j__github-api@f351e377db81",
    "szerhusenBC__jwt-spring-security-demo@dcf718c67c0d",
    "netease-im__camellia@fec12c8ee62b",
    "Jackson0714__PassJava-Platform@a7ce345b4ea8",
    "bitcoinj__bitcoinj@80f3920a0f42",
    "kaedea__android-dynamical-loading@4113444be3a1",
    "flavienlaurent__datetimepicker@0f5d3999955e",
    "sxpl__FaceAC@d7b85941d666",
    "Graylog2__graylog2-server@a47918094637",
    "vicc1024__OnePush@72c77b279453",
    "apache__tsfile@eb733133b9ee",
    "FangWW__Document@d4d6ccd5d725",
    "JetBrains__xodus@18f573765aff",
    "Multiverse__Multiverse-Core@34185b90a940",
    "Ishan-sinha__DSA-for-SDE-interview@09ae6e711754",
    "apache__shardingsphere@f4acdb6e44b3",
    "AbrahamCaiJin__CommonUtilLibrary@dfc5736d167e",
    "farmerbb__SecondScreen@29949c4c1ab7",
    "ssssssss-team__spider-flow@c799cca99c7d",
    "micronaut-projects__micronaut-data@804ba18b28d1",
    "Linxfeng__flow-eda@55533222469e",
    "rest-assured__rest-assured@257eed1bdccf",
    "Jinnrry__RobotHelper@b66f6c6ae5b8",
    "razerdp__BasePopup@34f01915cb28",
    "CodeIntelligenceTesting__jazzer@a4e09fbbc775",
    "Shadows-of-Fire__Apotheosis@f2e76862ed9f",
    "crossoverJie__cim@8863d9f6d76d",
    "CodePlato3721__shiro-redis@df637869bbcc",
    "dromara__disjob@2f92565c7a66",
    "micronaut-projects__micronaut-core@8e05aa570aad",
    "claritylab__lucida@3256bfa84be2",
    "XndroidDev__Xndroid@8c363f7fecf2",
    "Xunzhuo__Algorithm-Guide@019eafeaa5de",
    "CarGuo__GSYRickText@0268bc634e44",
    "heibaiying__BigData-Notes@3898939aca38",
    "OpenTSDB__asynchbase@40a5c8b8d4f6",
    "JessYanCoding__AndroidAutoSize@e402ecdd998e",
    "alexvasilkov__GestureViews@786c2267e6c9",
    "open-scratch__teaching-open@513b05fcddc5",
    "oshi__oshi@70659ba7e85d",
    "MCreator__MCreator@4d903de9dc4c",
    "DHD2280__Oxygen-Customizer@9d84b898be9c",
    "eclipse-vertx__vert.x@1877ab6b09f2",
    "smartloli__EFAK@d3bfcf2338a9",
    "quarkiverse__quarkus-langchain4j@b81c73425313",
    "crazycodeboy__TakePhoto@31a222705b52",
    "airbnb__native-navigation@9cf50bf9b751",
    "MinecraftForge__MCPConfig@751a4f362ef1",
    "jeequan__jeepay@e1ac9086d679",
    "SimonVT__schematic@302b4d1e29dd",
    "daimajia__little-bear-dictionary@af41a915aa67",
    "signalapp__Signal-Server@8edf3488f7d9",
    "appdevforall__CodeOnTheGo@795f19001333",
    "EnterpriseQualityCoding__FizzBuzzEnterpriseEdition@4922c077c07a",
    "iMeiji__Toutiao@e8be6039b09d",
    "linkedin__coral@9d9471909673",
    "citerus__dddsample-core@d8b896254ed4",
    "adityatandon15__Low-Level-Design-Course@e9128270e166",
    "floci-io__floci@7e6439cf8654",
    "janheinrichmerker__material-intro@41f8072540b2",
    "LlamaLad7__MixinExtras@613b41832759",
    "pedrovgs__EffectiveAndroidUI@b9e6fcc795de",
    "Geniusay__ChopperBot@79b7449c8cbd",
    "alkacon__opencms-core@2890a0aeb64c",
    "synthetichealth__synthea@bd8a52ba0a54",
    "pentaho__pentaho-kettle@c2350ef4e26e",
    "OCNYang__Android-Animation-Set@8484475e59d1",
    "apache__flink-statefun@accd75ea0109",
    "stanfordnlp__CoreNLP@e31428cdf39a",
    "daniulive__SmarterStreaming@78b2b9a47dcf",
    "nageoffer__congomall@1c52d8456323",
    "mrniko__netty-socketio@e97fbe126dd8",
    "mcxtzhang__SuspensionIndexBar@599c709a02f8",
    "AntennaPod__AntennaPod@3d105d598dfa",
    "segler-alex__RadioDroid@4325633ab3eb",
    "JSQLParser__JSqlParser@220d0ed4a82c",
    "birajpatel__GridListViewAdapters@33539a02c25e",
    "ashishps1__awesome-system-design-resources@25724090f7dd",
    "ihmcrobotics__ihmc-open-robotics-software@02848ca3dcec",
    "alibaba__arthas@2b6d0e59bd37",
    "momosecurity__momo-code-sec-inspector-java@3ee4ac383ccc",
    "amirzaidi__Launcher3@5605dd10845b",
    "zhisheng17__flink-learning@d731cee76180",
    "Baeldung__spring-security-oauth@1431de745484",
    "CodingDocs__springboot-guide@c9d3479f879a",
    "wfh45678__radar@43869a30597c",
    "cyhbyw__springBoot_atguigu@e0e419ee555b",
    "williamfiset__algorithms@08c6d5f3cbee",
    "locationtech__jts@5a0a73632216",
    "yudaocode__SpringBoot-Labs@6c12efaed06d",
    "yangchaojiang__ZoomPreviewPicture-@e45614c863d4",
    "aleksandr-m__gitflow-maven-plugin@7dc9c5ac248c",
    "alibaba__nacos@7f71d44f8805",
    "ShaftHQ__SHAFT_ENGINE@dac2b2f343b8",
    "HotBitmapGG__bilibili-android-client@125e8d839ca6",
    "jblough__Android-Pdf-Viewer-Library@d9d2b26a2d69",
    "clojure__clojure@807285bfc388",
    "dongjunkun__GanK@7c296610e38d",
    "menacher__java-game-server@36bd748dcfcf",
    "ScottOaks__JavaPerformanceTuning@0469fd9ccac9",
    "thinkaurelius__titan@ee226e52415b",
    "p6spy__p6spy@e0aa88e82cea",
    "rrezartprebreza__spring-boot-skills@42bd5f1240be",
    "donkingliang__GroupedRecyclerViewAdapter@9be1f60792ae",
    "bevy__photo-editor-android@e98a95b74ee7",
    "chentao0707__SimplifyReader@ae24bdbb6fdb",
    "smuyyh__BookReader@fceb08925ca3",
    "wenmingvs__WeiBo@c8b2d59a805d",
    "InfernalSuite__AdvancedSlimePaper@031913915008",
    "justauth__JustAuth@694bbf1b010d",
    "Atmosphere__atmosphere@4f29b171768d",
    "apolloconfig__apollo@ea356770c639",
    "MagicMashRoom__SuperCalendar@a897fb20f670",
    "iflytek__astron-agent@468a676f2d84",
    "javahuang__SurveyKing@5de0d05b682e",
    "allicen__Java-1000@614c2af783aa",
    "roboguice__roboguice@d96250c41149",
    "ehrbase__ehrbase@580ea750b209",
    "LSPosed__LSPosed@df74d83eb03a",
    "DayorNight__BLCS@2003a58edf85",
    "shuzheng__zheng@7005c0a775e6",
    "kite-sdk__kite@72bfb4b1a881",
    "cryptomator__cryptomator@01149fcc1dfa",
    "jtablesaw__tablesaw@e36c3ff3c9e2",
    "neevek__Paginize@07590e4fe2c9",
    "hibernate__hibernate-orm@37616099b745",
    "x0b__rcx@d98c4d6f0a69",
    "wepe__DataCastle-Solution@244587971b11",
    "shwenzhang__AndResGuard@e4df245d82f2",
    "Telegram-FOSS-Team__Telegram-FOSS@10da5406ed92",
    "mirkosertic__Bytecoder@67bb35966931",
    "zfdang__Android-Touch-Helper@d896dc13954c",
    "briandilley__jsonrpc4j@59ff0c955087",
    "jsonzou__jmockdata@13064f81bf3b",
    "youlookwhat__DesignPattern@aeed0759c023",
    "ushahidi__SMSSync@01b0271d87c6",
    "Sayi__poi-tl@81edcbd9227a",
    "googleapis__google-api-java-client@9e0a9f014ae0",
    "risesoft-y9__Data-Labeling@d271a14a974d",
    "languagetool-org__languagetool@535904c66ac7",
    "blundell__QuickSand@5837d32f641d",
    "h6ah4i__android-advancedrecyclerview@5213b003748c",
    "MisterBooo__LeetCodeAnimation@e853d7a5a893",
    "leck995__WutheringWavesTool@d08a16ad35b3",
    "Genymobile__gnirehtet@1eb2e58bc91e",
    "keycloak__keycloak-quickstarts@138645852a52",
    "Flameish__Novel-Grabber@7a29e4683008",
    "apache__hertzbeat@c0b477906d26",
    "misakuo__svgtoandroid@7011ee1e94bb",
    "code4craft__webmagic@67816a19d68a",
    "in28minutes__spring-master-class@7f4d3d4d8414",
    "apache__skywalking@1527483d9603",
    "wenmingvs__AndroidProcess@0c05dd14279c",
    "rieckpil__blog-tutorials@ca677461d455",
    "jindrapetrik__jpexs-decompiler@cde1cc21aeba",
    "dromara__myth@02b1b86abba1",
    "jenkinsci__build-monitor-plugin@23299e69bdf2",
    "apereo__cas@5cd513538125",
    "komoot__photon@0c16b33dd7fb",
    "jjoe64__GraphView-Demos@708bcdfa6ee4",
    "eclipse-collections__eclipse-collections@b0ea5ba4a1c1",
    "yayaa__LocationManager@e4897fd68fb8",
    "reark__reark@71d6319a3bb3",
    "intoolswetrust__jd-cli@2b1b1530ada8",
    "littleRich__VirtualLocation@7eda42b23c41",
    "esl-client__esl-client@67fa4ece90c8",
    "daimajia__AndroidSwipeLayout@5f8678b04751",
    "google__tsunami-security-scanner-plugins@9e36247b377e",
    "openraven__magpie@734064674425",
    "mochat-cloud__mochat-java@136475f9df04",
    "DymanZy__EasyShow3D@f2155466c359",
    "jcodec__jcodec@4ba922aca445",
    "mthli__Mount@522a82c692d1",
    "macrozheng__springcloud-learning@8c8dab449343",
    "albertlatacz__java-repl@5fb4d89637cf",
    "vestrel00__android-dagger-butterknife-mvp@d167f0c2dd60",
    "wdullaer__MaterialDateTimePicker@f849a5c2704c",
    "lets-blade__blade@e62830483310",
    "elttam__semgrep-rules@244268562cc9",
    "dromara__Sa-Token@cb191342372c",
    "liquibase__liquibase@b13b98ed949a",
    "aragozin__jvm-tools@4321b54dc0b4",
    "trello-archive__RxLifecycle@0dabd1c4322e",
    "stephanenicolas__toothpick@8dab571ec2c1",
    "Grasscutters__Grasscutter@f373827a83d3",
    "lenve__javaboy-code-samples@5e7af1d93a4a",
    "jsksxs360__AHANLP@77d1e324665b",
    "zhangkaitao__spring4-showcase@3ddf718538a4",
    "trinodb__trino@94ff7cced1ac",
    "HannahMitt__HomeMirror@566c03d3388e",
    "Qihoo360__ArgusAPM@75ead19ca98a",
    "yu120__neural@63a69bcdce7b",
    "2227324689__gpmall@c5dd5bacb052",
    "wangdan__AisenWeiBo@71e62bfb0762",
    "jhy__jsoup@0c508f17a52d",
    "WeBankFinTech__DataSphereStudio@4af60cc6f5ae",
    "lyj8330328__leyou@b2cc07874adf",
    "MinecraftForge__MinecraftForge@7d0bd1898fd0",
    "google__tsunami-security-scanner@5dd969255145",
    "ModelioOpenSource__Modelio@d3c773fea6b0",
    "YoKeyword__Fragmentation@0394930a3e23",
    "Wizcorp__phonegap-facebook-plugin@544cc06b0968",
    "NVIDIA__grcuda@b1f531a844d2",
    "flyway__flyway@8c96fdd17389",
    "justified__tedis@7bfdf35de06d",
    "jagrosh__MusicBot@859e5c5862de",
    "swagger-api__swagger-core@04558121268f",
    "ModelEngine-Group__app-platform@33d528309813",
    "kaushikgopal__RxJava-Android-Samples@b84865252c20",
    "rememberber__WePush@e0f24162eacc",
    "yangxiufeng666__Micro-Service-Skeleton@d31b13a0c01c",
    "makejavas__EasyCode@d0fc90088995",
    "cxapython__unidbg-server@b545e7224a68",
    "lenve__vhr@03abbd35af24",
    "mgarin__weblaf@45b772c0eaf2",
    "648540858__wvp-GB28181-pro@2b656f4e5514",
    "dinuscxj__LoadingDrawable@db4ceb6b90ca",
    "droidefense__engine@067e43ee7a3a",
    "opensearch-project__OpenSearch@0ab78484cb55",
    "Flipboard__bottomsheet@2792f24d60a1",
    "bertsir__zBarLibary@0ad8e20a03cb",
    "sofastack__sofa-jarslink@ecd07ed114b8",
    "Beseting__PlanA@e1ed0df9529a",
    "junit-team__junit-framework@565a0baae8d9",
    "jphp-group__jphp@eefaac6d8195",
    "fpvout__DigiView-Android@42ae75d2eab0",
    "DImuthuUpe__AndroidPdfViewer@e62698bebb24",
    "mxdldev__android-mvp-mvvm-flytour@97700aa89f0a",
    "renatoathaydes__rawhttp@609456c960e8",
    "gocd__gocd@90c5a2ce9020",
    "cloudera__flume@1d7535638556",
    "frogermcs__AndroidDevMetrics@10dee8ac2dd8",
    "AChep__AcDisplay@1e05cdae3524",
    "xkcoding__spring-boot-demo@87a142f9604c",
    "prscX__react-native-photo-editor@04a120ca8d37",
    "ddd-by-examples__library@5225ff7a0f0c",
    "russelarms__OffsetAnimator@310199b8ba06",
    "remkop__picocli@10509c0af89a",
    "FlowCI__flow-core-x@df5cdacae514",
    "asciidoctor__asciidoctorj@4a410d28a9b8",
    "microsoft__typespec@bcdbe13e098d",
    "swaldman__c3p0@8562608d9d0f",
    "apache__pinot@b99203c60261",
    "apache__amoro@6af75bbe23b7",
    "xuyulong2017__my-java-demo@3ddd3dd7896c",
    "alibaba__freeline@818e5de64f63",
    "shuzijun__leetcode-editor@ac391f9fe766",
    "halzhang__StartupNews@05b04cec88ab",
    "Swati4star__Images-to-PDF@54576589b0c4",
    "liuguangqiang__IPicker@db643cff3b82",
    "java-native-access__jna@a800ca831307",
    "simpligility__android-maven-plugin@acaf0eec01d0",
    "google__bindiff@13c437afa074",
    "Gathin23__cleanyourtv@f9f0c5353e65",
    "ltsopensource__light-task-scheduler@b61e6ae4320d",
    "google__smali@1a36aa30d18d",
    "Doikki__DKVideoPlayer@79a8c9267812",
    "AnySoftKeyboard__AnySoftKeyboard@be4f8f747d32",
    "hellokaton__write-readable-code@1883256af4b0",
    "supertokens__supertokens-core@8703a12c2159",
    "sqlancer__sqlancer@1d797ee53631",
    "DitriXNew__EDT-MCP@d0e01f33d06d",
    "vipshop__vjtools@2f780edd504e",
    "pavansolapure__opencodez-samples@f5ef3de060cd",
    "guiying712__AndroidModulePattern@494e7deda04e",
    "mcxiaoke__xBus@ff64742fe134",
    "gunnarmorling__1brc@db064194be37",
    "paulroehr__EazeGraph@ce5e68ecc70e",
    "youth5201314__banner@777c7dbfaa0a",
    "MCRcortex__voxy@5bf33350a1cc",
    "rubenlagus__TelegramBots@15ff4c479671",
    "Q-1515__reggie_parent@042861fa6ebd",
    "mik3y__usb-serial-for-android@6a9c61f1fa16",
    "iohao__ioGame@835e6aad7a18",
    "scribejava__scribejava@8970e8eeb0af",
    "oblador__react-native-shimmer@f1c379a3f336",
    "Blankj__awesome-java-leetcode@0d17728bfbe1",
    "wgpsec__fofa_viewer@ff2848a346b9",
    "quicktheories__QuickTheories@a963eded0604",
    "guolindev__LitePal@8ad8322cc6f8",
    "tanyaofei__minecraft-fakeplayer@88dd479a5590",
    "alibaba__spring-cloud-alibaba@858aa8d58d2e",
    "fengzhizi715__NetDiscovery@2d118210e8ef",
    "mybatis__mybatis-dynamic-sql@3b8143ba10e7",
    "koushikkothagal__java-backend-bootcamp@c3e944e81a88",
    "zfile-dev__zfile@775b0172f3b1",
    "apache__hugegraph@75ea5c7dcf5b",
    "antlr__antlr3@7bd56e65a566",
    "TommyLemon__Android-ZBLibrary@61925fef3557",
    "kevalpatel2106__PasscodeView@7c5b93b10bc6",
    "puniverse__capsule@291a54e501a3",
    "rayokota__kareldb@78e10ec77f6a",
    "stanford-futuredata__macrobase@ae7b655ef30b",
    "leibnitz27__cfr@c4145259dfcd",
    "Mishiranu__Dashchan@b78d82bd1db8",
    "Blankj__AndroidUtilCode@7b4caf9e5440",
    "xuminwlt__j360-dubbo-app-all@fc32b0b07417",
    "chillzhuang__SpringBlade@4995ddb714a5",
    "Krupen__FabulousFilter@cabc9eb54610",
    "Meituan-Dianping__walle@f78edcf1117a",
    "CrawlScript__WebCollector@17f3b83cca5f",
    "iisquare__fs-project@00565a8063fa",
    "kestra-io__kestra@bad4d5b551cd",
    "HiveGamesOSS__Chunker@50aaf6d82e8b",
    "soot-oss__heros@091e3bd58505",
    "527515025__springBoot@8fadfc312409",
    "SpongePowered__Mixin@4053421aa10a",
    "Tencent__VasSonic@59936beff656",
    "guoguibing__librec@296082c072ce",
    "SuperMonster003__AutoJs6@ed3eb10e88db",
    "JorgeCastilloPrz__FABProgressCircle@31f1cf9de81a",
    "libreliodev__android@a1f20eb44fe6",
    "scwang90__SmartRefreshLayout@224db48f8af8",
    "avjinder__Minimal-Todo@83bf4c6f56b8",
    "journeyapps__zxing-android-embedded@d09b7c76c312",
    "WuKongOpenSource__Wukong_nocode@256ab5bf6ee9",
    "LiveTyping__CannyViewAnimator@6e3789dec637",
    "kenglxn__QRGen@27350e7621cd",
    "summitt__Nope-Proxy@38a7c3411c07",
    "itisaid__Doris@d925329bef8c",
    "wuyouzhuguli__SpringAll@614d2578d949",
    "warkiz__IndicatorSeekBar@1a6a8a666aa3",
    "todoroo__astrid@4fc5c7714fb1",
    "kumaransg__LLD@1698cc6f993a",
    "AntiqueAtlasTeam__AntiqueAtlas@b706821d3f02",
    "devicehive__devicehive-java-server@905e3b932ddc",
    "daimajia__AndroidImageSlider@e318cabdef66",
    "vangao1989__cloudE@be4b925ae04f",
    "bezkoder__spring-boot-spring-security-jwt-authentication@096e106a6d80",
    "redis__jedis@66fbb8b04afc",
    "ribot__ribot-app-android@01da5104df67",
    "dbamman__book-nlp@7a09e01c6ce7",
    "dropwizard__metrics@2cc7a5006c43",
    "alipay__SoloPi@47d12f490448",
    "EssentialsX__Essentials@e70bdb817c75",
    "seatgeek__android-PlacesAutocompleteTextView@80f68a82e47a",
    "newbiechen1024__NovelReader@0b8e281b30be",
    "greenrobot__greenDAO@0bbb338e17c4",
    "dremio__dremio-oss@799ccbda47e6",
    "google__myanmar-tools@13e4af6aaac6",
    "Javen205__IJPay@528ad6084d55",
    "apache__gravitino@bda25bd5c16a",
    "IUDevman__gamesense-client@62061a43fea3",
    "bethington__ghidra-mcp@8e4644e6cc78",
    "aress31__openapi-parser@3e0a0e760bda",
    "weibocom__motan@4c18b71e4491",
    "itsallcode__openfasttrace@e51e323b3b27",
    "redisson__redisson@33b143ae20b3",
    "thealeksandr__PFLockScreen-Android@ff5b7cd11a7d",
    "LFDT-web3j__web3j@b126b4801824",
    "Netflix__zuul@908894af8cae",
    "leangen__graphql-spqr@2221af76c0da",
    "yixia__VitamioBundle@77bd421e6ae8",
    "sensorsdata__sa-sdk-android@82b48007b699",
    "jprante__elasticsearch-knapsack@2f4fb4dadb25",
    "apache__commons-lang@b9b30efb01e8",
    "openmhealth__shimmer@9c1430dc6965",
    "Justson__AgentWeb@9efb1519f2f7",
    "protegeproject__protege@bf03cccc65ea",
    "Nightonke__LeeCo@01a146c4b51c",
    "Netflix__eureka@793de0a7e7f8",
    "callicoder__spring-boot-react-oauth2-social-login-demo@1b77669e0ca3",
    "DuanYan007__markitdown@f1496da04999",
    "line__armeria@71581491c7a7",
    "hantsy__spring-reactive-sample@f4ff9595c333",
    "SonarSource__sonarqube@07b588ec8b35",
    "apache__incubator-kie@f81eb19a6b97",
    "GlowstoneMC__Glowstone@e9aeaa463303",
    "enso-org__enso@4135f929f104",
    "troyzhxu__bean-searcher@cc34e36ba0d8",
    "EggsBlue__LuliChat@8ea425aa0965",
    "dunwu__db-tutorial@47d7d1552f1b",
    "yourkevin__NiterForum@402041ac2f71",
    "apache__doris@1bb35373ee07",
    "PrototypeZ__SaveState@18c2381c98b8",
    "openjfx__samples@605de7f9fac6",
    "java-decompiler__jd-gui@b3c1ced04e57",
    "minio__minio-java@a2bad3e77a5b",
    "Smart-Paocai__violet_Box@076dc842d7b5",
    "natario1__CameraView@b279ffaf5791",
    "ManuelPeinado__FadingActionBar@1c148b918672",
    "benniaobuguai__android-dynamic-action@e928b01bfbdb",
    "lysine-dev__retrofit@c7ef8b721235",
    "DeemOpen__zkui@1b3e7c133ab7",
    "thekirankumar__carstream-android-auto@e3922f8911d2",
    "iBotPeaches__Apktool@fd9d5d4dc7e4",
    "monkeyWie__proxyee@c2c5bb4ccac0",
    "antlr__antlr4-intellij-adaptor@c6cbe71d89e5",
    "wyouflf__xUtils3@c8e6fd6623e9",
    "openjdk__loom@16ac3e1ea3f4",
    "johnkil__Android-RobotoTextView@1341602f16c0",
    "dbeaver__dbeaver@2a4137fa7a12",
    "litesuits__android-common@4aa89fdf605c",
    "youngyangyang04__mini-spring@ee8df94a7557",
    "theonedev__onedev@8f64006bfb82",
    "ibinti__bugvm@0af43ca518df",
    "vsch__flexmark-java@bcfe84a3ab6d",
    "WiringProject__Wiring@da0b6b9282ae",
    "DuGuQiuBai__Java@f7aa7398c6e0",
    "Grt1228__chatgpt-java@ae761b894508",
    "gzu-liyujiang__AndroidPicker@0b9f19abaaff",
    "gyf-dev__ImmersionBar@8cac10cd83d8",
    "Nightonke__CoCoin@5566b054856d",
    "notHide__Hide-Music-Player@b82b93c321d3",
    "goldmansachs__obevo@133ce757ae80",
    "apache__casbin-jcasbin@38766ce5c270",
    "Byron4j__CookBook@9ed8311243d2",
    "ahorn__android-rss@4f0bd7cdf2c1",
    "plast-lab__doop@33a0cee3d5a0",
    "Col-E__Recaf@909012806d89",
    "onthegomap__planetiler@a7bf72e80900",
    "fengyouchao__sockslib@fc834badb779",
    "wxiaoqi__Spring-Cloud-Platform@349ad0d6a546",
    "openremote__core@ea8f1ca7d43f",
    "kyngs__LibreLogin@5cae5bd01fa3",
    "fandreuz__TUI-ConsoleLauncher@058f54116c41",
    "anzaizai__EasyRefreshLayout@742672ce1705",
    "github__copilot-sdk@ca1103fb47dd",
    "mylhyl__Android-CircleDialog@2f51f8e4bf02",
    "uniVocity__univocity-trader@098bb36988bf",
    "huangyanbin__smartTable@fe975d333a79",
    "YeautyYE__netty-websocket-spring-boot-starter@a2b7060b2acd",
    "pdinklag__MinecraftStats@9ac55293ddb4",
    "gedoor__MyBookshelf@bb5a99058f38",
    "chenBingX__SuperTextView@058f4e2730f9",
    "springdoc__springdoc-openapi-demos@f700e180c4bc",
    "StarRocks__starrocks@99fc94e37052",
    "ElderDrivers__EdXposed@8f2308cdde0a",
    "kongqw__OpenCVForAndroid@756b157e9c53",
    "eclipse-californium__californium@1ca3841a519c",
    "YunaiV__yudao-cloud@19f73d31e03f",
    "YeDaxia__JApiDocs@788546cb1520",
    "ashishps1__awesome-low-level-design@31595db8c21a",
    "spring-projects__spring-data-elasticsearch@ae43e91cf1cd",
    "allenai__science-parse@f83983aa1b89",
    "417511458__jbone@70cee0c4803b",
    "wells2333__sg-exam@4a7215ace7f5",
    "CellularPrivacy__Android-IMSI-Catcher-Detector@a51eb8fdf360",
    "eleme__UETool@e4967a5fae89",
    "AbdullahShahid01__Rent-a-Car-Management-System@3cd6a17362cd",
    "triplea-game__triplea@2c0ec34ea3d3",
    "weirdmachine64__GhidraGPT@364e3f51e977",
    "xuchengsheng__spring-reading@9911cbb4df10",
    "datastax__jvector@4f13ff42e93f",
    "youlookwhat__ByRecyclerView@c83439d3946f",
    "lukas-krecan__JsonUnit@14285c4f0abe",
    "spring-ai-alibaba__deepresearch@7f009adf56fa",
    "ichason__CPosed@df45265e1c5e",
    "CogComp__cogcomp-nlp@099af6a32b49",
    "apache__shardingsphere-elasticjob@6697fd0e87f8",
    "devgianlu__Aria2App@dd6cbc9e7b17",
    "sunilpaulmathew__De-Bloater@380306ff914a",
    "xpipe-io__xpipe@5563d9fc476b",
    "uber__okbuck@87682cd5c70f",
    "boxme__ParallaxHeaderViewPager@3fe677e920ee",
    "NLPchina__ansj_seg@50787ca2c703",
    "kerwincui__FastBee@e4ed6edbd65f",
    "bewantbe__audio-analyzer-for-android@6cc84dc78981",
    "opengoofy__hippo4j@c734d00ec1e5",
    "lukaspili__Reactive-Billing@ecbf6de289b2",
    "zeromq__jeromq@3908fe3dabcb",
    "PortSwigger__burp-extensions-montoya-api@daccdcaafb47",
    "ongres__stackgres@894466c23e02",
    "callstack__react-native-fbads@78935205b95c",
    "guardianproject__haven@1e070fb21bff",
    "ragdroid__Dahaka@4a7d48d8ceb1",
    "RudeCrab__rude-java@c8e2fc7a4f4c",
    "sockeqwe__mosby@c234625fdfb4",
    "88250__solo@7dc3c15233ef",
    "topi314__LavaSrc@0ef6bc31d2b4",
    "qunarcorp__qmq@5abc92f4eacb",
    "jingsewu__open-wes@9d09311ab08e",
    "nayuki__QR-Code-generator@3c6d0b3cefb4",
    "zhihu__Matisse@21591aebe73a",
    "Drun1baby__JavaSecurityLearning@33dec526f6aa",
    "chaizhidream__examOnline@44c65838b428",
    "alibaba__Sentinel@a3f40ba8e900",
    "Earthcomputer__EnchantmentCracker@311d29136cd7",
    "OctoGramApp__OctoGram@895d766d7277"
   ]
  },
  {
   "population": "brain_method [all] method: 491 repositories, 2992338 units in the universe, 9440 positives",
   "set_halves": null,
   "level": "method",
   "oracle": "brain_method",
   "n_repos": 491,
   "n_units": 2992338,
   "n_positives": 9440,
   "competitors": {
    "size_calls": "nloc x [internal call >= 1]",
    "size": "nloc",
    "complexity": "tokens"
   },
   "outlier": [
    {
     "form": "split cost",
     "mcc": 0.2793215727083482,
     "precision": 0.09000074249286677,
     "recall": 0.8988347457627118,
     "flagged": 94277,
     "hits": 8485,
     "vs_size_calls": {
      "value": 0.10052791851634321,
      "lo": 0.08924854708750718,
      "hi": 0.11029829929427779,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.158254590980698,
      "lo": 0.14402186834937497,
      "hi": 0.16977376168750818,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.13497642490630557,
      "lo": 0.12150129413346619,
      "hi": 0.14823650856143034,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split interface",
     "mcc": 0.27872542526310806,
     "precision": 0.09533432179070213,
     "recall": 0.8445974576271187,
     "flagged": 83632,
     "hits": 7973,
     "vs_size_calls": {
      "value": 0.0999317710711031,
      "lo": 0.08884124681637859,
      "hi": 0.1094097824999136,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.15765844353545788,
      "lo": 0.145071798669205,
      "hi": 0.16773408334811352,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.13438027746106546,
      "lo": 0.12223554412427765,
      "hi": 0.14711370737578028,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost [records]",
     "mcc": 0.27831767600829005,
     "precision": 0.08830514573587621,
     "recall": 0.9098516949152542,
     "flagged": 97265,
     "hits": 8589,
     "vs_size_calls": {
      "value": 0.09952402181628509,
      "lo": 0.08749177817566556,
      "hi": 0.11012711911696615,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.15725069428063987,
      "lo": 0.14252977069259715,
      "hi": 0.16936765635934373,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.13397252820624744,
      "lo": 0.12043605704587038,
      "hi": 0.1471609766974359,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible",
     "mcc": 0.27088140626866875,
     "precision": 0.10125299691745633,
     "recall": 0.7515889830508474,
     "flagged": 70072,
     "hits": 7095,
     "vs_size_calls": {
      "value": 0.09208775207666378,
      "lo": 0.08036596983151334,
      "hi": 0.1024402205203277,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.14981442454101856,
      "lo": 0.13636717968714512,
      "hi": 0.1609086663416035,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.12653625846662614,
      "lo": 0.1128613260553539,
      "hi": 0.14092253250050735,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [records]",
     "mcc": 0.2682410577444413,
     "precision": 0.1091041317841257,
     "recall": 0.6833686440677966,
     "flagged": 59127,
     "hits": 6451,
     "vs_size_calls": {
      "value": 0.08944740355243633,
      "lo": 0.07701430679548005,
      "hi": 0.10122646558564202,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1471740760167911,
      "lo": 0.13409695099859392,
      "hi": 0.15859569972849386,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.12389590994239869,
      "lo": 0.10951071686956568,
      "hi": 0.13895699565997088,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split width",
     "mcc": 0.26538383770935053,
     "precision": 0.09639364549844635,
     "recall": 0.7591101694915254,
     "flagged": 74341,
     "hits": 7166,
     "vs_size_calls": {
      "value": 0.08659018351734557,
      "lo": 0.07467492975882759,
      "hi": 0.09636278975104928,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.14431685598170035,
      "lo": 0.1314642687223987,
      "hi": 0.15457048323870975,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.12103868990730793,
      "lo": 0.10875157692377015,
      "hi": 0.1336932422829086,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [split width >= 3]",
     "mcc": 0.26377628218584354,
     "precision": 0.08395074449997424,
     "recall": 0.8630296610169491,
     "flagged": 97045,
     "hits": 8147,
     "vs_size_calls": {
      "value": 0.08498262799383857,
      "lo": 0.07423006551998407,
      "hi": 0.09418091313031371,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.14270930045819336,
      "lo": 0.1293712341828544,
      "hi": 0.1535356168363944,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.11943113438380093,
      "lo": 0.1055499161968772,
      "hi": 0.13353933123353026,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [records]",
     "mcc": 0.25902964306702037,
     "precision": 0.09776945738459082,
     "recall": 0.7136652542372881,
     "flagged": 68907,
     "hits": 6737,
     "vs_size_calls": {
      "value": 0.0802359888750154,
      "lo": 0.06785992929002388,
      "hi": 0.09154882795474728,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.13796266133937019,
      "lo": 0.12594821371772857,
      "hi": 0.14819679500235983,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.11468449526497776,
      "lo": 0.10312921143870593,
      "hi": 0.12685322407703056,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [split width >= 2]",
     "mcc": 0.24524809473750106,
     "precision": 0.06774645933825456,
     "recall": 0.9313559322033899,
     "flagged": 129778,
     "hits": 8792,
     "vs_size_calls": {
      "value": 0.0664544405454961,
      "lo": 0.055810844201242715,
      "hi": 0.07641384882952687,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.12418111300985088,
      "lo": 0.10991487105107695,
      "hi": 0.13655964748046115,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.10090294693545845,
      "lo": 0.08720217598987579,
      "hi": 0.11531905901199849,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [no input limit]",
     "mcc": 0.24249608514929558,
     "precision": 0.08925874049051111,
     "recall": 0.6885593220338984,
     "flagged": 72822,
     "hits": 6500,
     "vs_size_calls": {
      "value": 0.06370243095729061,
      "lo": 0.048181285778722965,
      "hi": 0.0783340851940584,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1214291034216454,
      "lo": 0.10853394479226508,
      "hi": 0.13318199393184604,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.09815093734725297,
      "lo": 0.08507835261237545,
      "hi": 0.11211407324906197,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [no input limit]",
     "mcc": 0.24206810227292266,
     "precision": 0.1131814737217492,
     "recall": 0.5379237288135593,
     "flagged": 44866,
     "hits": 5078,
     "vs_size_calls": {
      "value": 0.0632744480809177,
      "lo": 0.04686307217210586,
      "hi": 0.07557206292515545,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.12100112054527248,
      "lo": 0.10481022285416876,
      "hi": 0.13151002295395037,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.09772295447088006,
      "lo": 0.08408583314255968,
      "hi": 0.1089304847184841,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [structural]",
     "mcc": 0.23005804599235774,
     "precision": 0.06354712242335141,
     "recall": 0.8791313559322034,
     "flagged": 130596,
     "hits": 8299,
     "vs_size_calls": {
      "value": 0.05126439180035278,
      "lo": 0.04017885495428869,
      "hi": 0.0611561455350417,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10899106426470756,
      "lo": 0.09372113563344163,
      "hi": 0.12127315648112169,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.08571289819031513,
      "lo": 0.07014838608387222,
      "hi": 0.10021249640781243,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [structural]",
     "mcc": 0.22968410094739442,
     "precision": 0.06332957007292589,
     "recall": 0.8794491525423729,
     "flagged": 131092,
     "hits": 8302,
     "vs_size_calls": {
      "value": 0.05089044675538945,
      "lo": 0.03978909506525807,
      "hi": 0.06067172455211936,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10861711921974423,
      "lo": 0.0934359462820711,
      "hi": 0.12077685573412383,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.08533895314535181,
      "lo": 0.06989019633804863,
      "hi": 0.09956651423037052,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [split width >= 1]",
     "mcc": 0.22823309384283932,
     "precision": 0.05658286073190106,
     "recall": 0.9734110169491526,
     "flagged": 162399,
     "hits": 9189,
     "vs_size_calls": {
      "value": 0.04943943965083436,
      "lo": 0.03824647221110081,
      "hi": 0.061459433330941615,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10716611211518914,
      "lo": 0.091673992169323,
      "hi": 0.12202416239593303,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.08388794604079672,
      "lo": 0.06919182129037209,
      "hi": 0.10011815862606646,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "mcc": 0.22040210075933322,
     "precision": 0.05158402693146358,
     "recall": 0.9998940677966102,
     "flagged": 182983,
     "hits": 9439,
     "vs_size_calls": {
      "value": 0.04160844656732826,
      "lo": 0.02648730721296677,
      "hi": 0.053424034745955834,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09933511903168304,
      "lo": 0.08461051182439797,
      "hi": 0.11014332162097518,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.07605695295729062,
      "lo": 0.06587526133968674,
      "hi": 0.08396249903425568,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "cc",
     "mcc": 0.21797591580434159,
     "precision": 0.05060409171454653,
     "recall": 0.9983050847457627,
     "flagged": 186230,
     "hits": 9424,
     "vs_size_calls": {
      "value": 0.03918226161233662,
      "lo": 0.023885961948986456,
      "hi": 0.05042400203463182,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0969089340766914,
      "lo": 0.08119061257393154,
      "hi": 0.10816067535080982,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.07363076800229898,
      "lo": 0.06172295022404099,
      "hi": 0.08315630915374264,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [internal call >= 1]",
     "mcc": 0.17879365419200496,
     "precision": 0.0374628386987174,
     "recall": 0.9344279661016949,
     "flagged": 235460,
     "hits": 8821,
     "vs_size_calls": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.057726672464354783,
      "lo": 0.048079034897135636,
      "hi": 0.06778676238230602,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.03444850638996236,
      "lo": 0.02405829837603851,
      "hi": 0.04694446535267177,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "mcc": 0.1443451478020426,
     "precision": 0.023960041178937738,
     "recall": 0.9985169491525424,
     "flagged": 393405,
     "hits": 9426,
     "vs_size_calls": {
      "value": -0.03444850638996236,
      "lo": -0.04694291623761518,
      "hi": -0.024025027979800134,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.023278166074392426,
      "lo": 0.012145200728304217,
      "hi": 0.031962471410256446,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "mcc": 0.12106698172765018,
     "precision": 0.01778453367934278,
     "recall": 0.9989406779661016,
     "flagged": 530236,
     "hits": 9430,
     "vs_size_calls": {
      "value": -0.057726672464354783,
      "lo": -0.06767074042442359,
      "hi": -0.048047356504575325,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.023278166074392426,
      "lo": -0.03194413198500215,
      "hi": -0.01211653947325636,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked pieces",
     "mcc": 0.05819553491627862,
     "precision": 0.023660394204623854,
     "recall": 0.18527542372881356,
     "flagged": 73921,
     "hits": 1749,
     "vs_size_calls": {
      "value": -0.12059811927572633,
      "lo": -0.13563053867083838,
      "hi": -0.10527040852863714,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.06287144681137155,
      "lo": -0.07812745158519144,
      "hi": -0.05052876857114872,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.08614961288576398,
      "lo": -0.09773653820497494,
      "hi": -0.07404720324568399,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked share",
     "mcc": 0.05682539776045441,
     "precision": 0.023202516883187328,
     "recall": 0.18125,
     "flagged": 73742,
     "hits": 1711,
     "vs_size_calls": {
      "value": -0.12196825643155056,
      "lo": -0.13724202940405575,
      "hi": -0.10643142536370812,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.06424158396719577,
      "lo": -0.07937204807469825,
      "hi": -0.05177869172578638,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.0875197500415882,
      "lo": -0.09939005619071549,
      "hi": -0.07525074538738491,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split pieces",
     "mcc": 0.055603827174190004,
     "precision": 0.018481615081266976,
     "recall": 0.23283898305084746,
     "flagged": 118929,
     "hits": 2198,
     "vs_size_calls": {
      "value": -0.12318982701781496,
      "lo": -0.13843221581417833,
      "hi": -0.10684530086197441,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.06546315455346018,
      "lo": -0.0802417129033182,
      "hi": -0.05242907628990165,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.0887413206278526,
      "lo": -0.10065398054042797,
      "hi": -0.07483181827129712,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split remainder locked",
     "mcc": 0.04971939803322854,
     "precision": 0.02435668088619788,
     "recall": 0.13125,
     "flagged": 50869,
     "hits": 1239,
     "vs_size_calls": {
      "value": -0.12907425615877643,
      "lo": -0.1451971533449065,
      "hi": -0.11280033501663586,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.07134758369442164,
      "lo": -0.08705494958791776,
      "hi": -0.05842349888648994,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.09462574976881406,
      "lo": -0.10670742165102967,
      "hi": -0.082462955223598,
      "n": 491,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc": [
     {
      "rule": ">=10",
      "mcc": 0.0984087665733847,
      "precision": 0.012808457924080037,
      "recall": 1.0,
      "flagged": 737013,
      "hits": 9440
     },
     {
      "rule": ">=15",
      "mcc": 0.13477934826563454,
      "precision": 0.02126288950054734,
      "recall": 1.0,
      "flagged": 443966,
      "hits": 9440
     },
     {
      "rule": ">=20",
      "mcc": 0.17056295590464715,
      "precision": 0.03215466940980513,
      "recall": 1.0,
      "flagged": 293581,
      "hits": 9440
     },
     {
      "rule": ">=26",
      "mcc": 0.21369002465005324,
      "precision": 0.04867409496604672,
      "recall": 1.0,
      "flagged": 193943,
      "hits": 9440
     },
     {
      "rule": ">=30",
      "mcc": 0.24333810160169916,
      "precision": 0.062181353498359834,
      "recall": 1.0,
      "flagged": 151814,
      "hits": 9440
     },
     {
      "rule": ">=40",
      "mcc": 0.3196508740973767,
      "precision": 0.10500906593100993,
      "recall": 1.0,
      "flagged": 89897,
      "hits": 9440
     },
     {
      "rule": ">=50",
      "mcc": 0.40026291580106965,
      "precision": 0.16285970602442895,
      "recall": 1.0,
      "flagged": 57964,
      "hits": 9440
     },
     {
      "rule": ">=75",
      "mcc": 0.4351711325773481,
      "precision": 0.2719395054159003,
      "recall": 0.7047669491525423,
      "flagged": 24465,
      "hits": 6653
     },
     {
      "rule": ">=100",
      "mcc": 0.41288638115637183,
      "precision": 0.353810623556582,
      "recall": 0.48686440677966103,
      "flagged": 12990,
      "hits": 4596
     }
    ],
    "split width": [
     {
      "rule": ">=1",
      "mcc": 0.22438674329457844,
      "precision": 0.05469320834744177,
      "recall": 0.9753177966101695,
      "flagged": 168339,
      "hits": 9207
     },
     {
      "rule": ">=2",
      "mcc": 0.24365298892121004,
      "precision": 0.06679102779926294,
      "recall": 0.9330508474576271,
      "flagged": 131874,
      "hits": 8808
     },
     {
      "rule": ">=3",
      "mcc": 0.2634894135529986,
      "precision": 0.08367441144791507,
      "recall": 0.8640889830508475,
      "flagged": 97485,
      "hits": 8157
     },
     {
      "rule": ">=4",
      "mcc": 0.2705086473584012,
      "precision": 0.09740345676398189,
      "recall": 0.7796610169491526,
      "flagged": 75562,
      "hits": 7360
     },
     {
      "rule": ">=5",
      "mcc": 0.27088140626866875,
      "precision": 0.10125299691745633,
      "recall": 0.7515889830508474,
      "flagged": 70072,
      "hits": 7095
     },
     {
      "rule": ">=6",
      "mcc": 0.27088140626866875,
      "precision": 0.10125299691745633,
      "recall": 0.7515889830508474,
      "flagged": 70072,
      "hits": 7095
     },
     {
      "rule": ">=8",
      "mcc": 0.27088140626866875,
      "precision": 0.10125299691745633,
      "recall": 0.7515889830508474,
      "flagged": 70072,
      "hits": 7095
     }
    ],
    "split cost": [
     {
      "rule": ">=2",
      "mcc": 0.2241067102669036,
      "precision": 0.05406112927433711,
      "recall": 0.9844279661016949,
      "flagged": 171898,
      "hits": 9293
     },
     {
      "rule": ">=3",
      "mcc": 0.2468812291423892,
      "precision": 0.06513286034721587,
      "recall": 0.98125,
      "flagged": 142217,
      "hits": 9263
     },
     {
      "rule": ">=4",
      "mcc": 0.2710379326836874,
      "precision": 0.07852829995039598,
      "recall": 0.9726694915254237,
      "flagged": 116926,
      "hits": 9182
     },
     {
      "rule": ">=6",
      "mcc": 0.2938095364746516,
      "precision": 0.09416497298891124,
      "recall": 0.9472457627118644,
      "flagged": 94961,
      "hits": 8942
     },
     {
      "rule": ">=8",
      "mcc": 0.2972900770206665,
      "precision": 0.10030491010409,
      "recall": 0.9095338983050848,
      "flagged": 85599,
      "hits": 8586
     },
     {
      "rule": ">=10",
      "mcc": 0.29769102621867266,
      "precision": 0.10423247794404521,
      "recall": 0.8773305084745763,
      "flagged": 79457,
      "hits": 8282
     },
     {
      "rule": ">=15",
      "mcc": 0.28709475826499636,
      "precision": 0.1046377087785688,
      "recall": 0.8143008474576271,
      "flagged": 73463,
      "hits": 7687
     },
     {
      "rule": ">=20",
      "mcc": 0.279237827094533,
      "precision": 0.10322120627464139,
      "recall": 0.7820974576271187,
      "flagged": 71526,
      "hits": 7383
     }
    ],
    "split interface": [
     {
      "rule": ">=2",
      "mcc": 0.2457223509976398,
      "precision": 0.06564844780487102,
      "recall": 0.9648305084745763,
      "flagged": 138739,
      "hits": 9108
     },
     {
      "rule": ">=3",
      "mcc": 0.27146639904075487,
      "precision": 0.08076562274498485,
      "recall": 0.9485169491525424,
      "flagged": 110864,
      "hits": 8954
     },
     {
      "rule": ">=4",
      "mcc": 0.2877018296646654,
      "precision": 0.09228711077402772,
      "recall": 0.9280720338983051,
      "flagged": 94932,
      "hits": 8761
     },
     {
      "rule": ">=6",
      "mcc": 0.29400157247546854,
      "precision": 0.10061865577512163,
      "recall": 0.8872881355932203,
      "flagged": 83245,
      "hits": 8376
     },
     {
      "rule": ">=8",
      "mcc": 0.2901373423618386,
      "precision": 0.10336885661865168,
      "recall": 0.8415254237288136,
      "flagged": 76851,
      "hits": 7944
     },
     {
      "rule": ">=10",
      "mcc": 0.285551123959597,
      "precision": 0.10383594300265482,
      "recall": 0.8120762711864407,
      "flagged": 73828,
      "hits": 7666
     },
     {
      "rule": ">=15",
      "mcc": 0.2766394152988886,
      "precision": 0.10251657117177845,
      "recall": 0.7733050847457628,
      "flagged": 71208,
      "hits": 7300
     },
     {
      "rule": ">=20",
      "mcc": 0.2729159962160386,
      "precision": 0.10167640551426789,
      "recall": 0.7594279661016949,
      "flagged": 70508,
      "hits": 7169
     }
    ],
    "split pieces": [
     {
      "rule": ">=1",
      "mcc": 0.05549767937039155,
      "precision": 0.018430165770872288,
      "recall": 0.23283898305084746,
      "flagged": 119261,
      "hits": 2198
     },
     {
      "rule": ">=2",
      "mcc": 0.11087343001013744,
      "precision": 0.05810203542162305,
      "recall": 0.23283898305084746,
      "flagged": 37830,
      "hits": 2198
     },
     {
      "rule": ">=3",
      "mcc": 0.13224254363827617,
      "precision": 0.10084572761738116,
      "recall": 0.18315677966101696,
      "flagged": 17145,
      "hits": 1729
     },
     {
      "rule": ">=4",
      "mcc": 0.12883875802276754,
      "precision": 0.13914282322212987,
      "recall": 0.12415254237288136,
      "flagged": 8423,
      "hits": 1172
     },
     {
      "rule": ">=6",
      "mcc": 0.10611271489727628,
      "precision": 0.20194102276969017,
      "recall": 0.057309322033898304,
      "flagged": 2679,
      "hits": 541
     }
    ],
    "split infeasible": [
     {
      "rule": ">=1",
      "mcc": 0.27088140626866875,
      "precision": 0.10125299691745633,
      "recall": 0.7515889830508474,
      "flagged": 70072,
      "hits": 7095
     }
    ],
    "split locked pieces": [
     {
      "rule": ">=1",
      "mcc": 0.05817636005973457,
      "precision": 0.023648237537013752,
      "recall": 0.18527542372881356,
      "flagged": 73959,
      "hits": 1749
     },
     {
      "rule": ">=2",
      "mcc": 0.07044364252281736,
      "precision": 0.038043191298379006,
      "recall": 0.15264830508474575,
      "flagged": 37878,
      "hits": 1441
     },
     {
      "rule": ">=3",
      "mcc": 0.10830063525038999,
      "precision": 0.10327226323944946,
      "recall": 0.12002118644067797,
      "flagged": 10971,
      "hits": 1133
     },
     {
      "rule": ">=4",
      "mcc": 0.10630474853423107,
      "precision": 0.1575050482387256,
      "recall": 0.07436440677966101,
      "flagged": 4457,
      "hits": 702
     },
     {
      "rule": ">=6",
      "mcc": 0.08126032553808951,
      "precision": 0.2234375,
      "recall": 0.030296610169491527,
      "flagged": 1280,
      "hits": 286
     }
    ],
    "split locked share": [
     {
      "rule": ">=0.5",
      "mcc": 0.04305158071771785,
      "precision": 0.019370049619379295,
      "recall": 0.13315677966101694,
      "flagged": 64894,
      "hits": 1257
     },
     {
      "rule": ">=0.75",
      "mcc": 0.04042729523304995,
      "precision": 0.025802539832249807,
      "recall": 0.08114406779661017,
      "flagged": 29687,
      "hits": 766
     },
     {
      "rule": ">=0.9",
      "mcc": 0.018641651031808777,
      "precision": 0.014062270524306066,
      "recall": 0.040572033898305083,
      "flagged": 27236,
      "hits": 383
     },
     {
      "rule": ">=1.0",
      "mcc": 0.017572750670055606,
      "precision": 0.013459198348021683,
      "recall": 0.03866525423728814,
      "flagged": 27119,
      "hits": 365
     }
    ],
    "split remainder locked": [
     {
      "rule": ">=1",
      "mcc": 0.04971939803322854,
      "precision": 0.02435668088619788,
      "recall": 0.13125,
      "flagged": 50869,
      "hits": 1239
     }
    ],
    "split width [structural]": [
     {
      "rule": ">=1",
      "mcc": 0.21568986419196784,
      "precision": 0.05044271386045398,
      "recall": 0.981885593220339,
      "flagged": 183753,
      "hits": 9269
     },
     {
      "rule": ">=2",
      "mcc": 0.22136539787791365,
      "precision": 0.05371786656947523,
      "recall": 0.9680084745762711,
      "flagged": 170111,
      "hits": 9138
     },
     {
      "rule": ">=3",
      "mcc": 0.22872732636661955,
      "precision": 0.058939410073474606,
      "recall": 0.938135593220339,
      "flagged": 150256,
      "hits": 8856
     },
     {
      "rule": ">=4",
      "mcc": 0.23088042056264735,
      "precision": 0.06285429468390591,
      "recall": 0.895021186440678,
      "flagged": 134422,
      "hits": 8449
     },
     {
      "rule": ">=5",
      "mcc": 0.23105292256459112,
      "precision": 0.06371089634956259,
      "recall": 0.8841101694915254,
      "flagged": 130998,
      "hits": 8346
     },
     {
      "rule": ">=6",
      "mcc": 0.23105292256459112,
      "precision": 0.06371089634956259,
      "recall": 0.8841101694915254,
      "flagged": 130998,
      "hits": 8346
     },
     {
      "rule": ">=8",
      "mcc": 0.23105292256459112,
      "precision": 0.06371089634956259,
      "recall": 0.8841101694915254,
      "flagged": 130998,
      "hits": 8346
     }
    ],
    "split infeasible [structural]": [
     {
      "rule": ">=1",
      "mcc": 0.23105292256459112,
      "precision": 0.06371089634956259,
      "recall": 0.8841101694915254,
      "flagged": 130998,
      "hits": 8346
     }
    ],
    "split width [no input limit]": [
     {
      "rule": ">=1",
      "mcc": 0.22438674329457844,
      "precision": 0.05469320834744177,
      "recall": 0.9753177966101695,
      "flagged": 168339,
      "hits": 9207
     },
     {
      "rule": ">=2",
      "mcc": 0.24365298892121004,
      "precision": 0.06679102779926294,
      "recall": 0.9330508474576271,
      "flagged": 131874,
      "hits": 8808
     },
     {
      "rule": ">=3",
      "mcc": 0.2634894135529986,
      "precision": 0.08367441144791507,
      "recall": 0.8640889830508475,
      "flagged": 97485,
      "hits": 8157
     },
     {
      "rule": ">=4",
      "mcc": 0.2705086473584012,
      "precision": 0.09740345676398189,
      "recall": 0.7796610169491526,
      "flagged": 75562,
      "hits": 7360
     },
     {
      "rule": ">=5",
      "mcc": 0.26946811077268273,
      "precision": 0.10642266184183259,
      "recall": 0.7072033898305085,
      "flagged": 62731,
      "hits": 6676
     },
     {
      "rule": ">=6",
      "mcc": 0.26402588860241955,
      "precision": 0.11113726910539659,
      "recall": 0.6501059322033899,
      "flagged": 55220,
      "hits": 6137
     },
     {
      "rule": ">=8",
      "mcc": 0.25235888441791976,
      "precision": 0.11291641119967301,
      "recall": 0.5852754237288136,
      "flagged": 48930,
      "hits": 5525
     }
    ],
    "split infeasible [no input limit]": [
     {
      "rule": ">=1",
      "mcc": 0.24206810227292266,
      "precision": 0.1131814737217492,
      "recall": 0.5379237288135593,
      "flagged": 44866,
      "hits": 5078
     }
    ],
    "split width [records]": [
     {
      "rule": ">=1",
      "mcc": 0.22438674329457844,
      "precision": 0.05469320834744177,
      "recall": 0.9753177966101695,
      "flagged": 168339,
      "hits": 9207
     },
     {
      "rule": ">=2",
      "mcc": 0.24365298892121004,
      "precision": 0.06679102779926294,
      "recall": 0.9330508474576271,
      "flagged": 131874,
      "hits": 8808
     },
     {
      "rule": ">=3",
      "mcc": 0.26395676738250906,
      "precision": 0.08409140190196908,
      "recall": 0.8627118644067797,
      "flagged": 96847,
      "hits": 8144
     },
     {
      "rule": ">=4",
      "mcc": 0.27089811000628355,
      "precision": 0.09924082549949297,
      "recall": 0.7671610169491525,
      "flagged": 72974,
      "hits": 7242
     },
     {
      "rule": ">=5",
      "mcc": 0.2691202181509352,
      "precision": 0.10443719613514678,
      "recall": 0.7190677966101695,
      "flagged": 64996,
      "hits": 6788
     },
     {
      "rule": ">=6",
      "mcc": 0.2688769421656027,
      "precision": 0.10704508269751016,
      "recall": 0.7,
      "flagged": 61731,
      "hits": 6608
     },
     {
      "rule": ">=8",
      "mcc": 0.2686530162288176,
      "precision": 0.10878128090377298,
      "recall": 0.6875,
      "flagged": 59661,
      "hits": 6490
     }
    ],
    "split infeasible [records]": [
     {
      "rule": ">=1",
      "mcc": 0.2682410577444413,
      "precision": 0.1091041317841257,
      "recall": 0.6833686440677966,
      "flagged": 59127,
      "hits": 6451
     }
    ],
    "split cost [records]": [
     {
      "rule": ">=2",
      "mcc": 0.2241067102669036,
      "precision": 0.05406112927433711,
      "recall": 0.9844279661016949,
      "flagged": 171898,
      "hits": 9293
     },
     {
      "rule": ">=3",
      "mcc": 0.2468812291423892,
      "precision": 0.06513286034721587,
      "recall": 0.98125,
      "flagged": 142217,
      "hits": 9263
     },
     {
      "rule": ">=4",
      "mcc": 0.2710379326836874,
      "precision": 0.07852829995039598,
      "recall": 0.9726694915254237,
      "flagged": 116926,
      "hits": 9182
     },
     {
      "rule": ">=6",
      "mcc": 0.2931876433745596,
      "precision": 0.09378080755112743,
      "recall": 0.9472457627118644,
      "flagged": 95350,
      "hits": 8942
     },
     {
      "rule": ">=8",
      "mcc": 0.29666947375755665,
      "precision": 0.09984310535185077,
      "recall": 0.9100635593220339,
      "flagged": 86045,
      "hits": 8591
     },
     {
      "rule": ">=10",
      "mcc": 0.2992388726038664,
      "precision": 0.10514371204341157,
      "recall": 0.8784957627118644,
      "flagged": 78873,
      "hits": 8293
     },
     {
      "rule": ">=15",
      "mcc": 0.29467932999951796,
      "precision": 0.1101955267162422,
      "recall": 0.813135593220339,
      "flagged": 69658,
      "hits": 7676
     },
     {
      "rule": ">=20",
      "mcc": 0.28851444756135025,
      "precision": 0.11153008982494865,
      "recall": 0.7707627118644068,
      "flagged": 65238,
      "hits": 7276
     }
    ]
   },
   "within_long": [
    {
     "form": "cognitive",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.9805331642766808,
     "auc_interval": {
      "value": 0.9805331642766808,
      "lo": 0.9779423196869808,
      "hi": 0.9831896306269382,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": 0.051472003614916995,
      "lo": 0.046566439990421093,
      "hi": 0.05743685511478358,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "cc",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.9499728526795569,
     "auc_interval": {
      "value": 0.9499728526795569,
      "lo": 0.9438965159525049,
      "hi": 0.9561969422902336,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": 0.020911692017793082,
      "lo": 0.013791066792023021,
      "hi": 0.029136911442754765,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.9290611606617638,
     "auc_interval": {
      "value": 0.9290611606617638,
      "lo": 0.9235501795426735,
      "hi": 0.9332646990151823,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.9092811378429648,
     "auc_interval": {
      "value": 0.9092811378429648,
      "lo": 0.8984942829421663,
      "hi": 0.9176623375150892,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.01978002281879898,
      "lo": -0.026031516976009694,
      "hi": -0.01480764803151724,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.7669797125083793,
     "auc_interval": {
      "value": 0.7669797125083793,
      "lo": 0.7572874209584507,
      "hi": 0.7780452675898042,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.16208144815338454,
      "lo": -0.17362157596643368,
      "hi": -0.14712103714478486,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split interface",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.7577178844936906,
     "auc_interval": {
      "value": 0.7577178844936906,
      "lo": 0.7475358786607321,
      "hi": 0.7710646723915582,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.1713432761680732,
      "lo": -0.18442568937897397,
      "hi": -0.1544528385074201,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [no input limit]",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.7480280258869981,
     "auc_interval": {
      "value": 0.7480280258869981,
      "lo": 0.7329066424975617,
      "hi": 0.7673775591845401,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.18103313477476568,
      "lo": -0.1989987714522614,
      "hi": -0.15798952395977717,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split width",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.734874265300108,
     "auc_interval": {
      "value": 0.734874265300108,
      "lo": 0.7214430019299469,
      "hi": 0.7532134931208121,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.1941868953616558,
      "lo": -0.21078677884989272,
      "hi": -0.17263227782825685,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [structural]",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.6127558633681677,
     "auc_interval": {
      "value": 0.6127558633681677,
      "lo": 0.6012541136374152,
      "hi": 0.6231976235029143,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.31630529729359613,
      "lo": -0.32742179186368403,
      "hi": -0.30425228662138715,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked share",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.3908670498106367,
     "auc_interval": {
      "value": 0.3908670498106367,
      "lo": 0.37285248614571875,
      "hi": 0.4050070778529171,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.5381941108511271,
      "lo": -0.5542833671190918,
      "hi": -0.5260166406536058,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split pieces",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.35709667463210404,
     "auc_interval": {
      "value": 0.35709667463210404,
      "lo": 0.32840167449406144,
      "hi": 0.37883396749574266,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.5719644860296598,
      "lo": -0.5985403253406867,
      "hi": -0.5519210474912927,
      "n": 491,
      "n_dropped": 0
     }
    }
   ],
   "keys": [
    "fuzhengwei__itstack-demo-design@5c0bc0270142",
    "LaiFeng-Android__SopCastComponent@a95bc36d8ddb",
    "jcabi__jcabi-github@e7033364cf2b",
    "JimSeker__opengl@4f9d94b97263",
    "deeplearning4j__deeplearning4j@4c22ac5fe4a8",
    "sofastack__sofa-boot@696b17a36ee8",
    "coding-parrot__Low-Level-Design@b78735e2824d",
    "hongfurui2014__exam_online_hongfurui@01ed41f99479",
    "springfox__springfox@ab5868471cdb",
    "argouml-tigris-org__argouml@be952fcfa774",
    "xuexiangjys__XUI@111e6008ccd9",
    "hub4j__github-api@f351e377db81",
    "szerhusenBC__jwt-spring-security-demo@dcf718c67c0d",
    "netease-im__camellia@fec12c8ee62b",
    "Jackson0714__PassJava-Platform@a7ce345b4ea8",
    "bitcoinj__bitcoinj@80f3920a0f42",
    "kaedea__android-dynamical-loading@4113444be3a1",
    "flavienlaurent__datetimepicker@0f5d3999955e",
    "sxpl__FaceAC@d7b85941d666",
    "Graylog2__graylog2-server@a47918094637",
    "vicc1024__OnePush@72c77b279453",
    "apache__tsfile@eb733133b9ee",
    "FangWW__Document@d4d6ccd5d725",
    "JetBrains__xodus@18f573765aff",
    "Multiverse__Multiverse-Core@34185b90a940",
    "Ishan-sinha__DSA-for-SDE-interview@09ae6e711754",
    "apache__shardingsphere@f4acdb6e44b3",
    "AbrahamCaiJin__CommonUtilLibrary@dfc5736d167e",
    "farmerbb__SecondScreen@29949c4c1ab7",
    "ssssssss-team__spider-flow@c799cca99c7d",
    "micronaut-projects__micronaut-data@804ba18b28d1",
    "Linxfeng__flow-eda@55533222469e",
    "rest-assured__rest-assured@257eed1bdccf",
    "Jinnrry__RobotHelper@b66f6c6ae5b8",
    "razerdp__BasePopup@34f01915cb28",
    "CodeIntelligenceTesting__jazzer@a4e09fbbc775",
    "Shadows-of-Fire__Apotheosis@f2e76862ed9f",
    "crossoverJie__cim@8863d9f6d76d",
    "CodePlato3721__shiro-redis@df637869bbcc",
    "dromara__disjob@2f92565c7a66",
    "micronaut-projects__micronaut-core@8e05aa570aad",
    "claritylab__lucida@3256bfa84be2",
    "XndroidDev__Xndroid@8c363f7fecf2",
    "Xunzhuo__Algorithm-Guide@019eafeaa5de",
    "CarGuo__GSYRickText@0268bc634e44",
    "heibaiying__BigData-Notes@3898939aca38",
    "OpenTSDB__asynchbase@40a5c8b8d4f6",
    "JessYanCoding__AndroidAutoSize@e402ecdd998e",
    "alexvasilkov__GestureViews@786c2267e6c9",
    "open-scratch__teaching-open@513b05fcddc5",
    "oshi__oshi@70659ba7e85d",
    "MCreator__MCreator@4d903de9dc4c",
    "DHD2280__Oxygen-Customizer@9d84b898be9c",
    "eclipse-vertx__vert.x@1877ab6b09f2",
    "smartloli__EFAK@d3bfcf2338a9",
    "quarkiverse__quarkus-langchain4j@b81c73425313",
    "crazycodeboy__TakePhoto@31a222705b52",
    "airbnb__native-navigation@9cf50bf9b751",
    "MinecraftForge__MCPConfig@751a4f362ef1",
    "jeequan__jeepay@e1ac9086d679",
    "SimonVT__schematic@302b4d1e29dd",
    "daimajia__little-bear-dictionary@af41a915aa67",
    "signalapp__Signal-Server@8edf3488f7d9",
    "appdevforall__CodeOnTheGo@795f19001333",
    "EnterpriseQualityCoding__FizzBuzzEnterpriseEdition@4922c077c07a",
    "iMeiji__Toutiao@e8be6039b09d",
    "linkedin__coral@9d9471909673",
    "citerus__dddsample-core@d8b896254ed4",
    "adityatandon15__Low-Level-Design-Course@e9128270e166",
    "floci-io__floci@7e6439cf8654",
    "janheinrichmerker__material-intro@41f8072540b2",
    "LlamaLad7__MixinExtras@613b41832759",
    "pedrovgs__EffectiveAndroidUI@b9e6fcc795de",
    "Geniusay__ChopperBot@79b7449c8cbd",
    "alkacon__opencms-core@2890a0aeb64c",
    "synthetichealth__synthea@bd8a52ba0a54",
    "pentaho__pentaho-kettle@c2350ef4e26e",
    "OCNYang__Android-Animation-Set@8484475e59d1",
    "apache__flink-statefun@accd75ea0109",
    "stanfordnlp__CoreNLP@e31428cdf39a",
    "daniulive__SmarterStreaming@78b2b9a47dcf",
    "nageoffer__congomall@1c52d8456323",
    "mrniko__netty-socketio@e97fbe126dd8",
    "mcxtzhang__SuspensionIndexBar@599c709a02f8",
    "AntennaPod__AntennaPod@3d105d598dfa",
    "segler-alex__RadioDroid@4325633ab3eb",
    "JSQLParser__JSqlParser@220d0ed4a82c",
    "birajpatel__GridListViewAdapters@33539a02c25e",
    "ashishps1__awesome-system-design-resources@25724090f7dd",
    "ihmcrobotics__ihmc-open-robotics-software@02848ca3dcec",
    "alibaba__arthas@2b6d0e59bd37",
    "momosecurity__momo-code-sec-inspector-java@3ee4ac383ccc",
    "amirzaidi__Launcher3@5605dd10845b",
    "zhisheng17__flink-learning@d731cee76180",
    "Baeldung__spring-security-oauth@1431de745484",
    "CodingDocs__springboot-guide@c9d3479f879a",
    "wfh45678__radar@43869a30597c",
    "cyhbyw__springBoot_atguigu@e0e419ee555b",
    "williamfiset__algorithms@08c6d5f3cbee",
    "locationtech__jts@5a0a73632216",
    "yudaocode__SpringBoot-Labs@6c12efaed06d",
    "yangchaojiang__ZoomPreviewPicture-@e45614c863d4",
    "aleksandr-m__gitflow-maven-plugin@7dc9c5ac248c",
    "alibaba__nacos@7f71d44f8805",
    "ShaftHQ__SHAFT_ENGINE@dac2b2f343b8",
    "HotBitmapGG__bilibili-android-client@125e8d839ca6",
    "jblough__Android-Pdf-Viewer-Library@d9d2b26a2d69",
    "clojure__clojure@807285bfc388",
    "dongjunkun__GanK@7c296610e38d",
    "menacher__java-game-server@36bd748dcfcf",
    "ScottOaks__JavaPerformanceTuning@0469fd9ccac9",
    "thinkaurelius__titan@ee226e52415b",
    "p6spy__p6spy@e0aa88e82cea",
    "rrezartprebreza__spring-boot-skills@42bd5f1240be",
    "donkingliang__GroupedRecyclerViewAdapter@9be1f60792ae",
    "bevy__photo-editor-android@e98a95b74ee7",
    "chentao0707__SimplifyReader@ae24bdbb6fdb",
    "smuyyh__BookReader@fceb08925ca3",
    "wenmingvs__WeiBo@c8b2d59a805d",
    "InfernalSuite__AdvancedSlimePaper@031913915008",
    "justauth__JustAuth@694bbf1b010d",
    "Atmosphere__atmosphere@4f29b171768d",
    "apolloconfig__apollo@ea356770c639",
    "MagicMashRoom__SuperCalendar@a897fb20f670",
    "iflytek__astron-agent@468a676f2d84",
    "javahuang__SurveyKing@5de0d05b682e",
    "allicen__Java-1000@614c2af783aa",
    "roboguice__roboguice@d96250c41149",
    "ehrbase__ehrbase@580ea750b209",
    "LSPosed__LSPosed@df74d83eb03a",
    "DayorNight__BLCS@2003a58edf85",
    "shuzheng__zheng@7005c0a775e6",
    "kite-sdk__kite@72bfb4b1a881",
    "cryptomator__cryptomator@01149fcc1dfa",
    "jtablesaw__tablesaw@e36c3ff3c9e2",
    "neevek__Paginize@07590e4fe2c9",
    "hibernate__hibernate-orm@37616099b745",
    "x0b__rcx@d98c4d6f0a69",
    "wepe__DataCastle-Solution@244587971b11",
    "shwenzhang__AndResGuard@e4df245d82f2",
    "Telegram-FOSS-Team__Telegram-FOSS@10da5406ed92",
    "mirkosertic__Bytecoder@67bb35966931",
    "zfdang__Android-Touch-Helper@d896dc13954c",
    "briandilley__jsonrpc4j@59ff0c955087",
    "jsonzou__jmockdata@13064f81bf3b",
    "youlookwhat__DesignPattern@aeed0759c023",
    "ushahidi__SMSSync@01b0271d87c6",
    "Sayi__poi-tl@81edcbd9227a",
    "googleapis__google-api-java-client@9e0a9f014ae0",
    "risesoft-y9__Data-Labeling@d271a14a974d",
    "languagetool-org__languagetool@535904c66ac7",
    "blundell__QuickSand@5837d32f641d",
    "h6ah4i__android-advancedrecyclerview@5213b003748c",
    "MisterBooo__LeetCodeAnimation@e853d7a5a893",
    "leck995__WutheringWavesTool@d08a16ad35b3",
    "Genymobile__gnirehtet@1eb2e58bc91e",
    "keycloak__keycloak-quickstarts@138645852a52",
    "Flameish__Novel-Grabber@7a29e4683008",
    "apache__hertzbeat@c0b477906d26",
    "misakuo__svgtoandroid@7011ee1e94bb",
    "code4craft__webmagic@67816a19d68a",
    "in28minutes__spring-master-class@7f4d3d4d8414",
    "apache__skywalking@1527483d9603",
    "wenmingvs__AndroidProcess@0c05dd14279c",
    "rieckpil__blog-tutorials@ca677461d455",
    "jindrapetrik__jpexs-decompiler@cde1cc21aeba",
    "dromara__myth@02b1b86abba1",
    "jenkinsci__build-monitor-plugin@23299e69bdf2",
    "apereo__cas@5cd513538125",
    "komoot__photon@0c16b33dd7fb",
    "jjoe64__GraphView-Demos@708bcdfa6ee4",
    "eclipse-collections__eclipse-collections@b0ea5ba4a1c1",
    "yayaa__LocationManager@e4897fd68fb8",
    "reark__reark@71d6319a3bb3",
    "intoolswetrust__jd-cli@2b1b1530ada8",
    "littleRich__VirtualLocation@7eda42b23c41",
    "esl-client__esl-client@67fa4ece90c8",
    "daimajia__AndroidSwipeLayout@5f8678b04751",
    "google__tsunami-security-scanner-plugins@9e36247b377e",
    "openraven__magpie@734064674425",
    "mochat-cloud__mochat-java@136475f9df04",
    "DymanZy__EasyShow3D@f2155466c359",
    "jcodec__jcodec@4ba922aca445",
    "mthli__Mount@522a82c692d1",
    "macrozheng__springcloud-learning@8c8dab449343",
    "albertlatacz__java-repl@5fb4d89637cf",
    "vestrel00__android-dagger-butterknife-mvp@d167f0c2dd60",
    "wdullaer__MaterialDateTimePicker@f849a5c2704c",
    "lets-blade__blade@e62830483310",
    "elttam__semgrep-rules@244268562cc9",
    "dromara__Sa-Token@cb191342372c",
    "liquibase__liquibase@b13b98ed949a",
    "aragozin__jvm-tools@4321b54dc0b4",
    "trello-archive__RxLifecycle@0dabd1c4322e",
    "stephanenicolas__toothpick@8dab571ec2c1",
    "Grasscutters__Grasscutter@f373827a83d3",
    "lenve__javaboy-code-samples@5e7af1d93a4a",
    "jsksxs360__AHANLP@77d1e324665b",
    "zhangkaitao__spring4-showcase@3ddf718538a4",
    "trinodb__trino@94ff7cced1ac",
    "HannahMitt__HomeMirror@566c03d3388e",
    "Qihoo360__ArgusAPM@75ead19ca98a",
    "yu120__neural@63a69bcdce7b",
    "2227324689__gpmall@c5dd5bacb052",
    "wangdan__AisenWeiBo@71e62bfb0762",
    "jhy__jsoup@0c508f17a52d",
    "WeBankFinTech__DataSphereStudio@4af60cc6f5ae",
    "lyj8330328__leyou@b2cc07874adf",
    "MinecraftForge__MinecraftForge@7d0bd1898fd0",
    "google__tsunami-security-scanner@5dd969255145",
    "ModelioOpenSource__Modelio@d3c773fea6b0",
    "YoKeyword__Fragmentation@0394930a3e23",
    "Wizcorp__phonegap-facebook-plugin@544cc06b0968",
    "NVIDIA__grcuda@b1f531a844d2",
    "flyway__flyway@8c96fdd17389",
    "justified__tedis@7bfdf35de06d",
    "jagrosh__MusicBot@859e5c5862de",
    "swagger-api__swagger-core@04558121268f",
    "ModelEngine-Group__app-platform@33d528309813",
    "kaushikgopal__RxJava-Android-Samples@b84865252c20",
    "rememberber__WePush@e0f24162eacc",
    "yangxiufeng666__Micro-Service-Skeleton@d31b13a0c01c",
    "makejavas__EasyCode@d0fc90088995",
    "cxapython__unidbg-server@b545e7224a68",
    "lenve__vhr@03abbd35af24",
    "mgarin__weblaf@45b772c0eaf2",
    "648540858__wvp-GB28181-pro@2b656f4e5514",
    "dinuscxj__LoadingDrawable@db4ceb6b90ca",
    "droidefense__engine@067e43ee7a3a",
    "opensearch-project__OpenSearch@0ab78484cb55",
    "Flipboard__bottomsheet@2792f24d60a1",
    "bertsir__zBarLibary@0ad8e20a03cb",
    "sofastack__sofa-jarslink@ecd07ed114b8",
    "Beseting__PlanA@e1ed0df9529a",
    "junit-team__junit-framework@565a0baae8d9",
    "jphp-group__jphp@eefaac6d8195",
    "fpvout__DigiView-Android@42ae75d2eab0",
    "DImuthuUpe__AndroidPdfViewer@e62698bebb24",
    "mxdldev__android-mvp-mvvm-flytour@97700aa89f0a",
    "renatoathaydes__rawhttp@609456c960e8",
    "gocd__gocd@90c5a2ce9020",
    "cloudera__flume@1d7535638556",
    "frogermcs__AndroidDevMetrics@10dee8ac2dd8",
    "AChep__AcDisplay@1e05cdae3524",
    "xkcoding__spring-boot-demo@87a142f9604c",
    "prscX__react-native-photo-editor@04a120ca8d37",
    "ddd-by-examples__library@5225ff7a0f0c",
    "russelarms__OffsetAnimator@310199b8ba06",
    "remkop__picocli@10509c0af89a",
    "FlowCI__flow-core-x@df5cdacae514",
    "asciidoctor__asciidoctorj@4a410d28a9b8",
    "microsoft__typespec@bcdbe13e098d",
    "swaldman__c3p0@8562608d9d0f",
    "apache__pinot@b99203c60261",
    "apache__amoro@6af75bbe23b7",
    "xuyulong2017__my-java-demo@3ddd3dd7896c",
    "alibaba__freeline@818e5de64f63",
    "shuzijun__leetcode-editor@ac391f9fe766",
    "halzhang__StartupNews@05b04cec88ab",
    "Swati4star__Images-to-PDF@54576589b0c4",
    "liuguangqiang__IPicker@db643cff3b82",
    "java-native-access__jna@a800ca831307",
    "simpligility__android-maven-plugin@acaf0eec01d0",
    "google__bindiff@13c437afa074",
    "Gathin23__cleanyourtv@f9f0c5353e65",
    "ltsopensource__light-task-scheduler@b61e6ae4320d",
    "google__smali@1a36aa30d18d",
    "Doikki__DKVideoPlayer@79a8c9267812",
    "AnySoftKeyboard__AnySoftKeyboard@be4f8f747d32",
    "hellokaton__write-readable-code@1883256af4b0",
    "supertokens__supertokens-core@8703a12c2159",
    "sqlancer__sqlancer@1d797ee53631",
    "DitriXNew__EDT-MCP@d0e01f33d06d",
    "vipshop__vjtools@2f780edd504e",
    "pavansolapure__opencodez-samples@f5ef3de060cd",
    "guiying712__AndroidModulePattern@494e7deda04e",
    "mcxiaoke__xBus@ff64742fe134",
    "gunnarmorling__1brc@db064194be37",
    "paulroehr__EazeGraph@ce5e68ecc70e",
    "youth5201314__banner@777c7dbfaa0a",
    "MCRcortex__voxy@5bf33350a1cc",
    "rubenlagus__TelegramBots@15ff4c479671",
    "Q-1515__reggie_parent@042861fa6ebd",
    "mik3y__usb-serial-for-android@6a9c61f1fa16",
    "iohao__ioGame@835e6aad7a18",
    "scribejava__scribejava@8970e8eeb0af",
    "oblador__react-native-shimmer@f1c379a3f336",
    "Blankj__awesome-java-leetcode@0d17728bfbe1",
    "wgpsec__fofa_viewer@ff2848a346b9",
    "quicktheories__QuickTheories@a963eded0604",
    "guolindev__LitePal@8ad8322cc6f8",
    "tanyaofei__minecraft-fakeplayer@88dd479a5590",
    "alibaba__spring-cloud-alibaba@858aa8d58d2e",
    "fengzhizi715__NetDiscovery@2d118210e8ef",
    "mybatis__mybatis-dynamic-sql@3b8143ba10e7",
    "koushikkothagal__java-backend-bootcamp@c3e944e81a88",
    "zfile-dev__zfile@775b0172f3b1",
    "apache__hugegraph@75ea5c7dcf5b",
    "antlr__antlr3@7bd56e65a566",
    "TommyLemon__Android-ZBLibrary@61925fef3557",
    "kevalpatel2106__PasscodeView@7c5b93b10bc6",
    "puniverse__capsule@291a54e501a3",
    "rayokota__kareldb@78e10ec77f6a",
    "stanford-futuredata__macrobase@ae7b655ef30b",
    "leibnitz27__cfr@c4145259dfcd",
    "Mishiranu__Dashchan@b78d82bd1db8",
    "Blankj__AndroidUtilCode@7b4caf9e5440",
    "xuminwlt__j360-dubbo-app-all@fc32b0b07417",
    "chillzhuang__SpringBlade@4995ddb714a5",
    "Krupen__FabulousFilter@cabc9eb54610",
    "Meituan-Dianping__walle@f78edcf1117a",
    "CrawlScript__WebCollector@17f3b83cca5f",
    "iisquare__fs-project@00565a8063fa",
    "kestra-io__kestra@bad4d5b551cd",
    "HiveGamesOSS__Chunker@50aaf6d82e8b",
    "soot-oss__heros@091e3bd58505",
    "527515025__springBoot@8fadfc312409",
    "SpongePowered__Mixin@4053421aa10a",
    "Tencent__VasSonic@59936beff656",
    "guoguibing__librec@296082c072ce",
    "SuperMonster003__AutoJs6@ed3eb10e88db",
    "JorgeCastilloPrz__FABProgressCircle@31f1cf9de81a",
    "libreliodev__android@a1f20eb44fe6",
    "scwang90__SmartRefreshLayout@224db48f8af8",
    "avjinder__Minimal-Todo@83bf4c6f56b8",
    "journeyapps__zxing-android-embedded@d09b7c76c312",
    "WuKongOpenSource__Wukong_nocode@256ab5bf6ee9",
    "LiveTyping__CannyViewAnimator@6e3789dec637",
    "kenglxn__QRGen@27350e7621cd",
    "summitt__Nope-Proxy@38a7c3411c07",
    "itisaid__Doris@d925329bef8c",
    "wuyouzhuguli__SpringAll@614d2578d949",
    "warkiz__IndicatorSeekBar@1a6a8a666aa3",
    "todoroo__astrid@4fc5c7714fb1",
    "kumaransg__LLD@1698cc6f993a",
    "AntiqueAtlasTeam__AntiqueAtlas@b706821d3f02",
    "devicehive__devicehive-java-server@905e3b932ddc",
    "daimajia__AndroidImageSlider@e318cabdef66",
    "vangao1989__cloudE@be4b925ae04f",
    "bezkoder__spring-boot-spring-security-jwt-authentication@096e106a6d80",
    "redis__jedis@66fbb8b04afc",
    "ribot__ribot-app-android@01da5104df67",
    "dbamman__book-nlp@7a09e01c6ce7",
    "dropwizard__metrics@2cc7a5006c43",
    "alipay__SoloPi@47d12f490448",
    "EssentialsX__Essentials@e70bdb817c75",
    "seatgeek__android-PlacesAutocompleteTextView@80f68a82e47a",
    "elastic__elasticsearch@b191685d1397",
    "newbiechen1024__NovelReader@0b8e281b30be",
    "greenrobot__greenDAO@0bbb338e17c4",
    "dremio__dremio-oss@799ccbda47e6",
    "google__myanmar-tools@13e4af6aaac6",
    "Javen205__IJPay@528ad6084d55",
    "apache__gravitino@bda25bd5c16a",
    "IUDevman__gamesense-client@62061a43fea3",
    "bethington__ghidra-mcp@8e4644e6cc78",
    "aress31__openapi-parser@3e0a0e760bda",
    "weibocom__motan@4c18b71e4491",
    "itsallcode__openfasttrace@e51e323b3b27",
    "redisson__redisson@33b143ae20b3",
    "thealeksandr__PFLockScreen-Android@ff5b7cd11a7d",
    "LFDT-web3j__web3j@b126b4801824",
    "Netflix__zuul@908894af8cae",
    "leangen__graphql-spqr@2221af76c0da",
    "yixia__VitamioBundle@77bd421e6ae8",
    "sensorsdata__sa-sdk-android@82b48007b699",
    "jprante__elasticsearch-knapsack@2f4fb4dadb25",
    "apache__commons-lang@b9b30efb01e8",
    "openmhealth__shimmer@9c1430dc6965",
    "Justson__AgentWeb@9efb1519f2f7",
    "protegeproject__protege@bf03cccc65ea",
    "Nightonke__LeeCo@01a146c4b51c",
    "Netflix__eureka@793de0a7e7f8",
    "callicoder__spring-boot-react-oauth2-social-login-demo@1b77669e0ca3",
    "DuanYan007__markitdown@f1496da04999",
    "line__armeria@71581491c7a7",
    "hantsy__spring-reactive-sample@f4ff9595c333",
    "SonarSource__sonarqube@07b588ec8b35",
    "apache__incubator-kie@f81eb19a6b97",
    "GlowstoneMC__Glowstone@e9aeaa463303",
    "enso-org__enso@4135f929f104",
    "troyzhxu__bean-searcher@cc34e36ba0d8",
    "EggsBlue__LuliChat@8ea425aa0965",
    "dunwu__db-tutorial@47d7d1552f1b",
    "yourkevin__NiterForum@402041ac2f71",
    "apache__doris@1bb35373ee07",
    "PrototypeZ__SaveState@18c2381c98b8",
    "openjfx__samples@605de7f9fac6",
    "java-decompiler__jd-gui@b3c1ced04e57",
    "minio__minio-java@a2bad3e77a5b",
    "Smart-Paocai__violet_Box@076dc842d7b5",
    "natario1__CameraView@b279ffaf5791",
    "ManuelPeinado__FadingActionBar@1c148b918672",
    "benniaobuguai__android-dynamic-action@e928b01bfbdb",
    "lysine-dev__retrofit@c7ef8b721235",
    "DeemOpen__zkui@1b3e7c133ab7",
    "thekirankumar__carstream-android-auto@e3922f8911d2",
    "iBotPeaches__Apktool@fd9d5d4dc7e4",
    "monkeyWie__proxyee@c2c5bb4ccac0",
    "antlr__antlr4-intellij-adaptor@c6cbe71d89e5",
    "wyouflf__xUtils3@c8e6fd6623e9",
    "openjdk__loom@16ac3e1ea3f4",
    "johnkil__Android-RobotoTextView@1341602f16c0",
    "dbeaver__dbeaver@2a4137fa7a12",
    "litesuits__android-common@4aa89fdf605c",
    "youngyangyang04__mini-spring@ee8df94a7557",
    "theonedev__onedev@8f64006bfb82",
    "ibinti__bugvm@0af43ca518df",
    "vsch__flexmark-java@bcfe84a3ab6d",
    "WiringProject__Wiring@da0b6b9282ae",
    "DuGuQiuBai__Java@f7aa7398c6e0",
    "Grt1228__chatgpt-java@ae761b894508",
    "gzu-liyujiang__AndroidPicker@0b9f19abaaff",
    "gyf-dev__ImmersionBar@8cac10cd83d8",
    "Nightonke__CoCoin@5566b054856d",
    "notHide__Hide-Music-Player@b82b93c321d3",
    "goldmansachs__obevo@133ce757ae80",
    "apache__casbin-jcasbin@38766ce5c270",
    "Byron4j__CookBook@9ed8311243d2",
    "ahorn__android-rss@4f0bd7cdf2c1",
    "plast-lab__doop@33a0cee3d5a0",
    "Col-E__Recaf@909012806d89",
    "onthegomap__planetiler@a7bf72e80900",
    "fengyouchao__sockslib@fc834badb779",
    "wxiaoqi__Spring-Cloud-Platform@349ad0d6a546",
    "openremote__core@ea8f1ca7d43f",
    "kyngs__LibreLogin@5cae5bd01fa3",
    "fandreuz__TUI-ConsoleLauncher@058f54116c41",
    "anzaizai__EasyRefreshLayout@742672ce1705",
    "github__copilot-sdk@ca1103fb47dd",
    "mylhyl__Android-CircleDialog@2f51f8e4bf02",
    "uniVocity__univocity-trader@098bb36988bf",
    "huangyanbin__smartTable@fe975d333a79",
    "YeautyYE__netty-websocket-spring-boot-starter@a2b7060b2acd",
    "pdinklag__MinecraftStats@9ac55293ddb4",
    "gedoor__MyBookshelf@bb5a99058f38",
    "chenBingX__SuperTextView@058f4e2730f9",
    "springdoc__springdoc-openapi-demos@f700e180c4bc",
    "StarRocks__starrocks@99fc94e37052",
    "ElderDrivers__EdXposed@8f2308cdde0a",
    "kongqw__OpenCVForAndroid@756b157e9c53",
    "eclipse-californium__californium@1ca3841a519c",
    "YunaiV__yudao-cloud@19f73d31e03f",
    "YeDaxia__JApiDocs@788546cb1520",
    "ashishps1__awesome-low-level-design@31595db8c21a",
    "spring-projects__spring-data-elasticsearch@ae43e91cf1cd",
    "allenai__science-parse@f83983aa1b89",
    "417511458__jbone@70cee0c4803b",
    "wells2333__sg-exam@4a7215ace7f5",
    "CellularPrivacy__Android-IMSI-Catcher-Detector@a51eb8fdf360",
    "eleme__UETool@e4967a5fae89",
    "AbdullahShahid01__Rent-a-Car-Management-System@3cd6a17362cd",
    "triplea-game__triplea@2c0ec34ea3d3",
    "weirdmachine64__GhidraGPT@364e3f51e977",
    "xuchengsheng__spring-reading@9911cbb4df10",
    "datastax__jvector@4f13ff42e93f",
    "youlookwhat__ByRecyclerView@c83439d3946f",
    "lukas-krecan__JsonUnit@14285c4f0abe",
    "spring-ai-alibaba__deepresearch@7f009adf56fa",
    "ichason__CPosed@df45265e1c5e",
    "CogComp__cogcomp-nlp@099af6a32b49",
    "apache__shardingsphere-elasticjob@6697fd0e87f8",
    "devgianlu__Aria2App@dd6cbc9e7b17",
    "sunilpaulmathew__De-Bloater@380306ff914a",
    "xpipe-io__xpipe@5563d9fc476b",
    "uber__okbuck@87682cd5c70f",
    "boxme__ParallaxHeaderViewPager@3fe677e920ee",
    "NLPchina__ansj_seg@50787ca2c703",
    "kerwincui__FastBee@e4ed6edbd65f",
    "bewantbe__audio-analyzer-for-android@6cc84dc78981",
    "opengoofy__hippo4j@c734d00ec1e5",
    "lukaspili__Reactive-Billing@ecbf6de289b2",
    "zeromq__jeromq@3908fe3dabcb",
    "PortSwigger__burp-extensions-montoya-api@daccdcaafb47",
    "ongres__stackgres@894466c23e02",
    "callstack__react-native-fbads@78935205b95c",
    "guardianproject__haven@1e070fb21bff",
    "ragdroid__Dahaka@4a7d48d8ceb1",
    "RudeCrab__rude-java@c8e2fc7a4f4c",
    "sockeqwe__mosby@c234625fdfb4",
    "88250__solo@7dc3c15233ef",
    "topi314__LavaSrc@0ef6bc31d2b4",
    "qunarcorp__qmq@5abc92f4eacb",
    "jingsewu__open-wes@9d09311ab08e",
    "nayuki__QR-Code-generator@3c6d0b3cefb4",
    "zhihu__Matisse@21591aebe73a",
    "Drun1baby__JavaSecurityLearning@33dec526f6aa",
    "chaizhidream__examOnline@44c65838b428",
    "alibaba__Sentinel@a3f40ba8e900",
    "Earthcomputer__EnchantmentCracker@311d29136cd7",
    "OctoGramApp__OctoGram@895d766d7277"
   ]
  }
 ],
 "held_out": {
  "human_method_long_method|method": {
   "length": "nloc",
   "length_cutoff": ">=26",
   "reference": "nloc x [internal call >= 1]",
   "rows": [
    {
     "form": "nloc",
     "cutoff": ">=26",
     "mcc": 0.7773586911578169,
     "precision": 0.7862595419847328,
     "recall": 0.824,
     "flagged": 131,
     "hits": 103,
     "vs_length_cutoff": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.07994158136791818,
      "lo": 0.015671619768044542,
      "hi": 0.14536936802996492,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width",
     "cutoff": ">=1",
     "mcc": 0.7571813095865219,
     "precision": 0.811965811965812,
     "recall": 0.76,
     "flagged": 117,
     "hits": 95,
     "vs_length_cutoff": {
      "value": -0.020177381571295006,
      "lo": -0.0520166657692428,
      "hi": 0.013356660843134915,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.059764199796623174,
      "lo": -0.008756904678629107,
      "hi": 0.13515089718395124,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost",
     "cutoff": ">=2",
     "mcc": 0.7640481870095258,
     "precision": 0.8083333333333333,
     "recall": 0.776,
     "flagged": 120,
     "hits": 97,
     "vs_length_cutoff": {
      "value": -0.013310504148291047,
      "lo": -0.042583801305209,
      "hi": 0.014867370981892836,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.06663107721962713,
      "lo": -0.006736914432562857,
      "hi": 0.14196964307546556,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split interface",
     "cutoff": ">=2",
     "mcc": 0.7353441406159038,
     "precision": 0.865979381443299,
     "recall": 0.672,
     "flagged": 97,
     "hits": 84,
     "vs_length_cutoff": {
      "value": -0.042014550541913054,
      "lo": -0.09583329118846451,
      "hi": 0.005265937526137687,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.037927030826005126,
      "lo": -0.03542323294681338,
      "hi": 0.11232049006059464,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split pieces",
     "cutoff": ">=1",
     "mcc": 0.506965910502045,
     "precision": 0.7162162162162162,
     "recall": 0.424,
     "flagged": 74,
     "hits": 53,
     "vs_length_cutoff": {
      "value": -0.2703927806557719,
      "lo": -0.3483826691143409,
      "hi": -0.1983533482623231,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.1904511992878537,
      "lo": -0.3046415042493544,
      "hi": -0.07914035558855237,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible",
     "cutoff": ">=1",
     "mcc": 0.5666073933564412,
     "precision": 0.8928571428571429,
     "recall": 0.4,
     "flagged": 56,
     "hits": 50,
     "vs_length_cutoff": {
      "value": -0.2107512978013757,
      "lo": -0.2972749095781128,
      "hi": -0.1314008097397822,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.1308097164334575,
      "lo": -0.22248836310756664,
      "hi": -0.03910955549104045,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked pieces",
     "cutoff": ">=1",
     "mcc": 0.3654820097392124,
     "precision": 0.7073170731707317,
     "recall": 0.232,
     "flagged": 41,
     "hits": 29,
     "vs_length_cutoff": {
      "value": -0.41187668141860445,
      "lo": -0.49377037042324945,
      "hi": -0.32939732936717175,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.33193510005068627,
      "lo": -0.44016013140333804,
      "hi": -0.2188987329882761,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked share",
     "cutoff": ">=0.5",
     "mcc": 0.3179274987735108,
     "precision": 0.6666666666666666,
     "recall": 0.192,
     "flagged": 36,
     "hits": 24,
     "vs_length_cutoff": {
      "value": -0.4594311923843061,
      "lo": -0.5502042572172002,
      "hi": -0.3708162373357485,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.3794896110163879,
      "lo": -0.4885854216582898,
      "hi": -0.268885763809483,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split remainder locked",
     "cutoff": ">=1",
     "mcc": 0.321917319036176,
     "precision": 0.75,
     "recall": 0.168,
     "flagged": 28,
     "hits": 21,
     "vs_length_cutoff": {
      "value": -0.4554413721216409,
      "lo": -0.5568687956420442,
      "hi": -0.3569094036859692,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.3754997907537227,
      "lo": -0.4935872475449407,
      "hi": -0.25705732179190394,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [structural]",
     "cutoff": ">=1",
     "mcc": 0.7777921173241864,
     "precision": 0.8015873015873016,
     "recall": 0.808,
     "flagged": 126,
     "hits": 101,
     "vs_length_cutoff": {
      "value": 0.0004334261663695438,
      "lo": -0.019090833350115743,
      "hi": 0.018922673540909485,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.08037500753428772,
      "lo": 0.00888376363864718,
      "hi": 0.15034488778241983,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [structural]",
     "cutoff": ">=1",
     "mcc": 0.645012315339584,
     "precision": 0.8235294117647058,
     "recall": 0.56,
     "flagged": 85,
     "hits": 70,
     "vs_length_cutoff": {
      "value": -0.13234637581823283,
      "lo": -0.19115019056707938,
      "hi": -0.07904943937243014,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.05240479445031465,
      "lo": -0.13824624413192066,
      "hi": 0.03404721799610977,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [no input limit]",
     "cutoff": ">=1",
     "mcc": 0.7571813095865219,
     "precision": 0.811965811965812,
     "recall": 0.76,
     "flagged": 117,
     "hits": 95,
     "vs_length_cutoff": {
      "value": -0.020177381571295006,
      "lo": -0.0520166657692428,
      "hi": 0.013356660843134915,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.059764199796623174,
      "lo": -0.008756904678629107,
      "hi": 0.13515089718395124,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [no input limit]",
     "cutoff": ">=1",
     "mcc": 0.5172176359178071,
     "precision": 0.8936170212765957,
     "recall": 0.336,
     "flagged": 47,
     "hits": 42,
     "vs_length_cutoff": {
      "value": -0.26014105524000974,
      "lo": -0.34770098618968903,
      "hi": -0.18269801085283688,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.18019947387209156,
      "lo": -0.2774026483840265,
      "hi": -0.0929954563399894,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [records]",
     "cutoff": ">=1",
     "mcc": 0.7571813095865219,
     "precision": 0.811965811965812,
     "recall": 0.76,
     "flagged": 117,
     "hits": 95,
     "vs_length_cutoff": {
      "value": -0.020177381571295006,
      "lo": -0.0520166657692428,
      "hi": 0.013356660843134915,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.059764199796623174,
      "lo": -0.008756904678629107,
      "hi": 0.13515089718395124,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [records]",
     "cutoff": ">=1",
     "mcc": 0.5390640557532466,
     "precision": 0.8846153846153846,
     "recall": 0.368,
     "flagged": 52,
     "hits": 46,
     "vs_length_cutoff": {
      "value": -0.2382946354045703,
      "lo": -0.3249035217129184,
      "hi": -0.16017153979240528,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.15835305403665212,
      "lo": -0.2499846190884129,
      "hi": -0.07043755161903997,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost [records]",
     "cutoff": ">=2",
     "mcc": 0.7640481870095258,
     "precision": 0.8083333333333333,
     "recall": 0.776,
     "flagged": 120,
     "hits": 97,
     "vs_length_cutoff": {
      "value": -0.013310504148291047,
      "lo": -0.042583801305209,
      "hi": 0.014867370981892836,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.06663107721962713,
      "lo": -0.006736914432562857,
      "hi": 0.14196964307546556,
      "n": 202,
      "n_dropped": 0
     }
    }
   ]
  },
  "human_blob|class": {
   "length": "nloc_max",
   "length_cutoff": ">=26",
   "reference": "nloc_max x nom",
   "rows": [
    {
     "form": "nloc_max",
     "cutoff": ">=26",
     "mcc": 0.25597514976177893,
     "precision": 0.2123076923076923,
     "recall": 0.7040816326530612,
     "flagged": 325,
     "hits": 69,
     "vs_length_cutoff": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.019610845907306523,
      "lo": -0.04617316081794057,
      "hi": 0.09005803737636417,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m long methods",
     "cutoff": ">=1",
     "mcc": 0.2569297883364916,
     "precision": 0.21296296296296297,
     "recall": 0.7040816326530612,
     "flagged": 324,
     "hits": 69,
     "vs_length_cutoff": {
      "value": 0.000954638574712674,
      "lo": 0.0,
      "hi": 0.003425207888183013,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.020565484482019197,
      "lo": -0.04523457751062837,
      "hi": 0.09077977542470347,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split infeasible",
     "cutoff": ">=1",
     "mcc": 0.2330793118343302,
     "precision": 0.24864864864864866,
     "recall": 0.46938775510204084,
     "flagged": 185,
     "hits": 46,
     "vs_length_cutoff": {
      "value": -0.02289583792744873,
      "lo": -0.08635892196622608,
      "hi": 0.03706175145591148,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.003284992020142208,
      "lo": -0.0762005882765705,
      "hi": 0.07161202442240516,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split cost",
     "cutoff": ">=3",
     "mcc": 0.18979639992271716,
     "precision": 0.21226415094339623,
     "recall": 0.45918367346938777,
     "flagged": 212,
     "hits": 45,
     "vs_length_cutoff": {
      "value": -0.06617874983906177,
      "lo": -0.12448807320433126,
      "hi": -0.01062912911193964,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.04656790393175525,
      "lo": -0.1149530216990585,
      "hi": 0.025839378730291435,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split interface",
     "cutoff": ">=2",
     "mcc": 0.2207621316439606,
     "precision": 0.20701754385964913,
     "recall": 0.6020408163265306,
     "flagged": 285,
     "hits": 59,
     "vs_length_cutoff": {
      "value": -0.03521301811781832,
      "lo": -0.07857116984876514,
      "hi": 0.00249824488075881,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.0156021722105118,
      "lo": -0.07933674122838527,
      "hi": 0.05227065815813625,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m split width",
     "cutoff": ">=2",
     "mcc": 0.20807564771486123,
     "precision": 0.20363636363636364,
     "recall": 0.5714285714285714,
     "flagged": 275,
     "hits": 56,
     "vs_length_cutoff": {
      "value": -0.0478995020469177,
      "lo": -0.09650069309646728,
      "hi": -0.006086238733465865,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.02828865613961118,
      "lo": -0.09395450295417046,
      "hi": 0.039859503563112186,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "locked share",
     "cutoff": ">=0.5",
     "mcc": 0.13721809585903388,
     "precision": 0.22916666666666666,
     "recall": 0.22448979591836735,
     "flagged": 96,
     "hits": 22,
     "vs_length_cutoff": {
      "value": -0.11875705390274505,
      "lo": -0.20326174344599576,
      "hi": -0.03461329763860144,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.09914620799543852,
      "lo": -0.18879530453891435,
      "hi": -0.005877750474741927,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split locked pieces",
     "cutoff": ">=1",
     "mcc": 0.26532642201800055,
     "precision": 0.26424870466321243,
     "recall": 0.5204081632653061,
     "flagged": 193,
     "hits": 51,
     "vs_length_cutoff": {
      "value": 0.009351272256221621,
      "lo": -0.04310753347581253,
      "hi": 0.05837909258160856,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.028962118163528144,
      "lo": -0.03649028054847758,
      "hi": 0.09824095966618435,
      "n": 208,
      "n_dropped": 0
     }
    }
   ]
  }
 }
}

==> anc/analysis/split.20261028T143738Z.json.sha256 <==
9abdee6de69fca0d0114a008190a7c5c90bf6afdc8b2e8d438608900aed3d253  split.20261028T143738Z.json


==> anc/analysis/split.20261114T144447Z.json <==
{
 "kind": "exploratory",
 "made_utc": "20261114T144447Z",
 "harness_commit": "f23dc66ee57973b1852a29b7165e04dd7b3df1e0-dirty",
 "note": "EXPLORATORY, POST HOC. Split cost against length: what does it cost to bring a long method under the cap?",
 "params": {
  "default": {
   "trigger": 26,
   "target": 25,
   "min_piece": 5,
   "min_saving": 3,
   "max_inputs": 3,
   "max_outputs": 1,
   "output_weight": 1,
   "multi_output_weight": 3,
   "piece_cost": 1,
   "trailing_return": true,
   "structural_only": false,
   "lock_on_any_field": false,
   "side_fraction": 0.3333333333333333,
   "free_params": false
  },
  "structural": {
   "trigger": 26,
   "target": 25,
   "min_piece": 5,
   "min_saving": 3,
   "max_inputs": 3,
   "max_outputs": 1,
   "output_weight": 1,
   "multi_output_weight": 3,
   "piece_cost": 1,
   "trailing_return": true,
   "structural_only": true,
   "lock_on_any_field": false,
   "side_fraction": 0.3333333333333333,
   "free_params": false
  },
  "no input limit": {
   "trigger": 26,
   "target": 25,
   "min_piece": 5,
   "min_saving": 3,
   "max_inputs": -1,
   "max_outputs": 1,
   "output_weight": 1,
   "multi_output_weight": 3,
   "piece_cost": 1,
   "trailing_return": true,
   "structural_only": false,
   "lock_on_any_field": false,
   "side_fraction": 0.3333333333333333,
   "free_params": false
  },
  "records": {
   "trigger": 26,
   "target": 25,
   "min_piece": 5,
   "min_saving": 3,
   "max_inputs": 3,
   "max_outputs": -1,
   "output_weight": 1,
   "multi_output_weight": 3,
   "piece_cost": 1,
   "trailing_return": true,
   "structural_only": false,
   "lock_on_any_field": false,
   "side_fraction": 0.3333333333333333,
   "free_params": false
  }
 },
 "infeasible_width": 50.0,
 "coverage": {
  "mlcq": {
   "records": 515,
   "no_facts": 0,
   "units": 4262238,
   "units_without_facts": 26970,
   "long_units": 272194,
   "long_without_facts": 1654,
   "calls_misaligned": 0
  },
  "fontana": {
   "records": 73,
   "no_facts": 0,
   "units": 376803,
   "units_without_facts": 2646,
   "long_units": 29584,
   "long_without_facts": 200,
   "calls_misaligned": 0
  },
  "seed3": {
   "records": 492,
   "no_facts": 0,
   "units": 2992338,
   "units_without_facts": 50656,
   "long_units": 193943,
   "long_without_facts": 4610,
   "calls_misaligned": 0
  }
 },
 "populations": [
  {
   "population": "human_blob [confirm] class: 208 repositories, 934 units in the universe, 98 positives",
   "set_halves": [
    "confirm"
   ],
   "level": "class",
   "oracle": "human_blob",
   "n_repos": 208,
   "n_units": 934,
   "n_positives": 98,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "outlier": [
    {
     "form": "hvol_sum",
     "mcc": 0.2539290922807859,
     "precision": 0.24766355140186916,
     "recall": 0.5408163265306123,
     "flagged": 214,
     "hits": 53,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03732184462413987,
      "lo": -0.014829617696255931,
      "hi": 0.09513062328703961,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.01756478842631351,
      "lo": -0.03045749710620546,
      "hi": 0.06950505707752269,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.2363643038544724,
     "precision": 0.21851851851851853,
     "recall": 0.6020408163265306,
     "flagged": 270,
     "hits": 59,
     "vs_complexity": {
      "value": -0.01756478842631351,
      "lo": -0.06860000788942311,
      "hi": 0.03067716379948332,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.01975705619782636,
      "lo": -0.015370740075430156,
      "hi": 0.053877794764884995,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum",
     "mcc": 0.23204408147209693,
     "precision": 0.23902439024390243,
     "recall": 0.5,
     "flagged": 205,
     "hits": 49,
     "vs_complexity": {
      "value": -0.021885010808688987,
      "lo": -0.06815951044139665,
      "hi": 0.014788902526891912,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.015436833815450884,
      "lo": -0.030150704578333798,
      "hi": 0.05941089099461988,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.004320222382375477,
      "lo": -0.04497459249260169,
      "hi": 0.03599589692974278,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split interface",
     "mcc": 0.22640635918940408,
     "precision": 0.28225806451612906,
     "recall": 0.35714285714285715,
     "flagged": 124,
     "hits": 35,
     "vs_complexity": {
      "value": -0.02752273309138184,
      "lo": -0.1057702714752201,
      "hi": 0.04869844716858446,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.009799111532758031,
      "lo": -0.08237179669148875,
      "hi": 0.09732951056949118,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.00995794466506833,
      "lo": -0.10141471745820838,
      "hi": 0.07801156468533793,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m long methods",
     "mcc": 0.22257897645094754,
     "precision": 0.28695652173913044,
     "recall": 0.336734693877551,
     "flagged": 115,
     "hits": 33,
     "vs_complexity": {
      "value": -0.031350115829838376,
      "lo": -0.10746760369857586,
      "hi": 0.04302596348112525,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.005971728794301495,
      "lo": -0.06996493083590638,
      "hi": 0.08386210627673457,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.013785327403524866,
      "lo": -0.08929704933859806,
      "hi": 0.06198758941828586,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split infeasible",
     "mcc": 0.22257897645094754,
     "precision": 0.28695652173913044,
     "recall": 0.336734693877551,
     "flagged": 115,
     "hits": 33,
     "vs_complexity": {
      "value": -0.031350115829838376,
      "lo": -0.10500376818233598,
      "hi": 0.04093276627408621,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.005971728794301495,
      "lo": -0.08398086526822501,
      "hi": 0.09125196564242527,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.013785327403524866,
      "lo": -0.1029018307327195,
      "hi": 0.06956011115935468,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m split width",
     "mcc": 0.2213400163876214,
     "precision": 0.26,
     "recall": 0.3979591836734694,
     "flagged": 150,
     "hits": 39,
     "vs_complexity": {
      "value": -0.03258907589316451,
      "lo": -0.10224814251477551,
      "hi": 0.03946689303319589,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.004732768730975362,
      "lo": -0.07871585983395502,
      "hi": 0.08753354426248192,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.015024287466851,
      "lo": -0.0955891660997677,
      "hi": 0.06661881706047423,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x nom",
     "mcc": 0.21660724765664605,
     "precision": 0.196875,
     "recall": 0.6428571428571429,
     "flagged": 320,
     "hits": 63,
     "vs_complexity": {
      "value": -0.03732184462413987,
      "lo": -0.09494391107316211,
      "hi": 0.01488440905349539,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.01975705619782636,
      "lo": -0.05365736980205629,
      "hi": 0.015439667804846152,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split locked pieces",
     "mcc": 0.1988922105129404,
     "precision": 0.2761904761904762,
     "recall": 0.29591836734693877,
     "flagged": 105,
     "hits": 29,
     "vs_complexity": {
      "value": -0.05503688176784552,
      "lo": -0.1431912547192181,
      "hi": 0.03295080482170398,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.017715037143705648,
      "lo": -0.10297669623506073,
      "hi": 0.06993060758852357,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.03747209334153201,
      "lo": -0.11939158821154622,
      "hi": 0.04712009693965724,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split cost",
     "mcc": 0.18922186253949227,
     "precision": 0.2636363636363636,
     "recall": 0.29591836734693877,
     "flagged": 110,
     "hits": 29,
     "vs_complexity": {
      "value": -0.06470722974129364,
      "lo": -0.13779562603877102,
      "hi": 0.005629249107893142,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.02738538511715377,
      "lo": -0.10387309932995123,
      "hi": 0.04748042723259846,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.04714244131498013,
      "lo": -0.1235689735520707,
      "hi": 0.028385474986546477,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.1870608119758273,
     "precision": 0.2564102564102564,
     "recall": 0.30612244897959184,
     "flagged": 117,
     "hits": 30,
     "vs_complexity": {
      "value": -0.06686828030495862,
      "lo": -0.13442397799064074,
      "hi": -0.0005338069728392791,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.029546435680818744,
      "lo": -0.10925818293508355,
      "hi": 0.04945466036092419,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.049303491878645106,
      "lo": -0.12748130512592035,
      "hi": 0.026017016076305827,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "locked share",
     "mcc": 0.17117682734032316,
     "precision": 0.25,
     "recall": 0.2755102040816326,
     "flagged": 108,
     "hits": 27,
     "vs_complexity": {
      "value": -0.08275226494046276,
      "lo": -0.1747341197882979,
      "hi": 0.007586938381212716,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.045430420316322884,
      "lo": -0.12390219459544274,
      "hi": 0.03997736019421125,
      "n": 208,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.06518747651414925,
      "lo": -0.15095667064195337,
      "hi": 0.023912701932576136,
      "n": 208,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc_max": [
     {
      "rule": ">=10",
      "mcc": 0.22767443717130456,
      "precision": 0.15434083601286175,
      "recall": 0.9795918367346939,
      "flagged": 622,
      "hits": 96
     },
     {
      "rule": ">=15",
      "mcc": 0.23984283180024715,
      "precision": 0.1744421906693712,
      "recall": 0.8775510204081632,
      "flagged": 493,
      "hits": 86
     },
     {
      "rule": ">=20",
      "mcc": 0.27523696936989117,
      "precision": 0.20048899755501223,
      "recall": 0.8367346938775511,
      "flagged": 409,
      "hits": 82
     },
     {
      "rule": ">=26",
      "mcc": 0.25597514976177893,
      "precision": 0.2123076923076923,
      "recall": 0.7040816326530612,
      "flagged": 325,
      "hits": 69
     },
     {
      "rule": ">=30",
      "mcc": 0.2672257643169378,
      "precision": 0.23104693140794225,
      "recall": 0.6530612244897959,
      "flagged": 277,
      "hits": 64
     },
     {
      "rule": ">=40",
      "mcc": 0.2675078402359914,
      "precision": 0.2571428571428571,
      "recall": 0.5510204081632653,
      "flagged": 210,
      "hits": 54
     },
     {
      "rule": ">=50",
      "mcc": 0.24007993886853063,
      "precision": 0.2692307692307692,
      "recall": 0.42857142857142855,
      "flagged": 156,
      "hits": 42
     },
     {
      "rule": ">=75",
      "mcc": 0.1823425146557315,
      "precision": 0.2875,
      "recall": 0.23469387755102042,
      "flagged": 80,
      "hits": 23
     },
     {
      "rule": ">=100",
      "mcc": 0.14492940020935735,
      "precision": 0.2978723404255319,
      "recall": 0.14285714285714285,
      "flagged": 47,
      "hits": 14
     }
    ],
    "count_m long methods": [
     {
      "rule": ">=1",
      "mcc": 0.2569297883364916,
      "precision": 0.21296296296296297,
      "recall": 0.7040816326530612,
      "flagged": 324,
      "hits": 69
     },
     {
      "rule": ">=2",
      "mcc": 0.2637870420916916,
      "precision": 0.26595744680851063,
      "recall": 0.5102040816326531,
      "flagged": 188,
      "hits": 50
     },
     {
      "rule": ">=3",
      "mcc": 0.22273400204644758,
      "precision": 0.2777777777777778,
      "recall": 0.35714285714285715,
      "flagged": 126,
      "hits": 35
     },
     {
      "rule": ">=4",
      "mcc": 0.16255904529905998,
      "precision": 0.25842696629213485,
      "recall": 0.23469387755102042,
      "flagged": 89,
      "hits": 23
     },
     {
      "rule": ">=6",
      "mcc": 0.1509873298796726,
      "precision": 0.2727272727272727,
      "recall": 0.1836734693877551,
      "flagged": 66,
      "hits": 18
     }
    ],
    "count_m split infeasible": [
     {
      "rule": ">=1",
      "mcc": 0.23764716049808152,
      "precision": 0.25,
      "recall": 0.47959183673469385,
      "flagged": 188,
      "hits": 47
     },
     {
      "rule": ">=2",
      "mcc": 0.16255904529905998,
      "precision": 0.25842696629213485,
      "recall": 0.23469387755102042,
      "flagged": 89,
      "hits": 23
     },
     {
      "rule": ">=3",
      "mcc": 0.14541877732759223,
      "precision": 0.28846153846153844,
      "recall": 0.15306122448979592,
      "flagged": 52,
      "hits": 15
     },
     {
      "rule": ">=4",
      "mcc": 0.11293277773722706,
      "precision": 0.2777777777777778,
      "recall": 0.10204081632653061,
      "flagged": 36,
      "hits": 10
     },
     {
      "rule": ">=6",
      "mcc": 0.03576917476324953,
      "precision": 0.17391304347826086,
      "recall": 0.04081632653061224,
      "flagged": 23,
      "hits": 4
     }
    ],
    "sum_m split cost": [
     {
      "rule": ">=2",
      "mcc": 0.23265225340556792,
      "precision": 0.22448979591836735,
      "recall": 0.5612244897959183,
      "flagged": 245,
      "hits": 55
     },
     {
      "rule": ">=3",
      "mcc": 0.19219062074832582,
      "precision": 0.21428571428571427,
      "recall": 0.45918367346938777,
      "flagged": 210,
      "hits": 45
     },
     {
      "rule": ">=4",
      "mcc": 0.2040787604024523,
      "precision": 0.23563218390804597,
      "recall": 0.41836734693877553,
      "flagged": 174,
      "hits": 41
     },
     {
      "rule": ">=6",
      "mcc": 0.2247749935591593,
      "precision": 0.2676056338028169,
      "recall": 0.3877551020408163,
      "flagged": 142,
      "hits": 38
     },
     {
      "rule": ">=8",
      "mcc": 0.2063089285104222,
      "precision": 0.2711864406779661,
      "recall": 0.32653061224489793,
      "flagged": 118,
      "hits": 32
     },
     {
      "rule": ">=10",
      "mcc": 0.14866724816496288,
      "precision": 0.24444444444444444,
      "recall": 0.22448979591836735,
      "flagged": 90,
      "hits": 22
     },
     {
      "rule": ">=15",
      "mcc": 0.11456789547787476,
      "precision": 0.234375,
      "recall": 0.15306122448979592,
      "flagged": 64,
      "hits": 15
     },
     {
      "rule": ">=20",
      "mcc": 0.10482487988086107,
      "precision": 0.24,
      "recall": 0.12244897959183673,
      "flagged": 50,
      "hits": 12
     }
    ],
    "sum_m split interface": [
     {
      "rule": ">=2",
      "mcc": 0.2207621316439606,
      "precision": 0.20701754385964913,
      "recall": 0.6020408163265306,
      "flagged": 285,
      "hits": 59
     },
     {
      "rule": ">=3",
      "mcc": 0.21931024482956488,
      "precision": 0.2140077821011673,
      "recall": 0.5612244897959183,
      "flagged": 257,
      "hits": 55
     },
     {
      "rule": ">=4",
      "mcc": 0.22471247777159414,
      "precision": 0.22268907563025211,
      "recall": 0.5408163265306123,
      "flagged": 238,
      "hits": 53
     },
     {
      "rule": ">=6",
      "mcc": 0.22404595934307137,
      "precision": 0.22935779816513763,
      "recall": 0.5102040816326531,
      "flagged": 218,
      "hits": 50
     },
     {
      "rule": ">=8",
      "mcc": 0.2300766109910485,
      "precision": 0.24,
      "recall": 0.4897959183673469,
      "flagged": 200,
      "hits": 48
     },
     {
      "rule": ">=10",
      "mcc": 0.23139224808452402,
      "precision": 0.24120603015075376,
      "recall": 0.4897959183673469,
      "flagged": 199,
      "hits": 48
     },
     {
      "rule": ">=15",
      "mcc": 0.23672767484308668,
      "precision": 0.24615384615384617,
      "recall": 0.4897959183673469,
      "flagged": 195,
      "hits": 48
     },
     {
      "rule": ">=20",
      "mcc": 0.2394404667779435,
      "precision": 0.24870466321243523,
      "recall": 0.4897959183673469,
      "flagged": 193,
      "hits": 48
     }
    ],
    "max_m split width": [
     {
      "rule": ">=1",
      "mcc": 0.2409256791987603,
      "precision": 0.20967741935483872,
      "recall": 0.6632653061224489,
      "flagged": 310,
      "hits": 65
     },
     {
      "rule": ">=2",
      "mcc": 0.20807564771486123,
      "precision": 0.20363636363636364,
      "recall": 0.5714285714285714,
      "flagged": 275,
      "hits": 56
     },
     {
      "rule": ">=3",
      "mcc": 0.2156186737461779,
      "precision": 0.2222222222222222,
      "recall": 0.5102040816326531,
      "flagged": 225,
      "hits": 50
     },
     {
      "rule": ">=4",
      "mcc": 0.2426089433226813,
      "precision": 0.24873096446700507,
      "recall": 0.5,
      "flagged": 197,
      "hits": 49
     },
     {
      "rule": ">=5",
      "mcc": 0.23764716049808152,
      "precision": 0.25,
      "recall": 0.47959183673469385,
      "flagged": 188,
      "hits": 47
     },
     {
      "rule": ">=6",
      "mcc": 0.23764716049808152,
      "precision": 0.25,
      "recall": 0.47959183673469385,
      "flagged": 188,
      "hits": 47
     },
     {
      "rule": ">=8",
      "mcc": 0.23764716049808152,
      "precision": 0.25,
      "recall": 0.47959183673469385,
      "flagged": 188,
      "hits": 47
     }
    ],
    "locked share": [
     {
      "rule": ">=0.5",
      "mcc": 0.13721809585903388,
      "precision": 0.22916666666666666,
      "recall": 0.22448979591836735,
      "flagged": 96,
      "hits": 22
     },
     {
      "rule": ">=0.75",
      "mcc": 0.06694289604935934,
      "precision": 0.21212121212121213,
      "recall": 0.07142857142857142,
      "flagged": 33,
      "hits": 7
     },
     {
      "rule": ">=0.9",
      "mcc": 0.0458921800904579,
      "precision": 0.2,
      "recall": 0.04081632653061224,
      "flagged": 20,
      "hits": 4
     },
     {
      "rule": ">=1.0",
      "mcc": 0.0458921800904579,
      "precision": 0.2,
      "recall": 0.04081632653061224,
      "flagged": 20,
      "hits": 4
     }
    ],
    "count_m split locked pieces": [
     {
      "rule": ">=1",
      "mcc": 0.2667442665952509,
      "precision": 0.265625,
      "recall": 0.5204081632653061,
      "flagged": 192,
      "hits": 51
     },
     {
      "rule": ">=2",
      "mcc": 0.24948071754805248,
      "precision": 0.28776978417266186,
      "recall": 0.40816326530612246,
      "flagged": 139,
      "hits": 40
     },
     {
      "rule": ">=3",
      "mcc": 0.1960257781056434,
      "precision": 0.28888888888888886,
      "recall": 0.2653061224489796,
      "flagged": 90,
      "hits": 26
     },
     {
      "rule": ">=4",
      "mcc": 0.13976757494266706,
      "precision": 0.26153846153846155,
      "recall": 0.17346938775510204,
      "flagged": 65,
      "hits": 17
     },
     {
      "rule": ">=6",
      "mcc": 0.11581724432118563,
      "precision": 0.2608695652173913,
      "recall": 0.12244897959183673,
      "flagged": 46,
      "hits": 12
     }
    ]
   },
   "within_long": [],
   "keys": [
    "Esri__arcgis-runtime-samples-android@22b9a4c99c82",
    "Esri__geoportal-server-harvester@b8c69260e3d6",
    "Esri__spatial-framework-for-hadoop@00959d6b4465",
    "Microsoft__EmbeddedSocial-Android-SDK@a507d791f19e",
    "Microsoft__azure-tools-for-java@d121e8ac9cc3",
    "Microsoft__pai@43269e7e5c95",
    "SAP__cloud-espm-v2@a5254f2e6fea",
    "SAP__iot-starterkit@f0d9ce06a1a9",
    "SAP__olingo-jpa-processor-v4@e61b432b876e",
    "Shopify__mobile-buy-sdk-android@913062d4d1e1",
    "Tencent__RapidView@f813c627f859",
    "alibaba__cobar@bc36a14d4a3f",
    "alibaba__jvm-sandbox@5ff3554ce2fc",
    "apache__accumulo@f896c98c2356",
    "apache__activemq-apollo@8e4b134b2a5d",
    "apache__airavata@391843a00eef",
    "apache__ambari@2bc4779a1e6a",
    "apache__ant-ivyde@d7f55c647562",
    "apache__apex-core@d17f464fcaf1",
    "apache__asterixdb@223d13a06c4a",
    "apache__atlas@af1719a3472d",
    "apache__attic-polygene-java@031beef87030",
    "apache__avro@1119b6eb5b92",
    "cspeckmim__axis1-java@7043f1ab0397",
    "apache__bahir-flink@45b6beb522ad",
    "apache__beam@a956ff77a844",
    "apache__bigtop@2cfcee08fc39",
    "apache__brooklyn-library@89795c5d67d5",
    "apache__brooklyn-server@880eb1da00f6",
    "apache__calcite-avatica@9cf1a92c58f2",
    "apache__camel@8a85a70643c4",
    "apache__chemistry-opencmis@ef8513d708e5",
    "apache__chukwa@65f697285911",
    "apache__clerezza@ab278b609cfe",
    "apache__cocoon@5d942db1ab41",
    "apache__commons-collections@bb0781551c7f",
    "apache__commons-compress@1881a202fbec",
    "apache__commons-digester@1a39dff24947",
    "apache__commons-functor@205fef6742c4",
    "apache__commons-imaging@fa7c16f43406",
    "apache__commons-jcs@ad897014842f",
    "apache__commons-jelly@48c008cc2328",
    "apache__commons-math@f3719d89ab6a",
    "apache__commons-net@fb7aae4c64f7",
    "apache__commons-proxy@838024d7d819",
    "apache__creadur-rat@271cb2fdf3d3",
    "peistation__ctakes@79be3ba28338",
    "apache__cxf-fediz@553ae6e3adeb",
    "apache__datafu@3e52d11f7595",
    "apache__derby@bd246fc89d4f",
    "apache__directory-fortress-commander@73aadbad04fc",
    "apache__directory-kerby@19fa650424f6",
    "apache__falcon@470e5e9f5de9",
    "apache__felix@a132994b2507",
    "apache__fineract-cn-portfolio@f0eaa1850586",
    "apache__freemarker@02fa5edb3cde",
    "apache__giraph@d3bf4a2cf534",
    "apache__groovy@00ee0547c006",
    "apache__hadoop@128dd91e1008",
    "apache__hadoop-common@42a61a4fbc88",
    "apache__hadoop-hdfs@b2d2a3262c58",
    "apache__hbase@44f8abd5c65c",
    "apache__hive@2fa22bf36089",
    "apache__ignite@7a7c407ea414",
    "apache__incubator-ambari@bf7473463121",
    "apache__incubator-atlas@e0d2cdc27c32",
    "apache__incubator-hivemall@37293f64789f",
    "apache__incubator-netbeans-html4j@7b354fd0de6a",
    "apache__incubator-pinot@d58f8bce4b59",
    "apache__incubator-plc4x@4fbfabf5a331",
    "apache__incubator-shardingsphere@c5cf1d15b02f",
    "apache__incubator-skywalking@32c4bced8a7e",
    "apache__incubator-taverna-engine@98536c6b702a",
    "apache__james-mime4j@68b2028c677b",
    "apache__james-project@fa24a096a585",
    "apache__jclouds@c2670079fabe",
    "apache__jmeter@0facf1525a7d",
    "apache__joshua@e9cb9ebb4957",
    "apache__jspwiki@820684992fa0",
    "apache__juneau@1bd3d8be0ed8",
    "apache__knox@8a504c7c7f8e",
    "apache__kylin@6ee0212af9d5",
    "apache__lens@f64a0f598421",
    "apache__log4j@7be00eed8815",
    "apache__logging-log4j-audit@e354306724ca",
    "apache__lucene-solr@bca22d58e2d1",
    "apache__manifoldcf@542db79eb866",
    "apache__maven-checkstyle-plugin@eee0ba18a70e",
    "apache__maven-plugins@a007e769ed58",
    "apache__maven-scm@6f876b4dc333",
    "apache__maven-surefire@e57f76c7e858",
    "apache__mina@daf2a33fed5f",
    "apache__myfaces-tobago@cdd92ed3b0a5",
    "apache__ode@b2ddc6436891",
    "apache__ofbiz@7ba7f3c2e16d",
    "apache__ofbiz-framework@b1304439219b",
    "apache__oodt@9f2a500b9d06",
    "apache__oozie@491e73ee9f94",
    "apache__openjpa@8c0b843f6e6e",
    "apache__pdfbox@443b7dd95c57",
    "apache__pivot@568543f33966",
    "eclipse__xsemantics@63c2c5078380",
    "eclipse__xtext-eclipse@0c7546b6aaf3",
    "eclipse__xtext-web@ff7aa71dbdf9",
    "eclipse__xtext-xtend@20500a324127",
    "RomanGlova__DLab@34483ee52cf8",
    "epam__NGB@340504529fc5",
    "epam__Wilma@af271176f784",
    "facebook__facebook-android-sdk@81ca34a2a0f7",
    "facebook__facebook-java-business-sdk@561f1a75e122",
    "facebook__litho@19503b819b97",
    "google__agera@04045ccbf41a",
    "google__binnavi@8e0aef41402d",
    "google__blockly-android@fb0a186576ad",
    "google__closure-compiler@0393c80ca01b",
    "google__closure-stylesheets@970d51e6fb45",
    "google__closure-templates@2258bec5ed4b",
    "google__copybara@76e3e6b1313d",
    "google__error-prone-javac@a53d069bbdb2",
    "google__gdata-java-client@c6202a55f5f2",
    "google__google-java-format@df76e0c7fe82",
    "google__j2cl@f233ebf547cc",
    "google__physical-web@12604319e99b",
    "apache__portals-pluto@4db5ddd26fb2",
    "apache__qpid-broker-j@4c4400b98a5a",
    "apache__qpid-jms@59f62b111687",
    "apache__reef@abc122a37d14",
    "apache__rocketmq@971fa8ed8b20",
    "apache__rocketmq-externals@dba6eb0c997d",
    "apache__santuario-java@fa12dc57a16f",
    "apache__sis@002121abc9b9",
    "apache__stanbol@2fcf471b467f",
    "apache__storm@dc56e32f3dcd",
    "apache__struts@e82c5a207f62",
    "apache__systemml@7fba4b29d653",
    "apache__tajo@fb3261950839",
    "apache__tapestry-5@542950fc0266",
    "apache__tez@d5675c332497",
    "apache__tika@4131c6e30f2e",
    "apache__tomcat@a9c1a0661198",
    "chagge__uima-ruta@08efb111a775",
    "apache__uima-uimafit@c98df465869d",
    "apache__unomi@1745c5221401",
    "apache__vxquery@5d1175d2cb04",
    "apache__xml-graphics-commons@dabbb28ff2d8",
    "apache__zookeeper@07c3aaf3d723",
    "awsdocs__amazon-s3-developer-guide@038ef11c4369",
    "awsdocs__aws-doc-sdk-examples@0f9bfb8105a9",
    "baidu__Jprotobuf-rpc-socket@4422e24c725e",
    "eclipse__birt@f89264810347",
    "hiendang__bpmn2-modeler@fce8426d7822",
    "eclipse__buildship@3111a7a9fe3e",
    "eclipse__ceylon@d3994d6cd120",
    "eclipse__cft@36e7a593b3a7",
    "eclipse__dawnsci@1131d5c65e9e",
    "eclipse__ditto@7fec826b94f3",
    "eclipse-dltk__dltk.core@ff5ee79db0c2",
    "eclipse__eclipse.jdt.ls@f8a427e0b6a9",
    "eclipse-platform__eclipse.platform.swt@bf870e8ff7e5",
    "eclipse-egit__egit@45c1839348e5",
    "eclipse-egit__egit-github@e9a4057a0cb7",
    "eclipse__elk@9a87764f00d8",
    "eclipse__gef@8f2649b90ab1",
    "eclipse__hawkbit@51be28147f6f",
    "eclipse__ice@3f6e0265f5b4",
    "eclipse__january@4f8e374b5b9a",
    "eclipse__jnosql-diana-driver@a0bfd26d956f",
    "eclipse__leshan@eb75fc8b7d55",
    "eclipse__microprofile-opentracing@00dffbff44d9",
    "eclipse__n4js@f715912fce03",
    "eclipse__orion.server@24624b85e0d5",
    "eclipse__paho.mqtt.java@5af7b53499e7",
    "eclipse__reddeer@59e55d29fc60",
    "eclipse__texlipse@1bc72f856d41",
    "eclipse__triquetrum@e4c5834ce3d6",
    "nsandonato__webtools.sourceediting@fe6d03fa6ca3",
    "google__sagetv@a35e3a450b4c",
    "linkedin__cruise-control@d35af1b6d5a8",
    "oracle__oci-java-sdk@76e9cecd7b30",
    "oracle__weblogic-kubernetes-operator@1fb059d7e32b",
    "rabbitmq__rabbitmq-jms-client@2aa68092e85a",
    "bsura__Argus@121b59a268da",
    "spring-projects__grails-ide@cb5162c5a7fc",
    "spring-projects__spring-batch-admin@9e3ad8bff99b",
    "spring-projects__spring-boot@2225b362991f",
    "spring-projects__spring-data-book@3a9d2e35184d",
    "spring-projects__spring-data-dev-tools@a25ff3ae2802",
    "spring-projects__spring-data-keyvalue@115731519c51",
    "spring-projects__spring-data-neo4j@bf5704c5f710",
    "spring-projects__spring-data-redis@2eb7067e8c7e",
    "spring-projects__spring-data-solr@6db215cf2833",
    "spring-projects__spring-framework@3a0f309e2c9f",
    "spring-projects__spring-framework-issues@ada8e4009945",
    "spring-projects__spring-hadoop@cda92b8ab6b5",
    "spring-projects__spring-hateoas@0e02d4f04117",
    "spring-projects__spring-ide@915fe9bffd50",
    "spring-projects__spring-insight-plugins@106140e88c18",
    "spring-projects__spring-ldap@6a9bde34811b",
    "spring-projects__spring-loaded@d6555bf5b0b6",
    "spring-projects__spring-restdocs@957f352e763a",
    "spring-projects__spring-security-oauth@bbae0027eceb",
    "spring-projects__spring-security-oauth2-boot@1912610445fb",
    "spring-projects__spring-session@a5a3bc5d0b57",
    "spring-projects__spring-social-github@7939988245be",
    "spring-projects__spring-social-linkedin@33a06e40ea1b",
    "spring-projects__spring-xd@ec106725c51d",
    "uber__uReplicator@97868ace4916",
    "vmware__admiral@e02d0e77f65d"
   ]
  },
  {
   "population": "human_method_long_method [confirm] method: 202 repositories, 1033 units in the universe, 125 positives",
   "set_halves": [
    "confirm"
   ],
   "level": "method",
   "oracle": "human_method_long_method",
   "n_repos": 202,
   "n_units": 1033,
   "n_positives": 125,
   "competitors": {
    "size_calls": "nloc x [internal call >= 1]",
    "size": "nloc",
    "complexity": "tokens"
   },
   "outlier": [
    {
     "form": "nloc x [split width >= 1]",
     "mcc": 0.7338784747920177,
     "precision": 0.8108108108108109,
     "recall": 0.72,
     "flagged": 111,
     "hits": 90,
     "vs_size_calls": {
      "value": 0.03646136500211905,
      "lo": -0.030186590779360256,
      "hi": 0.10558195790058289,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.2138054409652579,
      "lo": 0.14599805813664546,
      "hi": 0.28905645836171506,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.10833805454439116,
      "lo": 0.039669784159667154,
      "hi": 0.18891629790072717,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [split width >= 2]",
     "mcc": 0.7176739865590301,
     "precision": 0.8695652173913043,
     "recall": 0.64,
     "flagged": 92,
     "hits": 80,
     "vs_size_calls": {
      "value": 0.02025687676913146,
      "lo": -0.05426276828593568,
      "hi": 0.09670234199574801,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1976009527322703,
      "lo": 0.12193846627946303,
      "hi": 0.27586430729006095,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.09213356631140357,
      "lo": 0.01462134311536245,
      "hi": 0.17541133322226454,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [internal call >= 1]",
     "mcc": 0.6974171097898987,
     "precision": 0.697841726618705,
     "recall": 0.776,
     "flagged": 139,
     "hits": 97,
     "vs_size_calls": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.17734407596313884,
      "lo": 0.10852588318566636,
      "hi": 0.25034587794806795,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.07187668954227211,
      "lo": 0.009190940081418297,
      "hi": 0.14216883031617467,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [structural]",
     "mcc": 0.6570182592565961,
     "precision": 0.8275862068965517,
     "recall": 0.576,
     "flagged": 87,
     "hits": 72,
     "vs_size_calls": {
      "value": -0.04039885053330261,
      "lo": -0.12239262703413012,
      "hi": 0.04655440545998624,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.13694522542983623,
      "lo": 0.057674648084435565,
      "hi": 0.2160931962771876,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0314778390089695,
      "lo": -0.044100070059446494,
      "hi": 0.11368456399478455,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [structural]",
     "mcc": 0.6510339270013272,
     "precision": 0.8255813953488372,
     "recall": 0.568,
     "flagged": 86,
     "hits": 71,
     "vs_size_calls": {
      "value": -0.04638318278857145,
      "lo": -0.13069823651313317,
      "hi": 0.039166989018561416,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.13096089317456738,
      "lo": 0.051785004745675045,
      "hi": 0.2122309170445772,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.025493506753700657,
      "lo": -0.04932469346010282,
      "hi": 0.10954929130209712,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost",
     "mcc": 0.6312969701711556,
     "precision": 0.9090909090909091,
     "recall": 0.48,
     "flagged": 66,
     "hits": 60,
     "vs_size_calls": {
      "value": -0.06612013961874308,
      "lo": -0.15246702795803468,
      "hi": 0.02025520898486477,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.11122393634439576,
      "lo": 0.019398133510947768,
      "hi": 0.20329298854499078,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.005756549923529031,
      "lo": -0.09055587660287778,
      "hi": 0.10316610022055495,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost [records]",
     "mcc": 0.6312969701711556,
     "precision": 0.9090909090909091,
     "recall": 0.48,
     "flagged": 66,
     "hits": 60,
     "vs_size_calls": {
      "value": -0.06612013961874308,
      "lo": -0.15246702795803468,
      "hi": 0.02025520898486477,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.11122393634439576,
      "lo": 0.019398133510947768,
      "hi": 0.20329298854499078,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.005756549923529031,
      "lo": -0.09055587660287778,
      "hi": 0.10316610022055495,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "mcc": 0.6255404202476266,
     "precision": 0.4801587301587302,
     "recall": 0.968,
     "flagged": 252,
     "hits": 121,
     "vs_size_calls": {
      "value": -0.07187668954227211,
      "lo": -0.1407729399138843,
      "hi": -0.008999039162407518,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10546738642086673,
      "lo": 0.04837261966125672,
      "hi": 0.16153638366251755,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [split width >= 3]",
     "mcc": 0.6140646983350487,
     "precision": 0.8695652173913043,
     "recall": 0.48,
     "flagged": 69,
     "hits": 60,
     "vs_size_calls": {
      "value": -0.08335241145484995,
      "lo": -0.16966725903182378,
      "hi": 0.004361641794993543,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09399166450828889,
      "lo": 0.007869011177460083,
      "hi": 0.178838984974319,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.011475721912577841,
      "lo": -0.09821387979895968,
      "hi": 0.08062651463330972,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split interface",
     "mcc": 0.6124451417581611,
     "precision": 0.9047619047619048,
     "recall": 0.456,
     "flagged": 63,
     "hits": 57,
     "vs_size_calls": {
      "value": -0.08497196803173757,
      "lo": -0.17430421325867906,
      "hi": 0.0052524369285195105,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09237210793140127,
      "lo": -0.001564693813387752,
      "hi": 0.184846641702609,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.013095278489465456,
      "lo": -0.10764827446678904,
      "hi": 0.08152814731600122,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "cc",
     "mcc": 0.6117266251420403,
     "precision": 0.6902654867256637,
     "recall": 0.624,
     "flagged": 113,
     "hits": 78,
     "vs_size_calls": {
      "value": -0.08569048464785833,
      "lo": -0.18378093867064216,
      "hi": -0.002418255285778881,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0916535913152805,
      "lo": -0.003181403830991747,
      "hi": 0.18116461979639653,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.013813795105586224,
      "lo": -0.10871406711103904,
      "hi": 0.07520030082369344,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "mcc": 0.6032513515414941,
     "precision": 0.6909090909090909,
     "recall": 0.608,
     "flagged": 110,
     "hits": 76,
     "vs_size_calls": {
      "value": -0.09416575824840456,
      "lo": -0.19328213658027005,
      "hi": 0.0029168779420613022,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.08317831771473427,
      "lo": -0.011450433811559746,
      "hi": 0.17071302635467878,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.022289068706132453,
      "lo": -0.12512501697446576,
      "hi": 0.07116381998768262,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [no input limit]",
     "mcc": 0.5865926820319624,
     "precision": 0.8983050847457628,
     "recall": 0.424,
     "flagged": 59,
     "hits": 53,
     "vs_size_calls": {
      "value": -0.11082442775793633,
      "lo": -0.20605120862834414,
      "hi": -0.01789440934421105,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.06651964820520251,
      "lo": -0.028014457080272614,
      "hi": 0.16078277590727075,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.03894773821566422,
      "lo": -0.14038680809286874,
      "hi": 0.06235624485382851,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width",
     "mcc": 0.5799907305447976,
     "precision": 0.896551724137931,
     "recall": 0.416,
     "flagged": 58,
     "hits": 52,
     "vs_size_calls": {
      "value": -0.11742637924510113,
      "lo": -0.2071324499678876,
      "hi": -0.02602571842299739,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.059917696718037705,
      "lo": -0.03167588925975362,
      "hi": 0.15255527654329226,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.04554968970282902,
      "lo": -0.1438658697577413,
      "hi": 0.05242322208263295,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [records]",
     "mcc": 0.5799907305447976,
     "precision": 0.896551724137931,
     "recall": 0.416,
     "flagged": 58,
     "hits": 52,
     "vs_size_calls": {
      "value": -0.11742637924510113,
      "lo": -0.20605120862834414,
      "hi": -0.0241947590618099,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.059917696718037705,
      "lo": -0.033365409058995266,
      "hi": 0.1503163979185848,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.04554968970282902,
      "lo": -0.14387415800899406,
      "hi": 0.05223103392418793,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible",
     "mcc": 0.5733296245714887,
     "precision": 0.8947368421052632,
     "recall": 0.408,
     "flagged": 57,
     "hits": 51,
     "vs_size_calls": {
      "value": -0.12408748521840995,
      "lo": -0.2133745563152991,
      "hi": -0.03338376601386828,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05325659074472888,
      "lo": -0.0421241018079731,
      "hi": 0.14452322242917004,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.052210795676137844,
      "lo": -0.14852995814694248,
      "hi": 0.044971551243258245,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [records]",
     "mcc": 0.5460526594349162,
     "precision": 0.8867924528301887,
     "recall": 0.376,
     "flagged": 53,
     "hits": 47,
     "vs_size_calls": {
      "value": -0.15136445035498247,
      "lo": -0.24579505610836294,
      "hi": -0.06483895908136672,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.025979625608156365,
      "lo": -0.07226852741488066,
      "hi": 0.11642519463561096,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.07948776081271036,
      "lo": -0.17672563411204767,
      "hi": 0.01678328940678042,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "mcc": 0.5200730338267598,
     "precision": 0.3674698795180723,
     "recall": 0.976,
     "flagged": 332,
     "hits": 122,
     "vs_size_calls": {
      "value": -0.17734407596313884,
      "lo": -0.2503084665056212,
      "hi": -0.10852050815898351,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.10546738642086673,
      "lo": -0.1613584536117666,
      "hi": -0.04826859409851092,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [no input limit]",
     "mcc": 0.5172176359178071,
     "precision": 0.8936170212765957,
     "recall": 0.336,
     "flagged": 47,
     "hits": 42,
     "vs_size_calls": {
      "value": -0.18019947387209156,
      "lo": -0.2774026483840265,
      "hi": -0.0929954563399894,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.002855397908952728,
      "lo": -0.09974773959894101,
      "hi": 0.08632468535886051,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.10832278432981945,
      "lo": -0.20501266835390913,
      "hi": -0.012663103084260774,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split pieces",
     "mcc": 0.49997954228158037,
     "precision": 0.7123287671232876,
     "recall": 0.416,
     "flagged": 73,
     "hits": 52,
     "vs_size_calls": {
      "value": -0.1974375675083183,
      "lo": -0.3144954845582816,
      "hi": -0.08418836801498664,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.020093491545179476,
      "lo": -0.12047381632826026,
      "hi": 0.08209157566363962,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.1255608779660462,
      "lo": -0.22602340403179372,
      "hi": -0.019067388361620363,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked pieces",
     "mcc": 0.3563126515480878,
     "precision": 0.7,
     "recall": 0.224,
     "flagged": 40,
     "hits": 28,
     "vs_size_calls": {
      "value": -0.3411044582418109,
      "lo": -0.44959945883593966,
      "hi": -0.22689004892527503,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.16376038227867207,
      "lo": -0.2661713940875805,
      "hi": -0.05467618236421928,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.2692277686995388,
      "lo": -0.37014985633890246,
      "hi": -0.16162407842077597,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked share",
     "mcc": 0.3563126515480878,
     "precision": 0.7,
     "recall": 0.224,
     "flagged": 40,
     "hits": 28,
     "vs_size_calls": {
      "value": -0.3411044582418109,
      "lo": -0.44959945883593966,
      "hi": -0.22689004892527503,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.16376038227867207,
      "lo": -0.2661713940875805,
      "hi": -0.05467618236421928,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.2692277686995388,
      "lo": -0.37014985633890246,
      "hi": -0.16162407842077597,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split remainder locked",
     "mcc": 0.311308214570283,
     "precision": 0.7407407407407407,
     "recall": 0.16,
     "flagged": 27,
     "hits": 20,
     "vs_size_calls": {
      "value": -0.38610889521961567,
      "lo": -0.5069516977470514,
      "hi": -0.2661733632177857,
      "n": 202,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.20876481925647683,
      "lo": -0.3199584765852487,
      "hi": -0.09835167229253716,
      "n": 202,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.31423220567734356,
      "lo": -0.42637636655158484,
      "hi": -0.1982804908511252,
      "n": 202,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc": [
     {
      "rule": ">=10",
      "mcc": 0.42815622720630314,
      "precision": 0.28440366972477066,
      "recall": 0.992,
      "flagged": 436,
      "hits": 124
     },
     {
      "rule": ">=15",
      "mcc": 0.6412007065032483,
      "precision": 0.48627450980392156,
      "recall": 0.992,
      "flagged": 255,
      "hits": 124
     },
     {
      "rule": ">=20",
      "mcc": 0.760749701368567,
      "precision": 0.6611111111111111,
      "recall": 0.952,
      "flagged": 180,
      "hits": 119
     },
     {
      "rule": ">=26",
      "mcc": 0.7773586911578169,
      "precision": 0.7862595419847328,
      "recall": 0.824,
      "flagged": 131,
      "hits": 103
     },
     {
      "rule": ">=30",
      "mcc": 0.7780593970864783,
      "precision": 0.883495145631068,
      "recall": 0.728,
      "flagged": 103,
      "hits": 91
     },
     {
      "rule": ">=40",
      "mcc": 0.64363069268292,
      "precision": 0.9117647058823529,
      "recall": 0.496,
      "flagged": 68,
      "hits": 62
     },
     {
      "rule": ">=50",
      "mcc": 0.49516826130442954,
      "precision": 0.9473684210526315,
      "recall": 0.288,
      "flagged": 38,
      "hits": 36
     },
     {
      "rule": ">=75",
      "mcc": 0.3486306169667463,
      "precision": 1.0,
      "recall": 0.136,
      "flagged": 17,
      "hits": 17
     },
     {
      "rule": ">=100",
      "mcc": 0.23810635049561668,
      "precision": 1.0,
      "recall": 0.064,
      "flagged": 8,
      "hits": 8
     }
    ],
    "split width": [
     {
      "rule": ">=1",
      "mcc": 0.7571813095865219,
      "precision": 0.811965811965812,
      "recall": 0.76,
      "flagged": 117,
      "hits": 95
     },
     {
      "rule": ">=2",
      "mcc": 0.7241943303463075,
      "precision": 0.8631578947368421,
      "recall": 0.656,
      "flagged": 95,
      "hits": 82
     },
     {
      "rule": ">=3",
      "mcc": 0.6266084031094484,
      "precision": 0.8732394366197183,
      "recall": 0.496,
      "flagged": 71,
      "hits": 62
     },
     {
      "rule": ">=4",
      "mcc": 0.5799907305447976,
      "precision": 0.896551724137931,
      "recall": 0.416,
      "flagged": 58,
      "hits": 52
     },
     {
      "rule": ">=5",
      "mcc": 0.5733296245714887,
      "precision": 0.8947368421052632,
      "recall": 0.408,
      "flagged": 57,
      "hits": 51
     },
     {
      "rule": ">=6",
      "mcc": 0.5733296245714887,
      "precision": 0.8947368421052632,
      "recall": 0.408,
      "flagged": 57,
      "hits": 51
     },
     {
      "rule": ">=8",
      "mcc": 0.5733296245714887,
      "precision": 0.8947368421052632,
      "recall": 0.408,
      "flagged": 57,
      "hits": 51
     }
    ],
    "split cost": [
     {
      "rule": ">=2",
      "mcc": 0.7640481870095258,
      "precision": 0.8083333333333333,
      "recall": 0.776,
      "flagged": 120,
      "hits": 97
     },
     {
      "rule": ">=3",
      "mcc": 0.7408775514227309,
      "precision": 0.8673469387755102,
      "recall": 0.68,
      "flagged": 98,
      "hits": 85
     },
     {
      "rule": ">=4",
      "mcc": 0.6816148368920703,
      "precision": 0.8780487804878049,
      "recall": 0.576,
      "flagged": 82,
      "hits": 72
     },
     {
      "rule": ">=6",
      "mcc": 0.6374863624587985,
      "precision": 0.9104477611940298,
      "recall": 0.488,
      "flagged": 67,
      "hits": 61
     },
     {
      "rule": ">=8",
      "mcc": 0.6250612169274393,
      "precision": 0.9076923076923077,
      "recall": 0.472,
      "flagged": 65,
      "hits": 59
     },
     {
      "rule": ">=10",
      "mcc": 0.6060619208553223,
      "precision": 0.9032258064516129,
      "recall": 0.448,
      "flagged": 62,
      "hits": 56
     },
     {
      "rule": ">=15",
      "mcc": 0.5799907305447976,
      "precision": 0.896551724137931,
      "recall": 0.416,
      "flagged": 58,
      "hits": 52
     },
     {
      "rule": ">=20",
      "mcc": 0.5799907305447976,
      "precision": 0.896551724137931,
      "recall": 0.416,
      "flagged": 58,
      "hits": 52
     }
    ],
    "split interface": [
     {
      "rule": ">=2",
      "mcc": 0.7353441406159038,
      "precision": 0.865979381443299,
      "recall": 0.672,
      "flagged": 97,
      "hits": 84
     },
     {
      "rule": ">=3",
      "mcc": 0.6638911105993169,
      "precision": 0.8734177215189873,
      "recall": 0.552,
      "flagged": 79,
      "hits": 69
     },
     {
      "rule": ">=4",
      "mcc": 0.6312969701711556,
      "precision": 0.9090909090909091,
      "recall": 0.48,
      "flagged": 66,
      "hits": 60
     },
     {
      "rule": ">=6",
      "mcc": 0.6187777464973838,
      "precision": 0.90625,
      "recall": 0.464,
      "flagged": 64,
      "hits": 58
     },
     {
      "rule": ">=8",
      "mcc": 0.5996265330515778,
      "precision": 0.9016393442622951,
      "recall": 0.44,
      "flagged": 61,
      "hits": 55
     },
     {
      "rule": ">=10",
      "mcc": 0.5865926820319624,
      "precision": 0.8983050847457628,
      "recall": 0.424,
      "flagged": 59,
      "hits": 53
     },
     {
      "rule": ">=15",
      "mcc": 0.5799907305447976,
      "precision": 0.896551724137931,
      "recall": 0.416,
      "flagged": 58,
      "hits": 52
     },
     {
      "rule": ">=20",
      "mcc": 0.5799907305447976,
      "precision": 0.896551724137931,
      "recall": 0.416,
      "flagged": 58,
      "hits": 52
     }
    ],
    "split pieces": [
     {
      "rule": ">=1",
      "mcc": 0.49997954228158037,
      "precision": 0.7123287671232876,
      "recall": 0.416,
      "flagged": 73,
      "hits": 52
     },
     {
      "rule": ">=2",
      "mcc": 0.3564599459250216,
      "precision": 0.9090909090909091,
      "recall": 0.16,
      "flagged": 22,
      "hits": 20
     },
     {
      "rule": ">=3",
      "mcc": 0.23810635049561668,
      "precision": 1.0,
      "recall": 0.064,
      "flagged": 8,
      "hits": 8
     },
     {
      "rule": ">=4",
      "mcc": 0.14545542806440073,
      "precision": 1.0,
      "recall": 0.024,
      "flagged": 3,
      "hits": 3
     },
     {
      "rule": ">=6",
      "mcc": 0.08389731634517568,
      "precision": 1.0,
      "recall": 0.008,
      "flagged": 1,
      "hits": 1
     }
    ],
    "split infeasible": [
     {
      "rule": ">=1",
      "mcc": 0.5733296245714887,
      "precision": 0.8947368421052632,
      "recall": 0.408,
      "flagged": 57,
      "hits": 51
     }
    ],
    "split locked pieces": [
     {
      "rule": ">=1",
      "mcc": 0.3563126515480878,
      "precision": 0.7,
      "recall": 0.224,
      "flagged": 40,
      "hits": 28
     },
     {
      "rule": ">=2",
      "mcc": 0.30265983984644834,
      "precision": 0.8421052631578947,
      "recall": 0.128,
      "flagged": 19,
      "hits": 16
     },
     {
      "rule": ">=3",
      "mcc": 0.18643860083001562,
      "precision": 0.8571428571428571,
      "recall": 0.048,
      "flagged": 7,
      "hits": 6
     },
     {
      "rule": ">=4",
      "mcc": 0.08389731634517568,
      "precision": 1.0,
      "recall": 0.008,
      "flagged": 1,
      "hits": 1
     },
     {
      "rule": ">=6",
      "mcc": 0.0,
      "precision": null,
      "recall": 0.0,
      "flagged": 0,
      "hits": 0
     }
    ],
    "split locked share": [
     {
      "rule": ">=0.5",
      "mcc": 0.30785497590258837,
      "precision": 0.6571428571428571,
      "recall": 0.184,
      "flagged": 35,
      "hits": 23
     },
     {
      "rule": ">=0.75",
      "mcc": 0.30196886167694986,
      "precision": 0.8823529411764706,
      "recall": 0.12,
      "flagged": 17,
      "hits": 15
     },
     {
      "rule": ">=0.9",
      "mcc": 0.2899808699138405,
      "precision": 0.875,
      "recall": 0.112,
      "flagged": 16,
      "hits": 14
     },
     {
      "rule": ">=1.0",
      "mcc": 0.2899808699138405,
      "precision": 0.875,
      "recall": 0.112,
      "flagged": 16,
      "hits": 14
     }
    ],
    "split remainder locked": [
     {
      "rule": ">=1",
      "mcc": 0.311308214570283,
      "precision": 0.7407407407407407,
      "recall": 0.16,
      "flagged": 27,
      "hits": 20
     }
    ],
    "split width [structural]": [
     {
      "rule": ">=1",
      "mcc": 0.7777921173241864,
      "precision": 0.8015873015873016,
      "recall": 0.808,
      "flagged": 126,
      "hits": 101
     },
     {
      "rule": ">=2",
      "mcc": 0.7517595771840688,
      "precision": 0.8103448275862069,
      "recall": 0.752,
      "flagged": 116,
      "hits": 94
     },
     {
      "rule": ">=3",
      "mcc": 0.724209827456588,
      "precision": 0.8269230769230769,
      "recall": 0.688,
      "flagged": 104,
      "hits": 86
     },
     {
      "rule": ">=4",
      "mcc": 0.6629661969709774,
      "precision": 0.8295454545454546,
      "recall": 0.584,
      "flagged": 88,
      "hits": 73
     },
     {
      "rule": ">=5",
      "mcc": 0.6510339270013272,
      "precision": 0.8255813953488372,
      "recall": 0.568,
      "flagged": 86,
      "hits": 71
     },
     {
      "rule": ">=6",
      "mcc": 0.6510339270013272,
      "precision": 0.8255813953488372,
      "recall": 0.568,
      "flagged": 86,
      "hits": 71
     },
     {
      "rule": ">=8",
      "mcc": 0.6510339270013272,
      "precision": 0.8255813953488372,
      "recall": 0.568,
      "flagged": 86,
      "hits": 71
     }
    ],
    "split infeasible [structural]": [
     {
      "rule": ">=1",
      "mcc": 0.6510339270013272,
      "precision": 0.8255813953488372,
      "recall": 0.568,
      "flagged": 86,
      "hits": 71
     }
    ],
    "split width [no input limit]": [
     {
      "rule": ">=1",
      "mcc": 0.7571813095865219,
      "precision": 0.811965811965812,
      "recall": 0.76,
      "flagged": 117,
      "hits": 95
     },
     {
      "rule": ">=2",
      "mcc": 0.7241943303463075,
      "precision": 0.8631578947368421,
      "recall": 0.656,
      "flagged": 95,
      "hits": 82
     },
     {
      "rule": ">=3",
      "mcc": 0.6266084031094484,
      "precision": 0.8732394366197183,
      "recall": 0.496,
      "flagged": 71,
      "hits": 62
     },
     {
      "rule": ">=4",
      "mcc": 0.5799907305447976,
      "precision": 0.896551724137931,
      "recall": 0.416,
      "flagged": 58,
      "hits": 52
     },
     {
      "rule": ">=5",
      "mcc": 0.5733296245714887,
      "precision": 0.8947368421052632,
      "recall": 0.408,
      "flagged": 57,
      "hits": 51
     },
     {
      "rule": ">=6",
      "mcc": 0.5529711527836267,
      "precision": 0.8888888888888888,
      "recall": 0.384,
      "flagged": 54,
      "hits": 48
     },
     {
      "rule": ">=8",
      "mcc": 0.5460526594349162,
      "precision": 0.8867924528301887,
      "recall": 0.376,
      "flagged": 53,
      "hits": 47
     }
    ],
    "split infeasible [no input limit]": [
     {
      "rule": ">=1",
      "mcc": 0.5172176359178071,
      "precision": 0.8936170212765957,
      "recall": 0.336,
      "flagged": 47,
      "hits": 42
     }
    ],
    "split width [records]": [
     {
      "rule": ">=1",
      "mcc": 0.7571813095865219,
      "precision": 0.811965811965812,
      "recall": 0.76,
      "flagged": 117,
      "hits": 95
     },
     {
      "rule": ">=2",
      "mcc": 0.7241943303463075,
      "precision": 0.8631578947368421,
      "recall": 0.656,
      "flagged": 95,
      "hits": 82
     },
     {
      "rule": ">=3",
      "mcc": 0.6266084031094484,
      "precision": 0.8732394366197183,
      "recall": 0.496,
      "flagged": 71,
      "hits": 62
     },
     {
      "rule": ">=4",
      "mcc": 0.5666073933564412,
      "precision": 0.8928571428571429,
      "recall": 0.4,
      "flagged": 56,
      "hits": 50
     },
     {
      "rule": ">=5",
      "mcc": 0.5598219637572058,
      "precision": 0.8909090909090909,
      "recall": 0.392,
      "flagged": 55,
      "hits": 49
     },
     {
      "rule": ">=6",
      "mcc": 0.5529711527836267,
      "precision": 0.8888888888888888,
      "recall": 0.384,
      "flagged": 54,
      "hits": 48
     },
     {
      "rule": ">=8",
      "mcc": 0.5529711527836267,
      "precision": 0.8888888888888888,
      "recall": 0.384,
      "flagged": 54,
      "hits": 48
     }
    ],
    "split infeasible [records]": [
     {
      "rule": ">=1",
      "mcc": 0.5460526594349162,
      "precision": 0.8867924528301887,
      "recall": 0.376,
      "flagged": 53,
      "hits": 47
     }
    ],
    "split cost [records]": [
     {
      "rule": ">=2",
      "mcc": 0.7640481870095258,
      "precision": 0.8083333333333333,
      "recall": 0.776,
      "flagged": 120,
      "hits": 97
     },
     {
      "rule": ">=3",
      "mcc": 0.7408775514227309,
      "precision": 0.8673469387755102,
      "recall": 0.68,
      "flagged": 98,
      "hits": 85
     },
     {
      "rule": ">=4",
      "mcc": 0.6816148368920703,
      "precision": 0.8780487804878049,
      "recall": 0.576,
      "flagged": 82,
      "hits": 72
     },
     {
      "rule": ">=6",
      "mcc": 0.6374863624587985,
      "precision": 0.9104477611940298,
      "recall": 0.488,
      "flagged": 67,
      "hits": 61
     },
     {
      "rule": ">=8",
      "mcc": 0.6250612169274393,
      "precision": 0.9076923076923077,
      "recall": 0.472,
      "flagged": 65,
      "hits": 59
     },
     {
      "rule": ">=10",
      "mcc": 0.5996265330515778,
      "precision": 0.9016393442622951,
      "recall": 0.44,
      "flagged": 61,
      "hits": 55
     },
     {
      "rule": ">=15",
      "mcc": 0.5666073933564412,
      "precision": 0.8928571428571429,
      "recall": 0.4,
      "flagged": 56,
      "hits": 50
     },
     {
      "rule": ">=20",
      "mcc": 0.5666073933564412,
      "precision": 0.8928571428571429,
      "recall": 0.4,
      "flagged": 56,
      "hits": 50
     }
    ]
   },
   "within_long": [
    {
     "form": "nloc",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.7889248471772744,
     "auc_interval": {
      "value": 0.7889248471772744,
      "lo": 0.6933497536945813,
      "hi": 0.8794367283950617,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.775440489032722,
     "auc_interval": {
      "value": 0.775440489032722,
      "lo": 0.6785379568884724,
      "hi": 0.8710227272727272,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.0134843581445524,
      "lo": -0.11734934086629001,
      "hi": 0.09020833333333333,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.7459546925566343,
     "auc_interval": {
      "value": 0.7459546925566343,
      "lo": 0.6370535714285714,
      "hi": 0.848,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.04297015462064013,
      "lo": -0.15816857440166499,
      "hi": 0.0650826446280992,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "cc",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.7301330456670263,
     "auc_interval": {
      "value": 0.7301330456670263,
      "lo": 0.6172839506172839,
      "hi": 0.837465564738292,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.0587918015102481,
      "lo": -0.1658955717118309,
      "hi": 0.04698581560283688,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.707299532542251,
     "auc_interval": {
      "value": 0.707299532542251,
      "lo": 0.5908571428571429,
      "hi": 0.8284313725490197,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.08162531463502343,
      "lo": -0.1982466063348416,
      "hi": 0.03623188405797095,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split interface",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.697950377562028,
     "auc_interval": {
      "value": 0.697950377562028,
      "lo": 0.5824046920821114,
      "hi": 0.8152173913043478,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.09097446961524636,
      "lo": -0.21209150326797377,
      "hi": 0.03245192307692313,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.6844660194174758,
     "auc_interval": {
      "value": 0.6844660194174758,
      "lo": 0.5676567656765676,
      "hi": 0.8041483845233347,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.10445882775979864,
      "lo": -0.23295643498503493,
      "hi": 0.022997835497835517,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [no input limit]",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.6824883135562747,
     "auc_interval": {
      "value": 0.6824883135562747,
      "lo": 0.5595238095238095,
      "hi": 0.804160125588697,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.1064365336209997,
      "lo": -0.2389565217391304,
      "hi": 0.02955152955152951,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [structural]",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.5852211434735707,
     "auc_interval": {
      "value": 0.5852211434735707,
      "lo": 0.48519736842105265,
      "hi": 0.679058908045977,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.20370370370370372,
      "lo": -0.3376787216148024,
      "hi": -0.07945402298850568,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked share",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.4270046745774901,
     "auc_interval": {
      "value": 0.4270046745774901,
      "lo": 0.31197916666666664,
      "hi": 0.5315315315315315,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.3619201725997843,
      "lo": -0.5122171945701357,
      "hi": -0.21593406593406594,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split pieces",
     "n_long": 130,
     "n_positives": 103,
     "auc": 0.42322905429701546,
     "auc_interval": {
      "value": 0.42322905429701546,
      "lo": 0.31406787998032465,
      "hi": 0.5263559969442322,
      "n": 202,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.36569579288025894,
      "lo": -0.5123432601880877,
      "hi": -0.21804326450344147,
      "n": 202,
      "n_dropped": 0
     }
    }
   ],
   "keys": [
    "Esri__arcgis-runtime-samples-android@22b9a4c99c82",
    "Esri__geoportal-server-harvester@b8c69260e3d6",
    "IBM__og@d14c20da246c",
    "Microsoft__azure-tools-for-java@d121e8ac9cc3",
    "Microsoft__vso-httpclient-java@7b6329238498",
    "SAP__cloud-espm-v2@a5254f2e6fea",
    "SAP__olingo-jpa-processor-v4@e61b432b876e",
    "Tencent__RapidView@f813c627f859",
    "alibaba__cobar@bc36a14d4a3f",
    "alibaba__jvm-sandbox@5ff3554ce2fc",
    "alibaba__otter@a939897df75a",
    "apache__accumulo@f896c98c2356",
    "apache__airavata@391843a00eef",
    "apache__ambari@2bc4779a1e6a",
    "apache__ant-ivyde@d7f55c647562",
    "apache__apex-core@d17f464fcaf1",
    "apache__aries-rsa@f5aa5ca62c39",
    "apache__asterixdb@223d13a06c4a",
    "apache__atlas@af1719a3472d",
    "apache__attic-polygene-java@031beef87030",
    "apache__avro@1119b6eb5b92",
    "cspeckmim__axis1-java@7043f1ab0397",
    "apache__beam@a956ff77a844",
    "apache__bigtop@2cfcee08fc39",
    "apache__brooklyn-library@89795c5d67d5",
    "apache__brooklyn-server@880eb1da00f6",
    "apache__calcite-avatica@9cf1a92c58f2",
    "apache__camel@8a85a70643c4",
    "apache__chemistry-opencmis@ef8513d708e5",
    "apache__chukwa@65f697285911",
    "apache__cocoon@5d942db1ab41",
    "apache__commons-beanutils@33a067788f2a",
    "apache__commons-chain@2e6b29c77be1",
    "apache__commons-collections@bb0781551c7f",
    "apache__commons-crypto@7b7a36d603ad",
    "apache__commons-dbcp@d3afaa64f8d2",
    "apache__commons-dbutils@b4c8f2470a45",
    "apache__commons-imaging@fa7c16f43406",
    "apache__commons-io@19cd138d25fb",
    "apache__commons-jcs@ad897014842f",
    "apache__commons-math@f3719d89ab6a",
    "apache__commons-net@fb7aae4c64f7",
    "apache__commons-numbers@cfad08c08b18",
    "apache__commons-ognl@0703126efc79",
    "peistation__ctakes@79be3ba28338",
    "apache__cxf-fediz@553ae6e3adeb",
    "apache__derby@bd246fc89d4f",
    "apache__directory-kerby@19fa650424f6",
    "apache__falcon@470e5e9f5de9",
    "apache__felix@a132994b2507",
    "apache__freemarker@02fa5edb3cde",
    "apache__giraph@d3bf4a2cf534",
    "apache__gora@e325402aaa84",
    "apache__groovy@00ee0547c006",
    "apache__hadoop@128dd91e1008",
    "apache__hadoop-common@42a61a4fbc88",
    "apache__hadoop-hdfs@b2d2a3262c58",
    "apache__hbase@44f8abd5c65c",
    "apache__hive@2fa22bf36089",
    "apache__httpcomponents-client@35a2ff2671a5",
    "apache__ignite@7a7c407ea414",
    "apache__incubator-atlas@e0d2cdc27c32",
    "apache__incubator-batchee@d4ad6b76d301",
    "apache__incubator-hivemall@37293f64789f",
    "apache__incubator-hudi@194d904c99eb",
    "apache__incubator-netbeans-html4j@7b354fd0de6a",
    "apache__incubator-pinot@d58f8bce4b59",
    "apache__incubator-shardingsphere@c5cf1d15b02f",
    "apache__incubator-skywalking@32c4bced8a7e",
    "apache__incubator-taverna-common-activities@65324f431521",
    "apache__incubator-taverna-engine@98536c6b702a",
    "apache__james-mime4j@68b2028c677b",
    "apache__james-project@fa24a096a585",
    "apache__jclouds@c2670079fabe",
    "apache__jmeter@0facf1525a7d",
    "apache__joshua@e9cb9ebb4957",
    "apache__jspwiki@820684992fa0",
    "apache__juneau@1bd3d8be0ed8",
    "apache__karaf-cellar@4082b26110e5",
    "apache__knox@8a504c7c7f8e",
    "apache__kylin@6ee0212af9d5",
    "apache__lens@f64a0f598421",
    "apache__lucene-solr@bca22d58e2d1",
    "apache__manifoldcf@542db79eb866",
    "apache__maven-javadoc-plugin@3ab15eb9ec04",
    "apache__maven-plugins@a007e769ed58",
    "apache__maven-scm@6f876b4dc333",
    "apache__maven-surefire@e57f76c7e858",
    "apache__myfaces-tobago@cdd92ed3b0a5",
    "apache__nifi-registry@563bfeda9766",
    "apache__ode@b2ddc6436891",
    "apache__ofbiz@7ba7f3c2e16d",
    "apache__ofbiz-framework@b1304439219b",
    "apache__olingo-odata2@c5e9fdf569b5",
    "apache__oodt@9f2a500b9d06",
    "apache__oozie@491e73ee9f94",
    "apache__openjpa@8c0b843f6e6e",
    "apache__pdfbox@443b7dd95c57",
    "apache__pivot@568543f33966",
    "eclipse__xtext-eclipse@0c7546b6aaf3",
    "eclipse__xtext-web@ff7aa71dbdf9",
    "eclipse__xtext-xtend@20500a324127",
    "RomanGlova__DLab@34483ee52cf8",
    "epam__NGB@340504529fc5",
    "epam__Wilma@af271176f784",
    "facebook__facebook-android-sdk@81ca34a2a0f7",
    "facebook__facebook-java-business-sdk@561f1a75e122",
    "facebook__litho@19503b819b97",
    "google__auto@93a1477d3e63",
    "google__binnavi@8e0aef41402d",
    "google__blockly-android@fb0a186576ad",
    "google__closure-compiler@0393c80ca01b",
    "google__closure-templates@2258bec5ed4b",
    "google__error-prone-javac@a53d069bbdb2",
    "google__gdata-java-client@c6202a55f5f2",
    "google__gitiles@76346b0810de",
    "google__google-java-format@df76e0c7fe82",
    "google__hover@4242c499cf30",
    "google__j2cl@f233ebf547cc",
    "google__jimfs@4adbdea40912",
    "google__physical-web@12604319e99b",
    "apache__portals-pluto@4db5ddd26fb2",
    "apache__qpid@61e6c03338f3",
    "apache__qpid-broker-j@4c4400b98a5a",
    "apache__qpid-jms@59f62b111687",
    "apache__qpid-proton-j@0ca7831d222c",
    "apache__reef@abc122a37d14",
    "apache__rocketmq@971fa8ed8b20",
    "apache__rocketmq-externals@dba6eb0c997d",
    "apache__servicemix-bundles@5f2c7727f71c",
    "apache__sis@002121abc9b9",
    "apache__sqoop@0216f7fbb7b7",
    "apache__stanbol@2fcf471b467f",
    "apache__storm@dc56e32f3dcd",
    "apache__struts@e82c5a207f62",
    "apache__systemml@7fba4b29d653",
    "apache__tajo@fb3261950839",
    "apache__tapestry-5@542950fc0266",
    "apache__tez@d5675c332497",
    "apache__tika@4131c6e30f2e",
    "apache__tomcat@a9c1a0661198",
    "chagge__uima-ruta@08efb111a775",
    "apache__unomi@1745c5221401",
    "apache__vxquery@5d1175d2cb04",
    "alexandrklimov__webservices-xmlschema@f189e891c882",
    "apache__zookeeper@07c3aaf3d723",
    "aws__amazon-kinesis-video-streams-parser-library@c54e6388f0f8",
    "aws__aws-cloudtrail-processing-library@411315808d8d",
    "baidu__Jprotobuf-rpc-socket@4422e24c725e",
    "eclipse__birt@f89264810347",
    "hiendang__bpmn2-modeler@fce8426d7822",
    "eclipse__buildship@3111a7a9fe3e",
    "eclipse__ceylon@d3994d6cd120",
    "eclipse__cft@36e7a593b3a7",
    "eclipse__concierge@4c73cacebc5e",
    "eclipse__dawnsci@1131d5c65e9e",
    "eclipse__ditto@7fec826b94f3",
    "eclipse-dltk__dltk.core@ff5ee79db0c2",
    "eclipse__eclipse.jdt.ls@f8a427e0b6a9",
    "eclipse-platform__eclipse.platform.swt@bf870e8ff7e5",
    "eclipse-egit__egit@45c1839348e5",
    "eclipse__elk@9a87764f00d8",
    "eclipse__gef@8f2649b90ab1",
    "eclipse__hawkbit@51be28147f6f",
    "eclipse__hawkbit-extensions@3eed2ef16898",
    "eclipse__leshan@eb75fc8b7d55",
    "eclipse__n4js@f715912fce03",
    "eclipse__orion.server@24624b85e0d5",
    "eclipse__paho.mqtt.java@5af7b53499e7",
    "eclipse__reddeer@59e55d29fc60",
    "eclipse__texlipse@1bc72f856d41",
    "eclipse__thym@b57a824e1827",
    "eclipse__triquetrum@e4c5834ce3d6",
    "nsandonato__webtools.sourceediting@fe6d03fa6ca3",
    "google__sagetv@a35e3a450b4c",
    "linkedin__cruise-control@d35af1b6d5a8",
    "oracle__oci-java-sdk@76e9cecd7b30",
    "oracle__weblogic-kubernetes-operator@1fb059d7e32b",
    "reactor__reactive-streams-commons@f6f194340b3a",
    "spring-projects__grails-ide@cb5162c5a7fc",
    "spring-projects__spring-boot@2225b362991f",
    "spring-projects__spring-data-commons@48c9297118e1",
    "spring-projects__spring-data-dev-tools@a25ff3ae2802",
    "spring-projects__spring-data-jdbc-ext@9f19335f6f77",
    "spring-projects__spring-data-redis@2eb7067e8c7e",
    "spring-projects__spring-data-solr@6db215cf2833",
    "spring-projects__spring-framework@3a0f309e2c9f",
    "spring-projects__spring-framework-issues@ada8e4009945",
    "spring-projects__spring-hadoop@cda92b8ab6b5",
    "spring-projects__spring-hateoas@0e02d4f04117",
    "spring-projects__spring-ide@915fe9bffd50",
    "spring-projects__spring-integration-java-dsl@374682236256",
    "spring-projects__spring-integration-samples@cb052d2d9811",
    "spring-projects__spring-ldap@6a9bde34811b",
    "spring-projects__spring-loaded@d6555bf5b0b6",
    "spring-projects__spring-mvc-showcase@b9e18ad9e508",
    "spring-projects__spring-restdocs@957f352e763a",
    "spring-projects__spring-security-oauth@bbae0027eceb",
    "spring-projects__spring-social-facebook@776cc8b91c44",
    "spring-projects__spring-xd@ec106725c51d",
    "vmware__admiral@e02d0e77f65d",
    "vmware__hillview@b5086fe08f9b"
   ]
  },
  {
   "population": "human_blob [explore] class: 205 repositories, 1072 units in the universe, 132 positives",
   "set_halves": [
    "explore"
   ],
   "level": "class",
   "oracle": "human_blob",
   "n_repos": 205,
   "n_units": 1072,
   "n_positives": 132,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "outlier": [
    {
     "form": "nloc_max",
     "mcc": 0.28692109654973774,
     "precision": 0.3769230769230769,
     "recall": 0.3712121212121212,
     "flagged": 130,
     "hits": 49,
     "vs_complexity": {
      "value": 0.0003548900225032181,
      "lo": -0.053234707422582156,
      "hi": 0.05526164614777651,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0008152273516554565,
      "lo": -0.07305213991582354,
      "hi": 0.07606194534432836,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.006173933463168857,
      "lo": -0.05734717149191973,
      "hi": 0.07297883807873767,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum",
     "mcc": 0.2865662065272345,
     "precision": 0.2975206611570248,
     "recall": 0.5454545454545454,
     "flagged": 242,
     "hits": 72,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.00046033732915223835,
      "lo": -0.06855907449133108,
      "hi": 0.06710440039020865,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.005819043440665639,
      "lo": -0.045302422115149094,
      "hi": 0.05484546649709926,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x nom",
     "mcc": 0.2861058691980823,
     "precision": 0.25,
     "recall": 0.7196969696969697,
     "flagged": 380,
     "hits": 95,
     "vs_complexity": {
      "value": -0.00046033732915223835,
      "lo": -0.0666890319698929,
      "hi": 0.06878255564822217,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0053587061115134005,
      "lo": -0.04095318382926416,
      "hi": 0.04920445833639259,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.2807471630865689,
     "precision": 0.26582278481012656,
     "recall": 0.6363636363636364,
     "flagged": 316,
     "hits": 84,
     "vs_complexity": {
      "value": -0.005819043440665639,
      "lo": -0.05455742429427585,
      "hi": 0.04545639966475379,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0053587061115134005,
      "lo": -0.04915561703407739,
      "hi": 0.04124215554915478,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split cost",
     "mcc": 0.2678594027211576,
     "precision": 0.39603960396039606,
     "recall": 0.30303030303030304,
     "flagged": 101,
     "hits": 40,
     "vs_complexity": {
      "value": -0.01870680380607692,
      "lo": -0.11751572886224051,
      "hi": 0.06908273446083957,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.018246466476924683,
      "lo": -0.10756922665485277,
      "hi": 0.07076277240355186,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.012887760365411283,
      "lo": -0.10338511461232688,
      "hi": 0.07208211390887115,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum",
     "mcc": 0.2655524341450411,
     "precision": 0.2869198312236287,
     "recall": 0.5151515151515151,
     "flagged": 237,
     "hits": 68,
     "vs_complexity": {
      "value": -0.02101377238219343,
      "lo": -0.05011713674912027,
      "hi": 0.006194243616081951,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.02055343505304119,
      "lo": -0.08067291112658176,
      "hi": 0.039033830395042796,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.01519472894152779,
      "lo": -0.06121132872585955,
      "hi": 0.02556853998958808,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m long methods",
     "mcc": 0.26127428470708014,
     "precision": 0.37962962962962965,
     "recall": 0.3106060606060606,
     "flagged": 108,
     "hits": 41,
     "vs_complexity": {
      "value": -0.025291921820154384,
      "lo": -0.10094588857252906,
      "hi": 0.050515847921359935,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.024831584491002145,
      "lo": -0.10912903140957536,
      "hi": 0.06039624155879117,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.019472878379488745,
      "lo": -0.1018625830283093,
      "hi": 0.062411838833768885,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m split width",
     "mcc": 0.25694735234602256,
     "precision": 0.3142857142857143,
     "recall": 0.4166666666666667,
     "flagged": 175,
     "hits": 55,
     "vs_complexity": {
      "value": -0.029618854181211962,
      "lo": -0.09860582455135092,
      "hi": 0.043383272385176586,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.029158516852059724,
      "lo": -0.106259592892021,
      "hi": 0.05073827071805173,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.023799810740546323,
      "lo": -0.09115799566155358,
      "hi": 0.04948712087905821,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split interface",
     "mcc": 0.24722890216095203,
     "precision": 0.34375,
     "recall": 0.3333333333333333,
     "flagged": 128,
     "hits": 44,
     "vs_complexity": {
      "value": -0.039337304366282494,
      "lo": -0.1144823659557056,
      "hi": 0.03658211706651632,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.038876967037130256,
      "lo": -0.11320180707329358,
      "hi": 0.03982498458280376,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.033518260925616855,
      "lo": -0.09896673147850207,
      "hi": 0.030102502062515524,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split infeasible",
     "mcc": 0.21766765715580227,
     "precision": 0.32,
     "recall": 0.30303030303030304,
     "flagged": 125,
     "hits": 40,
     "vs_complexity": {
      "value": -0.06889854937143225,
      "lo": -0.14800807784110911,
      "hi": 0.010117378520806297,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.06843821204228001,
      "lo": -0.14358836418540608,
      "hi": 0.014605925132093106,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.06307950593076661,
      "lo": -0.13215439980510313,
      "hi": 0.005367898318146214,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split locked pieces",
     "mcc": 0.21583132863744856,
     "precision": 0.31746031746031744,
     "recall": 0.30303030303030304,
     "flagged": 126,
     "hits": 40,
     "vs_complexity": {
      "value": -0.07073487788978597,
      "lo": -0.15556850451058762,
      "hi": -0.0004109284586242823,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.07027454056063373,
      "lo": -0.15863554182421552,
      "hi": 0.017207448616396892,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.06491583444912033,
      "lo": -0.15590791237319404,
      "hi": 0.013647304993551657,
      "n": 205,
      "n_dropped": 0
     }
    },
    {
     "form": "locked share",
     "mcc": 0.20002924446199272,
     "precision": 0.2962962962962963,
     "recall": 0.30303030303030304,
     "flagged": 135,
     "hits": 40,
     "vs_complexity": {
      "value": -0.08653696206524181,
      "lo": -0.19019143292121318,
      "hi": 0.010910329898673576,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.08607662473608957,
      "lo": -0.18461151395883066,
      "hi": 0.012112898312626047,
      "n": 205,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.08071791862457617,
      "lo": -0.1824448814819797,
      "hi": 0.013569594310991306,
      "n": 205,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc_max": [
     {
      "rule": ">=10",
      "mcc": 0.24384563485412503,
      "precision": 0.18287373004354138,
      "recall": 0.9545454545454546,
      "flagged": 689,
      "hits": 126
     },
     {
      "rule": ">=15",
      "mcc": 0.2646750823501447,
      "precision": 0.20567375886524822,
      "recall": 0.8787878787878788,
      "flagged": 564,
      "hits": 116
     },
     {
      "rule": ">=20",
      "mcc": 0.30987313841686787,
      "precision": 0.24330357142857142,
      "recall": 0.8257575757575758,
      "flagged": 448,
      "hits": 109
     },
     {
      "rule": ">=26",
      "mcc": 0.359628506609087,
      "precision": 0.29178470254957506,
      "recall": 0.7803030303030303,
      "flagged": 353,
      "hits": 103
     },
     {
      "rule": ">=30",
      "mcc": 0.33187962468514154,
      "precision": 0.29449838187702265,
      "recall": 0.6893939393939394,
      "flagged": 309,
      "hits": 91
     },
     {
      "rule": ">=40",
      "mcc": 0.3142953734918736,
      "precision": 0.3257918552036199,
      "recall": 0.5454545454545454,
      "flagged": 221,
      "hits": 72
     },
     {
      "rule": ">=50",
      "mcc": 0.3156877422850172,
      "precision": 0.36809815950920244,
      "recall": 0.45454545454545453,
      "flagged": 163,
      "hits": 60
     },
     {
      "rule": ">=75",
      "mcc": 0.27822464567705923,
      "precision": 0.42696629213483145,
      "recall": 0.2878787878787879,
      "flagged": 89,
      "hits": 38
     },
     {
      "rule": ">=100",
      "mcc": 0.22086009472532692,
      "precision": 0.4583333333333333,
      "recall": 0.16666666666666666,
      "flagged": 48,
      "hits": 22
     }
    ],
    "count_m long methods": [
     {
      "rule": ">=1",
      "mcc": 0.3616408894832285,
      "precision": 0.2934472934472934,
      "recall": 0.7803030303030303,
      "flagged": 351,
      "hits": 103
     },
     {
      "rule": ">=2",
      "mcc": 0.32912083052653857,
      "precision": 0.3482587064676617,
      "recall": 0.5303030303030303,
      "flagged": 201,
      "hits": 70
     },
     {
      "rule": ">=3",
      "mcc": 0.2930740926347794,
      "precision": 0.3858267716535433,
      "recall": 0.3712121212121212,
      "flagged": 127,
      "hits": 49
     },
     {
      "rule": ">=4",
      "mcc": 0.21733429731016557,
      "precision": 0.3548387096774194,
      "recall": 0.25,
      "flagged": 93,
      "hits": 33
     },
     {
      "rule": ">=6",
      "mcc": 0.17280621263074358,
      "precision": 0.391304347826087,
      "recall": 0.13636363636363635,
      "flagged": 46,
      "hits": 18
     }
    ],
    "count_m split infeasible": [
     {
      "rule": ">=1",
      "mcc": 0.2619944748059724,
      "precision": 0.30456852791878175,
      "recall": 0.45454545454545453,
      "flagged": 197,
      "hits": 60
     },
     {
      "rule": ">=2",
      "mcc": 0.1731863327684558,
      "precision": 0.3111111111111111,
      "recall": 0.21212121212121213,
      "flagged": 90,
      "hits": 28
     },
     {
      "rule": ">=3",
      "mcc": 0.11104468584520148,
      "precision": 0.2916666666666667,
      "recall": 0.10606060606060606,
      "flagged": 48,
      "hits": 14
     },
     {
      "rule": ">=4",
      "mcc": 0.08440674050443453,
      "precision": 0.28125,
      "recall": 0.06818181818181818,
      "flagged": 32,
      "hits": 9
     },
     {
      "rule": ">=6",
      "mcc": 0.08592132176208615,
      "precision": 0.3181818181818182,
      "recall": 0.05303030303030303,
      "flagged": 22,
      "hits": 7
     }
    ],
    "sum_m split cost": [
     {
      "rule": ">=2",
      "mcc": 0.35186357003002927,
      "precision": 0.3333333333333333,
      "recall": 0.6287878787878788,
      "flagged": 249,
      "hits": 83
     },
     {
      "rule": ">=3",
      "mcc": 0.3567273379664324,
      "precision": 0.35648148148148145,
      "recall": 0.5833333333333334,
      "flagged": 216,
      "hits": 77
     },
     {
      "rule": ">=4",
      "mcc": 0.3380020517420121,
      "precision": 0.3728813559322034,
      "recall": 0.5,
      "flagged": 177,
      "hits": 66
     },
     {
      "rule": ">=6",
      "mcc": 0.30883301096067056,
      "precision": 0.3939393939393939,
      "recall": 0.3939393939393939,
      "flagged": 132,
      "hits": 52
     },
     {
      "rule": ">=8",
      "mcc": 0.24327160164493597,
      "precision": 0.37373737373737376,
      "recall": 0.2803030303030303,
      "flagged": 99,
      "hits": 37
     },
     {
      "rule": ">=10",
      "mcc": 0.1876757282729227,
      "precision": 0.34177215189873417,
      "recall": 0.20454545454545456,
      "flagged": 79,
      "hits": 27
     },
     {
      "rule": ">=15",
      "mcc": 0.16645995741035619,
      "precision": 0.36538461538461536,
      "recall": 0.14393939393939395,
      "flagged": 52,
      "hits": 19
     },
     {
      "rule": ">=20",
      "mcc": 0.13131750297461237,
      "precision": 0.35135135135135137,
      "recall": 0.09848484848484848,
      "flagged": 37,
      "hits": 13
     }
    ],
    "sum_m split interface": [
     {
      "rule": ">=2",
      "mcc": 0.3677875746970561,
      "precision": 0.3197278911564626,
      "recall": 0.7121212121212122,
      "flagged": 294,
      "hits": 94
     },
     {
      "rule": ">=3",
      "mcc": 0.3496683402134266,
      "precision": 0.32567049808429116,
      "recall": 0.6439393939393939,
      "flagged": 261,
      "hits": 85
     },
     {
      "rule": ">=4",
      "mcc": 0.3382320213463242,
      "precision": 0.32786885245901637,
      "recall": 0.6060606060606061,
      "flagged": 244,
      "hits": 80
     },
     {
      "rule": ">=6",
      "mcc": 0.3033951773020218,
      "precision": 0.314410480349345,
      "recall": 0.5454545454545454,
      "flagged": 229,
      "hits": 72
     },
     {
      "rule": ">=8",
      "mcc": 0.2815972309419481,
      "precision": 0.308411214953271,
      "recall": 0.5,
      "flagged": 214,
      "hits": 66
     },
     {
      "rule": ">=10",
      "mcc": 0.28434846813192144,
      "precision": 0.3113207547169811,
      "recall": 0.5,
      "flagged": 212,
      "hits": 66
     },
     {
      "rule": ">=15",
      "mcc": 0.26812141640651926,
      "precision": 0.3054187192118227,
      "recall": 0.4696969696969697,
      "flagged": 203,
      "hits": 62
     },
     {
      "rule": ">=20",
      "mcc": 0.2577770183328874,
      "precision": 0.3,
      "recall": 0.45454545454545453,
      "flagged": 200,
      "hits": 60
     }
    ],
    "max_m split width": [
     {
      "rule": ">=1",
      "mcc": 0.35492206960837935,
      "precision": 0.29878048780487804,
      "recall": 0.7424242424242424,
      "flagged": 328,
      "hits": 98
     },
     {
      "rule": ">=2",
      "mcc": 0.3649268206138806,
      "precision": 0.32727272727272727,
      "recall": 0.6818181818181818,
      "flagged": 275,
      "hits": 90
     },
     {
      "rule": ">=3",
      "mcc": 0.2935114181525721,
      "precision": 0.30973451327433627,
      "recall": 0.5303030303030303,
      "flagged": 226,
      "hits": 70
     },
     {
      "rule": ">=4",
      "mcc": 0.2667269441537438,
      "precision": 0.30392156862745096,
      "recall": 0.4696969696969697,
      "flagged": 204,
      "hits": 62
     },
     {
      "rule": ">=5",
      "mcc": 0.2619944748059724,
      "precision": 0.30456852791878175,
      "recall": 0.45454545454545453,
      "flagged": 197,
      "hits": 60
     },
     {
      "rule": ">=6",
      "mcc": 0.2619944748059724,
      "precision": 0.30456852791878175,
      "recall": 0.45454545454545453,
      "flagged": 197,
      "hits": 60
     },
     {
      "rule": ">=8",
      "mcc": 0.2619944748059724,
      "precision": 0.30456852791878175,
      "recall": 0.45454545454545453,
      "flagged": 197,
      "hits": 60
     }
    ],
    "locked share": [
     {
      "rule": ">=0.5",
      "mcc": 0.20357738433431566,
      "precision": 0.3089430894308943,
      "recall": 0.2878787878787879,
      "flagged": 123,
      "hits": 38
     },
     {
      "rule": ">=0.75",
      "mcc": 0.11576598251628444,
      "precision": 0.32432432432432434,
      "recall": 0.09090909090909091,
      "flagged": 37,
      "hits": 12
     },
     {
      "rule": ">=0.9",
      "mcc": 0.03572548421553441,
      "precision": 0.21052631578947367,
      "recall": 0.030303030303030304,
      "flagged": 19,
      "hits": 4
     },
     {
      "rule": ">=1.0",
      "mcc": 0.03572548421553441,
      "precision": 0.21052631578947367,
      "recall": 0.030303030303030304,
      "flagged": 19,
      "hits": 4
     }
    ],
    "count_m split locked pieces": [
     {
      "rule": ">=1",
      "mcc": 0.31330480310078435,
      "precision": 0.3401015228426396,
      "recall": 0.5075757575757576,
      "flagged": 197,
      "hits": 67
     },
     {
      "rule": ">=2",
      "mcc": 0.2679617454565091,
      "precision": 0.3422818791946309,
      "recall": 0.38636363636363635,
      "flagged": 149,
      "hits": 51
     },
     {
      "rule": ">=3",
      "mcc": 0.21056731548247046,
      "precision": 0.34375,
      "recall": 0.25,
      "flagged": 96,
      "hits": 33
     },
     {
      "rule": ">=4",
      "mcc": 0.19012572124435426,
      "precision": 0.34615384615384615,
      "recall": 0.20454545454545456,
      "flagged": 78,
      "hits": 27
     },
     {
      "rule": ">=6",
      "mcc": 0.13711381755908142,
      "precision": 0.3409090909090909,
      "recall": 0.11363636363636363,
      "flagged": 44,
      "hits": 15
     }
    ]
   },
   "within_long": [],
   "keys": [
    "Esri__arcgis-runtime-samples-java@c7a0b3095864",
    "Esri__defense-solutions-proofs-of-concept@107e74c00bf4",
    "IBM__ibm-cos-sdk-java@d6b03864c15c",
    "Microsoft__ApplicationInsights-Java@230ed8807bf3",
    "Microsoft__azure-devops-intellij@d18eccf7a391",
    "Microsoft__azure-maven-plugins@d3e0b6fa0e00",
    "Microsoft__java-debug@5d5b39e63c98",
    "Microsoft__malmo@91b1a7a01ec0",
    "Microsoft__mssql-jdbc@84484edf7944",
    "Microsoft__project-rome@0bcfbd6e1a7e",
    "Microsoft__team-explorer-everywhere@89ab2a4847ae",
    "SAP__SapMachine@6e62561730c4",
    "SAP__cf-java-client-sap@d82627cf3cf4",
    "Tencent__GT@6e115aa79274",
    "alexa__alexa-skills-kit-sdk-for-java@bf1e9ccc50d1",
    "alibaba__atlas@e8c7b3f1ff14",
    "alibaba__canal@08167c95c767",
    "alibaba__druid@768469fe4d13",
    "alibaba__jstorm@5d6cde22dbca",
    "amzn__amazon-pay-sdk-java@5a3547d00c79",
    "amzn__exoplayer-amazon-port@90cf56092dca",
    "apache__activemq@ccf56875b066",
    "apache__activemq-artemis@5bd5c610195d",
    "apache__ant@9722f062dc68",
    "apache__ant-ivy@4ffcf8f06f23",
    "apache__apex-malhar@1acaf15f425d",
    "apache__archiva@d1242030bf23",
    "apache__aries@52293d20268d",
    "apache__aries-jpa@f8a04dfabbf0",
    "apache__aurora@6ec953f27f7f",
    "fluetm__axis2-java@372582df483e",
    "apache__batik@8b9b758641a1",
    "apache__bookkeeper@f26a4cae0e92",
    "apache__calcite@a648f9c12309",
    "apache__cassandra@e191aff38505",
    "apache__cayenne@5be5235ed1c0",
    "apache__cloudstack@8d3feb100aab",
    "apache__commons-bsf@88b2601a3cae",
    "apache__commons-configuration@34357e075d63",
    "apache__commons-jexl@c39f4cf67400",
    "apache__commons-jxpath@eff47ab8ca52",
    "apache__commons-validator@a3771313c9f1",
    "apache__crunch@9b8849cfd89f",
    "apache__curator@5ff795271b21",
    "apache__cxf@6bf89e9c8804",
    "apache__deltaspike@6de805f96871",
    "apache__directory-ldap-api@5b93e102556a",
    "apache__directory-server@310007cc1c7e",
    "apache__directory-studio@e8f15ea553a3",
    "apache__drill@5e2251a9fd65",
    "apache__eagle@7ac9421c2c27",
    "apache__empire-db@933dce5536fe",
    "apache__fineract@210e380df3ca",
    "apache__flink@8068c8775ad0",
    "apache__flume@7d3396f26dc1",
    "apache__fluo@8e06204d4167",
    "apache__fop@caced35327f6",
    "apache__geode@8fd839e8b73e",
    "apache__griffin@1cf2a15452a9",
    "apache__hadoop-mapreduce@307cb5b316e1",
    "apache__hama@734a4d7337cb",
    "apache__helix@0431ef007610",
    "apache__httpcomponents-core@589fe21a0bd3",
    "apache__incubator-brooklyn@337a5d22d5e9",
    "apache__incubator-druid@8ca7cb4886dc",
    "apache__incubator-edgent@2e4408935817",
    "apache__incubator-gobblin@b0d130757669",
    "apache__incubator-heron@17f1b06fffed",
    "apache__incubator-omid@b7e005d41aa5",
    "apache__incubator-ratis@1fc5acedda4d",
    "apache__incubator-rya@5463da23c7cd",
    "apache__incubator-samoa@6e6bb1817927",
    "apache__incubator-taverna-workbench@2b74964ac1ee",
    "apache__incubator-tez@e8dc9f72f9d7",
    "apache__isis@2af2ef3e2edc",
    "apache__jackrabbit@392b94da5db9",
    "apache__jackrabbit-oak@fa85f54a065e",
    "apache__jena@1cca775bbf0b",
    "apache__kafka@c74acb24eb1d",
    "apache__karaf@4f180ea216c2",
    "apache__logging-log4j2@9b6bb237ae87",
    "apache__mahout@b0cf1694e60f",
    "apache__marmotta@28c9b8b0791e",
    "apache__maven@f5a13746e13e",
    "apache__maven-archetype@04921ccae9c1",
    "apache__maven-indexer@8fcb8551345c",
    "apache__maven-resolver@6a7f840e49d4",
    "apache__meecrowave@d1392c88faf4",
    "apache__metron@17b31b48f596",
    "apache__mina-sshd@2fb7ebb48715",
    "apache__nifi@c8eff590efa3",
    "apache__nutch@8bdec5e3ef77",
    "apache__olingo-odata4@f344a3c565b6",
    "apache__openejb@f10c077ade92",
    "apache__opennlp@a07efca33b40",
    "apache__opennlp-sandbox@37af4c6d42a9",
    "apache__openwebbeans@783179886147",
    "apache__parquet-mr@811310d01bfe",
    "apache__phoenix@69e5bb0b304a",
    "apache__pig@17a4d1795ead",
    "apache__poi@351623a86924",
    "eclipse__xtext-core@e04964e4c2a3",
    "eclipse__xtext-extras@5634c291880c",
    "eclipse__xtext-idea@3aa1424ae35f",
    "eclipse__xtext-lib@338fb2381278",
    "epam__JDI@199dba533f36",
    "facebook__buck@1bc8d383ea5c",
    "facebook__fresco@ec0664aa4928",
    "google__ExoPlayer@4bc79c9465ab",
    "google__caja@964609d5ec32",
    "google__error-prone@61cb540c08ec",
    "google__gcm@3ad5de6ff959",
    "google__guava@be92294be598",
    "google__j2objc@471504a735b4",
    "google__nomulus@2481704d00f1",
    "apache__pulsar@044daf8d6132",
    "apache__ranger@7c52a79a5d0b",
    "apache__royale-compiler@fbd9bc3b9e48",
    "apache__samza@65d09d7b383b",
    "apache__sentry@f859446b65bb",
    "apache__servicecomb-java-chassis@72cd0e137c4a",
    "apache__streams@5427e72d02bd",
    "apache__struts-examples@59674d7d79a8",
    "apache__struts1@02c9ff7485b1",
    "apache__syncope@114c412afbfb",
    "apache__tinkerpop@7d9df0f0acf0",
    "apache__tomee@d21933b313af",
    "apache__uima-uimaj@e79c33b5a3e4",
    "apache__usergrid@ac1e6e4035f9",
    "apache__velocity-tools@6b9432af060a",
    "apache__wicket@c2d344219ef8",
    "kshtzsharma48__wss4j@5c2cbd7e7377",
    "apache__xalan-j@cba6d7fe7e93",
    "apache__xmlbeans@20fd11dbee92",
    "apache__zeppelin@4219d552349f",
    "aws__aws-sdk-java-v2@1d5d11e8087c",
    "aws__aws-toolkit-eclipse@49026f53fdd4",
    "awslabs__amazon-kinesis-client@a6291857864f",
    "cloudfoundry__cf-java-client@6fabcf647302",
    "cloudfoundry__uaa@f3b66dd2a250",
    "eclipse__aCute@2fe8fac07c37",
    "eclipse-acceleo__acceleo@3b0576ceff41",
    "eclipse__che@c5498c2ac562",
    "eclipse__che-ls-jdt@e01d6b73a3dd",
    "eclipse__eclipse-collections@fa40c9aadbd3",
    "eclipse-jdt__eclipse.jdt.core@24d47c292ed4",
    "eclipse-platform__eclipse.platform.ui@e3bbb556534a",
    "eclipse__gef-legacy@14563a9e1f2a",
    "eclipse__gemoc-studio@99cf126ad7fe",
    "eclipse__hono@ec8494722756",
    "eclipse__jetty.project@65528f76c5ef",
    "eclipse-jgit__jgit@00523f38a19b",
    "eclipse__jnosql@9f03fa6ffe2d",
    "eclipse__kapua@11e610c657f7",
    "eclipse__kura@5e9f3e3d03c8",
    "eclipse-linuxtools__org.eclipse.linuxtools@11865e6e7d86",
    "eclipse__lsp4j@513a1dd2236c",
    "eclipse-m2e__m2e-core@7400bf563885",
    "eclipse__milo@e752e540d31e",
    "webcane__nebula.widgets.nattable@02b4aba0e0b6",
    "eclipse__openj9@4911084853eb",
    "eclipse__org.aspectj@370f291c359c",
    "eclipse__packagedrone@3869c1643cdc",
    "bsi-software__rap@6295da95d01d",
    "eclipse__rdf4j@6f63df540e30",
    "eclipse__smarthome@b8455de15d65",
    "alexnatch__titan.EclipsePlug-ins@92bae808bfd4",
    "eclipse__tycho@913062f90a6b",
    "eclipse__vorto@93919469e598",
    "google__protobuf-dt@b41acf141727",
    "google__tink@ba64189ae1a4",
    "linkedin__pygradle@4b04b7980dc4",
    "linkedin__rest.li@ad74aa98da8a",
    "oracle__fastr@a1ee49060317",
    "oracle__graal@4deb681aaaa7",
    "oracle__opengrok@bd2770a04a3e",
    "oracle__visualvm@d9b10575b53d",
    "rabbitmq__rabbitmq-java-client@8bc24bdce4da",
    "reactor__reactor-core@3958e2fabf49",
    "reactor__reactor-netty@b26dfa119524",
    "robolectric__robolectric@525bfcfc0e0e",
    "spring-projects__Spring-Integration-in-Action@f4c52d5ff803",
    "spring-projects__greenhouse@c79941838121",
    "spring-projects__spring-amqp@1614a4b0532b",
    "spring-projects__spring-batch@d8fc58338d3b",
    "spring-projects__spring-data-cassandra@42cc65aaab4d",
    "spring-projects__spring-data-couchbase@2f4500e9c765",
    "spring-projects__spring-data-examples@ccae97890f85",
    "spring-projects__spring-data-geode@5dc269da0293",
    "spring-projects__spring-data-graph@0210210ce436",
    "spring-projects__spring-data-jdbc@913238a822ed",
    "spring-projects__spring-data-jpa@cde0b1dacf85",
    "spring-projects__spring-data-mongodb@3eb9d790b94e",
    "spring-projects__spring-integration@872302de6e98",
    "spring-projects__spring-retry@e538399d7507",
    "spring-projects__spring-roo@4a2e9f1eb17d",
    "spring-projects__spring-security@8dd2864dea3d",
    "spring-projects__spring-security-saml@fa46190c8c37",
    "spring-projects__spring-social@b2715375f0ee",
    "spring-projects__spring-statemachine@02ecb28751fc",
    "spring-projects__spring-vault@6e36eb10b02c",
    "spring-projects__spring-ws@620d3eaed4c7",
    "spring-projects__sts4@46e9e985b0c5",
    "vmware__xenon@b6fb48b74598",
    "yandex__clickhouse-jdbc@b0f66b311bd9"
   ]
  },
  {
   "population": "human_method_long_method [explore] method: 212 repositories, 1168 units in the universe, 134 positives",
   "set_halves": [
    "explore"
   ],
   "level": "method",
   "oracle": "human_method_long_method",
   "n_repos": 212,
   "n_units": 1168,
   "n_positives": 134,
   "competitors": {
    "size_calls": "nloc x [internal call >= 1]",
    "size": "nloc",
    "complexity": "tokens"
   },
   "outlier": [
    {
     "form": "nloc x [split width >= 1]",
     "mcc": 0.7182728476066101,
     "precision": 0.8141592920353983,
     "recall": 0.6865671641791045,
     "flagged": 113,
     "hits": 92,
     "vs_size_calls": {
      "value": 0.03963544204406033,
      "lo": -0.023859158947415637,
      "hi": 0.1113241874048263,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.24087666683208203,
      "lo": 0.16959862292291555,
      "hi": 0.31038274813799777,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.09864673638877564,
      "lo": 0.03868965360022958,
      "hi": 0.16493013111749755,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [internal call >= 1]",
     "mcc": 0.6786374055625498,
     "precision": 0.708029197080292,
     "recall": 0.7238805970149254,
     "flagged": 137,
     "hits": 97,
     "vs_size_calls": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.2012412247880217,
      "lo": 0.1253248500858717,
      "hi": 0.2687694179859815,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.059011294344715304,
      "lo": 0.003537632452405237,
      "hi": 0.11272761853204627,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "mcc": 0.6196261112178345,
     "precision": 0.47924528301886793,
     "recall": 0.9477611940298507,
     "flagged": 265,
     "hits": 127,
     "vs_size_calls": {
      "value": -0.059011294344715304,
      "lo": -0.11220131400449718,
      "hi": -0.0032259812610433425,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1422299304433064,
      "lo": 0.08976250550558196,
      "hi": 0.18902800365413702,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [split width >= 2]",
     "mcc": 0.6127485418043077,
     "precision": 0.8117647058823529,
     "recall": 0.5149253731343284,
     "flagged": 85,
     "hits": 69,
     "vs_size_calls": {
      "value": -0.0658888637582421,
      "lo": -0.14140456500792986,
      "hi": 0.01973800420260885,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1353523610297796,
      "lo": 0.0555196189253781,
      "hi": 0.21983437157856756,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.006877569413526796,
      "lo": -0.0848124959220038,
      "hi": 0.07751157854306479,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "mcc": 0.5997816762057899,
     "precision": 0.6693548387096774,
     "recall": 0.6194029850746269,
     "flagged": 124,
     "hits": 83,
     "vs_size_calls": {
      "value": -0.07885572935675988,
      "lo": -0.16937603650629163,
      "hi": 0.013110997559500737,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.12238549543126181,
      "lo": 0.04071409861514175,
      "hi": 0.2116740276583507,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.01984443501204458,
      "lo": -0.09597601521006982,
      "hi": 0.06279205498503404,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [structural]",
     "mcc": 0.58771234449275,
     "precision": 0.810126582278481,
     "recall": 0.47761194029850745,
     "flagged": 79,
     "hits": 64,
     "vs_size_calls": {
      "value": -0.0909250610697998,
      "lo": -0.16952925851639544,
      "hi": -0.010915862731503134,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1103161637182219,
      "lo": 0.029649079103318488,
      "hi": 0.17992726634805162,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.0319137667250845,
      "lo": -0.10912037288664705,
      "hi": 0.044450663141357816,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [structural]",
     "mcc": 0.58771234449275,
     "precision": 0.810126582278481,
     "recall": 0.47761194029850745,
     "flagged": 79,
     "hits": 64,
     "vs_size_calls": {
      "value": -0.0909250610697998,
      "lo": -0.16952925851639544,
      "hi": -0.010915862731503134,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1103161637182219,
      "lo": 0.029649079103318488,
      "hi": 0.17992726634805162,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.0319137667250845,
      "lo": -0.10912037288664705,
      "hi": 0.044450663141357816,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split pieces",
     "mcc": 0.5476642939598428,
     "precision": 0.7763157894736842,
     "recall": 0.44029850746268656,
     "flagged": 76,
     "hits": 59,
     "vs_size_calls": {
      "value": -0.13097311160270697,
      "lo": -0.2173707373892083,
      "hi": -0.04140955191215723,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07026811318531473,
      "lo": -0.024754864562978818,
      "hi": 0.15899500948627404,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.07196181725799167,
      "lo": -0.1493601786594292,
      "hi": 0.008514947102225556,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "cc",
     "mcc": 0.5305716470712585,
     "precision": 0.6339285714285714,
     "recall": 0.5298507462686567,
     "flagged": 112,
     "hits": 71,
     "vs_size_calls": {
      "value": -0.14806575849129133,
      "lo": -0.23477632555884814,
      "hi": -0.05938637782846179,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05317546629673037,
      "lo": -0.033901368241097185,
      "hi": 0.1395663261501897,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.08905446414657603,
      "lo": -0.16258070515032763,
      "hi": -0.009433592678095959,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [split width >= 3]",
     "mcc": 0.5205683181832373,
     "precision": 0.8095238095238095,
     "recall": 0.3805970149253731,
     "flagged": 63,
     "hits": 51,
     "vs_size_calls": {
      "value": -0.15806908737931247,
      "lo": -0.2489270318567368,
      "hi": -0.06570310885399666,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.04317213740870923,
      "lo": -0.045332739995843696,
      "hi": 0.12884853838669413,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.09905779303459716,
      "lo": -0.18665762421244014,
      "hi": -0.009467127745602433,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost [records]",
     "mcc": 0.5019215941374401,
     "precision": 0.7903225806451613,
     "recall": 0.3656716417910448,
     "flagged": 62,
     "hits": 49,
     "vs_size_calls": {
      "value": -0.17671581142510973,
      "lo": -0.2607852716829587,
      "hi": -0.09266010108688238,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.024525413362911974,
      "lo": -0.06724148362583321,
      "hi": 0.11161308699790895,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.11770451708039442,
      "lo": -0.20703600168497344,
      "hi": -0.026893187851797173,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost",
     "mcc": 0.4865797893281182,
     "precision": 0.7931034482758621,
     "recall": 0.34328358208955223,
     "flagged": 58,
     "hits": 46,
     "vs_size_calls": {
      "value": -0.19205761623443163,
      "lo": -0.2765570389483861,
      "hi": -0.10853705668929348,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.009183608553590072,
      "lo": -0.08469554242350319,
      "hi": 0.09451510982769978,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.13304632188971632,
      "lo": -0.2228698051895996,
      "hi": -0.04460952391622841,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "mcc": 0.4773961807745281,
     "precision": 0.3435754189944134,
     "recall": 0.917910447761194,
     "flagged": 358,
     "hits": 123,
     "vs_size_calls": {
      "value": -0.2012412247880217,
      "lo": -0.26846140367118926,
      "hi": -0.1252631136545142,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.1422299304433064,
      "lo": -0.1884123297979836,
      "hi": -0.08975711547349047,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked pieces",
     "mcc": 0.45943017331355146,
     "precision": 0.8297872340425532,
     "recall": 0.291044776119403,
     "flagged": 47,
     "hits": 39,
     "vs_size_calls": {
      "value": -0.21920723224899835,
      "lo": -0.3159534507349396,
      "hi": -0.11985113704220823,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.017966007460976652,
      "lo": -0.1148379165857647,
      "hi": 0.07811305316540568,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.16019593790428305,
      "lo": -0.246851768376674,
      "hi": -0.06612599706239575,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked share",
     "mcc": 0.45943017331355146,
     "precision": 0.8297872340425532,
     "recall": 0.291044776119403,
     "flagged": 47,
     "hits": 39,
     "vs_size_calls": {
      "value": -0.21920723224899835,
      "lo": -0.3159534507349396,
      "hi": -0.11985113704220823,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.017966007460976652,
      "lo": -0.1148379165857647,
      "hi": 0.07811305316540568,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.16019593790428305,
      "lo": -0.246851768376674,
      "hi": -0.06612599706239575,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split interface",
     "mcc": 0.4563406822558668,
     "precision": 0.7884615384615384,
     "recall": 0.30597014925373134,
     "flagged": 52,
     "hits": 41,
     "vs_size_calls": {
      "value": -0.222296723306683,
      "lo": -0.3126702835012121,
      "hi": -0.13429026352934315,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.021055498518661286,
      "lo": -0.10837217509875652,
      "hi": 0.06257774275262412,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.16328542896196768,
      "lo": -0.25014259858927157,
      "hi": -0.0746416299640591,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [records]",
     "mcc": 0.44728355045515583,
     "precision": 0.7959183673469388,
     "recall": 0.291044776119403,
     "flagged": 49,
     "hits": 39,
     "vs_size_calls": {
      "value": -0.23135385510739398,
      "lo": -0.3208449202998108,
      "hi": -0.15175606016240062,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.03011263031937228,
      "lo": -0.11897782606730878,
      "hi": 0.04765845171088612,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.17234256076267868,
      "lo": -0.2616006749497809,
      "hi": -0.08533863043937717,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split width",
     "mcc": 0.43388317116690817,
     "precision": 0.7755102040816326,
     "recall": 0.2835820895522388,
     "flagged": 49,
     "hits": 38,
     "vs_size_calls": {
      "value": -0.24475423439564165,
      "lo": -0.3335724907451499,
      "hi": -0.15975318213554046,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.043513009607619946,
      "lo": -0.1298898599198442,
      "hi": 0.034532068014617556,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.18574294005092634,
      "lo": -0.2733954521725369,
      "hi": -0.10074768154699609,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible",
     "mcc": 0.4320895485400136,
     "precision": 0.7872340425531915,
     "recall": 0.27611940298507465,
     "flagged": 47,
     "hits": 37,
     "vs_size_calls": {
      "value": -0.24654785702253623,
      "lo": -0.3345832584901795,
      "hi": -0.16224730981643076,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.04530663223451453,
      "lo": -0.13189496256795236,
      "hi": 0.02985577016876123,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.18753656267782093,
      "lo": -0.2724485767940542,
      "hi": -0.10347757771087951,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [records]",
     "mcc": 0.42261732999692314,
     "precision": 0.7954545454545454,
     "recall": 0.26119402985074625,
     "flagged": 44,
     "hits": 35,
     "vs_size_calls": {
      "value": -0.25602007556562667,
      "lo": -0.3410368605840445,
      "hi": -0.17654181419331405,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.05477885077760497,
      "lo": -0.14313230577013641,
      "hi": 0.02210474641365473,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.19700878122091137,
      "lo": -0.28384317236497564,
      "hi": -0.11642341547101892,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [no input limit]",
     "mcc": 0.42048279187866056,
     "precision": 0.7551020408163265,
     "recall": 0.27611940298507465,
     "flagged": 49,
     "hits": 37,
     "vs_size_calls": {
      "value": -0.25815461368388926,
      "lo": -0.3508759312738291,
      "hi": -0.16244388176710195,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.056913388895867556,
      "lo": -0.14553170119707143,
      "hi": 0.02784453732909481,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.19914331933917395,
      "lo": -0.29288319478693603,
      "hi": -0.1058784565442783,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split remainder locked",
     "mcc": 0.3925929971804301,
     "precision": 0.8484848484848485,
     "recall": 0.208955223880597,
     "flagged": 33,
     "hits": 28,
     "vs_size_calls": {
      "value": -0.2860444083821197,
      "lo": -0.3921282254641497,
      "hi": -0.1780206882905993,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.084803183594098,
      "lo": -0.1951548712704837,
      "hi": 0.017828247283554532,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.2270331140374044,
      "lo": -0.32817138430925696,
      "hi": -0.1275621864101204,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [no input limit]",
     "mcc": 0.3115257776226297,
     "precision": 0.696969696969697,
     "recall": 0.17164179104477612,
     "flagged": 33,
     "hits": 23,
     "vs_size_calls": {
      "value": -0.36711162793992014,
      "lo": -0.4735175542140469,
      "hi": -0.25945369974088794,
      "n": 212,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.16587040315189844,
      "lo": -0.26275572239561407,
      "hi": -0.07432950594740317,
      "n": 212,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.30810033359520483,
      "lo": -0.40959691920901675,
      "hi": -0.20311747170093186,
      "n": 212,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc": [
     {
      "rule": ">=10",
      "mcc": 0.45802934076127105,
      "precision": 0.3004484304932735,
      "recall": 1.0,
      "flagged": 446,
      "hits": 134
     },
     {
      "rule": ">=15",
      "mcc": 0.6134410779721122,
      "precision": 0.458041958041958,
      "recall": 0.9776119402985075,
      "flagged": 286,
      "hits": 131
     },
     {
      "rule": ">=20",
      "mcc": 0.7098975225312577,
      "precision": 0.6296296296296297,
      "recall": 0.8880597014925373,
      "flagged": 189,
      "hits": 119
     },
     {
      "rule": ">=26",
      "mcc": 0.7148242734004717,
      "precision": 0.7698412698412699,
      "recall": 0.7238805970149254,
      "flagged": 126,
      "hits": 97
     },
     {
      "rule": ">=30",
      "mcc": 0.681376998207766,
      "precision": 0.8282828282828283,
      "recall": 0.6119402985074627,
      "flagged": 99,
      "hits": 82
     },
     {
      "rule": ">=40",
      "mcc": 0.5733992525531798,
      "precision": 0.9,
      "recall": 0.40298507462686567,
      "flagged": 60,
      "hits": 54
     },
     {
      "rule": ">=50",
      "mcc": 0.45647428507938886,
      "precision": 0.8974358974358975,
      "recall": 0.26119402985074625,
      "flagged": 39,
      "hits": 35
     },
     {
      "rule": ">=75",
      "mcc": 0.29349983375608896,
      "precision": 0.8421052631578947,
      "recall": 0.11940298507462686,
      "flagged": 19,
      "hits": 16
     },
     {
      "rule": ">=100",
      "mcc": 0.21406321523529667,
      "precision": 0.8888888888888888,
      "recall": 0.05970149253731343,
      "flagged": 9,
      "hits": 8
     }
    ],
    "split width": [
     {
      "rule": ">=1",
      "mcc": 0.7158249663617468,
      "precision": 0.8017241379310345,
      "recall": 0.6940298507462687,
      "flagged": 116,
      "hits": 93
     },
     {
      "rule": ">=2",
      "mcc": 0.609724403677946,
      "precision": 0.7954545454545454,
      "recall": 0.5223880597014925,
      "flagged": 88,
      "hits": 70
     },
     {
      "rule": ">=3",
      "mcc": 0.5219913826970306,
      "precision": 0.8,
      "recall": 0.3880597014925373,
      "flagged": 65,
      "hits": 52
     },
     {
      "rule": ">=4",
      "mcc": 0.4620948568448245,
      "precision": 0.803921568627451,
      "recall": 0.30597014925373134,
      "flagged": 51,
      "hits": 41
     },
     {
      "rule": ">=5",
      "mcc": 0.4320895485400136,
      "precision": 0.7872340425531915,
      "recall": 0.27611940298507465,
      "flagged": 47,
      "hits": 37
     },
     {
      "rule": ">=6",
      "mcc": 0.4320895485400136,
      "precision": 0.7872340425531915,
      "recall": 0.27611940298507465,
      "flagged": 47,
      "hits": 37
     },
     {
      "rule": ">=8",
      "mcc": 0.4320895485400136,
      "precision": 0.7872340425531915,
      "recall": 0.27611940298507465,
      "flagged": 47,
      "hits": 37
     }
    ],
    "split cost": [
     {
      "rule": ">=2",
      "mcc": 0.7210199386317337,
      "precision": 0.8034188034188035,
      "recall": 0.7014925373134329,
      "flagged": 117,
      "hits": 94
     },
     {
      "rule": ">=3",
      "mcc": 0.6607505011937778,
      "precision": 0.8144329896907216,
      "recall": 0.5895522388059702,
      "flagged": 97,
      "hits": 79
     },
     {
      "rule": ">=4",
      "mcc": 0.6149831619261823,
      "precision": 0.8375,
      "recall": 0.5,
      "flagged": 80,
      "hits": 67
     },
     {
      "rule": ">=6",
      "mcc": 0.5401920069593764,
      "precision": 0.8181818181818182,
      "recall": 0.40298507462686567,
      "flagged": 66,
      "hits": 54
     },
     {
      "rule": ">=8",
      "mcc": 0.4989465138893342,
      "precision": 0.8103448275862069,
      "recall": 0.35074626865671643,
      "flagged": 58,
      "hits": 47
     },
     {
      "rule": ">=10",
      "mcc": 0.48365711476458223,
      "precision": 0.8148148148148148,
      "recall": 0.3283582089552239,
      "flagged": 54,
      "hits": 44
     },
     {
      "rule": ">=15",
      "mcc": 0.45473513566615736,
      "precision": 0.8,
      "recall": 0.29850746268656714,
      "flagged": 50,
      "hits": 40
     },
     {
      "rule": ">=20",
      "mcc": 0.4397363515211859,
      "precision": 0.7916666666666666,
      "recall": 0.2835820895522388,
      "flagged": 48,
      "hits": 38
     }
    ],
    "split interface": [
     {
      "rule": ">=2",
      "mcc": 0.6496459275051595,
      "precision": 0.8105263157894737,
      "recall": 0.5746268656716418,
      "flagged": 95,
      "hits": 77
     },
     {
      "rule": ">=3",
      "mcc": 0.5851867837210072,
      "precision": 0.8266666666666667,
      "recall": 0.4626865671641791,
      "flagged": 75,
      "hits": 62
     },
     {
      "rule": ">=4",
      "mcc": 0.5271696393136245,
      "precision": 0.8125,
      "recall": 0.3880597014925373,
      "flagged": 64,
      "hits": 52
     },
     {
      "rule": ">=6",
      "mcc": 0.47655261629631673,
      "precision": 0.8113207547169812,
      "recall": 0.3208955223880597,
      "flagged": 53,
      "hits": 43
     },
     {
      "rule": ">=8",
      "mcc": 0.45473513566615736,
      "precision": 0.8,
      "recall": 0.29850746268656714,
      "flagged": 50,
      "hits": 40
     },
     {
      "rule": ">=10",
      "mcc": 0.45473513566615736,
      "precision": 0.8,
      "recall": 0.29850746268656714,
      "flagged": 50,
      "hits": 40
     },
     {
      "rule": ">=15",
      "mcc": 0.4397363515211859,
      "precision": 0.7916666666666666,
      "recall": 0.2835820895522388,
      "flagged": 48,
      "hits": 38
     },
     {
      "rule": ">=20",
      "mcc": 0.4320895485400136,
      "precision": 0.7872340425531915,
      "recall": 0.27611940298507465,
      "flagged": 47,
      "hits": 37
     }
    ],
    "split pieces": [
     {
      "rule": ">=1",
      "mcc": 0.5539297834713456,
      "precision": 0.7792207792207793,
      "recall": 0.44776119402985076,
      "flagged": 77,
      "hits": 60
     },
     {
      "rule": ">=2",
      "mcc": 0.40021989893466414,
      "precision": 0.9285714285714286,
      "recall": 0.19402985074626866,
      "flagged": 28,
      "hits": 26
     },
     {
      "rule": ">=3",
      "mcc": 0.2563799760351437,
      "precision": 0.9166666666666666,
      "recall": 0.08208955223880597,
      "flagged": 12,
      "hits": 11
     },
     {
      "rule": ">=4",
      "mcc": 0.19960914360031826,
      "precision": 1.0,
      "recall": 0.04477611940298507,
      "flagged": 6,
      "hits": 6
     },
     {
      "rule": ">=6",
      "mcc": 0.14096313014841458,
      "precision": 1.0,
      "recall": 0.022388059701492536,
      "flagged": 3,
      "hits": 3
     }
    ],
    "split infeasible": [
     {
      "rule": ">=1",
      "mcc": 0.4320895485400136,
      "precision": 0.7872340425531915,
      "recall": 0.27611940298507465,
      "flagged": 47,
      "hits": 37
     }
    ],
    "split locked pieces": [
     {
      "rule": ">=1",
      "mcc": 0.45943017331355146,
      "precision": 0.8297872340425532,
      "recall": 0.291044776119403,
      "flagged": 47,
      "hits": 39
     },
     {
      "rule": ">=2",
      "mcc": 0.3152143068694085,
      "precision": 0.8571428571428571,
      "recall": 0.13432835820895522,
      "flagged": 21,
      "hits": 18
     },
     {
      "rule": ">=3",
      "mcc": 0.19960914360031826,
      "precision": 1.0,
      "recall": 0.04477611940298507,
      "flagged": 6,
      "hits": 6
     },
     {
      "rule": ">=4",
      "mcc": 0.1150465481933154,
      "precision": 1.0,
      "recall": 0.014925373134328358,
      "flagged": 2,
      "hits": 2
     },
     {
      "rule": ">=6",
      "mcc": 0.08131533249911174,
      "precision": 1.0,
      "recall": 0.007462686567164179,
      "flagged": 1,
      "hits": 1
     }
    ],
    "split locked share": [
     {
      "rule": ">=0.5",
      "mcc": 0.3882613281657504,
      "precision": 0.7894736842105263,
      "recall": 0.22388059701492538,
      "flagged": 38,
      "hits": 30
     },
     {
      "rule": ">=0.75",
      "mcc": 0.2821039290231134,
      "precision": 0.8333333333333334,
      "recall": 0.11194029850746269,
      "flagged": 18,
      "hits": 15
     },
     {
      "rule": ">=0.9",
      "mcc": 0.25803504401298766,
      "precision": 0.8125,
      "recall": 0.09701492537313433,
      "flagged": 16,
      "hits": 13
     },
     {
      "rule": ">=1.0",
      "mcc": 0.25803504401298766,
      "precision": 0.8125,
      "recall": 0.09701492537313433,
      "flagged": 16,
      "hits": 13
     }
    ],
    "split remainder locked": [
     {
      "rule": ">=1",
      "mcc": 0.3925929971804301,
      "precision": 0.8484848484848485,
      "recall": 0.208955223880597,
      "flagged": 33,
      "hits": 28
     }
    ],
    "split width [structural]": [
     {
      "rule": ">=1",
      "mcc": 0.7239412255110111,
      "precision": 0.7933884297520661,
      "recall": 0.7164179104477612,
      "flagged": 121,
      "hits": 96
     },
     {
      "rule": ">=2",
      "mcc": 0.6963116789949477,
      "precision": 0.7894736842105263,
      "recall": 0.6716417910447762,
      "flagged": 114,
      "hits": 90
     },
     {
      "rule": ">=3",
      "mcc": 0.6468760601135485,
      "precision": 0.7959183673469388,
      "recall": 0.582089552238806,
      "flagged": 98,
      "hits": 78
     },
     {
      "rule": ">=4",
      "mcc": 0.6068950560409994,
      "precision": 0.8095238095238095,
      "recall": 0.5074626865671642,
      "flagged": 84,
      "hits": 68
     },
     {
      "rule": ">=5",
      "mcc": 0.58771234449275,
      "precision": 0.810126582278481,
      "recall": 0.47761194029850745,
      "flagged": 79,
      "hits": 64
     },
     {
      "rule": ">=6",
      "mcc": 0.58771234449275,
      "precision": 0.810126582278481,
      "recall": 0.47761194029850745,
      "flagged": 79,
      "hits": 64
     },
     {
      "rule": ">=8",
      "mcc": 0.58771234449275,
      "precision": 0.810126582278481,
      "recall": 0.47761194029850745,
      "flagged": 79,
      "hits": 64
     }
    ],
    "split infeasible [structural]": [
     {
      "rule": ">=1",
      "mcc": 0.58771234449275,
      "precision": 0.810126582278481,
      "recall": 0.47761194029850745,
      "flagged": 79,
      "hits": 64
     }
    ],
    "split width [no input limit]": [
     {
      "rule": ">=1",
      "mcc": 0.7158249663617468,
      "precision": 0.8017241379310345,
      "recall": 0.6940298507462687,
      "flagged": 116,
      "hits": 93
     },
     {
      "rule": ">=2",
      "mcc": 0.609724403677946,
      "precision": 0.7954545454545454,
      "recall": 0.5223880597014925,
      "flagged": 88,
      "hits": 70
     },
     {
      "rule": ">=3",
      "mcc": 0.5219913826970306,
      "precision": 0.8,
      "recall": 0.3880597014925373,
      "flagged": 65,
      "hits": 52
     },
     {
      "rule": ">=4",
      "mcc": 0.4620948568448245,
      "precision": 0.803921568627451,
      "recall": 0.30597014925373134,
      "flagged": 51,
      "hits": 41
     },
     {
      "rule": ">=5",
      "mcc": 0.3922020529486278,
      "precision": 0.7619047619047619,
      "recall": 0.23880597014925373,
      "flagged": 42,
      "hits": 32
     },
     {
      "rule": ">=6",
      "mcc": 0.37537615591817125,
      "precision": 0.75,
      "recall": 0.22388059701492538,
      "flagged": 40,
      "hits": 30
     },
     {
      "rule": ">=8",
      "mcc": 0.33066000317854977,
      "precision": 0.7142857142857143,
      "recall": 0.1865671641791045,
      "flagged": 35,
      "hits": 25
     }
    ],
    "split infeasible [no input limit]": [
     {
      "rule": ">=1",
      "mcc": 0.3115257776226297,
      "precision": 0.696969696969697,
      "recall": 0.17164179104477612,
      "flagged": 33,
      "hits": 23
     }
    ],
    "split width [records]": [
     {
      "rule": ">=1",
      "mcc": 0.7158249663617468,
      "precision": 0.8017241379310345,
      "recall": 0.6940298507462687,
      "flagged": 116,
      "hits": 93
     },
     {
      "rule": ">=2",
      "mcc": 0.609724403677946,
      "precision": 0.7954545454545454,
      "recall": 0.5223880597014925,
      "flagged": 88,
      "hits": 70
     },
     {
      "rule": ">=3",
      "mcc": 0.5219913826970306,
      "precision": 0.8,
      "recall": 0.3880597014925373,
      "flagged": 65,
      "hits": 52
     },
     {
      "rule": ">=4",
      "mcc": 0.4620948568448245,
      "precision": 0.803921568627451,
      "recall": 0.30597014925373134,
      "flagged": 51,
      "hits": 41
     },
     {
      "rule": ">=5",
      "mcc": 0.4243388891560672,
      "precision": 0.782608695652174,
      "recall": 0.26865671641791045,
      "flagged": 46,
      "hits": 36
     },
     {
      "rule": ">=6",
      "mcc": 0.42261732999692314,
      "precision": 0.7954545454545454,
      "recall": 0.26119402985074625,
      "flagged": 44,
      "hits": 35
     },
     {
      "rule": ">=8",
      "mcc": 0.42261732999692314,
      "precision": 0.7954545454545454,
      "recall": 0.26119402985074625,
      "flagged": 44,
      "hits": 35
     }
    ],
    "split infeasible [records]": [
     {
      "rule": ">=1",
      "mcc": 0.42261732999692314,
      "precision": 0.7954545454545454,
      "recall": 0.26119402985074625,
      "flagged": 44,
      "hits": 35
     }
    ],
    "split cost [records]": [
     {
      "rule": ">=2",
      "mcc": 0.7210199386317337,
      "precision": 0.8034188034188035,
      "recall": 0.7014925373134329,
      "flagged": 117,
      "hits": 94
     },
     {
      "rule": ">=3",
      "mcc": 0.6607505011937778,
      "precision": 0.8144329896907216,
      "recall": 0.5895522388059702,
      "flagged": 97,
      "hits": 79
     },
     {
      "rule": ">=4",
      "mcc": 0.6149831619261823,
      "precision": 0.8375,
      "recall": 0.5,
      "flagged": 80,
      "hits": 67
     },
     {
      "rule": ">=6",
      "mcc": 0.5401920069593764,
      "precision": 0.8181818181818182,
      "recall": 0.40298507462686567,
      "flagged": 66,
      "hits": 54
     },
     {
      "rule": ">=8",
      "mcc": 0.4989465138893342,
      "precision": 0.8103448275862069,
      "recall": 0.35074626865671643,
      "flagged": 58,
      "hits": 47
     },
     {
      "rule": ">=10",
      "mcc": 0.48365711476458223,
      "precision": 0.8148148148148148,
      "recall": 0.3283582089552239,
      "flagged": 54,
      "hits": 44
     },
     {
      "rule": ">=15",
      "mcc": 0.46068392974340344,
      "precision": 0.8163265306122449,
      "recall": 0.29850746268656714,
      "flagged": 49,
      "hits": 40
     },
     {
      "rule": ">=20",
      "mcc": 0.4457598609267825,
      "precision": 0.8085106382978723,
      "recall": 0.2835820895522388,
      "flagged": 47,
      "hits": 38
     }
    ]
   },
   "within_long": [
    {
     "form": "tokens",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.7777777777777778,
     "auc_interval": {
      "value": 0.7777777777777778,
      "lo": 0.683083176985616,
      "hi": 0.8622222222222222,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": 0.01145475372279492,
      "lo": -0.05381944444444442,
      "hi": 0.08407079646017701,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.7663230240549829,
     "auc_interval": {
      "value": 0.7663230240549829,
      "lo": 0.6707236842105263,
      "hi": 0.8490712074303406,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.6639938907980145,
     "auc_interval": {
      "value": 0.6639938907980145,
      "lo": 0.5352846832397755,
      "hi": 0.7705592105263158,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.10232913325696835,
      "lo": -0.22891566265060248,
      "hi": 0.01797715053763438,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "cc",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.644520809469263,
     "auc_interval": {
      "value": 0.644520809469263,
      "lo": 0.5173295454545455,
      "hi": 0.7565079365079365,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.12180221458571983,
      "lo": -0.253411306042885,
      "hi": 0.012937317784256552,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.5805651011836579,
     "auc_interval": {
      "value": 0.5805651011836579,
      "lo": 0.45307529162248145,
      "hi": 0.6947463768115942,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.18575792287132498,
      "lo": -0.3066959921798632,
      "hi": -0.06513303769401324,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split interface",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.5672012218403971,
     "auc_interval": {
      "value": 0.5672012218403971,
      "lo": 0.4424552429667519,
      "hi": 0.6804166666666667,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.19912180221458575,
      "lo": -0.3179290254237288,
      "hi": -0.07805383022774326,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [structural]",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.5574646811760214,
     "auc_interval": {
      "value": 0.5574646811760214,
      "lo": 0.4470588235294118,
      "hi": 0.6635049683830172,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.20885834287896143,
      "lo": -0.3367605188231572,
      "hi": -0.08237179487179491,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split pieces",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.5563192058037418,
     "auc_interval": {
      "value": 0.5563192058037418,
      "lo": 0.4549319727891156,
      "hi": 0.6507936507936508,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.21000381825124104,
      "lo": -0.34871134020618555,
      "hi": -0.06956845238095233,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked share",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.5465826651393662,
     "auc_interval": {
      "value": 0.5465826651393662,
      "lo": 0.4346301020408163,
      "hi": 0.6491437674233373,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.21974035891561672,
      "lo": -0.36698846875838026,
      "hi": -0.0712328767123287,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split width",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.5410462008400153,
     "auc_interval": {
      "value": 0.5410462008400153,
      "lo": 0.4162962962962963,
      "hi": 0.6555507745266781,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.22527682321496756,
      "lo": -0.3429634881247784,
      "hi": -0.10106666666666675,
      "n": 212,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [no input limit]",
     "n_long": 124,
     "n_positives": 97,
     "auc": 0.5143184421534936,
     "auc_interval": {
      "value": 0.5143184421534936,
      "lo": 0.37896825396825395,
      "hi": 0.6421967455621301,
      "n": 212,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.2520045819014892,
      "lo": -0.38128729752770674,
      "hi": -0.11472868217054255,
      "n": 212,
      "n_dropped": 0
     }
    }
   ],
   "keys": [
    "Esri__arcgis-runtime-samples-java@c7a0b3095864",
    "Esri__defense-solutions-proofs-of-concept@107e74c00bf4",
    "Esri__geometry-api-java@494da8ec953d",
    "Esri__maps-app-android@1af1f74ece08",
    "IBM__ibm-cos-sdk-java@d6b03864c15c",
    "Microsoft__ApplicationInsights-Java@230ed8807bf3",
    "Microsoft__azure-chat-for-java@4456bea8830c",
    "Microsoft__azure-maven-plugins@d3e0b6fa0e00",
    "Microsoft__java-debug@5d5b39e63c98",
    "Microsoft__mssql-jdbc@84484edf7944",
    "Microsoft__project-rome@0bcfbd6e1a7e",
    "Microsoft__team-explorer-everywhere@89ab2a4847ae",
    "SAP__SapMachine@6e62561730c4",
    "Tencent__GT@6e115aa79274",
    "Tencent__QMUI_Android@6ff5493a0584",
    "Tencent__soter@8ecde27599ce",
    "Tencent__tinker@752390060031",
    "alexa__alexa-skills-kit-sdk-for-java@bf1e9ccc50d1",
    "alibaba__ARouter@93b328569bbd",
    "alibaba__atlas@e8c7b3f1ff14",
    "alibaba__canal@08167c95c767",
    "alibaba__druid@768469fe4d13",
    "alibaba__jstorm@5d6cde22dbca",
    "amzn__amazon-pay-sdk-java@5a3547d00c79",
    "amzn__exoplayer-amazon-port@90cf56092dca",
    "amzn__ion-java@a19302d1ebcc",
    "apache__activemq@ccf56875b066",
    "apache__activemq-artemis@5bd5c610195d",
    "apache__ant@9722f062dc68",
    "apache__ant-ivy@4ffcf8f06f23",
    "apache__apex-malhar@1acaf15f425d",
    "apache__archiva@d1242030bf23",
    "apache__aries@52293d20268d",
    "apache__aries-jax-rs-whiteboard@73ef94bb7415",
    "fluetm__axis2-java@372582df483e",
    "apache__batik@8b9b758641a1",
    "apache__bookkeeper@f26a4cae0e92",
    "apache__bval@e6609f749af4",
    "apache__calcite@a648f9c12309",
    "apache__cassandra@e191aff38505",
    "apache__cayenne@5be5235ed1c0",
    "apache__cloudstack@8d3feb100aab",
    "apache__commons-bsf@88b2601a3cae",
    "apache__commons-jxpath@eff47ab8ca52",
    "apache__commons-pool@cd9112f433bf",
    "apache__commons-text@fba628056150",
    "apache__commons-vfs@fe61e3b16497",
    "apache__crunch@9b8849cfd89f",
    "apache__curator@5ff795271b21",
    "apache__cxf@6bf89e9c8804",
    "apache__deltaspike@6de805f96871",
    "apache__directory-fortress-core@180e1f017d90",
    "apache__directory-ldap-api@5b93e102556a",
    "apache__directory-server@310007cc1c7e",
    "apache__directory-studio@e8f15ea553a3",
    "apache__drill@5e2251a9fd65",
    "apache__eagle@7ac9421c2c27",
    "apache__empire-db@933dce5536fe",
    "apache__fineract@210e380df3ca",
    "apache__fineract-cn-customer@251ae08f7607",
    "apache__flink@8068c8775ad0",
    "apache__flume@7d3396f26dc1",
    "apache__fluo@8e06204d4167",
    "apache__fop@caced35327f6",
    "apache__geode@8fd839e8b73e",
    "apache__griffin@1cf2a15452a9",
    "apache__hadoop-mapreduce@307cb5b316e1",
    "apache__hama@734a4d7337cb",
    "apache__helix@0431ef007610",
    "apache__incubator-brooklyn@337a5d22d5e9",
    "apache__incubator-druid@8ca7cb4886dc",
    "apache__incubator-dubbo@6e4ff91dfca4",
    "apache__incubator-gobblin@b0d130757669",
    "apache__incubator-heron@17f1b06fffed",
    "apache__incubator-myriad@82297a4cd60f",
    "apache__incubator-ratis@1fc5acedda4d",
    "apache__incubator-rya@5463da23c7cd",
    "apache__incubator-samoa@6e6bb1817927",
    "apache__incubator-sentry@4643f988a5e0",
    "apache__incubator-taverna-workbench@2b74964ac1ee",
    "apache__incubator-tez@e8dc9f72f9d7",
    "apache__isis@2af2ef3e2edc",
    "apache__jackrabbit@392b94da5db9",
    "apache__jackrabbit-oak@fa85f54a065e",
    "apache__jena@1cca775bbf0b",
    "apache__kafka@c74acb24eb1d",
    "apache__karaf@4f180ea216c2",
    "apache__logging-log4j2@9b6bb237ae87",
    "apache__mahout@b0cf1694e60f",
    "apache__marmotta@28c9b8b0791e",
    "apache__maven-indexer@8fcb8551345c",
    "apache__maven-resolver@6a7f840e49d4",
    "apache__metamodel@ccafcf27f4e3",
    "apache__metron@17b31b48f596",
    "apache__mina-sshd@2fb7ebb48715",
    "apache__nifi@c8eff590efa3",
    "apache__nifi-minifi@fb246621474c",
    "apache__nutch@8bdec5e3ef77",
    "apache__olingo-odata4@f344a3c565b6",
    "apache__openejb@f10c077ade92",
    "apache__openmeetings@6d54639e4087",
    "apache__openwebbeans@783179886147",
    "apache__parquet-mr@811310d01bfe",
    "apache__phoenix@69e5bb0b304a",
    "apache__pig@17a4d1795ead",
    "apache__poi@351623a86924",
    "eclipse__xtext-core@e04964e4c2a3",
    "eclipse__xtext-extras@5634c291880c",
    "eclipse__xtext-idea@3aa1424ae35f",
    "epam__JDI@199dba533f36",
    "facebook__buck@1bc8d383ea5c",
    "facebook__fresco@ec0664aa4928",
    "google__ExoPlayer@4bc79c9465ab",
    "google__caja@964609d5ec32",
    "google__caliper@4e10eb02b7bf",
    "google__error-prone@61cb540c08ec",
    "google__google-authenticator@0e8cc0a3bcad",
    "google__guava@be92294be598",
    "google__guice@dafa4b0bec4e",
    "google__j2objc@471504a735b4",
    "google__nomulus@2481704d00f1",
    "apache__pulsar@044daf8d6132",
    "apache__ranger@7c52a79a5d0b",
    "apache__royale-compiler@fbd9bc3b9e48",
    "apache__samza@65d09d7b383b",
    "apache__sentry@f859446b65bb",
    "apache__servicecomb-java-chassis@72cd0e137c4a",
    "apache__shindig@8f3c3d5c77f5",
    "apache__shiro@eeb7e9552e4d",
    "apache__syncope@114c412afbfb",
    "apache__tinkerpop@7d9df0f0acf0",
    "apache__tomee@d21933b313af",
    "apache__uima-uimaj@e79c33b5a3e4",
    "apache__usergrid@ac1e6e4035f9",
    "apache__velocity-engine@c85f3e586f00",
    "apache__velocity-tools@6b9432af060a",
    "apache__wicket@c2d344219ef8",
    "kshtzsharma48__wss4j@5c2cbd7e7377",
    "apache__xalan-j@cba6d7fe7e93",
    "apache__xmlbeans@20fd11dbee92",
    "apache__zeppelin@4219d552349f",
    "aws__aws-sdk-java-v2@1d5d11e8087c",
    "aws__aws-toolkit-eclipse@49026f53fdd4",
    "cloudfoundry__cf-java-client@6fabcf647302",
    "cloudfoundry__uaa@f3b66dd2a250",
    "eclipse-acceleo__acceleo@3b0576ceff41",
    "eclipse__californium@0dd6db579be9",
    "eclipse__che@c5498c2ac562",
    "eclipse__eavp@20c1ce932e95",
    "eclipse__eclipse-collections@fa40c9aadbd3",
    "eclipse-jdt__eclipse.jdt.core@24d47c292ed4",
    "eclipse-platform__eclipse.platform.ui@e3bbb556534a",
    "eclipse__gef-legacy@14563a9e1f2a",
    "eclipse__hono@ec8494722756",
    "eclipse__jetty.project@65528f76c5ef",
    "eclipse-jgit__jgit@00523f38a19b",
    "eclipse__jnosql@9f03fa6ffe2d",
    "eclipse__kapua@11e610c657f7",
    "eclipse__kura@5e9f3e3d03c8",
    "eclipse-linuxtools__org.eclipse.linuxtools@11865e6e7d86",
    "eclipse__lsp4j@513a1dd2236c",
    "eclipse__milo@e752e540d31e",
    "webcane__nebula.widgets.nattable@02b4aba0e0b6",
    "eclipse__openj9@4911084853eb",
    "eclipse__org.aspectj@370f291c359c",
    "eclipse__packagedrone@3869c1643cdc",
    "bsi-software__rap@6295da95d01d",
    "eclipse__rdf4j@6f63df540e30",
    "eclipse__smarthome@b8455de15d65",
    "alexnatch__titan.EclipsePlug-ins@92bae808bfd4",
    "eclipse__tycho@913062f90a6b",
    "eclipse__vorto@93919469e598",
    "google__rejoiner@cedc123c1891",
    "linkedin__ambry@1d2e45555605",
    "linkedin__parseq@6151cc9064cf",
    "linkedin__pygradle@4b04b7980dc4",
    "linkedin__rest.li@ad74aa98da8a",
    "oracle__fastr@a1ee49060317",
    "oracle__graal@4deb681aaaa7",
    "oracle__opengrok@bd2770a04a3e",
    "oracle__soda-for-java@352634e26b5a",
    "oracle__visualvm@d9b10575b53d",
    "rabbitmq__rabbitmq-java-client@8bc24bdce4da",
    "reactor__reactor-core@3958e2fabf49",
    "reactor__reactor-kafka@2724517a27d7",
    "reactor__reactor-netty@b26dfa119524",
    "robolectric__robolectric@525bfcfc0e0e",
    "spring-projects__eclipse-integration-commons@22a559aedc8a",
    "spring-projects__spring-amqp@1614a4b0532b",
    "spring-projects__spring-android@941296e152d4",
    "spring-projects__spring-batch@d8fc58338d3b",
    "spring-projects__spring-data-cassandra@42cc65aaab4d",
    "spring-projects__spring-data-couchbase@2f4500e9c765",
    "spring-projects__spring-data-examples@ccae97890f85",
    "spring-projects__spring-data-gemfire@bc066c0618a6",
    "spring-projects__spring-data-geode@5dc269da0293",
    "spring-projects__spring-data-graph@0210210ce436",
    "spring-projects__spring-data-mongodb@3eb9d790b94e",
    "spring-projects__spring-data-rest@3a0cba94a2cc",
    "spring-projects__spring-integration@872302de6e98",
    "spring-projects__spring-integration-aws@562b20bd4dfa",
    "spring-projects__spring-roo@4a2e9f1eb17d",
    "spring-projects__spring-security@8dd2864dea3d",
    "spring-projects__spring-security-reactive@37749a64f782",
    "spring-projects__spring-statemachine@02ecb28751fc",
    "spring-projects__spring-vault@6e36eb10b02c",
    "spring-projects__sts4@46e9e985b0c5",
    "uber__NullAway@31a184261daa",
    "uber__rave@3b59a9cbdbde",
    "uber__tchannel-java@f9cc9e2e6af8",
    "vmware__xenon@b6fb48b74598",
    "yandex__graphouse@7ba79dd830b7"
   ]
  },
  {
   "population": "human_fontana_god_class [all] class: 72 repositories, 380 units in the universe, 139 positives",
   "set_halves": null,
   "level": "class",
   "oracle": "human_fontana_god_class",
   "n_repos": 72,
   "n_units": 380,
   "n_positives": 139,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "outlier": [
    {
     "form": "hvol_sum",
     "mcc": 0.835202708109949,
     "precision": 0.8375,
     "recall": 0.9640287769784173,
     "flagged": 160,
     "hits": 134,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1154627188743862,
      "lo": 0.05980678016401819,
      "hi": 0.18280296157665998,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.059020396692338606,
      "lo": 0.025254258440416733,
      "hi": 0.10145706174807123,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum",
     "mcc": 0.8274384364656996,
     "precision": 0.8407643312101911,
     "recall": 0.9496402877697842,
     "flagged": 157,
     "hits": 132,
     "vs_complexity": {
      "value": -0.007764271644249421,
      "lo": -0.046630451740959256,
      "hi": 0.021431772435208107,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10769844723013677,
      "lo": 0.056891665267890135,
      "hi": 0.15932852926944296,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.051256125048089185,
      "lo": 0.0009071849244689512,
      "hi": 0.10168788660183836,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.7761823114176104,
     "precision": 0.7640449438202247,
     "recall": 0.9784172661870504,
     "flagged": 178,
     "hits": 136,
     "vs_complexity": {
      "value": -0.059020396692338606,
      "lo": -0.10134549062197684,
      "hi": -0.0245025980564354,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.05644232218204759,
      "lo": 0.009436783473101729,
      "hi": 0.1108356737801609,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split interface",
     "mcc": 0.7708998448931894,
     "precision": 0.8837209302325582,
     "recall": 0.8201438848920863,
     "flagged": 129,
     "hits": 114,
     "vs_complexity": {
      "value": -0.0643028632167596,
      "lo": -0.14599011288810215,
      "hi": 0.011415635636614518,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.051159855657626596,
      "lo": -0.03476977846358709,
      "hi": 0.14158281117859517,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.005282466524420992,
      "lo": -0.08731621280957735,
      "hi": 0.07814223543374121,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.7652555304003371,
     "precision": 0.9083333333333333,
     "recall": 0.7841726618705036,
     "flagged": 120,
     "hits": 109,
     "vs_complexity": {
      "value": -0.0699471777096119,
      "lo": -0.13722082507347588,
      "hi": -0.006822186922118001,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0455155411647743,
      "lo": -0.04257864242298881,
      "hi": 0.13053846603996755,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.01092678101727329,
      "lo": -0.08446719198215868,
      "hi": 0.060170456270961736,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m long methods",
     "mcc": 0.7595191037856306,
     "precision": 0.907563025210084,
     "recall": 0.7769784172661871,
     "flagged": 119,
     "hits": 108,
     "vs_complexity": {
      "value": -0.07568360432431842,
      "lo": -0.13380970531863556,
      "hi": -0.010284386062102469,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03977911455006777,
      "lo": -0.03356133867026112,
      "hi": 0.1210897898317248,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.016663207631979815,
      "lo": -0.08352123671047595,
      "hi": 0.06486611391829877,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x nom",
     "mcc": 0.7197399892355628,
     "precision": 0.7292817679558011,
     "recall": 0.9496402877697842,
     "flagged": 181,
     "hits": 132,
     "vs_complexity": {
      "value": -0.1154627188743862,
      "lo": -0.18259732853253874,
      "hi": -0.05961798819167774,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.05644232218204759,
      "lo": -0.11080345849439566,
      "hi": -0.009227329910158177,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split infeasible",
     "mcc": 0.6843516763863603,
     "precision": 0.8888888888888888,
     "recall": 0.6906474820143885,
     "flagged": 108,
     "hits": 96,
     "vs_complexity": {
      "value": -0.1508510317235887,
      "lo": -0.2329754464054874,
      "hi": -0.0654901940970718,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.03538831284920252,
      "lo": -0.1297308759937933,
      "hi": 0.06773421848578243,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.09183063503125011,
      "lo": -0.1749252246085793,
      "hi": -0.0006140820058970764,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split cost",
     "mcc": 0.6535938185861976,
     "precision": 0.8558558558558559,
     "recall": 0.6834532374100719,
     "flagged": 111,
     "hits": 95,
     "vs_complexity": {
      "value": -0.18160888952375143,
      "lo": -0.27062365872372673,
      "hi": -0.08848887533458238,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.06614617064936523,
      "lo": -0.16327471695499784,
      "hi": 0.0348435880722574,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.12258849283141282,
      "lo": -0.21437070046832718,
      "hi": -0.0212951444999262,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m split width",
     "mcc": 0.6235313186149624,
     "precision": 0.8303571428571429,
     "recall": 0.6690647482014388,
     "flagged": 112,
     "hits": 93,
     "vs_complexity": {
      "value": -0.21167138949498665,
      "lo": -0.37122264170608704,
      "hi": -0.06993765648266037,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.09620867062060046,
      "lo": -0.2607433997784949,
      "hi": 0.05754490263169132,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.15265099280264804,
      "lo": -0.3103923722422077,
      "hi": -0.00212883001161579,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split locked pieces",
     "mcc": 0.6007902636582517,
     "precision": 0.85,
     "recall": 0.6115107913669064,
     "flagged": 100,
     "hits": 85,
     "vs_complexity": {
      "value": -0.2344124444516973,
      "lo": -0.36334333236331373,
      "hi": -0.11333424229939981,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.1189497255773111,
      "lo": -0.24926880539635382,
      "hi": 0.011420565777684022,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.17539204775935868,
      "lo": -0.3093274378201755,
      "hi": -0.049354015034390186,
      "n": 72,
      "n_dropped": 0
     }
    },
    {
     "form": "locked share",
     "mcc": 0.3376614372033015,
     "precision": 0.7377049180327869,
     "recall": 0.3237410071942446,
     "flagged": 61,
     "hits": 45,
     "vs_complexity": {
      "value": -0.4975412709066475,
      "lo": -0.649798125544149,
      "hi": -0.3525638047979045,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.3820785520322613,
      "lo": -0.5231798513328112,
      "hi": -0.24014977526756676,
      "n": 72,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.4385208742143089,
      "lo": -0.5799411192869843,
      "hi": -0.29855672665053923,
      "n": 72,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc_max": [
     {
      "rule": ">=10",
      "mcc": 0.5866169026671386,
      "precision": 0.5840336134453782,
      "recall": 1.0,
      "flagged": 238,
      "hits": 139
     },
     {
      "rule": ">=15",
      "mcc": 0.686947885365841,
      "precision": 0.6650717703349283,
      "recall": 1.0,
      "flagged": 209,
      "hits": 139
     },
     {
      "rule": ">=20",
      "mcc": 0.7287890140165483,
      "precision": 0.7076923076923077,
      "recall": 0.9928057553956835,
      "flagged": 195,
      "hits": 138
     },
     {
      "rule": ">=26",
      "mcc": 0.7687738859124631,
      "precision": 0.745945945945946,
      "recall": 0.9928057553956835,
      "flagged": 185,
      "hits": 138
     },
     {
      "rule": ">=30",
      "mcc": 0.7853776507473856,
      "precision": 0.7624309392265194,
      "recall": 0.9928057553956835,
      "flagged": 181,
      "hits": 138
     },
     {
      "rule": ">=40",
      "mcc": 0.8117983939186127,
      "precision": 0.8121212121212121,
      "recall": 0.9640287769784173,
      "flagged": 165,
      "hits": 134
     },
     {
      "rule": ">=50",
      "mcc": 0.8399787254132914,
      "precision": 0.8427672955974843,
      "recall": 0.9640287769784173,
      "flagged": 159,
      "hits": 134
     },
     {
      "rule": ">=75",
      "mcc": 0.8298456670348369,
      "precision": 0.8920863309352518,
      "recall": 0.8920863309352518,
      "flagged": 139,
      "hits": 124
     },
     {
      "rule": ">=100",
      "mcc": 0.7785519781413796,
      "precision": 0.9385964912280702,
      "recall": 0.7697841726618705,
      "flagged": 114,
      "hits": 107
     }
    ],
    "count_m long methods": [
     {
      "rule": ">=1",
      "mcc": 0.7593176683386398,
      "precision": 0.7472527472527473,
      "recall": 0.9784172661870504,
      "flagged": 182,
      "hits": 136
     },
     {
      "rule": ">=2",
      "mcc": 0.8260660286975136,
      "precision": 0.8451612903225807,
      "recall": 0.9424460431654677,
      "flagged": 155,
      "hits": 131
     },
     {
      "rule": ">=3",
      "mcc": 0.835780913747484,
      "precision": 0.8928571428571429,
      "recall": 0.8992805755395683,
      "flagged": 140,
      "hits": 125
     },
     {
      "rule": ">=4",
      "mcc": 0.8231613456182617,
      "precision": 0.9029850746268657,
      "recall": 0.8705035971223022,
      "flagged": 134,
      "hits": 121
     },
     {
      "rule": ">=6",
      "mcc": 0.7505226033678237,
      "precision": 0.9357798165137615,
      "recall": 0.7338129496402878,
      "flagged": 109,
      "hits": 102
     }
    ],
    "count_m split infeasible": [
     {
      "rule": ">=1",
      "mcc": 0.807452575130212,
      "precision": 0.8421052631578947,
      "recall": 0.920863309352518,
      "flagged": 152,
      "hits": 128
     },
     {
      "rule": ">=2",
      "mcc": 0.7074172839960973,
      "precision": 0.8928571428571429,
      "recall": 0.7194244604316546,
      "flagged": 112,
      "hits": 100
     },
     {
      "rule": ">=3",
      "mcc": 0.6394848022961773,
      "precision": 0.9310344827586207,
      "recall": 0.5827338129496403,
      "flagged": 87,
      "hits": 81
     },
     {
      "rule": ">=4",
      "mcc": 0.5459933368676975,
      "precision": 0.9393939393939394,
      "recall": 0.4460431654676259,
      "flagged": 66,
      "hits": 62
     },
     {
      "rule": ">=6",
      "mcc": 0.3936225563947434,
      "precision": 0.9705882352941176,
      "recall": 0.23741007194244604,
      "flagged": 34,
      "hits": 33
     }
    ],
    "sum_m split cost": [
     {
      "rule": ">=2",
      "mcc": 0.7658703192880285,
      "precision": 0.7914110429447853,
      "recall": 0.9280575539568345,
      "flagged": 163,
      "hits": 129
     },
     {
      "rule": ">=3",
      "mcc": 0.7690833225148843,
      "precision": 0.8169934640522876,
      "recall": 0.8992805755395683,
      "flagged": 153,
      "hits": 125
     },
     {
      "rule": ">=4",
      "mcc": 0.7665534416034465,
      "precision": 0.825503355704698,
      "recall": 0.8848920863309353,
      "flagged": 149,
      "hits": 123
     },
     {
      "rule": ">=6",
      "mcc": 0.7371263383905985,
      "precision": 0.849624060150376,
      "recall": 0.8129496402877698,
      "flagged": 133,
      "hits": 113
     },
     {
      "rule": ">=8",
      "mcc": 0.7123544348198464,
      "precision": 0.8677685950413223,
      "recall": 0.7553956834532374,
      "flagged": 121,
      "hits": 105
     },
     {
      "rule": ">=10",
      "mcc": 0.6838423596134718,
      "precision": 0.8818181818181818,
      "recall": 0.697841726618705,
      "flagged": 110,
      "hits": 97
     },
     {
      "rule": ">=15",
      "mcc": 0.6649651944577722,
      "precision": 0.9166666666666666,
      "recall": 0.6330935251798561,
      "flagged": 96,
      "hits": 88
     },
     {
      "rule": ">=20",
      "mcc": 0.5785385706905327,
      "precision": 0.9324324324324325,
      "recall": 0.49640287769784175,
      "flagged": 74,
      "hits": 69
     }
    ],
    "sum_m split interface": [
     {
      "rule": ">=2",
      "mcc": 0.7868467774764883,
      "precision": 0.7803468208092486,
      "recall": 0.9712230215827338,
      "flagged": 173,
      "hits": 135
     },
     {
      "rule": ">=3",
      "mcc": 0.7891389982564362,
      "precision": 0.788235294117647,
      "recall": 0.9640287769784173,
      "flagged": 170,
      "hits": 134
     },
     {
      "rule": ">=4",
      "mcc": 0.8072089465798248,
      "precision": 0.8072289156626506,
      "recall": 0.9640287769784173,
      "flagged": 166,
      "hits": 134
     },
     {
      "rule": ">=6",
      "mcc": 0.8130704187737021,
      "precision": 0.825,
      "recall": 0.9496402877697842,
      "flagged": 160,
      "hits": 132
     },
     {
      "rule": ">=8",
      "mcc": 0.8115306942973883,
      "precision": 0.8291139240506329,
      "recall": 0.9424460431654677,
      "flagged": 158,
      "hits": 131
     },
     {
      "rule": ">=10",
      "mcc": 0.8115306942973883,
      "precision": 0.8291139240506329,
      "recall": 0.9424460431654677,
      "flagged": 158,
      "hits": 131
     },
     {
      "rule": ">=15",
      "mcc": 0.8211873761254989,
      "precision": 0.8397435897435898,
      "recall": 0.9424460431654677,
      "flagged": 156,
      "hits": 131
     },
     {
      "rule": ">=20",
      "mcc": 0.8260660286975136,
      "precision": 0.8451612903225807,
      "recall": 0.9424460431654677,
      "flagged": 155,
      "hits": 131
     }
    ],
    "max_m split width": [
     {
      "rule": ">=1",
      "mcc": 0.7609846721732565,
      "precision": 0.7541899441340782,
      "recall": 0.9712230215827338,
      "flagged": 179,
      "hits": 135
     },
     {
      "rule": ">=2",
      "mcc": 0.7891389982564362,
      "precision": 0.788235294117647,
      "recall": 0.9640287769784173,
      "flagged": 170,
      "hits": 134
     },
     {
      "rule": ">=3",
      "mcc": 0.7989884076690303,
      "precision": 0.8098159509202454,
      "recall": 0.9496402877697842,
      "flagged": 163,
      "hits": 132
     },
     {
      "rule": ">=4",
      "mcc": 0.8087211835292681,
      "precision": 0.8376623376623377,
      "recall": 0.9280575539568345,
      "flagged": 154,
      "hits": 129
     },
     {
      "rule": ">=5",
      "mcc": 0.807452575130212,
      "precision": 0.8421052631578947,
      "recall": 0.920863309352518,
      "flagged": 152,
      "hits": 128
     },
     {
      "rule": ">=6",
      "mcc": 0.807452575130212,
      "precision": 0.8421052631578947,
      "recall": 0.920863309352518,
      "flagged": 152,
      "hits": 128
     },
     {
      "rule": ">=8",
      "mcc": 0.807452575130212,
      "precision": 0.8421052631578947,
      "recall": 0.920863309352518,
      "flagged": 152,
      "hits": 128
     }
    ],
    "locked share": [
     {
      "rule": ">=0.5",
      "mcc": 0.35814981862462325,
      "precision": 0.7352941176470589,
      "recall": 0.3597122302158273,
      "flagged": 68,
      "hits": 50
     },
     {
      "rule": ">=0.75",
      "mcc": 0.15280457675906636,
      "precision": 0.7058823529411765,
      "recall": 0.08633093525179857,
      "flagged": 17,
      "hits": 12
     },
     {
      "rule": ">=0.9",
      "mcc": 0.028740235858936574,
      "precision": 0.5,
      "recall": 0.014388489208633094,
      "flagged": 4,
      "hits": 2
     },
     {
      "rule": ">=1.0",
      "mcc": -0.006011107575024413,
      "precision": 0.3333333333333333,
      "recall": 0.007194244604316547,
      "flagged": 3,
      "hits": 1
     }
    ],
    "count_m split locked pieces": [
     {
      "rule": ">=1",
      "mcc": 0.7323345279114643,
      "precision": 0.7884615384615384,
      "recall": 0.8848920863309353,
      "flagged": 156,
      "hits": 123
     },
     {
      "rule": ">=2",
      "mcc": 0.721669141571811,
      "precision": 0.8260869565217391,
      "recall": 0.8201438848920863,
      "flagged": 138,
      "hits": 114
     },
     {
      "rule": ">=3",
      "mcc": 0.6892726795975695,
      "precision": 0.8761061946902655,
      "recall": 0.7122302158273381,
      "flagged": 113,
      "hits": 99
     },
     {
      "rule": ">=4",
      "mcc": 0.6727993033028499,
      "precision": 0.8867924528301887,
      "recall": 0.6762589928057554,
      "flagged": 106,
      "hits": 94
     },
     {
      "rule": ">=6",
      "mcc": 0.6224459226344685,
      "precision": 0.9285714285714286,
      "recall": 0.5611510791366906,
      "flagged": 84,
      "hits": 78
     }
    ]
   },
   "within_long": [],
   "keys": [
    "qualitas__aoi-2.8.1@97549be1ca7e",
    "qualitas__argouml-0.34@339503778c67",
    "qualitas__axion-1.0-M2@0ee6bb2e8dda",
    "qualitas__castor-1.3.1@f130161bbf07",
    "qualitas__colt-1.2.0@e00c9d22a1c7",
    "qualitas__columba-1.0@4244e68726ff",
    "qualitas__displaytag-1.2@2c42e15a3259",
    "qualitas__drawswf-1.2.9@c1657bfa1f41",
    "qualitas__drjava-stable-20100913-r5387@3b17fb5c673b",
    "qualitas__emma-2.0.5312@2c6cd6177f2c",
    "qualitas__exoportal-v1.0.2@7caefc3d9889",
    "qualitas__findbugs-1.3.9@d3f163b264fd",
    "qualitas__fitjava-1.1@8405d82ae82a",
    "qualitas__fitlibraryforfitnesse-20100806@7c0c082567d0",
    "qualitas__freecol-0.10.3@ea5395e679c0",
    "qualitas__freecs-1.3.20100406@ddf254e8f1b5",
    "qualitas__freemind-0.9.0@aef65c79d315",
    "qualitas__galleon-2.3.0@c515977d75bb",
    "qualitas__ganttproject-2.0.9@cb1fa28b03ac",
    "qualitas__heritrix-1.14.4@0d3284c6e263",
    "qualitas__hsqldb-2.0.0@709fbf073131",
    "qualitas__itext-5.0.3@20abd78483d3",
    "qualitas__jFin_DateMath-R1.0.1@4bf4e444b82b",
    "qualitas__jag-6.1@a93aca2dacae",
    "qualitas__jasml-0.10@3655bc0d6fdc",
    "qualitas__jasperreports-3.7.3@9e58db5c8b96",
    "qualitas__javacc-5.0@766cae9d3710",
    "qualitas__jedit-4.3.2@9ca0a5fe3d5f",
    "qualitas__jena-2.6.3@a0b7b8826af1",
    "qualitas__jext-5.0@58a6b9d265f6",
    "qualitas__jfreechart-1.0.13@8b8286cc86d8",
    "qualitas__jgraph-5.13.0.0@3d982c487cf3",
    "qualitas__jgraphpad-5.10.0.2@7b30a7bb0822",
    "qualitas__jgrapht-0.8.1@93c2fcdc6e56",
    "qualitas__jgroups-2.10.0@0ebd57ba8557",
    "qualitas__jhotdraw-7.5.1@f0274ab83baf",
    "qualitas__jmeter-2.5.1@ea13c8fa9f4d",
    "qualitas__jmoney-0.4.4@cf14d82ff9e1",
    "qualitas__jparse-0.96@1fad3f0d7f02",
    "qualitas__jpf-1.0.2@3a75d17f9fa7",
    "qualitas__jruby-1.5.2@fd951b93f891",
    "qualitas__jsXe-04_beta@066c0c3d2c43",
    "qualitas__jspwiki-2.8.4@bea11e9102c7",
    "qualitas__jung-2.0.1@e2f99af0ff3a",
    "qualitas__junit-4.10@7c6a8ae320a3",
    "qualitas__log4j-1.2.16@3a93ef38eb7a",
    "qualitas__lucene-3.5.0@814dbfcd91b7",
    "qualitas__marauroa-3.8.1@b779cf1654ba",
    "qualitas__megamek-0.35.18@f2f91292d1a0",
    "qualitas__mvnforum-1.2.2-ga@830ec7869024",
    "qualitas__nekohtml-1.9.14@d437cccb3009",
    "qualitas__openjms-0.7.7-beta-1@6a836765db94",
    "qualitas__oscache-2.4.1@b60b8886b2be",
    "qualitas__picocontainer-2.10.2@b8b5ee08d167",
    "qualitas__pmd-4.2.5@d3a8c181a59e",
    "qualitas__poi-3.6@393a782fe53d",
    "qualitas__pooka-3.0-080505@e05e225551ed",
    "qualitas__proguard-4.5.1@ea2e203686e4",
    "qualitas__quartz-1.8.3@98d006c0e932",
    "qualitas__quickserver-1.4.7@8eef319657a0",
    "qualitas__quilt-0.6-a-5@b4b8c2a03752",
    "qualitas__roller-4.0.1@77d432415cc5",
    "qualitas__squirrel_sql-3.1.2@4de6c3b32274",
    "qualitas__sunflow-0.07.2@66f260c40004",
    "qualitas__tomcat-7.0.2@cc2f27e5b9f0",
    "qualitas__velocity-1.6.4@eedec1fc48dd",
    "qualitas__wct-1.5.2@2884f7e014a8",
    "qualitas__webmail-0.7.10@c4dcf3e769f7",
    "qualitas__weka-3.7.5@004ae2a21d8f",
    "qualitas__xalan-2.7.1@99ac7fb11a73",
    "qualitas__xerces-2.10.0@25bce2628d2f",
    "qualitas__xmojo-5.0.0@fdb49008acb0"
   ]
  },
  {
   "population": "pmd_GodClass [all] class: 490 repositories, 276417 units in the universe, 18710 positives",
   "set_halves": null,
   "level": "class",
   "oracle": "pmd_GodClass",
   "n_repos": 490,
   "n_units": 276417,
   "n_positives": 18710,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "outlier": [
    {
     "form": "nloc_sum",
     "mcc": 0.5587413180757378,
     "precision": 0.45838344198999936,
     "recall": 0.7741314804917157,
     "flagged": 31598,
     "hits": 14484,
     "vs_complexity": {
      "value": 0.027019282777287934,
      "lo": 0.018285439018812077,
      "hi": 0.03569457792766839,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.08890052706959439,
      "lo": 0.06350705664905243,
      "hi": 0.11344110059011858,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.046313277818587184,
      "lo": 0.025461115435227777,
      "hi": 0.06700356902361931,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum",
     "mcc": 0.5317220352984499,
     "precision": 0.40805096232041205,
     "recall": 0.8045430251202565,
     "flagged": 36890,
     "hits": 15053,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.06188124429230646,
      "lo": 0.04036035828548201,
      "hi": 0.08215126952298352,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.01929399504129925,
      "lo": 0.00338076851413327,
      "hi": 0.03585275207130839,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.5124280402571506,
     "precision": 0.3483555370524563,
     "recall": 0.8944414751469802,
     "flagged": 48040,
     "hits": 16735,
     "vs_complexity": {
      "value": -0.01929399504129925,
      "lo": -0.03564317462665584,
      "hi": -0.0033524174550919605,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.04258724925100721,
      "lo": 0.034282002253877286,
      "hi": 0.050608630704070345,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x nom",
     "mcc": 0.4698407910061434,
     "precision": 0.29303419880682297,
     "recall": 0.9319615179048637,
     "flagged": 59505,
     "hits": 17437,
     "vs_complexity": {
      "value": -0.06188124429230646,
      "lo": -0.0821445041021765,
      "hi": -0.040256089222885594,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.04258724925100721,
      "lo": -0.05052932590505843,
      "hi": -0.03415450822204019,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m long methods",
     "mcc": 0.4157255300786645,
     "precision": 0.46748980516538285,
     "recall": 0.4411544628540887,
     "flagged": 17656,
     "hits": 8254,
     "vs_complexity": {
      "value": -0.11599650521978538,
      "lo": -0.14369215735867275,
      "hi": -0.08693734851072216,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.054115260927478925,
      "lo": -0.09125399582583388,
      "hi": -0.01613744249124438,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.09670251017848613,
      "lo": -0.13080042460520808,
      "hi": -0.06078824594538623,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m split width",
     "mcc": 0.3994134328087995,
     "precision": 0.3532258064516129,
     "recall": 0.5735435595938001,
     "flagged": 30380,
     "hits": 10731,
     "vs_complexity": {
      "value": -0.13230860248965037,
      "lo": -0.17454775067706724,
      "hi": -0.09481255849387282,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.07042735819734391,
      "lo": -0.12017427891371818,
      "hi": -0.03057244354532035,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.11301460744835112,
      "lo": -0.16047613500376084,
      "hi": -0.07547925450636833,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split interface",
     "mcc": 0.3924417854956991,
     "precision": 0.4148967122490544,
     "recall": 0.4572955638695885,
     "flagged": 20622,
     "hits": 8556,
     "vs_complexity": {
      "value": -0.13928024980275078,
      "lo": -0.1726295592755117,
      "hi": -0.10097830172510475,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.07739900551044432,
      "lo": -0.11649243939838289,
      "hi": -0.03740913891103215,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.11998625476145153,
      "lo": -0.15623877104265882,
      "hi": -0.0816255632759118,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split infeasible",
     "mcc": 0.3651505921871096,
     "precision": 0.4030455797515722,
     "recall": 0.414484233030465,
     "flagged": 19241,
     "hits": 7755,
     "vs_complexity": {
      "value": -0.16657144311134026,
      "lo": -0.19234157059933993,
      "hi": -0.13731083376597486,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.1046901988190338,
      "lo": -0.14174013404627617,
      "hi": -0.0673394715630583,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.147277448070041,
      "lo": -0.18135423262731182,
      "hi": -0.11250663928992155,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split cost",
     "mcc": 0.3616383225604813,
     "precision": 0.4021802095950287,
     "recall": 0.40817744521646177,
     "flagged": 18989,
     "hits": 7637,
     "vs_complexity": {
      "value": -0.17008371273796857,
      "lo": -0.20337175913156935,
      "hi": -0.13102531791975136,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.10820246844566211,
      "lo": -0.1449551213823455,
      "hi": -0.06825396498432834,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.15078971769666932,
      "lo": -0.1859913343853885,
      "hi": -0.11187095316937823,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.3514415387623209,
     "precision": 0.3697761022481725,
     "recall": 0.4298770710849813,
     "flagged": 21751,
     "hits": 8043,
     "vs_complexity": {
      "value": -0.18028049653612893,
      "lo": -0.19963863697673556,
      "hi": -0.15828449927183297,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.11839925224382247,
      "lo": -0.14891155798371752,
      "hi": -0.08701297866611063,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.16098650149482968,
      "lo": -0.18664234245561068,
      "hi": -0.13239076164786173,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split locked pieces",
     "mcc": 0.3349125773344167,
     "precision": 0.39577836411609496,
     "recall": 0.3607696419027258,
     "flagged": 17055,
     "hits": 6750,
     "vs_complexity": {
      "value": -0.19680945796403315,
      "lo": -0.22052503345162022,
      "hi": -0.17055403009860232,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.1349282136717267,
      "lo": -0.1649516723386114,
      "hi": -0.09984079835566545,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.1775154629227339,
      "lo": -0.20493051341083646,
      "hi": -0.14579552761419629,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "locked share",
     "mcc": 0.24560606284146166,
     "precision": 0.2818696883852691,
     "recall": 0.3190807055050775,
     "flagged": 21180,
     "hits": 5970,
     "vs_complexity": {
      "value": -0.28611597245698817,
      "lo": -0.3179597891123562,
      "hi": -0.25128364581490925,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.22423472816468173,
      "lo": -0.2645630702698921,
      "hi": -0.1785821365433956,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.2668219774156889,
      "lo": -0.3038727334924941,
      "hi": -0.22484647661383977,
      "n": 490,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc_max": [
     {
      "rule": ">=10",
      "mcc": 0.22599447346468649,
      "precision": 0.11613976289330198,
      "recall": 0.9927311598075895,
      "flagged": 159928,
      "hits": 18574
     },
     {
      "rule": ">=15",
      "mcc": 0.29572701574126625,
      "precision": 0.15261168184132123,
      "recall": 0.9773917691074292,
      "flagged": 119827,
      "hits": 18287
     },
     {
      "rule": ">=20",
      "mcc": 0.35138261070366783,
      "precision": 0.1924457505991563,
      "recall": 0.9484767504008551,
      "flagged": 92213,
      "hits": 17746
     },
     {
      "rule": ">=26",
      "mcc": 0.39992870527774993,
      "precision": 0.24083942601875924,
      "recall": 0.896151790486371,
      "flagged": 69619,
      "hits": 16767
     },
     {
      "rule": ">=30",
      "mcc": 0.41773003400872544,
      "precision": 0.2699894208784084,
      "recall": 0.8456974879743453,
      "flagged": 58606,
      "hits": 15823
     },
     {
      "rule": ">=40",
      "mcc": 0.4411274551259896,
      "precision": 0.3392291513569673,
      "recall": 0.7154997327632282,
      "flagged": 39463,
      "hits": 13387
     },
     {
      "rule": ">=50",
      "mcc": 0.440204161818497,
      "precision": 0.39762143573577874,
      "recall": 0.5932656333511491,
      "flagged": 27916,
      "hits": 11100
     },
     {
      "rule": ">=75",
      "mcc": 0.39033878548051637,
      "precision": 0.4984943077488065,
      "recall": 0.3627471940138963,
      "flagged": 13615,
      "hits": 6787
     },
     {
      "rule": ">=100",
      "mcc": 0.33393566346540243,
      "precision": 0.5559621451104101,
      "recall": 0.23548904329235704,
      "flagged": 7925,
      "hits": 4406
     }
    ],
    "count_m long methods": [
     {
      "rule": ">=1",
      "mcc": 0.3980519129073035,
      "precision": 0.24243579777950516,
      "recall": 0.8834847675040085,
      "flagged": 68183,
      "hits": 16530
     },
     {
      "rule": ">=2",
      "mcc": 0.5374097129416964,
      "precision": 0.4542701191506357,
      "recall": 0.7295029396044895,
      "flagged": 30046,
      "hits": 13649
     },
     {
      "rule": ">=3",
      "mcc": 0.548268619128782,
      "precision": 0.5999654098927707,
      "recall": 0.5562266167824693,
      "flagged": 17346,
      "hits": 10407
     },
     {
      "rule": ">=4",
      "mcc": 0.5113337649183337,
      "precision": 0.6921226162894315,
      "recall": 0.4151256012827365,
      "flagged": 11222,
      "hits": 7767
     },
     {
      "rule": ">=6",
      "mcc": 0.4066919494410752,
      "precision": 0.7688827010093978,
      "recall": 0.23613041154462855,
      "flagged": 5746,
      "hits": 4418
     }
    ],
    "count_m split infeasible": [
     {
      "rule": ">=1",
      "mcc": 0.43363334347589433,
      "precision": 0.36304308417427034,
      "recall": 0.6422234099412079,
      "flagged": 33098,
      "hits": 12016
     },
     {
      "rule": ">=2",
      "mcc": 0.4538826201250286,
      "precision": 0.6143167028199567,
      "recall": 0.37840726884019243,
      "flagged": 11525,
      "hits": 7080
     },
     {
      "rule": ">=3",
      "mcc": 0.3939166073246012,
      "precision": 0.7496491228070176,
      "recall": 0.22838054516301443,
      "flagged": 5700,
      "hits": 4273
     },
     {
      "rule": ">=4",
      "mcc": 0.32851130085613256,
      "precision": 0.8032596041909197,
      "recall": 0.14751469802244788,
      "flagged": 3436,
      "hits": 2760
     },
     {
      "rule": ">=6",
      "mcc": 0.2304031755881523,
      "precision": 0.8489065606361829,
      "recall": 0.06846606092998396,
      "flagged": 1509,
      "hits": 1281
     }
    ],
    "sum_m split cost": [
     {
      "rule": ">=2",
      "mcc": 0.39056748007459485,
      "precision": 0.28288242837022554,
      "recall": 0.7192410475681453,
      "flagged": 47571,
      "hits": 13457
     },
     {
      "rule": ">=3",
      "mcc": 0.4095042079317003,
      "precision": 0.323468274177623,
      "recall": 0.6653661143773383,
      "flagged": 38486,
      "hits": 12449
     },
     {
      "rule": ">=4",
      "mcc": 0.42256448452793044,
      "precision": 0.36999439702053327,
      "recall": 0.6,
      "flagged": 30341,
      "hits": 11226
     },
     {
      "rule": ">=6",
      "mcc": 0.4242484639017497,
      "precision": 0.43326251616478845,
      "recall": 0.501389631213255,
      "flagged": 21652,
      "hits": 9381
     },
     {
      "rule": ">=8",
      "mcc": 0.41715492662883713,
      "precision": 0.48439875919956205,
      "recall": 0.4256547300908605,
      "flagged": 16441,
      "hits": 7964
     },
     {
      "rule": ">=10",
      "mcc": 0.40266346106999423,
      "precision": 0.5286659316427784,
      "recall": 0.3587920897915553,
      "flagged": 12698,
      "hits": 6713
     },
     {
      "rule": ">=15",
      "mcc": 0.35716625926076817,
      "precision": 0.6070948669712443,
      "recall": 0.2414751469802245,
      "flagged": 7442,
      "hits": 4518
     },
     {
      "rule": ">=20",
      "mcc": 0.31799360774519114,
      "precision": 0.6617107942973524,
      "recall": 0.17365045430251203,
      "flagged": 4910,
      "hits": 3249
     }
    ],
    "sum_m split interface": [
     {
      "rule": ">=2",
      "mcc": 0.4283888994207088,
      "precision": 0.2820130441813249,
      "recall": 0.8389096739711385,
      "flagged": 55657,
      "hits": 15696
     },
     {
      "rule": ">=3",
      "mcc": 0.446576526336809,
      "precision": 0.31139434317518777,
      "recall": 0.8043826830571886,
      "flagged": 48331,
      "hits": 15050
     },
     {
      "rule": ">=4",
      "mcc": 0.45711091742052257,
      "precision": 0.3313890149795733,
      "recall": 0.7803848209513629,
      "flagged": 44060,
      "hits": 14601
     },
     {
      "rule": ">=6",
      "mcc": 0.4590323094282074,
      "precision": 0.34914921465968585,
      "recall": 0.7413682522715126,
      "flagged": 39728,
      "hits": 13871
     },
     {
      "rule": ">=8",
      "mcc": 0.4560567238258241,
      "precision": 0.35802900107411384,
      "recall": 0.7126135756280064,
      "flagged": 37240,
      "hits": 13333
     },
     {
      "rule": ">=10",
      "mcc": 0.4535012882558371,
      "precision": 0.36310288939808866,
      "recall": 0.6944949225013362,
      "flagged": 35786,
      "hits": 12994
     },
     {
      "rule": ">=15",
      "mcc": 0.4453326049561977,
      "precision": 0.365229582895198,
      "recall": 0.6683057188669161,
      "flagged": 34236,
      "hits": 12504
     },
     {
      "rule": ">=20",
      "mcc": 0.43982668099992206,
      "precision": 0.36448209243572594,
      "recall": 0.6554249064671299,
      "flagged": 33645,
      "hits": 12263
     }
    ],
    "max_m split width": [
     {
      "rule": ">=1",
      "mcc": 0.4088872676167515,
      "precision": 0.25561059998427305,
      "recall": 0.8686798503474078,
      "flagged": 63585,
      "hits": 16253
     },
     {
      "rule": ">=2",
      "mcc": 0.42802508103739756,
      "precision": 0.28836218275068826,
      "recall": 0.8173703901656868,
      "flagged": 53034,
      "hits": 15293
     },
     {
      "rule": ">=3",
      "mcc": 0.43771131707177113,
      "precision": 0.3265484840595489,
      "recall": 0.7374131480491716,
      "flagged": 42251,
      "hits": 13797
     },
     {
      "rule": ">=4",
      "mcc": 0.43549339035035073,
      "precision": 0.3548672566371681,
      "recall": 0.6644040619989311,
      "flagged": 35030,
      "hits": 12431
     },
     {
      "rule": ">=5",
      "mcc": 0.43363334347589433,
      "precision": 0.36304308417427034,
      "recall": 0.6422234099412079,
      "flagged": 33098,
      "hits": 12016
     },
     {
      "rule": ">=6",
      "mcc": 0.43363334347589433,
      "precision": 0.36304308417427034,
      "recall": 0.6422234099412079,
      "flagged": 33098,
      "hits": 12016
     },
     {
      "rule": ">=8",
      "mcc": 0.43363334347589433,
      "precision": 0.36304308417427034,
      "recall": 0.6422234099412079,
      "flagged": 33098,
      "hits": 12016
     }
    ],
    "locked share": [
     {
      "rule": ">=0.5",
      "mcc": 0.22668259616756922,
      "precision": 0.261532856687463,
      "recall": 0.30694815606627474,
      "flagged": 21959,
      "hits": 5743
     },
     {
      "rule": ">=0.75",
      "mcc": 0.10974853605550836,
      "precision": 0.22925457102672292,
      "recall": 0.09583110636023517,
      "flagged": 7821,
      "hits": 1793
     },
     {
      "rule": ">=0.9",
      "mcc": 0.046723747197966195,
      "precision": 0.1512432230323425,
      "recall": 0.04323890967397114,
      "flagged": 5349,
      "hits": 809
     },
     {
      "rule": ">=1.0",
      "mcc": 0.040505480743081246,
      "precision": 0.14118099634545106,
      "recall": 0.03923035809727418,
      "flagged": 5199,
      "hits": 734
     }
    ],
    "count_m split locked pieces": [
     {
      "rule": ">=1",
      "mcc": 0.4032798799296894,
      "precision": 0.3345105808711632,
      "recall": 0.6226616782469268,
      "flagged": 34827,
      "hits": 11650
     },
     {
      "rule": ">=2",
      "mcc": 0.41458936984333705,
      "precision": 0.41530150643418684,
      "recall": 0.5053981827899519,
      "flagged": 22769,
      "hits": 9456
     },
     {
      "rule": ">=3",
      "mcc": 0.41734005003301916,
      "precision": 0.5332433850535941,
      "recall": 0.380224478888295,
      "flagged": 13341,
      "hits": 7114
     },
     {
      "rule": ">=4",
      "mcc": 0.39304626401001547,
      "precision": 0.5917678100263852,
      "recall": 0.29967931587386426,
      "flagged": 9475,
      "hits": 5607
     },
     {
      "rule": ">=6",
      "mcc": 0.33004891623209814,
      "precision": 0.6691889794334498,
      "recall": 0.1843399251737039,
      "flagged": 5154,
      "hits": 3449
     }
    ]
   },
   "within_long": [],
   "keys": [
    "fuzhengwei__itstack-demo-design@5c0bc0270142",
    "LaiFeng-Android__SopCastComponent@a95bc36d8ddb",
    "jcabi__jcabi-github@e7033364cf2b",
    "JimSeker__opengl@4f9d94b97263",
    "deeplearning4j__deeplearning4j@4c22ac5fe4a8",
    "sofastack__sofa-boot@696b17a36ee8",
    "coding-parrot__Low-Level-Design@b78735e2824d",
    "hongfurui2014__exam_online_hongfurui@01ed41f99479",
    "springfox__springfox@ab5868471cdb",
    "argouml-tigris-org__argouml@be952fcfa774",
    "xuexiangjys__XUI@111e6008ccd9",
    "hub4j__github-api@f351e377db81",
    "szerhusenBC__jwt-spring-security-demo@dcf718c67c0d",
    "netease-im__camellia@fec12c8ee62b",
    "Jackson0714__PassJava-Platform@a7ce345b4ea8",
    "bitcoinj__bitcoinj@80f3920a0f42",
    "kaedea__android-dynamical-loading@4113444be3a1",
    "flavienlaurent__datetimepicker@0f5d3999955e",
    "sxpl__FaceAC@d7b85941d666",
    "Graylog2__graylog2-server@a47918094637",
    "vicc1024__OnePush@72c77b279453",
    "apache__tsfile@eb733133b9ee",
    "FangWW__Document@d4d6ccd5d725",
    "JetBrains__xodus@18f573765aff",
    "Multiverse__Multiverse-Core@34185b90a940",
    "Ishan-sinha__DSA-for-SDE-interview@09ae6e711754",
    "apache__shardingsphere@f4acdb6e44b3",
    "AbrahamCaiJin__CommonUtilLibrary@dfc5736d167e",
    "farmerbb__SecondScreen@29949c4c1ab7",
    "ssssssss-team__spider-flow@c799cca99c7d",
    "micronaut-projects__micronaut-data@804ba18b28d1",
    "Linxfeng__flow-eda@55533222469e",
    "rest-assured__rest-assured@257eed1bdccf",
    "Jinnrry__RobotHelper@b66f6c6ae5b8",
    "razerdp__BasePopup@34f01915cb28",
    "CodeIntelligenceTesting__jazzer@a4e09fbbc775",
    "Shadows-of-Fire__Apotheosis@f2e76862ed9f",
    "crossoverJie__cim@8863d9f6d76d",
    "CodePlato3721__shiro-redis@df637869bbcc",
    "dromara__disjob@2f92565c7a66",
    "micronaut-projects__micronaut-core@8e05aa570aad",
    "claritylab__lucida@3256bfa84be2",
    "XndroidDev__Xndroid@8c363f7fecf2",
    "Xunzhuo__Algorithm-Guide@019eafeaa5de",
    "CarGuo__GSYRickText@0268bc634e44",
    "heibaiying__BigData-Notes@3898939aca38",
    "OpenTSDB__asynchbase@40a5c8b8d4f6",
    "JessYanCoding__AndroidAutoSize@e402ecdd998e",
    "alexvasilkov__GestureViews@786c2267e6c9",
    "open-scratch__teaching-open@513b05fcddc5",
    "oshi__oshi@70659ba7e85d",
    "MCreator__MCreator@4d903de9dc4c",
    "DHD2280__Oxygen-Customizer@9d84b898be9c",
    "eclipse-vertx__vert.x@1877ab6b09f2",
    "smartloli__EFAK@d3bfcf2338a9",
    "quarkiverse__quarkus-langchain4j@b81c73425313",
    "crazycodeboy__TakePhoto@31a222705b52",
    "airbnb__native-navigation@9cf50bf9b751",
    "MinecraftForge__MCPConfig@751a4f362ef1",
    "jeequan__jeepay@e1ac9086d679",
    "SimonVT__schematic@302b4d1e29dd",
    "daimajia__little-bear-dictionary@af41a915aa67",
    "signalapp__Signal-Server@8edf3488f7d9",
    "appdevforall__CodeOnTheGo@795f19001333",
    "EnterpriseQualityCoding__FizzBuzzEnterpriseEdition@4922c077c07a",
    "iMeiji__Toutiao@e8be6039b09d",
    "linkedin__coral@9d9471909673",
    "citerus__dddsample-core@d8b896254ed4",
    "adityatandon15__Low-Level-Design-Course@e9128270e166",
    "floci-io__floci@7e6439cf8654",
    "janheinrichmerker__material-intro@41f8072540b2",
    "LlamaLad7__MixinExtras@613b41832759",
    "pedrovgs__EffectiveAndroidUI@b9e6fcc795de",
    "Geniusay__ChopperBot@79b7449c8cbd",
    "alkacon__opencms-core@2890a0aeb64c",
    "synthetichealth__synthea@bd8a52ba0a54",
    "pentaho__pentaho-kettle@c2350ef4e26e",
    "OCNYang__Android-Animation-Set@8484475e59d1",
    "apache__flink-statefun@accd75ea0109",
    "stanfordnlp__CoreNLP@e31428cdf39a",
    "daniulive__SmarterStreaming@78b2b9a47dcf",
    "nageoffer__congomall@1c52d8456323",
    "mrniko__netty-socketio@e97fbe126dd8",
    "mcxtzhang__SuspensionIndexBar@599c709a02f8",
    "AntennaPod__AntennaPod@3d105d598dfa",
    "segler-alex__RadioDroid@4325633ab3eb",
    "JSQLParser__JSqlParser@220d0ed4a82c",
    "birajpatel__GridListViewAdapters@33539a02c25e",
    "ashishps1__awesome-system-design-resources@25724090f7dd",
    "ihmcrobotics__ihmc-open-robotics-software@02848ca3dcec",
    "alibaba__arthas@2b6d0e59bd37",
    "momosecurity__momo-code-sec-inspector-java@3ee4ac383ccc",
    "amirzaidi__Launcher3@5605dd10845b",
    "zhisheng17__flink-learning@d731cee76180",
    "Baeldung__spring-security-oauth@1431de745484",
    "CodingDocs__springboot-guide@c9d3479f879a",
    "wfh45678__radar@43869a30597c",
    "cyhbyw__springBoot_atguigu@e0e419ee555b",
    "williamfiset__algorithms@08c6d5f3cbee",
    "locationtech__jts@5a0a73632216",
    "yudaocode__SpringBoot-Labs@6c12efaed06d",
    "yangchaojiang__ZoomPreviewPicture-@e45614c863d4",
    "aleksandr-m__gitflow-maven-plugin@7dc9c5ac248c",
    "alibaba__nacos@7f71d44f8805",
    "ShaftHQ__SHAFT_ENGINE@dac2b2f343b8",
    "HotBitmapGG__bilibili-android-client@125e8d839ca6",
    "jblough__Android-Pdf-Viewer-Library@d9d2b26a2d69",
    "clojure__clojure@807285bfc388",
    "dongjunkun__GanK@7c296610e38d",
    "menacher__java-game-server@36bd748dcfcf",
    "ScottOaks__JavaPerformanceTuning@0469fd9ccac9",
    "thinkaurelius__titan@ee226e52415b",
    "p6spy__p6spy@e0aa88e82cea",
    "rrezartprebreza__spring-boot-skills@42bd5f1240be",
    "donkingliang__GroupedRecyclerViewAdapter@9be1f60792ae",
    "bevy__photo-editor-android@e98a95b74ee7",
    "chentao0707__SimplifyReader@ae24bdbb6fdb",
    "smuyyh__BookReader@fceb08925ca3",
    "wenmingvs__WeiBo@c8b2d59a805d",
    "InfernalSuite__AdvancedSlimePaper@031913915008",
    "justauth__JustAuth@694bbf1b010d",
    "Atmosphere__atmosphere@4f29b171768d",
    "apolloconfig__apollo@ea356770c639",
    "MagicMashRoom__SuperCalendar@a897fb20f670",
    "iflytek__astron-agent@468a676f2d84",
    "javahuang__SurveyKing@5de0d05b682e",
    "allicen__Java-1000@614c2af783aa",
    "roboguice__roboguice@d96250c41149",
    "ehrbase__ehrbase@580ea750b209",
    "LSPosed__LSPosed@df74d83eb03a",
    "DayorNight__BLCS@2003a58edf85",
    "shuzheng__zheng@7005c0a775e6",
    "kite-sdk__kite@72bfb4b1a881",
    "cryptomator__cryptomator@01149fcc1dfa",
    "jtablesaw__tablesaw@e36c3ff3c9e2",
    "neevek__Paginize@07590e4fe2c9",
    "hibernate__hibernate-orm@37616099b745",
    "x0b__rcx@d98c4d6f0a69",
    "wepe__DataCastle-Solution@244587971b11",
    "shwenzhang__AndResGuard@e4df245d82f2",
    "Telegram-FOSS-Team__Telegram-FOSS@10da5406ed92",
    "mirkosertic__Bytecoder@67bb35966931",
    "zfdang__Android-Touch-Helper@d896dc13954c",
    "briandilley__jsonrpc4j@59ff0c955087",
    "jsonzou__jmockdata@13064f81bf3b",
    "youlookwhat__DesignPattern@aeed0759c023",
    "ushahidi__SMSSync@01b0271d87c6",
    "Sayi__poi-tl@81edcbd9227a",
    "googleapis__google-api-java-client@9e0a9f014ae0",
    "risesoft-y9__Data-Labeling@d271a14a974d",
    "languagetool-org__languagetool@535904c66ac7",
    "blundell__QuickSand@5837d32f641d",
    "h6ah4i__android-advancedrecyclerview@5213b003748c",
    "MisterBooo__LeetCodeAnimation@e853d7a5a893",
    "leck995__WutheringWavesTool@d08a16ad35b3",
    "Genymobile__gnirehtet@1eb2e58bc91e",
    "keycloak__keycloak-quickstarts@138645852a52",
    "Flameish__Novel-Grabber@7a29e4683008",
    "apache__hertzbeat@c0b477906d26",
    "misakuo__svgtoandroid@7011ee1e94bb",
    "code4craft__webmagic@67816a19d68a",
    "in28minutes__spring-master-class@7f4d3d4d8414",
    "apache__skywalking@1527483d9603",
    "wenmingvs__AndroidProcess@0c05dd14279c",
    "rieckpil__blog-tutorials@ca677461d455",
    "jindrapetrik__jpexs-decompiler@cde1cc21aeba",
    "dromara__myth@02b1b86abba1",
    "jenkinsci__build-monitor-plugin@23299e69bdf2",
    "apereo__cas@5cd513538125",
    "komoot__photon@0c16b33dd7fb",
    "jjoe64__GraphView-Demos@708bcdfa6ee4",
    "eclipse-collections__eclipse-collections@b0ea5ba4a1c1",
    "yayaa__LocationManager@e4897fd68fb8",
    "reark__reark@71d6319a3bb3",
    "intoolswetrust__jd-cli@2b1b1530ada8",
    "littleRich__VirtualLocation@7eda42b23c41",
    "esl-client__esl-client@67fa4ece90c8",
    "daimajia__AndroidSwipeLayout@5f8678b04751",
    "google__tsunami-security-scanner-plugins@9e36247b377e",
    "openraven__magpie@734064674425",
    "mochat-cloud__mochat-java@136475f9df04",
    "DymanZy__EasyShow3D@f2155466c359",
    "jcodec__jcodec@4ba922aca445",
    "mthli__Mount@522a82c692d1",
    "macrozheng__springcloud-learning@8c8dab449343",
    "albertlatacz__java-repl@5fb4d89637cf",
    "vestrel00__android-dagger-butterknife-mvp@d167f0c2dd60",
    "wdullaer__MaterialDateTimePicker@f849a5c2704c",
    "lets-blade__blade@e62830483310",
    "elttam__semgrep-rules@244268562cc9",
    "dromara__Sa-Token@cb191342372c",
    "liquibase__liquibase@b13b98ed949a",
    "aragozin__jvm-tools@4321b54dc0b4",
    "trello-archive__RxLifecycle@0dabd1c4322e",
    "stephanenicolas__toothpick@8dab571ec2c1",
    "Grasscutters__Grasscutter@f373827a83d3",
    "lenve__javaboy-code-samples@5e7af1d93a4a",
    "jsksxs360__AHANLP@77d1e324665b",
    "zhangkaitao__spring4-showcase@3ddf718538a4",
    "trinodb__trino@94ff7cced1ac",
    "HannahMitt__HomeMirror@566c03d3388e",
    "Qihoo360__ArgusAPM@75ead19ca98a",
    "yu120__neural@63a69bcdce7b",
    "2227324689__gpmall@c5dd5bacb052",
    "wangdan__AisenWeiBo@71e62bfb0762",
    "jhy__jsoup@0c508f17a52d",
    "WeBankFinTech__DataSphereStudio@4af60cc6f5ae",
    "lyj8330328__leyou@b2cc07874adf",
    "MinecraftForge__MinecraftForge@7d0bd1898fd0",
    "google__tsunami-security-scanner@5dd969255145",
    "ModelioOpenSource__Modelio@d3c773fea6b0",
    "YoKeyword__Fragmentation@0394930a3e23",
    "Wizcorp__phonegap-facebook-plugin@544cc06b0968",
    "NVIDIA__grcuda@b1f531a844d2",
    "flyway__flyway@8c96fdd17389",
    "justified__tedis@7bfdf35de06d",
    "jagrosh__MusicBot@859e5c5862de",
    "swagger-api__swagger-core@04558121268f",
    "ModelEngine-Group__app-platform@33d528309813",
    "kaushikgopal__RxJava-Android-Samples@b84865252c20",
    "rememberber__WePush@e0f24162eacc",
    "yangxiufeng666__Micro-Service-Skeleton@d31b13a0c01c",
    "makejavas__EasyCode@d0fc90088995",
    "cxapython__unidbg-server@b545e7224a68",
    "lenve__vhr@03abbd35af24",
    "mgarin__weblaf@45b772c0eaf2",
    "648540858__wvp-GB28181-pro@2b656f4e5514",
    "dinuscxj__LoadingDrawable@db4ceb6b90ca",
    "droidefense__engine@067e43ee7a3a",
    "opensearch-project__OpenSearch@0ab78484cb55",
    "Flipboard__bottomsheet@2792f24d60a1",
    "bertsir__zBarLibary@0ad8e20a03cb",
    "sofastack__sofa-jarslink@ecd07ed114b8",
    "Beseting__PlanA@e1ed0df9529a",
    "junit-team__junit-framework@565a0baae8d9",
    "jphp-group__jphp@eefaac6d8195",
    "fpvout__DigiView-Android@42ae75d2eab0",
    "DImuthuUpe__AndroidPdfViewer@e62698bebb24",
    "mxdldev__android-mvp-mvvm-flytour@97700aa89f0a",
    "renatoathaydes__rawhttp@609456c960e8",
    "gocd__gocd@90c5a2ce9020",
    "cloudera__flume@1d7535638556",
    "frogermcs__AndroidDevMetrics@10dee8ac2dd8",
    "AChep__AcDisplay@1e05cdae3524",
    "xkcoding__spring-boot-demo@87a142f9604c",
    "prscX__react-native-photo-editor@04a120ca8d37",
    "ddd-by-examples__library@5225ff7a0f0c",
    "russelarms__OffsetAnimator@310199b8ba06",
    "remkop__picocli@10509c0af89a",
    "FlowCI__flow-core-x@df5cdacae514",
    "asciidoctor__asciidoctorj@4a410d28a9b8",
    "microsoft__typespec@bcdbe13e098d",
    "swaldman__c3p0@8562608d9d0f",
    "apache__pinot@b99203c60261",
    "apache__amoro@6af75bbe23b7",
    "xuyulong2017__my-java-demo@3ddd3dd7896c",
    "alibaba__freeline@818e5de64f63",
    "shuzijun__leetcode-editor@ac391f9fe766",
    "halzhang__StartupNews@05b04cec88ab",
    "Swati4star__Images-to-PDF@54576589b0c4",
    "liuguangqiang__IPicker@db643cff3b82",
    "java-native-access__jna@a800ca831307",
    "simpligility__android-maven-plugin@acaf0eec01d0",
    "google__bindiff@13c437afa074",
    "Gathin23__cleanyourtv@f9f0c5353e65",
    "ltsopensource__light-task-scheduler@b61e6ae4320d",
    "google__smali@1a36aa30d18d",
    "Doikki__DKVideoPlayer@79a8c9267812",
    "AnySoftKeyboard__AnySoftKeyboard@be4f8f747d32",
    "hellokaton__write-readable-code@1883256af4b0",
    "supertokens__supertokens-core@8703a12c2159",
    "sqlancer__sqlancer@1d797ee53631",
    "DitriXNew__EDT-MCP@d0e01f33d06d",
    "vipshop__vjtools@2f780edd504e",
    "pavansolapure__opencodez-samples@f5ef3de060cd",
    "guiying712__AndroidModulePattern@494e7deda04e",
    "mcxiaoke__xBus@ff64742fe134",
    "gunnarmorling__1brc@db064194be37",
    "paulroehr__EazeGraph@ce5e68ecc70e",
    "youth5201314__banner@777c7dbfaa0a",
    "MCRcortex__voxy@5bf33350a1cc",
    "rubenlagus__TelegramBots@15ff4c479671",
    "Q-1515__reggie_parent@042861fa6ebd",
    "mik3y__usb-serial-for-android@6a9c61f1fa16",
    "iohao__ioGame@835e6aad7a18",
    "scribejava__scribejava@8970e8eeb0af",
    "oblador__react-native-shimmer@f1c379a3f336",
    "Blankj__awesome-java-leetcode@0d17728bfbe1",
    "wgpsec__fofa_viewer@ff2848a346b9",
    "quicktheories__QuickTheories@a963eded0604",
    "guolindev__LitePal@8ad8322cc6f8",
    "tanyaofei__minecraft-fakeplayer@88dd479a5590",
    "alibaba__spring-cloud-alibaba@858aa8d58d2e",
    "fengzhizi715__NetDiscovery@2d118210e8ef",
    "mybatis__mybatis-dynamic-sql@3b8143ba10e7",
    "koushikkothagal__java-backend-bootcamp@c3e944e81a88",
    "zfile-dev__zfile@775b0172f3b1",
    "apache__hugegraph@75ea5c7dcf5b",
    "antlr__antlr3@7bd56e65a566",
    "TommyLemon__Android-ZBLibrary@61925fef3557",
    "kevalpatel2106__PasscodeView@7c5b93b10bc6",
    "puniverse__capsule@291a54e501a3",
    "rayokota__kareldb@78e10ec77f6a",
    "stanford-futuredata__macrobase@ae7b655ef30b",
    "leibnitz27__cfr@c4145259dfcd",
    "Mishiranu__Dashchan@b78d82bd1db8",
    "Blankj__AndroidUtilCode@7b4caf9e5440",
    "xuminwlt__j360-dubbo-app-all@fc32b0b07417",
    "chillzhuang__SpringBlade@4995ddb714a5",
    "Krupen__FabulousFilter@cabc9eb54610",
    "Meituan-Dianping__walle@f78edcf1117a",
    "CrawlScript__WebCollector@17f3b83cca5f",
    "iisquare__fs-project@00565a8063fa",
    "kestra-io__kestra@bad4d5b551cd",
    "HiveGamesOSS__Chunker@50aaf6d82e8b",
    "soot-oss__heros@091e3bd58505",
    "527515025__springBoot@8fadfc312409",
    "SpongePowered__Mixin@4053421aa10a",
    "Tencent__VasSonic@59936beff656",
    "guoguibing__librec@296082c072ce",
    "SuperMonster003__AutoJs6@ed3eb10e88db",
    "JorgeCastilloPrz__FABProgressCircle@31f1cf9de81a",
    "libreliodev__android@a1f20eb44fe6",
    "scwang90__SmartRefreshLayout@224db48f8af8",
    "avjinder__Minimal-Todo@83bf4c6f56b8",
    "journeyapps__zxing-android-embedded@d09b7c76c312",
    "WuKongOpenSource__Wukong_nocode@256ab5bf6ee9",
    "LiveTyping__CannyViewAnimator@6e3789dec637",
    "kenglxn__QRGen@27350e7621cd",
    "summitt__Nope-Proxy@38a7c3411c07",
    "itisaid__Doris@d925329bef8c",
    "wuyouzhuguli__SpringAll@614d2578d949",
    "warkiz__IndicatorSeekBar@1a6a8a666aa3",
    "todoroo__astrid@4fc5c7714fb1",
    "kumaransg__LLD@1698cc6f993a",
    "AntiqueAtlasTeam__AntiqueAtlas@b706821d3f02",
    "devicehive__devicehive-java-server@905e3b932ddc",
    "daimajia__AndroidImageSlider@e318cabdef66",
    "vangao1989__cloudE@be4b925ae04f",
    "bezkoder__spring-boot-spring-security-jwt-authentication@096e106a6d80",
    "redis__jedis@66fbb8b04afc",
    "ribot__ribot-app-android@01da5104df67",
    "dbamman__book-nlp@7a09e01c6ce7",
    "dropwizard__metrics@2cc7a5006c43",
    "alipay__SoloPi@47d12f490448",
    "EssentialsX__Essentials@e70bdb817c75",
    "seatgeek__android-PlacesAutocompleteTextView@80f68a82e47a",
    "newbiechen1024__NovelReader@0b8e281b30be",
    "greenrobot__greenDAO@0bbb338e17c4",
    "dremio__dremio-oss@799ccbda47e6",
    "google__myanmar-tools@13e4af6aaac6",
    "Javen205__IJPay@528ad6084d55",
    "apache__gravitino@bda25bd5c16a",
    "IUDevman__gamesense-client@62061a43fea3",
    "bethington__ghidra-mcp@8e4644e6cc78",
    "aress31__openapi-parser@3e0a0e760bda",
    "weibocom__motan@4c18b71e4491",
    "itsallcode__openfasttrace@e51e323b3b27",
    "redisson__redisson@33b143ae20b3",
    "thealeksandr__PFLockScreen-Android@ff5b7cd11a7d",
    "LFDT-web3j__web3j@b126b4801824",
    "Netflix__zuul@908894af8cae",
    "leangen__graphql-spqr@2221af76c0da",
    "yixia__VitamioBundle@77bd421e6ae8",
    "sensorsdata__sa-sdk-android@82b48007b699",
    "jprante__elasticsearch-knapsack@2f4fb4dadb25",
    "apache__commons-lang@b9b30efb01e8",
    "openmhealth__shimmer@9c1430dc6965",
    "Justson__AgentWeb@9efb1519f2f7",
    "protegeproject__protege@bf03cccc65ea",
    "Nightonke__LeeCo@01a146c4b51c",
    "Netflix__eureka@793de0a7e7f8",
    "callicoder__spring-boot-react-oauth2-social-login-demo@1b77669e0ca3",
    "DuanYan007__markitdown@f1496da04999",
    "line__armeria@71581491c7a7",
    "hantsy__spring-reactive-sample@f4ff9595c333",
    "SonarSource__sonarqube@07b588ec8b35",
    "apache__incubator-kie@f81eb19a6b97",
    "GlowstoneMC__Glowstone@e9aeaa463303",
    "enso-org__enso@4135f929f104",
    "troyzhxu__bean-searcher@cc34e36ba0d8",
    "EggsBlue__LuliChat@8ea425aa0965",
    "dunwu__db-tutorial@47d7d1552f1b",
    "yourkevin__NiterForum@402041ac2f71",
    "apache__doris@1bb35373ee07",
    "PrototypeZ__SaveState@18c2381c98b8",
    "openjfx__samples@605de7f9fac6",
    "java-decompiler__jd-gui@b3c1ced04e57",
    "minio__minio-java@a2bad3e77a5b",
    "Smart-Paocai__violet_Box@076dc842d7b5",
    "natario1__CameraView@b279ffaf5791",
    "ManuelPeinado__FadingActionBar@1c148b918672",
    "benniaobuguai__android-dynamic-action@e928b01bfbdb",
    "lysine-dev__retrofit@c7ef8b721235",
    "DeemOpen__zkui@1b3e7c133ab7",
    "thekirankumar__carstream-android-auto@e3922f8911d2",
    "iBotPeaches__Apktool@fd9d5d4dc7e4",
    "monkeyWie__proxyee@c2c5bb4ccac0",
    "antlr__antlr4-intellij-adaptor@c6cbe71d89e5",
    "wyouflf__xUtils3@c8e6fd6623e9",
    "openjdk__loom@16ac3e1ea3f4",
    "johnkil__Android-RobotoTextView@1341602f16c0",
    "dbeaver__dbeaver@2a4137fa7a12",
    "litesuits__android-common@4aa89fdf605c",
    "youngyangyang04__mini-spring@ee8df94a7557",
    "theonedev__onedev@8f64006bfb82",
    "ibinti__bugvm@0af43ca518df",
    "vsch__flexmark-java@bcfe84a3ab6d",
    "WiringProject__Wiring@da0b6b9282ae",
    "DuGuQiuBai__Java@f7aa7398c6e0",
    "Grt1228__chatgpt-java@ae761b894508",
    "gzu-liyujiang__AndroidPicker@0b9f19abaaff",
    "gyf-dev__ImmersionBar@8cac10cd83d8",
    "Nightonke__CoCoin@5566b054856d",
    "notHide__Hide-Music-Player@b82b93c321d3",
    "goldmansachs__obevo@133ce757ae80",
    "apache__casbin-jcasbin@38766ce5c270",
    "Byron4j__CookBook@9ed8311243d2",
    "ahorn__android-rss@4f0bd7cdf2c1",
    "plast-lab__doop@33a0cee3d5a0",
    "Col-E__Recaf@909012806d89",
    "onthegomap__planetiler@a7bf72e80900",
    "fengyouchao__sockslib@fc834badb779",
    "wxiaoqi__Spring-Cloud-Platform@349ad0d6a546",
    "openremote__core@ea8f1ca7d43f",
    "kyngs__LibreLogin@5cae5bd01fa3",
    "fandreuz__TUI-ConsoleLauncher@058f54116c41",
    "anzaizai__EasyRefreshLayout@742672ce1705",
    "github__copilot-sdk@ca1103fb47dd",
    "mylhyl__Android-CircleDialog@2f51f8e4bf02",
    "uniVocity__univocity-trader@098bb36988bf",
    "huangyanbin__smartTable@fe975d333a79",
    "YeautyYE__netty-websocket-spring-boot-starter@a2b7060b2acd",
    "pdinklag__MinecraftStats@9ac55293ddb4",
    "gedoor__MyBookshelf@bb5a99058f38",
    "chenBingX__SuperTextView@058f4e2730f9",
    "springdoc__springdoc-openapi-demos@f700e180c4bc",
    "StarRocks__starrocks@99fc94e37052",
    "ElderDrivers__EdXposed@8f2308cdde0a",
    "kongqw__OpenCVForAndroid@756b157e9c53",
    "eclipse-californium__californium@1ca3841a519c",
    "YunaiV__yudao-cloud@19f73d31e03f",
    "YeDaxia__JApiDocs@788546cb1520",
    "ashishps1__awesome-low-level-design@31595db8c21a",
    "spring-projects__spring-data-elasticsearch@ae43e91cf1cd",
    "allenai__science-parse@f83983aa1b89",
    "417511458__jbone@70cee0c4803b",
    "wells2333__sg-exam@4a7215ace7f5",
    "CellularPrivacy__Android-IMSI-Catcher-Detector@a51eb8fdf360",
    "eleme__UETool@e4967a5fae89",
    "AbdullahShahid01__Rent-a-Car-Management-System@3cd6a17362cd",
    "triplea-game__triplea@2c0ec34ea3d3",
    "weirdmachine64__GhidraGPT@364e3f51e977",
    "xuchengsheng__spring-reading@9911cbb4df10",
    "datastax__jvector@4f13ff42e93f",
    "youlookwhat__ByRecyclerView@c83439d3946f",
    "lukas-krecan__JsonUnit@14285c4f0abe",
    "spring-ai-alibaba__deepresearch@7f009adf56fa",
    "ichason__CPosed@df45265e1c5e",
    "CogComp__cogcomp-nlp@099af6a32b49",
    "apache__shardingsphere-elasticjob@6697fd0e87f8",
    "devgianlu__Aria2App@dd6cbc9e7b17",
    "sunilpaulmathew__De-Bloater@380306ff914a",
    "xpipe-io__xpipe@5563d9fc476b",
    "uber__okbuck@87682cd5c70f",
    "boxme__ParallaxHeaderViewPager@3fe677e920ee",
    "NLPchina__ansj_seg@50787ca2c703",
    "kerwincui__FastBee@e4ed6edbd65f",
    "bewantbe__audio-analyzer-for-android@6cc84dc78981",
    "opengoofy__hippo4j@c734d00ec1e5",
    "lukaspili__Reactive-Billing@ecbf6de289b2",
    "zeromq__jeromq@3908fe3dabcb",
    "PortSwigger__burp-extensions-montoya-api@daccdcaafb47",
    "ongres__stackgres@894466c23e02",
    "callstack__react-native-fbads@78935205b95c",
    "guardianproject__haven@1e070fb21bff",
    "ragdroid__Dahaka@4a7d48d8ceb1",
    "RudeCrab__rude-java@c8e2fc7a4f4c",
    "sockeqwe__mosby@c234625fdfb4",
    "88250__solo@7dc3c15233ef",
    "topi314__LavaSrc@0ef6bc31d2b4",
    "qunarcorp__qmq@5abc92f4eacb",
    "jingsewu__open-wes@9d09311ab08e",
    "nayuki__QR-Code-generator@3c6d0b3cefb4",
    "zhihu__Matisse@21591aebe73a",
    "Drun1baby__JavaSecurityLearning@33dec526f6aa",
    "chaizhidream__examOnline@44c65838b428",
    "alibaba__Sentinel@a3f40ba8e900",
    "Earthcomputer__EnchantmentCracker@311d29136cd7",
    "OctoGramApp__OctoGram@895d766d7277"
   ]
  },
  {
   "population": "decor_blob [all] class: 490 repositories, 294185 units in the universe, 26372 positives",
   "set_halves": null,
   "level": "class",
   "oracle": "decor_blob",
   "n_repos": 490,
   "n_units": 294185,
   "n_positives": 26372,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "outlier": [
    {
     "form": "nloc_sum x nom",
     "mcc": 0.45491348939425175,
     "precision": 0.3381887270424319,
     "recall": 0.809949946913393,
     "flagged": 63160,
     "hits": 21360,
     "vs_complexity": {
      "value": 0.09318597798903294,
      "lo": 0.07548886950322431,
      "hi": 0.11269189551278025,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.03057860112016525,
      "lo": 0.02077319984021392,
      "hi": 0.04180106645620624,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.4243348882740865,
     "precision": 0.35473092495774206,
     "recall": 0.6843622023358107,
     "flagged": 50878,
     "hits": 18048,
     "vs_complexity": {
      "value": 0.06260737686886769,
      "lo": 0.051105334081718634,
      "hi": 0.07469136246735314,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.03057860112016525,
      "lo": -0.04178534893903224,
      "hi": -0.020760237238678814,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum",
     "mcc": 0.40813667141586635,
     "precision": 0.41564008032850763,
     "recall": 0.5258228424086152,
     "flagged": 33363,
     "hits": 13867,
     "vs_complexity": {
      "value": 0.04640916001064754,
      "lo": 0.03863847614388438,
      "hi": 0.05539162854928814,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0467768179783854,
      "lo": -0.06308209046534746,
      "hi": -0.03129792138501508,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.01619821685822015,
      "lo": -0.027558979826367458,
      "hi": -0.004254550498595966,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum",
     "mcc": 0.3617275114052188,
     "precision": 0.35379690101165323,
     "recall": 0.5238131351433338,
     "flagged": 39045,
     "hits": 13814,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.09318597798903294,
      "lo": -0.11245673695763331,
      "hi": -0.07542607871933288,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.06260737686886769,
      "lo": -0.07455093472079016,
      "hi": -0.051099277384064556,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m long methods",
     "mcc": 0.26088708463117344,
     "precision": 0.3766003227541689,
     "recall": 0.2654709540421659,
     "flagged": 18590,
     "hits": 7001,
     "vs_complexity": {
      "value": -0.10084042677404537,
      "lo": -0.12250327519066889,
      "hi": -0.0804241619194499,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.1940264047630783,
      "lo": -0.22575381412644052,
      "hi": -0.16347951872904856,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.16344780364291306,
      "lo": -0.18862576055960673,
      "hi": -0.13821057351371932,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split locked pieces",
     "mcc": 0.25313536705495937,
     "precision": 0.3721598761678368,
     "recall": 0.2552707416957379,
     "flagged": 18089,
     "hits": 6732,
     "vs_complexity": {
      "value": -0.10859214435025943,
      "lo": -0.12987421120041148,
      "hi": -0.0880767009955773,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.20177812233929238,
      "lo": -0.23108086801272187,
      "hi": -0.17334633349337064,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.17119952121912713,
      "lo": -0.19529830709406376,
      "hi": -0.1469359653985886,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split cost",
     "mcc": 0.24508969355165167,
     "precision": 0.34834146827373247,
     "recall": 0.2652055210071288,
     "flagged": 20078,
     "hits": 6994,
     "vs_complexity": {
      "value": -0.11663781785356714,
      "lo": -0.14921091721307017,
      "hi": -0.08202725792916976,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.20982379584260008,
      "lo": -0.2491182647069284,
      "hi": -0.16815516695513036,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.17924519472243483,
      "lo": -0.21416974400398164,
      "hi": -0.143340858183994,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split interface",
     "mcc": 0.2309944129432639,
     "precision": 0.32287653641533665,
     "recall": 0.26694979523737294,
     "flagged": 21804,
     "hits": 7040,
     "vs_complexity": {
      "value": -0.1307330984619549,
      "lo": -0.16680588897336904,
      "hi": -0.09043292192551045,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.22391907645098785,
      "lo": -0.2682885176908202,
      "hi": -0.174666036419522,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.1933404753308226,
      "lo": -0.2329235158020692,
      "hi": -0.14963397335685652,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m split width",
     "mcc": 0.219779070153809,
     "precision": 0.2648446833930705,
     "recall": 0.3362278173820719,
     "flagged": 33480,
     "hits": 8867,
     "vs_complexity": {
      "value": -0.14194844125140982,
      "lo": -0.1727076819601619,
      "hi": -0.1069774227717055,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.23513441924044276,
      "lo": -0.2705443516546272,
      "hi": -0.19588636476772464,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.2045558181202775,
      "lo": -0.23571430132590773,
      "hi": -0.16948355140807758,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.20215561294156661,
     "precision": 0.28801392212312377,
     "recall": 0.2510238131351433,
     "flagged": 22985,
     "hits": 6620,
     "vs_complexity": {
      "value": -0.1595718984636522,
      "lo": -0.18115828962621758,
      "hi": -0.13768753816765206,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2527578764526851,
      "lo": -0.28617239807291994,
      "hi": -0.2192079279132008,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.22217927533251988,
      "lo": -0.24857047173962274,
      "hi": -0.19494232341745885,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "locked share",
     "mcc": 0.19736024354861975,
     "precision": 0.28304834649769983,
     "recall": 0.2473077506446231,
     "flagged": 23042,
     "hits": 6522,
     "vs_complexity": {
      "value": -0.16436726785659905,
      "lo": -0.19224754115077508,
      "hi": -0.13910086253675275,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.257553245845632,
      "lo": -0.2924982509074082,
      "hi": -0.2254152781172578,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.22697464472546675,
      "lo": -0.2591338448399919,
      "hi": -0.19831805243421416,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split infeasible",
     "mcc": 0.19716691553607826,
     "precision": 0.29593336599706027,
     "recall": 0.22903079023206432,
     "flagged": 20410,
     "hits": 6040,
     "vs_complexity": {
      "value": -0.16456059586914054,
      "lo": -0.18901056462208263,
      "hi": -0.13874788847629269,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.25774657385817346,
      "lo": -0.29326846309167093,
      "hi": -0.22328058734179537,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.22716797273800823,
      "lo": -0.2566392044478308,
      "hi": -0.1954462761712468,
      "n": 490,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc_max": [
     {
      "rule": ">=10",
      "mcc": 0.18484859183821906,
      "precision": 0.13388446007705748,
      "recall": 0.8775595328378584,
      "flagged": 172858,
      "hits": 23143
     },
     {
      "rule": ">=15",
      "mcc": 0.228086582599662,
      "precision": 0.1628595600676819,
      "recall": 0.8029349309874109,
      "flagged": 130020,
      "hits": 21175
     },
     {
      "rule": ">=20",
      "mcc": 0.24800654457543633,
      "precision": 0.18803759158967825,
      "recall": 0.71621416654027,
      "flagged": 100448,
      "hits": 18888
     },
     {
      "rule": ">=26",
      "mcc": 0.2618399687900638,
      "precision": 0.21628050623595432,
      "recall": 0.6240330653723646,
      "flagged": 76091,
      "hits": 16457
     },
     {
      "rule": ">=30",
      "mcc": 0.2654071344496385,
      "precision": 0.23321901792673422,
      "recall": 0.5673062338844229,
      "flagged": 64150,
      "hits": 14961
     },
     {
      "rule": ">=40",
      "mcc": 0.25828854565458464,
      "precision": 0.2670924896810939,
      "recall": 0.4392158349764902,
      "flagged": 43367,
      "hits": 11583
     },
     {
      "rule": ">=50",
      "mcc": 0.24790368556721432,
      "precision": 0.29710451747386246,
      "recall": 0.3458971636584256,
      "flagged": 30703,
      "hits": 9122
     },
     {
      "rule": ">=75",
      "mcc": 0.21474113222607868,
      "precision": 0.35523489932885904,
      "recall": 0.20070529349309874,
      "flagged": 14900,
      "hits": 5293
     },
     {
      "rule": ">=100",
      "mcc": 0.18676576999006347,
      "precision": 0.39741349178608876,
      "recall": 0.12934172607310784,
      "flagged": 8583,
      "hits": 3411
     }
    ],
    "count_m long methods": [
     {
      "rule": ">=1",
      "mcc": 0.2622557625905676,
      "precision": 0.21815574704171747,
      "recall": 0.6172834824814197,
      "flagged": 74621,
      "hits": 16279
     },
     {
      "rule": ">=2",
      "mcc": 0.3146806840363855,
      "precision": 0.34134615384615385,
      "recall": 0.4307598968603064,
      "flagged": 33280,
      "hits": 11360
     },
     {
      "rule": ">=3",
      "mcc": 0.31149470199154444,
      "precision": 0.4253028263795424,
      "recall": 0.31154254512361595,
      "flagged": 19318,
      "hits": 8216
     },
     {
      "rule": ">=4",
      "mcc": 0.292007856389267,
      "precision": 0.4851919853117267,
      "recall": 0.23047171242226605,
      "flagged": 12527,
      "hits": 6078
     },
     {
      "rule": ">=6",
      "mcc": 0.2410799123848182,
      "precision": 0.5494114002478315,
      "recall": 0.13449871075382983,
      "flagged": 6456,
      "hits": 3547
     }
    ],
    "count_m split infeasible": [
     {
      "rule": ">=1",
      "mcc": 0.22556659445589639,
      "precision": 0.26167191557544617,
      "recall": 0.3591688154102836,
      "flagged": 36198,
      "hits": 9472
     },
     {
      "rule": ">=2",
      "mcc": 0.22024771736234808,
      "precision": 0.3859303608003781,
      "recall": 0.18576520552100712,
      "flagged": 12694,
      "hits": 4899
     },
     {
      "rule": ">=3",
      "mcc": 0.19492869118254216,
      "precision": 0.46543268470178767,
      "recall": 0.11155771272561808,
      "flagged": 6321,
      "hits": 2942
     },
     {
      "rule": ">=4",
      "mcc": 0.16872032759733108,
      "precision": 0.5103647336657046,
      "recall": 0.07375246473532535,
      "flagged": 3811,
      "hits": 1945
     },
     {
      "rule": ">=6",
      "mcc": 0.12848904381557644,
      "precision": 0.5776435045317221,
      "recall": 0.03625056878507508,
      "flagged": 1655,
      "hits": 956
     }
    ],
    "sum_m split cost": [
     {
      "rule": ">=2",
      "mcc": 0.2638834196123264,
      "precision": 0.2518759571209801,
      "recall": 0.49893826785985135,
      "flagged": 52240,
      "hits": 13158
     },
     {
      "rule": ">=3",
      "mcc": 0.25801185574674373,
      "precision": 0.2692353038270178,
      "recall": 0.4329591991506143,
      "flagged": 42409,
      "hits": 11418
     },
     {
      "rule": ">=4",
      "mcc": 0.2636326498131291,
      "precision": 0.2995380718223812,
      "recall": 0.3811239193083574,
      "flagged": 33555,
      "hits": 10051
     },
     {
      "rule": ">=6",
      "mcc": 0.2615006369947695,
      "precision": 0.3403209001875391,
      "recall": 0.3096465948733505,
      "flagged": 23995,
      "hits": 8166
     },
     {
      "rule": ">=8",
      "mcc": 0.25522537400738643,
      "precision": 0.3732996928477402,
      "recall": 0.25807674806613073,
      "flagged": 18232,
      "hits": 6806
     },
     {
      "rule": ">=10",
      "mcc": 0.24972672019322378,
      "precision": 0.40770704705130933,
      "recall": 0.21784468375549826,
      "flagged": 14091,
      "hits": 5745
     },
     {
      "rule": ">=15",
      "mcc": 0.2254343059482893,
      "precision": 0.467954133977067,
      "recall": 0.14701198240558166,
      "flagged": 8285,
      "hits": 3877
     },
     {
      "rule": ">=20",
      "mcc": 0.19960942322621994,
      "precision": 0.5031881945709601,
      "recall": 0.10473229182466252,
      "flagged": 5489,
      "hits": 2762
     }
    ],
    "sum_m split interface": [
     {
      "rule": ">=2",
      "mcc": 0.24793277054418517,
      "precision": 0.22812971342383107,
      "recall": 0.52764295464887,
      "flagged": 60996,
      "hits": 13915
     },
     {
      "rule": ">=3",
      "mcc": 0.2508412141878453,
      "precision": 0.24240025630877668,
      "recall": 0.48771424237828,
      "flagged": 53061,
      "hits": 12862
     },
     {
      "rule": ">=4",
      "mcc": 0.2532742143757829,
      "precision": 0.25273362409309824,
      "recall": 0.463635674199909,
      "flagged": 48379,
      "hits": 12227
     },
     {
      "rule": ">=6",
      "mcc": 0.2487537632248126,
      "precision": 0.26003762676088654,
      "recall": 0.42977400273016836,
      "flagged": 43586,
      "hits": 11334
     },
     {
      "rule": ">=8",
      "mcc": 0.2454704485162498,
      "precision": 0.264328402077006,
      "recall": 0.4092219020172911,
      "flagged": 40828,
      "hits": 10792
     },
     {
      "rule": ">=10",
      "mcc": 0.2428107806187452,
      "precision": 0.2665034804559015,
      "recall": 0.3963294403154861,
      "flagged": 39219,
      "hits": 10452
     },
     {
      "rule": ">=15",
      "mcc": 0.2351451069891607,
      "precision": 0.2653937438331689,
      "recall": 0.3773699378128318,
      "flagged": 37499,
      "hits": 9952
     },
     {
      "rule": ">=20",
      "mcc": 0.23104759230809577,
      "precision": 0.2640951165883982,
      "recall": 0.36891399969664795,
      "flagged": 36839,
      "hits": 9729
     }
    ],
    "max_m split width": [
     {
      "rule": ">=1",
      "mcc": 0.2550266505184093,
      "precision": 0.22052969663874,
      "recall": 0.5819050508114667,
      "flagged": 69587,
      "hits": 15346
     },
     {
      "rule": ">=2",
      "mcc": 0.23890893825352313,
      "precision": 0.2272476843083916,
      "recall": 0.500492947065069,
      "flagged": 58082,
      "hits": 13199
     },
     {
      "rule": ">=3",
      "mcc": 0.23427399153042688,
      "precision": 0.2444775539288722,
      "recall": 0.42931897467010466,
      "flagged": 46311,
      "hits": 11322
     },
     {
      "rule": ">=4",
      "mcc": 0.2280640271716591,
      "precision": 0.257970258283329,
      "recall": 0.37494312149249204,
      "flagged": 38330,
      "hits": 9888
     },
     {
      "rule": ">=5",
      "mcc": 0.22556659445589639,
      "precision": 0.26167191557544617,
      "recall": 0.3591688154102836,
      "flagged": 36198,
      "hits": 9472
     },
     {
      "rule": ">=6",
      "mcc": 0.22556659445589639,
      "precision": 0.26167191557544617,
      "recall": 0.3591688154102836,
      "flagged": 36198,
      "hits": 9472
     },
     {
      "rule": ">=8",
      "mcc": 0.22556659445589639,
      "precision": 0.26167191557544617,
      "recall": 0.3591688154102836,
      "flagged": 36198,
      "hits": 9472
     }
    ],
    "locked share": [
     {
      "rule": ">=0.5",
      "mcc": 0.2010107493532592,
      "precision": 0.28434287656103985,
      "recall": 0.2538298195055362,
      "flagged": 23542,
      "hits": 6694
     },
     {
      "rule": ">=0.75",
      "mcc": 0.1259715583356955,
      "precision": 0.3001676245210728,
      "recall": 0.09506294554830881,
      "flagged": 8352,
      "hits": 2507
     },
     {
      "rule": ">=0.9",
      "mcc": 0.08099858115562106,
      "precision": 0.2540237928621414,
      "recall": 0.05505839526770818,
      "flagged": 5716,
      "hits": 1452
     },
     {
      "rule": ">=1.0",
      "mcc": 0.07652552729957539,
      "precision": 0.24716675661090123,
      "recall": 0.0521007128772941,
      "flagged": 5559,
      "hits": 1374
     }
    ],
    "count_m split locked pieces": [
     {
      "rule": ">=1",
      "mcc": 0.29351578488295,
      "precision": 0.30785489709107244,
      "recall": 0.4418322463218565,
      "flagged": 37849,
      "hits": 11652
     },
     {
      "rule": ">=2",
      "mcc": 0.3013503319297278,
      "precision": 0.37430530201614537,
      "recall": 0.34987865918398303,
      "flagged": 24651,
      "hits": 9227
     },
     {
      "rule": ">=3",
      "mcc": 0.2915318314475956,
      "precision": 0.4568510283490828,
      "recall": 0.24931745790990445,
      "flagged": 14392,
      "hits": 6575
     },
     {
      "rule": ">=4",
      "mcc": 0.2735799057457785,
      "precision": 0.5026548672566372,
      "recall": 0.19384195358713788,
      "flagged": 10170,
      "hits": 5112
     },
     {
      "rule": ">=6",
      "mcc": 0.22763818912198858,
      "precision": 0.5587811034980166,
      "recall": 0.11751099651145154,
      "flagged": 5546,
      "hits": 3099
     }
    ]
   },
   "within_long": [],
   "keys": [
    "fuzhengwei__itstack-demo-design@5c0bc0270142",
    "LaiFeng-Android__SopCastComponent@a95bc36d8ddb",
    "jcabi__jcabi-github@e7033364cf2b",
    "JimSeker__opengl@4f9d94b97263",
    "deeplearning4j__deeplearning4j@4c22ac5fe4a8",
    "sofastack__sofa-boot@696b17a36ee8",
    "coding-parrot__Low-Level-Design@b78735e2824d",
    "hongfurui2014__exam_online_hongfurui@01ed41f99479",
    "springfox__springfox@ab5868471cdb",
    "argouml-tigris-org__argouml@be952fcfa774",
    "xuexiangjys__XUI@111e6008ccd9",
    "hub4j__github-api@f351e377db81",
    "szerhusenBC__jwt-spring-security-demo@dcf718c67c0d",
    "netease-im__camellia@fec12c8ee62b",
    "Jackson0714__PassJava-Platform@a7ce345b4ea8",
    "bitcoinj__bitcoinj@80f3920a0f42",
    "kaedea__android-dynamical-loading@4113444be3a1",
    "flavienlaurent__datetimepicker@0f5d3999955e",
    "sxpl__FaceAC@d7b85941d666",
    "Graylog2__graylog2-server@a47918094637",
    "vicc1024__OnePush@72c77b279453",
    "apache__tsfile@eb733133b9ee",
    "FangWW__Document@d4d6ccd5d725",
    "JetBrains__xodus@18f573765aff",
    "Multiverse__Multiverse-Core@34185b90a940",
    "Ishan-sinha__DSA-for-SDE-interview@09ae6e711754",
    "apache__shardingsphere@f4acdb6e44b3",
    "AbrahamCaiJin__CommonUtilLibrary@dfc5736d167e",
    "farmerbb__SecondScreen@29949c4c1ab7",
    "ssssssss-team__spider-flow@c799cca99c7d",
    "micronaut-projects__micronaut-data@804ba18b28d1",
    "Linxfeng__flow-eda@55533222469e",
    "rest-assured__rest-assured@257eed1bdccf",
    "Jinnrry__RobotHelper@b66f6c6ae5b8",
    "razerdp__BasePopup@34f01915cb28",
    "CodeIntelligenceTesting__jazzer@a4e09fbbc775",
    "Shadows-of-Fire__Apotheosis@f2e76862ed9f",
    "crossoverJie__cim@8863d9f6d76d",
    "CodePlato3721__shiro-redis@df637869bbcc",
    "dromara__disjob@2f92565c7a66",
    "micronaut-projects__micronaut-core@8e05aa570aad",
    "claritylab__lucida@3256bfa84be2",
    "XndroidDev__Xndroid@8c363f7fecf2",
    "Xunzhuo__Algorithm-Guide@019eafeaa5de",
    "CarGuo__GSYRickText@0268bc634e44",
    "heibaiying__BigData-Notes@3898939aca38",
    "OpenTSDB__asynchbase@40a5c8b8d4f6",
    "JessYanCoding__AndroidAutoSize@e402ecdd998e",
    "alexvasilkov__GestureViews@786c2267e6c9",
    "open-scratch__teaching-open@513b05fcddc5",
    "oshi__oshi@70659ba7e85d",
    "MCreator__MCreator@4d903de9dc4c",
    "DHD2280__Oxygen-Customizer@9d84b898be9c",
    "eclipse-vertx__vert.x@1877ab6b09f2",
    "smartloli__EFAK@d3bfcf2338a9",
    "quarkiverse__quarkus-langchain4j@b81c73425313",
    "crazycodeboy__TakePhoto@31a222705b52",
    "airbnb__native-navigation@9cf50bf9b751",
    "MinecraftForge__MCPConfig@751a4f362ef1",
    "jeequan__jeepay@e1ac9086d679",
    "SimonVT__schematic@302b4d1e29dd",
    "daimajia__little-bear-dictionary@af41a915aa67",
    "signalapp__Signal-Server@8edf3488f7d9",
    "appdevforall__CodeOnTheGo@795f19001333",
    "EnterpriseQualityCoding__FizzBuzzEnterpriseEdition@4922c077c07a",
    "iMeiji__Toutiao@e8be6039b09d",
    "linkedin__coral@9d9471909673",
    "citerus__dddsample-core@d8b896254ed4",
    "adityatandon15__Low-Level-Design-Course@e9128270e166",
    "floci-io__floci@7e6439cf8654",
    "janheinrichmerker__material-intro@41f8072540b2",
    "LlamaLad7__MixinExtras@613b41832759",
    "pedrovgs__EffectiveAndroidUI@b9e6fcc795de",
    "Geniusay__ChopperBot@79b7449c8cbd",
    "alkacon__opencms-core@2890a0aeb64c",
    "synthetichealth__synthea@bd8a52ba0a54",
    "pentaho__pentaho-kettle@c2350ef4e26e",
    "OCNYang__Android-Animation-Set@8484475e59d1",
    "apache__flink-statefun@accd75ea0109",
    "stanfordnlp__CoreNLP@e31428cdf39a",
    "daniulive__SmarterStreaming@78b2b9a47dcf",
    "nageoffer__congomall@1c52d8456323",
    "mrniko__netty-socketio@e97fbe126dd8",
    "mcxtzhang__SuspensionIndexBar@599c709a02f8",
    "AntennaPod__AntennaPod@3d105d598dfa",
    "segler-alex__RadioDroid@4325633ab3eb",
    "JSQLParser__JSqlParser@220d0ed4a82c",
    "birajpatel__GridListViewAdapters@33539a02c25e",
    "ashishps1__awesome-system-design-resources@25724090f7dd",
    "ihmcrobotics__ihmc-open-robotics-software@02848ca3dcec",
    "alibaba__arthas@2b6d0e59bd37",
    "momosecurity__momo-code-sec-inspector-java@3ee4ac383ccc",
    "amirzaidi__Launcher3@5605dd10845b",
    "zhisheng17__flink-learning@d731cee76180",
    "Baeldung__spring-security-oauth@1431de745484",
    "CodingDocs__springboot-guide@c9d3479f879a",
    "wfh45678__radar@43869a30597c",
    "cyhbyw__springBoot_atguigu@e0e419ee555b",
    "williamfiset__algorithms@08c6d5f3cbee",
    "locationtech__jts@5a0a73632216",
    "yudaocode__SpringBoot-Labs@6c12efaed06d",
    "yangchaojiang__ZoomPreviewPicture-@e45614c863d4",
    "aleksandr-m__gitflow-maven-plugin@7dc9c5ac248c",
    "alibaba__nacos@7f71d44f8805",
    "ShaftHQ__SHAFT_ENGINE@dac2b2f343b8",
    "HotBitmapGG__bilibili-android-client@125e8d839ca6",
    "jblough__Android-Pdf-Viewer-Library@d9d2b26a2d69",
    "clojure__clojure@807285bfc388",
    "dongjunkun__GanK@7c296610e38d",
    "menacher__java-game-server@36bd748dcfcf",
    "ScottOaks__JavaPerformanceTuning@0469fd9ccac9",
    "thinkaurelius__titan@ee226e52415b",
    "p6spy__p6spy@e0aa88e82cea",
    "rrezartprebreza__spring-boot-skills@42bd5f1240be",
    "donkingliang__GroupedRecyclerViewAdapter@9be1f60792ae",
    "bevy__photo-editor-android@e98a95b74ee7",
    "chentao0707__SimplifyReader@ae24bdbb6fdb",
    "smuyyh__BookReader@fceb08925ca3",
    "wenmingvs__WeiBo@c8b2d59a805d",
    "InfernalSuite__AdvancedSlimePaper@031913915008",
    "justauth__JustAuth@694bbf1b010d",
    "Atmosphere__atmosphere@4f29b171768d",
    "apolloconfig__apollo@ea356770c639",
    "MagicMashRoom__SuperCalendar@a897fb20f670",
    "iflytek__astron-agent@468a676f2d84",
    "javahuang__SurveyKing@5de0d05b682e",
    "allicen__Java-1000@614c2af783aa",
    "roboguice__roboguice@d96250c41149",
    "ehrbase__ehrbase@580ea750b209",
    "LSPosed__LSPosed@df74d83eb03a",
    "DayorNight__BLCS@2003a58edf85",
    "shuzheng__zheng@7005c0a775e6",
    "kite-sdk__kite@72bfb4b1a881",
    "cryptomator__cryptomator@01149fcc1dfa",
    "jtablesaw__tablesaw@e36c3ff3c9e2",
    "neevek__Paginize@07590e4fe2c9",
    "hibernate__hibernate-orm@37616099b745",
    "x0b__rcx@d98c4d6f0a69",
    "wepe__DataCastle-Solution@244587971b11",
    "shwenzhang__AndResGuard@e4df245d82f2",
    "Telegram-FOSS-Team__Telegram-FOSS@10da5406ed92",
    "mirkosertic__Bytecoder@67bb35966931",
    "zfdang__Android-Touch-Helper@d896dc13954c",
    "briandilley__jsonrpc4j@59ff0c955087",
    "jsonzou__jmockdata@13064f81bf3b",
    "youlookwhat__DesignPattern@aeed0759c023",
    "ushahidi__SMSSync@01b0271d87c6",
    "Sayi__poi-tl@81edcbd9227a",
    "googleapis__google-api-java-client@9e0a9f014ae0",
    "risesoft-y9__Data-Labeling@d271a14a974d",
    "languagetool-org__languagetool@535904c66ac7",
    "blundell__QuickSand@5837d32f641d",
    "h6ah4i__android-advancedrecyclerview@5213b003748c",
    "MisterBooo__LeetCodeAnimation@e853d7a5a893",
    "leck995__WutheringWavesTool@d08a16ad35b3",
    "Genymobile__gnirehtet@1eb2e58bc91e",
    "keycloak__keycloak-quickstarts@138645852a52",
    "Flameish__Novel-Grabber@7a29e4683008",
    "apache__hertzbeat@c0b477906d26",
    "misakuo__svgtoandroid@7011ee1e94bb",
    "code4craft__webmagic@67816a19d68a",
    "in28minutes__spring-master-class@7f4d3d4d8414",
    "apache__skywalking@1527483d9603",
    "wenmingvs__AndroidProcess@0c05dd14279c",
    "rieckpil__blog-tutorials@ca677461d455",
    "jindrapetrik__jpexs-decompiler@cde1cc21aeba",
    "dromara__myth@02b1b86abba1",
    "jenkinsci__build-monitor-plugin@23299e69bdf2",
    "apereo__cas@5cd513538125",
    "komoot__photon@0c16b33dd7fb",
    "jjoe64__GraphView-Demos@708bcdfa6ee4",
    "yayaa__LocationManager@e4897fd68fb8",
    "reark__reark@71d6319a3bb3",
    "intoolswetrust__jd-cli@2b1b1530ada8",
    "littleRich__VirtualLocation@7eda42b23c41",
    "esl-client__esl-client@67fa4ece90c8",
    "daimajia__AndroidSwipeLayout@5f8678b04751",
    "google__tsunami-security-scanner-plugins@9e36247b377e",
    "openraven__magpie@734064674425",
    "mochat-cloud__mochat-java@136475f9df04",
    "DymanZy__EasyShow3D@f2155466c359",
    "jcodec__jcodec@4ba922aca445",
    "mthli__Mount@522a82c692d1",
    "macrozheng__springcloud-learning@8c8dab449343",
    "albertlatacz__java-repl@5fb4d89637cf",
    "vestrel00__android-dagger-butterknife-mvp@d167f0c2dd60",
    "wdullaer__MaterialDateTimePicker@f849a5c2704c",
    "lets-blade__blade@e62830483310",
    "elttam__semgrep-rules@244268562cc9",
    "dromara__Sa-Token@cb191342372c",
    "liquibase__liquibase@b13b98ed949a",
    "aragozin__jvm-tools@4321b54dc0b4",
    "trello-archive__RxLifecycle@0dabd1c4322e",
    "stephanenicolas__toothpick@8dab571ec2c1",
    "Grasscutters__Grasscutter@f373827a83d3",
    "lenve__javaboy-code-samples@5e7af1d93a4a",
    "jsksxs360__AHANLP@77d1e324665b",
    "zhangkaitao__spring4-showcase@3ddf718538a4",
    "trinodb__trino@94ff7cced1ac",
    "HannahMitt__HomeMirror@566c03d3388e",
    "Qihoo360__ArgusAPM@75ead19ca98a",
    "yu120__neural@63a69bcdce7b",
    "2227324689__gpmall@c5dd5bacb052",
    "wangdan__AisenWeiBo@71e62bfb0762",
    "jhy__jsoup@0c508f17a52d",
    "WeBankFinTech__DataSphereStudio@4af60cc6f5ae",
    "lyj8330328__leyou@b2cc07874adf",
    "MinecraftForge__MinecraftForge@7d0bd1898fd0",
    "google__tsunami-security-scanner@5dd969255145",
    "ModelioOpenSource__Modelio@d3c773fea6b0",
    "YoKeyword__Fragmentation@0394930a3e23",
    "Wizcorp__phonegap-facebook-plugin@544cc06b0968",
    "NVIDIA__grcuda@b1f531a844d2",
    "flyway__flyway@8c96fdd17389",
    "justified__tedis@7bfdf35de06d",
    "jagrosh__MusicBot@859e5c5862de",
    "swagger-api__swagger-core@04558121268f",
    "ModelEngine-Group__app-platform@33d528309813",
    "kaushikgopal__RxJava-Android-Samples@b84865252c20",
    "rememberber__WePush@e0f24162eacc",
    "yangxiufeng666__Micro-Service-Skeleton@d31b13a0c01c",
    "makejavas__EasyCode@d0fc90088995",
    "cxapython__unidbg-server@b545e7224a68",
    "lenve__vhr@03abbd35af24",
    "mgarin__weblaf@45b772c0eaf2",
    "648540858__wvp-GB28181-pro@2b656f4e5514",
    "dinuscxj__LoadingDrawable@db4ceb6b90ca",
    "droidefense__engine@067e43ee7a3a",
    "opensearch-project__OpenSearch@0ab78484cb55",
    "Flipboard__bottomsheet@2792f24d60a1",
    "bertsir__zBarLibary@0ad8e20a03cb",
    "sofastack__sofa-jarslink@ecd07ed114b8",
    "Beseting__PlanA@e1ed0df9529a",
    "junit-team__junit-framework@565a0baae8d9",
    "jphp-group__jphp@eefaac6d8195",
    "fpvout__DigiView-Android@42ae75d2eab0",
    "DImuthuUpe__AndroidPdfViewer@e62698bebb24",
    "mxdldev__android-mvp-mvvm-flytour@97700aa89f0a",
    "renatoathaydes__rawhttp@609456c960e8",
    "gocd__gocd@90c5a2ce9020",
    "cloudera__flume@1d7535638556",
    "frogermcs__AndroidDevMetrics@10dee8ac2dd8",
    "AChep__AcDisplay@1e05cdae3524",
    "xkcoding__spring-boot-demo@87a142f9604c",
    "prscX__react-native-photo-editor@04a120ca8d37",
    "ddd-by-examples__library@5225ff7a0f0c",
    "russelarms__OffsetAnimator@310199b8ba06",
    "remkop__picocli@10509c0af89a",
    "FlowCI__flow-core-x@df5cdacae514",
    "asciidoctor__asciidoctorj@4a410d28a9b8",
    "microsoft__typespec@bcdbe13e098d",
    "swaldman__c3p0@8562608d9d0f",
    "apache__pinot@b99203c60261",
    "apache__amoro@6af75bbe23b7",
    "xuyulong2017__my-java-demo@3ddd3dd7896c",
    "alibaba__freeline@818e5de64f63",
    "shuzijun__leetcode-editor@ac391f9fe766",
    "halzhang__StartupNews@05b04cec88ab",
    "Swati4star__Images-to-PDF@54576589b0c4",
    "liuguangqiang__IPicker@db643cff3b82",
    "java-native-access__jna@a800ca831307",
    "simpligility__android-maven-plugin@acaf0eec01d0",
    "google__bindiff@13c437afa074",
    "Gathin23__cleanyourtv@f9f0c5353e65",
    "ltsopensource__light-task-scheduler@b61e6ae4320d",
    "google__smali@1a36aa30d18d",
    "Doikki__DKVideoPlayer@79a8c9267812",
    "AnySoftKeyboard__AnySoftKeyboard@be4f8f747d32",
    "hellokaton__write-readable-code@1883256af4b0",
    "supertokens__supertokens-core@8703a12c2159",
    "sqlancer__sqlancer@1d797ee53631",
    "DitriXNew__EDT-MCP@d0e01f33d06d",
    "vipshop__vjtools@2f780edd504e",
    "pavansolapure__opencodez-samples@f5ef3de060cd",
    "guiying712__AndroidModulePattern@494e7deda04e",
    "mcxiaoke__xBus@ff64742fe134",
    "gunnarmorling__1brc@db064194be37",
    "paulroehr__EazeGraph@ce5e68ecc70e",
    "youth5201314__banner@777c7dbfaa0a",
    "MCRcortex__voxy@5bf33350a1cc",
    "rubenlagus__TelegramBots@15ff4c479671",
    "Q-1515__reggie_parent@042861fa6ebd",
    "mik3y__usb-serial-for-android@6a9c61f1fa16",
    "iohao__ioGame@835e6aad7a18",
    "scribejava__scribejava@8970e8eeb0af",
    "oblador__react-native-shimmer@f1c379a3f336",
    "Blankj__awesome-java-leetcode@0d17728bfbe1",
    "wgpsec__fofa_viewer@ff2848a346b9",
    "quicktheories__QuickTheories@a963eded0604",
    "guolindev__LitePal@8ad8322cc6f8",
    "tanyaofei__minecraft-fakeplayer@88dd479a5590",
    "alibaba__spring-cloud-alibaba@858aa8d58d2e",
    "fengzhizi715__NetDiscovery@2d118210e8ef",
    "mybatis__mybatis-dynamic-sql@3b8143ba10e7",
    "koushikkothagal__java-backend-bootcamp@c3e944e81a88",
    "zfile-dev__zfile@775b0172f3b1",
    "apache__hugegraph@75ea5c7dcf5b",
    "antlr__antlr3@7bd56e65a566",
    "TommyLemon__Android-ZBLibrary@61925fef3557",
    "kevalpatel2106__PasscodeView@7c5b93b10bc6",
    "puniverse__capsule@291a54e501a3",
    "rayokota__kareldb@78e10ec77f6a",
    "stanford-futuredata__macrobase@ae7b655ef30b",
    "leibnitz27__cfr@c4145259dfcd",
    "Mishiranu__Dashchan@b78d82bd1db8",
    "Blankj__AndroidUtilCode@7b4caf9e5440",
    "xuminwlt__j360-dubbo-app-all@fc32b0b07417",
    "chillzhuang__SpringBlade@4995ddb714a5",
    "Krupen__FabulousFilter@cabc9eb54610",
    "Meituan-Dianping__walle@f78edcf1117a",
    "CrawlScript__WebCollector@17f3b83cca5f",
    "iisquare__fs-project@00565a8063fa",
    "kestra-io__kestra@bad4d5b551cd",
    "HiveGamesOSS__Chunker@50aaf6d82e8b",
    "soot-oss__heros@091e3bd58505",
    "527515025__springBoot@8fadfc312409",
    "SpongePowered__Mixin@4053421aa10a",
    "Tencent__VasSonic@59936beff656",
    "guoguibing__librec@296082c072ce",
    "SuperMonster003__AutoJs6@ed3eb10e88db",
    "JorgeCastilloPrz__FABProgressCircle@31f1cf9de81a",
    "libreliodev__android@a1f20eb44fe6",
    "scwang90__SmartRefreshLayout@224db48f8af8",
    "avjinder__Minimal-Todo@83bf4c6f56b8",
    "journeyapps__zxing-android-embedded@d09b7c76c312",
    "WuKongOpenSource__Wukong_nocode@256ab5bf6ee9",
    "LiveTyping__CannyViewAnimator@6e3789dec637",
    "kenglxn__QRGen@27350e7621cd",
    "summitt__Nope-Proxy@38a7c3411c07",
    "itisaid__Doris@d925329bef8c",
    "wuyouzhuguli__SpringAll@614d2578d949",
    "warkiz__IndicatorSeekBar@1a6a8a666aa3",
    "todoroo__astrid@4fc5c7714fb1",
    "kumaransg__LLD@1698cc6f993a",
    "AntiqueAtlasTeam__AntiqueAtlas@b706821d3f02",
    "devicehive__devicehive-java-server@905e3b932ddc",
    "daimajia__AndroidImageSlider@e318cabdef66",
    "vangao1989__cloudE@be4b925ae04f",
    "bezkoder__spring-boot-spring-security-jwt-authentication@096e106a6d80",
    "redis__jedis@66fbb8b04afc",
    "ribot__ribot-app-android@01da5104df67",
    "dbamman__book-nlp@7a09e01c6ce7",
    "dropwizard__metrics@2cc7a5006c43",
    "alipay__SoloPi@47d12f490448",
    "EssentialsX__Essentials@e70bdb817c75",
    "seatgeek__android-PlacesAutocompleteTextView@80f68a82e47a",
    "elastic__elasticsearch@b191685d1397",
    "newbiechen1024__NovelReader@0b8e281b30be",
    "greenrobot__greenDAO@0bbb338e17c4",
    "dremio__dremio-oss@799ccbda47e6",
    "google__myanmar-tools@13e4af6aaac6",
    "Javen205__IJPay@528ad6084d55",
    "apache__gravitino@bda25bd5c16a",
    "IUDevman__gamesense-client@62061a43fea3",
    "bethington__ghidra-mcp@8e4644e6cc78",
    "aress31__openapi-parser@3e0a0e760bda",
    "weibocom__motan@4c18b71e4491",
    "itsallcode__openfasttrace@e51e323b3b27",
    "redisson__redisson@33b143ae20b3",
    "thealeksandr__PFLockScreen-Android@ff5b7cd11a7d",
    "LFDT-web3j__web3j@b126b4801824",
    "Netflix__zuul@908894af8cae",
    "leangen__graphql-spqr@2221af76c0da",
    "yixia__VitamioBundle@77bd421e6ae8",
    "sensorsdata__sa-sdk-android@82b48007b699",
    "jprante__elasticsearch-knapsack@2f4fb4dadb25",
    "apache__commons-lang@b9b30efb01e8",
    "openmhealth__shimmer@9c1430dc6965",
    "Justson__AgentWeb@9efb1519f2f7",
    "protegeproject__protege@bf03cccc65ea",
    "Nightonke__LeeCo@01a146c4b51c",
    "Netflix__eureka@793de0a7e7f8",
    "callicoder__spring-boot-react-oauth2-social-login-demo@1b77669e0ca3",
    "DuanYan007__markitdown@f1496da04999",
    "line__armeria@71581491c7a7",
    "hantsy__spring-reactive-sample@f4ff9595c333",
    "SonarSource__sonarqube@07b588ec8b35",
    "apache__incubator-kie@f81eb19a6b97",
    "GlowstoneMC__Glowstone@e9aeaa463303",
    "enso-org__enso@4135f929f104",
    "troyzhxu__bean-searcher@cc34e36ba0d8",
    "EggsBlue__LuliChat@8ea425aa0965",
    "dunwu__db-tutorial@47d7d1552f1b",
    "yourkevin__NiterForum@402041ac2f71",
    "apache__doris@1bb35373ee07",
    "PrototypeZ__SaveState@18c2381c98b8",
    "openjfx__samples@605de7f9fac6",
    "java-decompiler__jd-gui@b3c1ced04e57",
    "minio__minio-java@a2bad3e77a5b",
    "Smart-Paocai__violet_Box@076dc842d7b5",
    "natario1__CameraView@b279ffaf5791",
    "ManuelPeinado__FadingActionBar@1c148b918672",
    "benniaobuguai__android-dynamic-action@e928b01bfbdb",
    "lysine-dev__retrofit@c7ef8b721235",
    "DeemOpen__zkui@1b3e7c133ab7",
    "thekirankumar__carstream-android-auto@e3922f8911d2",
    "iBotPeaches__Apktool@fd9d5d4dc7e4",
    "monkeyWie__proxyee@c2c5bb4ccac0",
    "antlr__antlr4-intellij-adaptor@c6cbe71d89e5",
    "wyouflf__xUtils3@c8e6fd6623e9",
    "openjdk__loom@16ac3e1ea3f4",
    "johnkil__Android-RobotoTextView@1341602f16c0",
    "dbeaver__dbeaver@2a4137fa7a12",
    "litesuits__android-common@4aa89fdf605c",
    "youngyangyang04__mini-spring@ee8df94a7557",
    "theonedev__onedev@8f64006bfb82",
    "ibinti__bugvm@0af43ca518df",
    "vsch__flexmark-java@bcfe84a3ab6d",
    "WiringProject__Wiring@da0b6b9282ae",
    "DuGuQiuBai__Java@f7aa7398c6e0",
    "Grt1228__chatgpt-java@ae761b894508",
    "gzu-liyujiang__AndroidPicker@0b9f19abaaff",
    "gyf-dev__ImmersionBar@8cac10cd83d8",
    "Nightonke__CoCoin@5566b054856d",
    "notHide__Hide-Music-Player@b82b93c321d3",
    "goldmansachs__obevo@133ce757ae80",
    "apache__casbin-jcasbin@38766ce5c270",
    "Byron4j__CookBook@9ed8311243d2",
    "ahorn__android-rss@4f0bd7cdf2c1",
    "plast-lab__doop@33a0cee3d5a0",
    "Col-E__Recaf@909012806d89",
    "onthegomap__planetiler@a7bf72e80900",
    "fengyouchao__sockslib@fc834badb779",
    "wxiaoqi__Spring-Cloud-Platform@349ad0d6a546",
    "openremote__core@ea8f1ca7d43f",
    "kyngs__LibreLogin@5cae5bd01fa3",
    "fandreuz__TUI-ConsoleLauncher@058f54116c41",
    "anzaizai__EasyRefreshLayout@742672ce1705",
    "github__copilot-sdk@ca1103fb47dd",
    "mylhyl__Android-CircleDialog@2f51f8e4bf02",
    "uniVocity__univocity-trader@098bb36988bf",
    "huangyanbin__smartTable@fe975d333a79",
    "YeautyYE__netty-websocket-spring-boot-starter@a2b7060b2acd",
    "pdinklag__MinecraftStats@9ac55293ddb4",
    "gedoor__MyBookshelf@bb5a99058f38",
    "chenBingX__SuperTextView@058f4e2730f9",
    "springdoc__springdoc-openapi-demos@f700e180c4bc",
    "StarRocks__starrocks@99fc94e37052",
    "ElderDrivers__EdXposed@8f2308cdde0a",
    "kongqw__OpenCVForAndroid@756b157e9c53",
    "eclipse-californium__californium@1ca3841a519c",
    "YunaiV__yudao-cloud@19f73d31e03f",
    "YeDaxia__JApiDocs@788546cb1520",
    "ashishps1__awesome-low-level-design@31595db8c21a",
    "spring-projects__spring-data-elasticsearch@ae43e91cf1cd",
    "allenai__science-parse@f83983aa1b89",
    "417511458__jbone@70cee0c4803b",
    "wells2333__sg-exam@4a7215ace7f5",
    "CellularPrivacy__Android-IMSI-Catcher-Detector@a51eb8fdf360",
    "eleme__UETool@e4967a5fae89",
    "AbdullahShahid01__Rent-a-Car-Management-System@3cd6a17362cd",
    "triplea-game__triplea@2c0ec34ea3d3",
    "weirdmachine64__GhidraGPT@364e3f51e977",
    "xuchengsheng__spring-reading@9911cbb4df10",
    "datastax__jvector@4f13ff42e93f",
    "youlookwhat__ByRecyclerView@c83439d3946f",
    "lukas-krecan__JsonUnit@14285c4f0abe",
    "spring-ai-alibaba__deepresearch@7f009adf56fa",
    "ichason__CPosed@df45265e1c5e",
    "CogComp__cogcomp-nlp@099af6a32b49",
    "apache__shardingsphere-elasticjob@6697fd0e87f8",
    "devgianlu__Aria2App@dd6cbc9e7b17",
    "sunilpaulmathew__De-Bloater@380306ff914a",
    "xpipe-io__xpipe@5563d9fc476b",
    "uber__okbuck@87682cd5c70f",
    "boxme__ParallaxHeaderViewPager@3fe677e920ee",
    "NLPchina__ansj_seg@50787ca2c703",
    "kerwincui__FastBee@e4ed6edbd65f",
    "bewantbe__audio-analyzer-for-android@6cc84dc78981",
    "opengoofy__hippo4j@c734d00ec1e5",
    "lukaspili__Reactive-Billing@ecbf6de289b2",
    "zeromq__jeromq@3908fe3dabcb",
    "PortSwigger__burp-extensions-montoya-api@daccdcaafb47",
    "ongres__stackgres@894466c23e02",
    "callstack__react-native-fbads@78935205b95c",
    "guardianproject__haven@1e070fb21bff",
    "ragdroid__Dahaka@4a7d48d8ceb1",
    "RudeCrab__rude-java@c8e2fc7a4f4c",
    "sockeqwe__mosby@c234625fdfb4",
    "88250__solo@7dc3c15233ef",
    "topi314__LavaSrc@0ef6bc31d2b4",
    "qunarcorp__qmq@5abc92f4eacb",
    "jingsewu__open-wes@9d09311ab08e",
    "nayuki__QR-Code-generator@3c6d0b3cefb4",
    "zhihu__Matisse@21591aebe73a",
    "Drun1baby__JavaSecurityLearning@33dec526f6aa",
    "chaizhidream__examOnline@44c65838b428",
    "alibaba__Sentinel@a3f40ba8e900",
    "Earthcomputer__EnchantmentCracker@311d29136cd7",
    "OctoGramApp__OctoGram@895d766d7277"
   ]
  },
  {
   "population": "wmc47 [all] class: 491 repositories, 294933 units in the universe, 31633 positives",
   "set_halves": null,
   "level": "class",
   "oracle": "wmc47",
   "n_repos": 491,
   "n_units": 294933,
   "n_positives": 31633,
   "competitors": {
    "complexity": "hvol_sum",
    "size": "nloc_sum x nom",
    "size_max": "nloc_max x nom"
   },
   "outlier": [
    {
     "form": "nloc_sum",
     "mcc": 0.6723782386206715,
     "precision": 0.688616138087559,
     "recall": 0.7289539405051687,
     "flagged": 33486,
     "hits": 23059,
     "vs_complexity": {
      "value": 0.041219429166981514,
      "lo": 0.02900532720868021,
      "hi": 0.054714807180273106,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07154279916441297,
      "lo": 0.0359474156028069,
      "hi": 0.11173913725291873,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0352318164817087,
      "lo": 0.007684683512715562,
      "hi": 0.06678626161136803,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max x nom",
     "mcc": 0.6371464221389628,
     "precision": 0.5383153026026968,
     "recall": 0.8683020895899851,
     "flagged": 51024,
     "hits": 27467,
     "vs_complexity": {
      "value": 0.005987612685272814,
      "lo": -0.015821416719565495,
      "hi": 0.024941106696534154,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.036310982682704274,
      "lo": 0.02514936161010195,
      "hi": 0.04749763131703788,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "hvol_sum",
     "mcc": 0.63115880945369,
     "precision": 0.6063004186663944,
     "recall": 0.7507982170518129,
     "flagged": 39172,
     "hits": 23750,
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03032336999743146,
      "lo": 0.0035936464117019007,
      "hi": 0.06078556655439782,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.005987612685272814,
      "lo": -0.024868378728836738,
      "hi": 0.015870397021476856,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_sum x nom",
     "mcc": 0.6008354394562585,
     "precision": 0.46269669660190343,
     "recall": 0.9267537065722505,
     "flagged": 63359,
     "hits": 29316,
     "vs_complexity": {
      "value": -0.03032336999743146,
      "lo": -0.06071041841915059,
      "hi": -0.0035521484716580787,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.036310982682704274,
      "lo": -0.04745858816779791,
      "hi": -0.025148558915479957,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m split width",
     "mcc": 0.45478029935276976,
     "precision": 0.500208793175446,
     "recall": 0.5301425726298485,
     "flagged": 33526,
     "hits": 16770,
     "vs_complexity": {
      "value": -0.1763785101009202,
      "lo": -0.227387094632578,
      "hi": -0.1297780884950115,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.14605514010348875,
      "lo": -0.20310426909290363,
      "hi": -0.09577654439527228,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.18236612278619302,
      "lo": -0.23493129485036945,
      "hi": -0.13565507602576826,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m long methods",
     "mcc": 0.4461278133258245,
     "precision": 0.6390933018209164,
     "recall": 0.3761261973255777,
     "flagged": 18617,
     "hits": 11898,
     "vs_complexity": {
      "value": -0.18503099612786544,
      "lo": -0.21335328498929396,
      "hi": -0.1541169817429877,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.15470762613043398,
      "lo": -0.19885913136231737,
      "hi": -0.1083378582415403,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.19101860881313826,
      "lo": -0.2285021773031483,
      "hi": -0.15013331699224497,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split interface",
     "mcc": 0.4370793048413713,
     "precision": 0.5856776321818015,
     "recall": 0.4041033098346663,
     "flagged": 21826,
     "hits": 12783,
     "vs_complexity": {
      "value": -0.19407950461231865,
      "lo": -0.23658713396674708,
      "hi": -0.14333814237151304,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.1637561346148872,
      "lo": -0.21538414031035813,
      "hi": -0.10959103535940945,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.20006711729759147,
      "lo": -0.24758091047856018,
      "hi": -0.14884142227150254,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split infeasible",
     "mcc": 0.40047455277294247,
     "precision": 0.5614722004698512,
     "recall": 0.36265924825340623,
     "flagged": 20432,
     "hits": 11472,
     "vs_complexity": {
      "value": -0.2306842566807475,
      "lo": -0.2609601309349934,
      "hi": -0.20007459546703754,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.20036088668331603,
      "lo": -0.2444462250437781,
      "hi": -0.15194461897515,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.2366718693660203,
      "lo": -0.2736684953616421,
      "hi": -0.19502632554189508,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split cost",
     "mcc": 0.3969720194819605,
     "precision": 0.561198628435124,
     "recall": 0.35700060063857364,
     "flagged": 20123,
     "hits": 11293,
     "vs_complexity": {
      "value": -0.23418678997172948,
      "lo": -0.27326155335215735,
      "hi": -0.1850510645978677,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.20386341997429802,
      "lo": -0.2507164262140612,
      "hi": -0.15010043963746428,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.2401744026570023,
      "lo": -0.28379048915239635,
      "hi": -0.18870037244807042,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc_max",
     "mcc": 0.3901317293362423,
     "precision": 0.5219618055555556,
     "recall": 0.38017260455853064,
     "flagged": 23040,
     "hits": 12026,
     "vs_complexity": {
      "value": -0.24102708011744767,
      "lo": -0.2630857068401201,
      "hi": -0.2156273262387562,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.2107037101200162,
      "lo": -0.2477870508807496,
      "hi": -0.16960878098327714,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.24701469280272048,
      "lo": -0.27755418765827866,
      "hi": -0.2126544199627488,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split locked pieces",
     "mcc": 0.3789405537287537,
     "precision": 0.5655629139072847,
     "recall": 0.3239654790882939,
     "flagged": 18120,
     "hits": 10248,
     "vs_complexity": {
      "value": -0.2522182557249363,
      "lo": -0.2759304332590122,
      "hi": -0.22600621522091302,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.22189488572750482,
      "lo": -0.25698218471758383,
      "hi": -0.17989802926582227,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.2582058684102091,
      "lo": -0.28639829017028395,
      "hi": -0.22233680178370796,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "locked share",
     "mcc": 0.2873863026467229,
     "precision": 0.41244259596222166,
     "recall": 0.3009515379508741,
     "flagged": 23082,
     "hits": 9520,
     "vs_complexity": {
      "value": -0.3437725068069671,
      "lo": -0.37203648318347976,
      "hi": -0.31122607918059186,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.3134491368095356,
      "lo": -0.35811163795274403,
      "hi": -0.2620506913015897,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size_max": {
      "value": -0.3497601194922399,
      "lo": -0.38739608811764953,
      "hi": -0.3055657027125134,
      "n": 491,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc_max": [
     {
      "rule": ">=10",
      "mcc": 0.2764731839756651,
      "precision": 0.17896584171847849,
      "recall": 0.980020864287295,
      "flagged": 173223,
      "hits": 31001
     },
     {
      "rule": ">=15",
      "mcc": 0.357974857532122,
      "precision": 0.2318181818181818,
      "recall": 0.9544463060727721,
      "flagged": 130240,
      "hits": 30192
     },
     {
      "rule": ">=20",
      "mcc": 0.42218976323789814,
      "precision": 0.28884006680451724,
      "recall": 0.9185028293238074,
      "flagged": 100592,
      "hits": 29055
     },
     {
      "rule": ">=26",
      "mcc": 0.47188658482865875,
      "precision": 0.3547103922701255,
      "recall": 0.8541396642746499,
      "flagged": 76172,
      "hits": 27019
     },
     {
      "rule": ">=30",
      "mcc": 0.4889956707292884,
      "precision": 0.3940970329413597,
      "recall": 0.7998925173078747,
      "flagged": 64205,
      "hits": 25303
     },
     {
      "rule": ">=40",
      "mcc": 0.5049770333325989,
      "precision": 0.4834762168141593,
      "recall": 0.6631998229696836,
      "flagged": 43392,
      "hits": 20979
     },
     {
      "rule": ">=50",
      "mcc": 0.49689395254124435,
      "precision": 0.5582107045188176,
      "recall": 0.5420288938766478,
      "flagged": 30716,
      "hits": 17146
     },
     {
      "rule": ">=75",
      "mcc": 0.431126948683168,
      "precision": 0.6855206655931294,
      "recall": 0.32298548983656306,
      "flagged": 14904,
      "hits": 10217
     },
     {
      "rule": ">=100",
      "mcc": 0.3628679972136866,
      "precision": 0.7557367501456028,
      "recall": 0.2051022666203016,
      "flagged": 8585,
      "hits": 6488
     }
    ],
    "count_m long methods": [
     {
      "rule": ">=1",
      "mcc": 0.4691357320716691,
      "precision": 0.3565098658670451,
      "recall": 0.8419056049062688,
      "flagged": 74702,
      "hits": 26632
     },
     {
      "rule": ">=2",
      "mcc": 0.6122423870726588,
      "precision": 0.6381509830406724,
      "recall": 0.6720829513482756,
      "flagged": 33315,
      "hits": 21260
     },
     {
      "rule": ">=3",
      "mcc": 0.602166665139849,
      "precision": 0.8105453605582837,
      "recall": 0.4956848860367338,
      "flagged": 19345,
      "hits": 15680
     },
     {
      "rule": ">=4",
      "mcc": 0.5373432225722444,
      "precision": 0.896070773890173,
      "recall": 0.3554199728132014,
      "flagged": 12547,
      "hits": 11243
     },
     {
      "rule": ">=6",
      "mcc": 0.4056770990390184,
      "precision": 0.945716053201361,
      "recall": 0.19331078304302468,
      "flagged": 6466,
      "hits": 6115
     }
    ],
    "count_m split infeasible": [
     {
      "rule": ">=1",
      "mcc": 0.49280307642327664,
      "precision": 0.5146507008056506,
      "recall": 0.589669016533367,
      "flagged": 36244,
      "hits": 18653
     },
     {
      "rule": ">=2",
      "mcc": 0.482772529109005,
      "precision": 0.8110254797106008,
      "recall": 0.3260202952612778,
      "flagged": 12716,
      "hits": 10313
     },
     {
      "rule": ">=3",
      "mcc": 0.39052711612609164,
      "precision": 0.9230890713834492,
      "recall": 0.1847753927860146,
      "flagged": 6332,
      "hits": 5845
     },
     {
      "rule": ">=4",
      "mcc": 0.3164421225552414,
      "precision": 0.9622839182818229,
      "recall": 0.11614453260835204,
      "flagged": 3818,
      "hits": 3674
     },
     {
      "rule": ">=6",
      "mcc": 0.21440698731112368,
      "precision": 0.9885679903730445,
      "recall": 0.051939430341731735,
      "flagged": 1662,
      "hits": 1643
     }
    ],
    "sum_m split cost": [
     {
      "rule": ">=2",
      "mcc": 0.44488967924987505,
      "precision": 0.4038056989864219,
      "recall": 0.667499130654696,
      "flagged": 52290,
      "hits": 21115
     },
     {
      "rule": ">=3",
      "mcc": 0.4591522605495717,
      "precision": 0.45373816365949027,
      "recall": 0.6089526760029084,
      "flagged": 42454,
      "hits": 19263
     },
     {
      "rule": ">=4",
      "mcc": 0.47253506298869097,
      "precision": 0.5151244492080505,
      "recall": 0.5469604526918092,
      "flagged": 33588,
      "hits": 17302
     },
     {
      "rule": ">=6",
      "mcc": 0.46690534047173504,
      "precision": 0.5924646128226478,
      "recall": 0.44987829165744636,
      "flagged": 24020,
      "hits": 14231
     },
     {
      "rule": ">=8",
      "mcc": 0.4508127873722117,
      "precision": 0.6504630898229846,
      "recall": 0.37520943318686184,
      "flagged": 18247,
      "hits": 11869
     },
     {
      "rule": ">=10",
      "mcc": 0.42967489197953024,
      "precision": 0.7005601645040063,
      "recall": 0.3123320582935542,
      "flagged": 14103,
      "hits": 9880
     },
     {
      "rule": ">=15",
      "mcc": 0.374697224463877,
      "precision": 0.7889532079112398,
      "recall": 0.2068093446717036,
      "flagged": 8292,
      "hits": 6542
     },
     {
      "rule": ">=20",
      "mcc": 0.3267743305397705,
      "precision": 0.841252503185873,
      "recall": 0.1460816236209022,
      "flagged": 5493,
      "hits": 4621
     }
    ],
    "sum_m split interface": [
     {
      "rule": ">=2",
      "mcc": 0.496680712645782,
      "precision": 0.4080309183807153,
      "recall": 0.7876584579394935,
      "flagged": 61064,
      "hits": 24916
     },
     {
      "rule": ">=3",
      "mcc": 0.5156361368366618,
      "precision": 0.4476993749529332,
      "recall": 0.7517465937470363,
      "flagged": 53116,
      "hits": 23780
     },
     {
      "rule": ">=4",
      "mcc": 0.5258379025115292,
      "precision": 0.47434494435382296,
      "recall": 0.7262352606455285,
      "flagged": 48431,
      "hits": 22973
     },
     {
      "rule": ">=6",
      "mcc": 0.525003956607815,
      "precision": 0.49711247593729946,
      "recall": 0.6857395757594916,
      "flagged": 43636,
      "hits": 21692
     },
     {
      "rule": ">=8",
      "mcc": 0.5210515701938228,
      "precision": 0.5092105585047827,
      "recall": 0.6580153637024626,
      "flagged": 40877,
      "hits": 20815
     },
     {
      "rule": ">=10",
      "mcc": 0.5170611269706298,
      "precision": 0.5155088112457981,
      "recall": 0.6399329813802043,
      "flagged": 39268,
      "hits": 20243
     },
     {
      "rule": ">=15",
      "mcc": 0.5073869647807384,
      "precision": 0.5183379944067119,
      "recall": 0.6152119621913824,
      "flagged": 37545,
      "hits": 19461
     },
     {
      "rule": ">=20",
      "mcc": 0.5011742896416792,
      "precision": 0.5174461163074421,
      "recall": 0.6033572535010906,
      "flagged": 36885,
      "hits": 19086
     }
    ],
    "max_m split width": [
     {
      "rule": ">=1",
      "mcc": 0.477640398541731,
      "precision": 0.3730458375802122,
      "recall": 0.8214838934024594,
      "flagged": 69659,
      "hits": 25986
     },
     {
      "rule": ">=2",
      "mcc": 0.4920548642180512,
      "precision": 0.41450411872947085,
      "recall": 0.761957449498941,
      "flagged": 58149,
      "hits": 24103
     },
     {
      "rule": ">=3",
      "mcc": 0.500541938393078,
      "precision": 0.46588874749261266,
      "recall": 0.6828312205608068,
      "flagged": 46363,
      "hits": 21600
     },
     {
      "rule": ">=4",
      "mcc": 0.49550610217379687,
      "precision": 0.5037002293099854,
      "recall": 0.6110707172889072,
      "flagged": 38376,
      "hits": 19330
     },
     {
      "rule": ">=5",
      "mcc": 0.49280307642327664,
      "precision": 0.5146507008056506,
      "recall": 0.589669016533367,
      "flagged": 36244,
      "hits": 18653
     },
     {
      "rule": ">=6",
      "mcc": 0.49280307642327664,
      "precision": 0.5146507008056506,
      "recall": 0.589669016533367,
      "flagged": 36244,
      "hits": 18653
     },
     {
      "rule": ">=8",
      "mcc": 0.49280307642327664,
      "precision": 0.5146507008056506,
      "recall": 0.589669016533367,
      "flagged": 36244,
      "hits": 18653
     }
    ],
    "locked share": [
     {
      "rule": ">=0.5",
      "mcc": 0.2741391346711971,
      "precision": 0.3951198811797157,
      "recall": 0.29434451364081815,
      "flagged": 23565,
      "hits": 9311
     },
     {
      "rule": ">=0.75",
      "mcc": 0.14501750557146847,
      "precision": 0.3699186991869919,
      "recall": 0.09780924983403408,
      "flagged": 8364,
      "hits": 3094
     },
     {
      "rule": ">=0.9",
      "mcc": 0.06606131284920508,
      "precision": 0.2525323087670276,
      "recall": 0.04571175670976512,
      "flagged": 5726,
      "hits": 1446
     },
     {
      "rule": ">=1.0",
      "mcc": 0.05898501336943433,
      "precision": 0.23882205063745734,
      "recall": 0.042044700154901526,
      "flagged": 5569,
      "hits": 1330
     }
    ],
    "count_m split locked pieces": [
     {
      "rule": ">=1",
      "mcc": 0.4658354012417838,
      "precision": 0.4826876385516732,
      "recall": 0.5781936585211646,
      "flagged": 37892,
      "hits": 18290
     },
     {
      "rule": ">=2",
      "mcc": 0.47327307782143785,
      "precision": 0.5918483105096831,
      "recall": 0.461796225460753,
      "flagged": 24682,
      "hits": 14608
     },
     {
      "rule": ">=3",
      "mcc": 0.4641240589806263,
      "precision": 0.7410106899902819,
      "recall": 0.3374640407169728,
      "flagged": 14406,
      "hits": 10675
     },
     {
      "rule": ">=4",
      "mcc": 0.4303820129706484,
      "precision": 0.8115301512472991,
      "recall": 0.26121455442101604,
      "flagged": 10182,
      "hits": 8263
     },
     {
      "rule": ">=6",
      "mcc": 0.352613736180703,
      "precision": 0.894992795389049,
      "recall": 0.157082793285493,
      "flagged": 5552,
      "hits": 4969
     }
    ]
   },
   "within_long": [],
   "keys": [
    "fuzhengwei__itstack-demo-design@5c0bc0270142",
    "LaiFeng-Android__SopCastComponent@a95bc36d8ddb",
    "jcabi__jcabi-github@e7033364cf2b",
    "JimSeker__opengl@4f9d94b97263",
    "deeplearning4j__deeplearning4j@4c22ac5fe4a8",
    "sofastack__sofa-boot@696b17a36ee8",
    "coding-parrot__Low-Level-Design@b78735e2824d",
    "hongfurui2014__exam_online_hongfurui@01ed41f99479",
    "springfox__springfox@ab5868471cdb",
    "argouml-tigris-org__argouml@be952fcfa774",
    "xuexiangjys__XUI@111e6008ccd9",
    "hub4j__github-api@f351e377db81",
    "szerhusenBC__jwt-spring-security-demo@dcf718c67c0d",
    "netease-im__camellia@fec12c8ee62b",
    "Jackson0714__PassJava-Platform@a7ce345b4ea8",
    "bitcoinj__bitcoinj@80f3920a0f42",
    "kaedea__android-dynamical-loading@4113444be3a1",
    "flavienlaurent__datetimepicker@0f5d3999955e",
    "sxpl__FaceAC@d7b85941d666",
    "Graylog2__graylog2-server@a47918094637",
    "vicc1024__OnePush@72c77b279453",
    "apache__tsfile@eb733133b9ee",
    "FangWW__Document@d4d6ccd5d725",
    "JetBrains__xodus@18f573765aff",
    "Multiverse__Multiverse-Core@34185b90a940",
    "Ishan-sinha__DSA-for-SDE-interview@09ae6e711754",
    "apache__shardingsphere@f4acdb6e44b3",
    "AbrahamCaiJin__CommonUtilLibrary@dfc5736d167e",
    "farmerbb__SecondScreen@29949c4c1ab7",
    "ssssssss-team__spider-flow@c799cca99c7d",
    "micronaut-projects__micronaut-data@804ba18b28d1",
    "Linxfeng__flow-eda@55533222469e",
    "rest-assured__rest-assured@257eed1bdccf",
    "Jinnrry__RobotHelper@b66f6c6ae5b8",
    "razerdp__BasePopup@34f01915cb28",
    "CodeIntelligenceTesting__jazzer@a4e09fbbc775",
    "Shadows-of-Fire__Apotheosis@f2e76862ed9f",
    "crossoverJie__cim@8863d9f6d76d",
    "CodePlato3721__shiro-redis@df637869bbcc",
    "dromara__disjob@2f92565c7a66",
    "micronaut-projects__micronaut-core@8e05aa570aad",
    "claritylab__lucida@3256bfa84be2",
    "XndroidDev__Xndroid@8c363f7fecf2",
    "Xunzhuo__Algorithm-Guide@019eafeaa5de",
    "CarGuo__GSYRickText@0268bc634e44",
    "heibaiying__BigData-Notes@3898939aca38",
    "OpenTSDB__asynchbase@40a5c8b8d4f6",
    "JessYanCoding__AndroidAutoSize@e402ecdd998e",
    "alexvasilkov__GestureViews@786c2267e6c9",
    "open-scratch__teaching-open@513b05fcddc5",
    "oshi__oshi@70659ba7e85d",
    "MCreator__MCreator@4d903de9dc4c",
    "DHD2280__Oxygen-Customizer@9d84b898be9c",
    "eclipse-vertx__vert.x@1877ab6b09f2",
    "smartloli__EFAK@d3bfcf2338a9",
    "quarkiverse__quarkus-langchain4j@b81c73425313",
    "crazycodeboy__TakePhoto@31a222705b52",
    "airbnb__native-navigation@9cf50bf9b751",
    "MinecraftForge__MCPConfig@751a4f362ef1",
    "jeequan__jeepay@e1ac9086d679",
    "SimonVT__schematic@302b4d1e29dd",
    "daimajia__little-bear-dictionary@af41a915aa67",
    "signalapp__Signal-Server@8edf3488f7d9",
    "appdevforall__CodeOnTheGo@795f19001333",
    "EnterpriseQualityCoding__FizzBuzzEnterpriseEdition@4922c077c07a",
    "iMeiji__Toutiao@e8be6039b09d",
    "linkedin__coral@9d9471909673",
    "citerus__dddsample-core@d8b896254ed4",
    "adityatandon15__Low-Level-Design-Course@e9128270e166",
    "floci-io__floci@7e6439cf8654",
    "janheinrichmerker__material-intro@41f8072540b2",
    "LlamaLad7__MixinExtras@613b41832759",
    "pedrovgs__EffectiveAndroidUI@b9e6fcc795de",
    "Geniusay__ChopperBot@79b7449c8cbd",
    "alkacon__opencms-core@2890a0aeb64c",
    "synthetichealth__synthea@bd8a52ba0a54",
    "pentaho__pentaho-kettle@c2350ef4e26e",
    "OCNYang__Android-Animation-Set@8484475e59d1",
    "apache__flink-statefun@accd75ea0109",
    "stanfordnlp__CoreNLP@e31428cdf39a",
    "daniulive__SmarterStreaming@78b2b9a47dcf",
    "nageoffer__congomall@1c52d8456323",
    "mrniko__netty-socketio@e97fbe126dd8",
    "mcxtzhang__SuspensionIndexBar@599c709a02f8",
    "AntennaPod__AntennaPod@3d105d598dfa",
    "segler-alex__RadioDroid@4325633ab3eb",
    "JSQLParser__JSqlParser@220d0ed4a82c",
    "birajpatel__GridListViewAdapters@33539a02c25e",
    "ashishps1__awesome-system-design-resources@25724090f7dd",
    "ihmcrobotics__ihmc-open-robotics-software@02848ca3dcec",
    "alibaba__arthas@2b6d0e59bd37",
    "momosecurity__momo-code-sec-inspector-java@3ee4ac383ccc",
    "amirzaidi__Launcher3@5605dd10845b",
    "zhisheng17__flink-learning@d731cee76180",
    "Baeldung__spring-security-oauth@1431de745484",
    "CodingDocs__springboot-guide@c9d3479f879a",
    "wfh45678__radar@43869a30597c",
    "cyhbyw__springBoot_atguigu@e0e419ee555b",
    "williamfiset__algorithms@08c6d5f3cbee",
    "locationtech__jts@5a0a73632216",
    "yudaocode__SpringBoot-Labs@6c12efaed06d",
    "yangchaojiang__ZoomPreviewPicture-@e45614c863d4",
    "aleksandr-m__gitflow-maven-plugin@7dc9c5ac248c",
    "alibaba__nacos@7f71d44f8805",
    "ShaftHQ__SHAFT_ENGINE@dac2b2f343b8",
    "HotBitmapGG__bilibili-android-client@125e8d839ca6",
    "jblough__Android-Pdf-Viewer-Library@d9d2b26a2d69",
    "clojure__clojure@807285bfc388",
    "dongjunkun__GanK@7c296610e38d",
    "menacher__java-game-server@36bd748dcfcf",
    "ScottOaks__JavaPerformanceTuning@0469fd9ccac9",
    "thinkaurelius__titan@ee226e52415b",
    "p6spy__p6spy@e0aa88e82cea",
    "rrezartprebreza__spring-boot-skills@42bd5f1240be",
    "donkingliang__GroupedRecyclerViewAdapter@9be1f60792ae",
    "bevy__photo-editor-android@e98a95b74ee7",
    "chentao0707__SimplifyReader@ae24bdbb6fdb",
    "smuyyh__BookReader@fceb08925ca3",
    "wenmingvs__WeiBo@c8b2d59a805d",
    "InfernalSuite__AdvancedSlimePaper@031913915008",
    "justauth__JustAuth@694bbf1b010d",
    "Atmosphere__atmosphere@4f29b171768d",
    "apolloconfig__apollo@ea356770c639",
    "MagicMashRoom__SuperCalendar@a897fb20f670",
    "iflytek__astron-agent@468a676f2d84",
    "javahuang__SurveyKing@5de0d05b682e",
    "allicen__Java-1000@614c2af783aa",
    "roboguice__roboguice@d96250c41149",
    "ehrbase__ehrbase@580ea750b209",
    "LSPosed__LSPosed@df74d83eb03a",
    "DayorNight__BLCS@2003a58edf85",
    "shuzheng__zheng@7005c0a775e6",
    "kite-sdk__kite@72bfb4b1a881",
    "cryptomator__cryptomator@01149fcc1dfa",
    "jtablesaw__tablesaw@e36c3ff3c9e2",
    "neevek__Paginize@07590e4fe2c9",
    "hibernate__hibernate-orm@37616099b745",
    "x0b__rcx@d98c4d6f0a69",
    "wepe__DataCastle-Solution@244587971b11",
    "shwenzhang__AndResGuard@e4df245d82f2",
    "Telegram-FOSS-Team__Telegram-FOSS@10da5406ed92",
    "mirkosertic__Bytecoder@67bb35966931",
    "zfdang__Android-Touch-Helper@d896dc13954c",
    "briandilley__jsonrpc4j@59ff0c955087",
    "jsonzou__jmockdata@13064f81bf3b",
    "youlookwhat__DesignPattern@aeed0759c023",
    "ushahidi__SMSSync@01b0271d87c6",
    "Sayi__poi-tl@81edcbd9227a",
    "googleapis__google-api-java-client@9e0a9f014ae0",
    "risesoft-y9__Data-Labeling@d271a14a974d",
    "languagetool-org__languagetool@535904c66ac7",
    "blundell__QuickSand@5837d32f641d",
    "h6ah4i__android-advancedrecyclerview@5213b003748c",
    "MisterBooo__LeetCodeAnimation@e853d7a5a893",
    "leck995__WutheringWavesTool@d08a16ad35b3",
    "Genymobile__gnirehtet@1eb2e58bc91e",
    "keycloak__keycloak-quickstarts@138645852a52",
    "Flameish__Novel-Grabber@7a29e4683008",
    "apache__hertzbeat@c0b477906d26",
    "misakuo__svgtoandroid@7011ee1e94bb",
    "code4craft__webmagic@67816a19d68a",
    "in28minutes__spring-master-class@7f4d3d4d8414",
    "apache__skywalking@1527483d9603",
    "wenmingvs__AndroidProcess@0c05dd14279c",
    "rieckpil__blog-tutorials@ca677461d455",
    "jindrapetrik__jpexs-decompiler@cde1cc21aeba",
    "dromara__myth@02b1b86abba1",
    "jenkinsci__build-monitor-plugin@23299e69bdf2",
    "apereo__cas@5cd513538125",
    "komoot__photon@0c16b33dd7fb",
    "jjoe64__GraphView-Demos@708bcdfa6ee4",
    "eclipse-collections__eclipse-collections@b0ea5ba4a1c1",
    "yayaa__LocationManager@e4897fd68fb8",
    "reark__reark@71d6319a3bb3",
    "intoolswetrust__jd-cli@2b1b1530ada8",
    "littleRich__VirtualLocation@7eda42b23c41",
    "esl-client__esl-client@67fa4ece90c8",
    "daimajia__AndroidSwipeLayout@5f8678b04751",
    "google__tsunami-security-scanner-plugins@9e36247b377e",
    "openraven__magpie@734064674425",
    "mochat-cloud__mochat-java@136475f9df04",
    "DymanZy__EasyShow3D@f2155466c359",
    "jcodec__jcodec@4ba922aca445",
    "mthli__Mount@522a82c692d1",
    "macrozheng__springcloud-learning@8c8dab449343",
    "albertlatacz__java-repl@5fb4d89637cf",
    "vestrel00__android-dagger-butterknife-mvp@d167f0c2dd60",
    "wdullaer__MaterialDateTimePicker@f849a5c2704c",
    "lets-blade__blade@e62830483310",
    "elttam__semgrep-rules@244268562cc9",
    "dromara__Sa-Token@cb191342372c",
    "liquibase__liquibase@b13b98ed949a",
    "aragozin__jvm-tools@4321b54dc0b4",
    "trello-archive__RxLifecycle@0dabd1c4322e",
    "stephanenicolas__toothpick@8dab571ec2c1",
    "Grasscutters__Grasscutter@f373827a83d3",
    "lenve__javaboy-code-samples@5e7af1d93a4a",
    "jsksxs360__AHANLP@77d1e324665b",
    "zhangkaitao__spring4-showcase@3ddf718538a4",
    "trinodb__trino@94ff7cced1ac",
    "HannahMitt__HomeMirror@566c03d3388e",
    "Qihoo360__ArgusAPM@75ead19ca98a",
    "yu120__neural@63a69bcdce7b",
    "2227324689__gpmall@c5dd5bacb052",
    "wangdan__AisenWeiBo@71e62bfb0762",
    "jhy__jsoup@0c508f17a52d",
    "WeBankFinTech__DataSphereStudio@4af60cc6f5ae",
    "lyj8330328__leyou@b2cc07874adf",
    "MinecraftForge__MinecraftForge@7d0bd1898fd0",
    "google__tsunami-security-scanner@5dd969255145",
    "ModelioOpenSource__Modelio@d3c773fea6b0",
    "YoKeyword__Fragmentation@0394930a3e23",
    "Wizcorp__phonegap-facebook-plugin@544cc06b0968",
    "NVIDIA__grcuda@b1f531a844d2",
    "flyway__flyway@8c96fdd17389",
    "justified__tedis@7bfdf35de06d",
    "jagrosh__MusicBot@859e5c5862de",
    "swagger-api__swagger-core@04558121268f",
    "ModelEngine-Group__app-platform@33d528309813",
    "kaushikgopal__RxJava-Android-Samples@b84865252c20",
    "rememberber__WePush@e0f24162eacc",
    "yangxiufeng666__Micro-Service-Skeleton@d31b13a0c01c",
    "makejavas__EasyCode@d0fc90088995",
    "cxapython__unidbg-server@b545e7224a68",
    "lenve__vhr@03abbd35af24",
    "mgarin__weblaf@45b772c0eaf2",
    "648540858__wvp-GB28181-pro@2b656f4e5514",
    "dinuscxj__LoadingDrawable@db4ceb6b90ca",
    "droidefense__engine@067e43ee7a3a",
    "opensearch-project__OpenSearch@0ab78484cb55",
    "Flipboard__bottomsheet@2792f24d60a1",
    "bertsir__zBarLibary@0ad8e20a03cb",
    "sofastack__sofa-jarslink@ecd07ed114b8",
    "Beseting__PlanA@e1ed0df9529a",
    "junit-team__junit-framework@565a0baae8d9",
    "jphp-group__jphp@eefaac6d8195",
    "fpvout__DigiView-Android@42ae75d2eab0",
    "DImuthuUpe__AndroidPdfViewer@e62698bebb24",
    "mxdldev__android-mvp-mvvm-flytour@97700aa89f0a",
    "renatoathaydes__rawhttp@609456c960e8",
    "gocd__gocd@90c5a2ce9020",
    "cloudera__flume@1d7535638556",
    "frogermcs__AndroidDevMetrics@10dee8ac2dd8",
    "AChep__AcDisplay@1e05cdae3524",
    "xkcoding__spring-boot-demo@87a142f9604c",
    "prscX__react-native-photo-editor@04a120ca8d37",
    "ddd-by-examples__library@5225ff7a0f0c",
    "russelarms__OffsetAnimator@310199b8ba06",
    "remkop__picocli@10509c0af89a",
    "FlowCI__flow-core-x@df5cdacae514",
    "asciidoctor__asciidoctorj@4a410d28a9b8",
    "microsoft__typespec@bcdbe13e098d",
    "swaldman__c3p0@8562608d9d0f",
    "apache__pinot@b99203c60261",
    "apache__amoro@6af75bbe23b7",
    "xuyulong2017__my-java-demo@3ddd3dd7896c",
    "alibaba__freeline@818e5de64f63",
    "shuzijun__leetcode-editor@ac391f9fe766",
    "halzhang__StartupNews@05b04cec88ab",
    "Swati4star__Images-to-PDF@54576589b0c4",
    "liuguangqiang__IPicker@db643cff3b82",
    "java-native-access__jna@a800ca831307",
    "simpligility__android-maven-plugin@acaf0eec01d0",
    "google__bindiff@13c437afa074",
    "Gathin23__cleanyourtv@f9f0c5353e65",
    "ltsopensource__light-task-scheduler@b61e6ae4320d",
    "google__smali@1a36aa30d18d",
    "Doikki__DKVideoPlayer@79a8c9267812",
    "AnySoftKeyboard__AnySoftKeyboard@be4f8f747d32",
    "hellokaton__write-readable-code@1883256af4b0",
    "supertokens__supertokens-core@8703a12c2159",
    "sqlancer__sqlancer@1d797ee53631",
    "DitriXNew__EDT-MCP@d0e01f33d06d",
    "vipshop__vjtools@2f780edd504e",
    "pavansolapure__opencodez-samples@f5ef3de060cd",
    "guiying712__AndroidModulePattern@494e7deda04e",
    "mcxiaoke__xBus@ff64742fe134",
    "gunnarmorling__1brc@db064194be37",
    "paulroehr__EazeGraph@ce5e68ecc70e",
    "youth5201314__banner@777c7dbfaa0a",
    "MCRcortex__voxy@5bf33350a1cc",
    "rubenlagus__TelegramBots@15ff4c479671",
    "Q-1515__reggie_parent@042861fa6ebd",
    "mik3y__usb-serial-for-android@6a9c61f1fa16",
    "iohao__ioGame@835e6aad7a18",
    "scribejava__scribejava@8970e8eeb0af",
    "oblador__react-native-shimmer@f1c379a3f336",
    "Blankj__awesome-java-leetcode@0d17728bfbe1",
    "wgpsec__fofa_viewer@ff2848a346b9",
    "quicktheories__QuickTheories@a963eded0604",
    "guolindev__LitePal@8ad8322cc6f8",
    "tanyaofei__minecraft-fakeplayer@88dd479a5590",
    "alibaba__spring-cloud-alibaba@858aa8d58d2e",
    "fengzhizi715__NetDiscovery@2d118210e8ef",
    "mybatis__mybatis-dynamic-sql@3b8143ba10e7",
    "koushikkothagal__java-backend-bootcamp@c3e944e81a88",
    "zfile-dev__zfile@775b0172f3b1",
    "apache__hugegraph@75ea5c7dcf5b",
    "antlr__antlr3@7bd56e65a566",
    "TommyLemon__Android-ZBLibrary@61925fef3557",
    "kevalpatel2106__PasscodeView@7c5b93b10bc6",
    "puniverse__capsule@291a54e501a3",
    "rayokota__kareldb@78e10ec77f6a",
    "stanford-futuredata__macrobase@ae7b655ef30b",
    "leibnitz27__cfr@c4145259dfcd",
    "Mishiranu__Dashchan@b78d82bd1db8",
    "Blankj__AndroidUtilCode@7b4caf9e5440",
    "xuminwlt__j360-dubbo-app-all@fc32b0b07417",
    "chillzhuang__SpringBlade@4995ddb714a5",
    "Krupen__FabulousFilter@cabc9eb54610",
    "Meituan-Dianping__walle@f78edcf1117a",
    "CrawlScript__WebCollector@17f3b83cca5f",
    "iisquare__fs-project@00565a8063fa",
    "kestra-io__kestra@bad4d5b551cd",
    "HiveGamesOSS__Chunker@50aaf6d82e8b",
    "soot-oss__heros@091e3bd58505",
    "527515025__springBoot@8fadfc312409",
    "SpongePowered__Mixin@4053421aa10a",
    "Tencent__VasSonic@59936beff656",
    "guoguibing__librec@296082c072ce",
    "SuperMonster003__AutoJs6@ed3eb10e88db",
    "JorgeCastilloPrz__FABProgressCircle@31f1cf9de81a",
    "libreliodev__android@a1f20eb44fe6",
    "scwang90__SmartRefreshLayout@224db48f8af8",
    "avjinder__Minimal-Todo@83bf4c6f56b8",
    "journeyapps__zxing-android-embedded@d09b7c76c312",
    "WuKongOpenSource__Wukong_nocode@256ab5bf6ee9",
    "LiveTyping__CannyViewAnimator@6e3789dec637",
    "kenglxn__QRGen@27350e7621cd",
    "summitt__Nope-Proxy@38a7c3411c07",
    "itisaid__Doris@d925329bef8c",
    "wuyouzhuguli__SpringAll@614d2578d949",
    "warkiz__IndicatorSeekBar@1a6a8a666aa3",
    "todoroo__astrid@4fc5c7714fb1",
    "kumaransg__LLD@1698cc6f993a",
    "AntiqueAtlasTeam__AntiqueAtlas@b706821d3f02",
    "devicehive__devicehive-java-server@905e3b932ddc",
    "daimajia__AndroidImageSlider@e318cabdef66",
    "vangao1989__cloudE@be4b925ae04f",
    "bezkoder__spring-boot-spring-security-jwt-authentication@096e106a6d80",
    "redis__jedis@66fbb8b04afc",
    "ribot__ribot-app-android@01da5104df67",
    "dbamman__book-nlp@7a09e01c6ce7",
    "dropwizard__metrics@2cc7a5006c43",
    "alipay__SoloPi@47d12f490448",
    "EssentialsX__Essentials@e70bdb817c75",
    "seatgeek__android-PlacesAutocompleteTextView@80f68a82e47a",
    "elastic__elasticsearch@b191685d1397",
    "newbiechen1024__NovelReader@0b8e281b30be",
    "greenrobot__greenDAO@0bbb338e17c4",
    "dremio__dremio-oss@799ccbda47e6",
    "google__myanmar-tools@13e4af6aaac6",
    "Javen205__IJPay@528ad6084d55",
    "apache__gravitino@bda25bd5c16a",
    "IUDevman__gamesense-client@62061a43fea3",
    "bethington__ghidra-mcp@8e4644e6cc78",
    "aress31__openapi-parser@3e0a0e760bda",
    "weibocom__motan@4c18b71e4491",
    "itsallcode__openfasttrace@e51e323b3b27",
    "redisson__redisson@33b143ae20b3",
    "thealeksandr__PFLockScreen-Android@ff5b7cd11a7d",
    "LFDT-web3j__web3j@b126b4801824",
    "Netflix__zuul@908894af8cae",
    "leangen__graphql-spqr@2221af76c0da",
    "yixia__VitamioBundle@77bd421e6ae8",
    "sensorsdata__sa-sdk-android@82b48007b699",
    "jprante__elasticsearch-knapsack@2f4fb4dadb25",
    "apache__commons-lang@b9b30efb01e8",
    "openmhealth__shimmer@9c1430dc6965",
    "Justson__AgentWeb@9efb1519f2f7",
    "protegeproject__protege@bf03cccc65ea",
    "Nightonke__LeeCo@01a146c4b51c",
    "Netflix__eureka@793de0a7e7f8",
    "callicoder__spring-boot-react-oauth2-social-login-demo@1b77669e0ca3",
    "DuanYan007__markitdown@f1496da04999",
    "line__armeria@71581491c7a7",
    "hantsy__spring-reactive-sample@f4ff9595c333",
    "SonarSource__sonarqube@07b588ec8b35",
    "apache__incubator-kie@f81eb19a6b97",
    "GlowstoneMC__Glowstone@e9aeaa463303",
    "enso-org__enso@4135f929f104",
    "troyzhxu__bean-searcher@cc34e36ba0d8",
    "EggsBlue__LuliChat@8ea425aa0965",
    "dunwu__db-tutorial@47d7d1552f1b",
    "yourkevin__NiterForum@402041ac2f71",
    "apache__doris@1bb35373ee07",
    "PrototypeZ__SaveState@18c2381c98b8",
    "openjfx__samples@605de7f9fac6",
    "java-decompiler__jd-gui@b3c1ced04e57",
    "minio__minio-java@a2bad3e77a5b",
    "Smart-Paocai__violet_Box@076dc842d7b5",
    "natario1__CameraView@b279ffaf5791",
    "ManuelPeinado__FadingActionBar@1c148b918672",
    "benniaobuguai__android-dynamic-action@e928b01bfbdb",
    "lysine-dev__retrofit@c7ef8b721235",
    "DeemOpen__zkui@1b3e7c133ab7",
    "thekirankumar__carstream-android-auto@e3922f8911d2",
    "iBotPeaches__Apktool@fd9d5d4dc7e4",
    "monkeyWie__proxyee@c2c5bb4ccac0",
    "antlr__antlr4-intellij-adaptor@c6cbe71d89e5",
    "wyouflf__xUtils3@c8e6fd6623e9",
    "openjdk__loom@16ac3e1ea3f4",
    "johnkil__Android-RobotoTextView@1341602f16c0",
    "dbeaver__dbeaver@2a4137fa7a12",
    "litesuits__android-common@4aa89fdf605c",
    "youngyangyang04__mini-spring@ee8df94a7557",
    "theonedev__onedev@8f64006bfb82",
    "ibinti__bugvm@0af43ca518df",
    "vsch__flexmark-java@bcfe84a3ab6d",
    "WiringProject__Wiring@da0b6b9282ae",
    "DuGuQiuBai__Java@f7aa7398c6e0",
    "Grt1228__chatgpt-java@ae761b894508",
    "gzu-liyujiang__AndroidPicker@0b9f19abaaff",
    "gyf-dev__ImmersionBar@8cac10cd83d8",
    "Nightonke__CoCoin@5566b054856d",
    "notHide__Hide-Music-Player@b82b93c321d3",
    "goldmansachs__obevo@133ce757ae80",
    "apache__casbin-jcasbin@38766ce5c270",
    "Byron4j__CookBook@9ed8311243d2",
    "ahorn__android-rss@4f0bd7cdf2c1",
    "plast-lab__doop@33a0cee3d5a0",
    "Col-E__Recaf@909012806d89",
    "onthegomap__planetiler@a7bf72e80900",
    "fengyouchao__sockslib@fc834badb779",
    "wxiaoqi__Spring-Cloud-Platform@349ad0d6a546",
    "openremote__core@ea8f1ca7d43f",
    "kyngs__LibreLogin@5cae5bd01fa3",
    "fandreuz__TUI-ConsoleLauncher@058f54116c41",
    "anzaizai__EasyRefreshLayout@742672ce1705",
    "github__copilot-sdk@ca1103fb47dd",
    "mylhyl__Android-CircleDialog@2f51f8e4bf02",
    "uniVocity__univocity-trader@098bb36988bf",
    "huangyanbin__smartTable@fe975d333a79",
    "YeautyYE__netty-websocket-spring-boot-starter@a2b7060b2acd",
    "pdinklag__MinecraftStats@9ac55293ddb4",
    "gedoor__MyBookshelf@bb5a99058f38",
    "chenBingX__SuperTextView@058f4e2730f9",
    "springdoc__springdoc-openapi-demos@f700e180c4bc",
    "StarRocks__starrocks@99fc94e37052",
    "ElderDrivers__EdXposed@8f2308cdde0a",
    "kongqw__OpenCVForAndroid@756b157e9c53",
    "eclipse-californium__californium@1ca3841a519c",
    "YunaiV__yudao-cloud@19f73d31e03f",
    "YeDaxia__JApiDocs@788546cb1520",
    "ashishps1__awesome-low-level-design@31595db8c21a",
    "spring-projects__spring-data-elasticsearch@ae43e91cf1cd",
    "allenai__science-parse@f83983aa1b89",
    "417511458__jbone@70cee0c4803b",
    "wells2333__sg-exam@4a7215ace7f5",
    "CellularPrivacy__Android-IMSI-Catcher-Detector@a51eb8fdf360",
    "eleme__UETool@e4967a5fae89",
    "AbdullahShahid01__Rent-a-Car-Management-System@3cd6a17362cd",
    "triplea-game__triplea@2c0ec34ea3d3",
    "weirdmachine64__GhidraGPT@364e3f51e977",
    "xuchengsheng__spring-reading@9911cbb4df10",
    "datastax__jvector@4f13ff42e93f",
    "youlookwhat__ByRecyclerView@c83439d3946f",
    "lukas-krecan__JsonUnit@14285c4f0abe",
    "spring-ai-alibaba__deepresearch@7f009adf56fa",
    "ichason__CPosed@df45265e1c5e",
    "CogComp__cogcomp-nlp@099af6a32b49",
    "apache__shardingsphere-elasticjob@6697fd0e87f8",
    "devgianlu__Aria2App@dd6cbc9e7b17",
    "sunilpaulmathew__De-Bloater@380306ff914a",
    "xpipe-io__xpipe@5563d9fc476b",
    "uber__okbuck@87682cd5c70f",
    "boxme__ParallaxHeaderViewPager@3fe677e920ee",
    "NLPchina__ansj_seg@50787ca2c703",
    "kerwincui__FastBee@e4ed6edbd65f",
    "bewantbe__audio-analyzer-for-android@6cc84dc78981",
    "opengoofy__hippo4j@c734d00ec1e5",
    "lukaspili__Reactive-Billing@ecbf6de289b2",
    "zeromq__jeromq@3908fe3dabcb",
    "PortSwigger__burp-extensions-montoya-api@daccdcaafb47",
    "ongres__stackgres@894466c23e02",
    "callstack__react-native-fbads@78935205b95c",
    "guardianproject__haven@1e070fb21bff",
    "ragdroid__Dahaka@4a7d48d8ceb1",
    "RudeCrab__rude-java@c8e2fc7a4f4c",
    "sockeqwe__mosby@c234625fdfb4",
    "88250__solo@7dc3c15233ef",
    "topi314__LavaSrc@0ef6bc31d2b4",
    "qunarcorp__qmq@5abc92f4eacb",
    "jingsewu__open-wes@9d09311ab08e",
    "nayuki__QR-Code-generator@3c6d0b3cefb4",
    "zhihu__Matisse@21591aebe73a",
    "Drun1baby__JavaSecurityLearning@33dec526f6aa",
    "chaizhidream__examOnline@44c65838b428",
    "alibaba__Sentinel@a3f40ba8e900",
    "Earthcomputer__EnchantmentCracker@311d29136cd7",
    "OctoGramApp__OctoGram@895d766d7277"
   ]
  },
  {
   "population": "pmd_method_NPath200 [all] method: 490 repositories, 2782159 units in the universe, 23707 positives",
   "set_halves": null,
   "level": "method",
   "oracle": "pmd_method_NPath200",
   "n_repos": 490,
   "n_units": 2782159,
   "n_positives": 23707,
   "competitors": {
    "size_calls": "nloc x [internal call >= 1]",
    "size": "nloc",
    "complexity": "tokens"
   },
   "outlier": [
    {
     "form": "split cost [records]",
     "mcc": 0.3683679751133,
     "precision": 0.19453504141308856,
     "recall": 0.732146623360189,
     "flagged": 89223,
     "hits": 17357,
     "vs_size_calls": {
      "value": 0.08680122140001995,
      "lo": 0.06791009823046801,
      "hi": 0.10359287037734355,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1659331664834913,
      "lo": 0.14717474846735848,
      "hi": 0.181836816148801,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.13214883919467948,
      "lo": 0.11285949040129695,
      "hi": 0.14909414578370783,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost",
     "mcc": 0.36652447523788156,
     "precision": 0.19655610770830925,
     "recall": 0.7174252330535285,
     "flagged": 86530,
     "hits": 17008,
     "vs_size_calls": {
      "value": 0.08495772152460151,
      "lo": 0.06630152515350224,
      "hi": 0.10167176245924214,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.16408966660807286,
      "lo": 0.14450723252783262,
      "hi": 0.18023016783986093,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.13030533931926105,
      "lo": 0.1103888410232374,
      "hi": 0.1474688734045622,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cc",
     "mcc": 0.358251235233203,
     "precision": 0.13641567031289747,
     "recall": 0.9952756569789514,
     "flagged": 172964,
     "hits": 23595,
     "vs_size_calls": {
      "value": 0.07668448151992296,
      "lo": 0.05654411714998964,
      "hi": 0.09540087232482952,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.15581642660339431,
      "lo": 0.13652387932995544,
      "hi": 0.1710256953796279,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.1220320993145825,
      "lo": 0.1070802047736307,
      "hi": 0.13527577033555713,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split interface",
     "mcc": 0.3552237679869459,
     "precision": 0.20225932818824263,
     "recall": 0.6555447758046147,
     "flagged": 76837,
     "hits": 15541,
     "vs_size_calls": {
      "value": 0.07365701427366583,
      "lo": 0.0532280539493048,
      "hi": 0.09223020688426645,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.15278895935713718,
      "lo": 0.13103309055920032,
      "hi": 0.17054282559013606,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.11900463206832537,
      "lo": 0.09783674547184198,
      "hi": 0.13849508580681238,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [split width >= 1]",
     "mcc": 0.3513359703544887,
     "precision": 0.14547464532110468,
     "recall": 0.8992280760956679,
     "flagged": 146541,
     "hits": 21318,
     "vs_size_calls": {
      "value": 0.06976921664120866,
      "lo": 0.057260567994776634,
      "hi": 0.08125871899139148,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.14890116172468001,
      "lo": 0.1355907917336855,
      "hi": 0.16068311297638072,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.1151168344358682,
      "lo": 0.10487225238799364,
      "hi": 0.12565795065057148,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "mcc": 0.3502547601163949,
     "precision": 0.13378737425889614,
     "recall": 0.9727928459948538,
     "flagged": 172378,
     "hits": 23062,
     "vs_size_calls": {
      "value": 0.06868800640311484,
      "lo": 0.05120563883382673,
      "hi": 0.08398490569257117,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1478199514865862,
      "lo": 0.13083701054758873,
      "hi": 0.1604365923258297,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.11403562419777438,
      "lo": 0.10064138859883451,
      "hi": 0.1255602151209305,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [split width >= 2]",
     "mcc": 0.35009225245490116,
     "precision": 0.16162826264274063,
     "recall": 0.8024212257982875,
     "flagged": 117696,
     "hits": 19023,
     "vs_size_calls": {
      "value": 0.06852549874162112,
      "lo": 0.05460937163335261,
      "hi": 0.081002579809268,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.14765744382509247,
      "lo": 0.1341564564130348,
      "hi": 0.15971252860786786,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.11387311653628066,
      "lo": 0.10132020725095622,
      "hi": 0.12641253889339485,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [structural]",
     "mcc": 0.3470095856743283,
     "precision": 0.16110090482976494,
     "recall": 0.7915805458303454,
     "flagged": 116486,
     "hits": 18766,
     "vs_size_calls": {
      "value": 0.06544283196104828,
      "lo": 0.05239038076708791,
      "hi": 0.07695623469019935,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.14457477704451963,
      "lo": 0.1306804863478888,
      "hi": 0.15636880349637744,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.11079044975570781,
      "lo": 0.09830095528938712,
      "hi": 0.12314873238435789,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [structural]",
     "mcc": 0.34660954334211524,
     "precision": 0.16058606305135745,
     "recall": 0.7924241785126755,
     "flagged": 116984,
     "hits": 18786,
     "vs_size_calls": {
      "value": 0.0650427896288352,
      "lo": 0.05212807880820597,
      "hi": 0.07648238014455089,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.14417473471230655,
      "lo": 0.13020460306516812,
      "hi": 0.15597626871927708,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.11039040742349474,
      "lo": 0.09804791772258592,
      "hi": 0.12266824826508138,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [split width >= 3]",
     "mcc": 0.34098500730498565,
     "precision": 0.1816935246254618,
     "recall": 0.6762981397899355,
     "flagged": 88242,
     "hits": 16033,
     "vs_size_calls": {
      "value": 0.059418253591705605,
      "lo": 0.04166801135027698,
      "hi": 0.07521989404048346,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.13855019867517696,
      "lo": 0.12180996298647101,
      "hi": 0.15296895872755348,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.10476587138636514,
      "lo": 0.08759579958753622,
      "hi": 0.12075156252238273,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible",
     "mcc": 0.3217325311440188,
     "precision": 0.2011615381012599,
     "recall": 0.5435103555911756,
     "flagged": 64053,
     "hits": 12885,
     "vs_size_calls": {
      "value": 0.040165777430738736,
      "lo": 0.020379451511947644,
      "hi": 0.05861547264625827,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.11929772251421009,
      "lo": 0.10016645634081195,
      "hi": 0.13517931919475148,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.08551339522539828,
      "lo": 0.06590509524364435,
      "hi": 0.10255322893749746,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split width",
     "mcc": 0.32057422793958046,
     "precision": 0.19425777075006223,
     "recall": 0.5596659214577973,
     "flagged": 68301,
     "hits": 13268,
     "vs_size_calls": {
      "value": 0.03900747422630041,
      "lo": 0.019443939700101553,
      "hi": 0.05703316537001102,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.11813941930977176,
      "lo": 0.09815068840687044,
      "hi": 0.1348630383442746,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.08435509202095995,
      "lo": 0.06489173925864969,
      "hi": 0.10137775368209093,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [records]",
     "mcc": 0.2992869664431682,
     "precision": 0.18874417870392296,
     "recall": 0.5043236174969419,
     "flagged": 63345,
     "hits": 11956,
     "vs_size_calls": {
      "value": 0.017720212729888163,
      "lo": -0.004108024045462955,
      "hi": 0.037084632047509836,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09685215781335951,
      "lo": 0.07403012270705997,
      "hi": 0.11545473353878977,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0630678305245477,
      "lo": 0.040531468511359525,
      "hi": 0.08266127292514755,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [no input limit]",
     "mcc": 0.2935427241363564,
     "precision": 0.17955473977144887,
     "recall": 0.5116632218332138,
     "flagged": 67556,
     "hits": 12130,
     "vs_size_calls": {
      "value": 0.011975970423076354,
      "lo": -0.013768228581274411,
      "hi": 0.03563185918388195,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0911079155065477,
      "lo": 0.06392298774950514,
      "hi": 0.11335482797075797,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.057323588217735894,
      "lo": 0.029786840017484773,
      "hi": 0.0812698348492262,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [records]",
     "mcc": 0.29311473435427143,
     "precision": 0.19973779451953616,
     "recall": 0.4562787362382419,
     "flagged": 54156,
     "hits": 10817,
     "vs_size_calls": {
      "value": 0.011547980640991384,
      "lo": -0.009135258269377111,
      "hi": 0.029750160011167537,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09067992572446273,
      "lo": 0.0704642252431876,
      "hi": 0.10773902537968819,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.056895598435650924,
      "lo": 0.03683128621005208,
      "hi": 0.07462328919614888,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [internal call >= 1]",
     "mcc": 0.28156675371328005,
     "precision": 0.09923263154376197,
     "recall": 0.8765765385751044,
     "flagged": 209417,
     "hits": 20781,
     "vs_size_calls": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.07913194508347135,
      "lo": 0.06517094444003341,
      "hi": 0.09293471970441144,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.04534761779465954,
      "lo": 0.033873370226181976,
      "hi": 0.059245372484598546,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [no input limit]",
     "mcc": 0.2609045528378051,
     "precision": 0.20295521600422173,
     "recall": 0.3568988062597545,
     "flagged": 41689,
     "hits": 8461,
     "vs_size_calls": {
      "value": -0.020662200875474934,
      "lo": -0.04126720914627635,
      "hi": -0.0013933454147430635,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.058469744207996416,
      "lo": 0.03810910838173448,
      "hi": 0.074502416990438,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.024685416919184605,
      "lo": 0.00610693117646105,
      "hi": 0.04086741081096268,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "mcc": 0.2362191359186205,
     "precision": 0.06427846083291476,
     "recall": 0.993250938541359,
     "flagged": 366328,
     "hits": 23547,
     "vs_size_calls": {
      "value": -0.04534761779465954,
      "lo": -0.05923786300874123,
      "hi": -0.03382570480246702,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.03378432728881181,
      "lo": 0.018923415040266428,
      "hi": 0.04523070319126829,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "mcc": 0.2024348086298087,
     "precision": 0.04991148701809599,
     "recall": 0.9847302484498249,
     "flagged": 467728,
     "hits": 23345,
     "vs_size_calls": {
      "value": -0.07913194508347135,
      "lo": -0.09286404217336705,
      "hi": -0.06513165823129666,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.03378432728881181,
      "lo": -0.04518220212254592,
      "hi": -0.01891176216224999,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split pieces",
     "mcc": 0.18143853852693304,
     "precision": 0.09210303974765777,
     "recall": 0.41384401231703716,
     "flagged": 106522,
     "hits": 9811,
     "vs_size_calls": {
      "value": -0.10012821518634701,
      "lo": -0.11504943971408552,
      "hi": -0.08436390644698791,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.020996270102875664,
      "lo": -0.04144189203388435,
      "hi": -0.002097915079320306,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.054780597391687474,
      "lo": -0.07193569195553656,
      "hi": -0.03595712796596012,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked pieces",
     "mcc": 0.16555616714080862,
     "precision": 0.10486753108662905,
     "recall": 0.2995317838613068,
     "flagged": 67714,
     "hits": 7101,
     "vs_size_calls": {
      "value": -0.11601058657247143,
      "lo": -0.13440318192888595,
      "hi": -0.09856516927353667,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.03687864148900008,
      "lo": -0.05832552631782548,
      "hi": -0.018182874913669794,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.07066296877781189,
      "lo": -0.08816006589036404,
      "hi": -0.05301032118716681,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked share",
     "mcc": 0.16349228272933855,
     "precision": 0.10379342000059226,
     "recall": 0.29569325515670475,
     "flagged": 67538,
     "hits": 7010,
     "vs_size_calls": {
      "value": -0.1180744709839415,
      "lo": -0.135962362385275,
      "hi": -0.10159987043372459,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.03894252590047015,
      "lo": -0.06019154772280444,
      "hi": -0.02028693457035821,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.07272685318928196,
      "lo": -0.08950925411411903,
      "hi": -0.055978791247690673,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split remainder locked",
     "mcc": 0.14586099688593562,
     "precision": 0.1111634883222627,
     "recall": 0.21883831779643143,
     "flagged": 46670,
     "hits": 5188,
     "vs_size_calls": {
      "value": -0.13570575682734443,
      "lo": -0.15451924390550048,
      "hi": -0.1188341443383095,
      "n": 490,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.056573811743873076,
      "lo": -0.07744179032449432,
      "hi": -0.03851902601520213,
      "n": 490,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.09035813903268489,
      "lo": -0.10679780417741608,
      "hi": -0.07433309017028533,
      "n": 490,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc": [
     {
      "rule": ">=10",
      "mcc": 0.1637381111358865,
      "precision": 0.035125017605503295,
      "recall": 0.9993672754882524,
      "flagged": 674505,
      "hits": 23692
     },
     {
      "rule": ">=15",
      "mcc": 0.22361234122979762,
      "precision": 0.058390329998935564,
      "recall": 0.9949803855401358,
      "flagged": 403971,
      "hits": 23588
     },
     {
      "rule": ">=20",
      "mcc": 0.28086985453797686,
      "precision": 0.08792555691324373,
      "recall": 0.9864596954486017,
      "flagged": 265975,
      "hits": 23386
     },
     {
      "rule": ">=26",
      "mcc": 0.34574048529908574,
      "precision": 0.13104919192034398,
      "recall": 0.9693339519973003,
      "flagged": 175354,
      "hits": 22980
     },
     {
      "rule": ">=30",
      "mcc": 0.38552832107188084,
      "precision": 0.16410133076799743,
      "recall": 0.9498038554013583,
      "flagged": 137214,
      "hits": 22517
     },
     {
      "rule": ">=40",
      "mcc": 0.46258468699301514,
      "precision": 0.25391540263904305,
      "recall": 0.8685198464588518,
      "flagged": 81090,
      "hits": 20590
     },
     {
      "rule": ">=50",
      "mcc": 0.500411194551116,
      "precision": 0.34058233890214795,
      "recall": 0.7524359893702282,
      "flagged": 52375,
      "hits": 17838
     },
     {
      "rule": ">=75",
      "mcc": 0.47495891834610815,
      "precision": 0.49314579147131055,
      "recall": 0.4658539671826887,
      "flagged": 22395,
      "hits": 11044
     },
     {
      "rule": ">=100",
      "mcc": 0.3985604217428261,
      "precision": 0.5631308952507033,
      "recall": 0.2870882017969376,
      "flagged": 12086,
      "hits": 6806
     }
    ],
    "split width": [
     {
      "rule": ">=1",
      "mcc": 0.34927003269995266,
      "precision": 0.14184062276611512,
      "recall": 0.9123043826717847,
      "flagged": 152481,
      "hits": 21628
     },
     {
      "rule": ">=2",
      "mcc": 0.34799413632873194,
      "precision": 0.15924501864100019,
      "recall": 0.8053739401864428,
      "flagged": 119897,
      "hits": 19093
     },
     {
      "rule": ">=3",
      "mcc": 0.34051407831803754,
      "precision": 0.180949483339531,
      "recall": 0.6773526806428481,
      "flagged": 88743,
      "hits": 16058
     },
     {
      "rule": ">=4",
      "mcc": 0.32702439891096996,
      "precision": 0.1969468744568681,
      "recall": 0.5735858607162442,
      "flagged": 69044,
      "hits": 13598
     },
     {
      "rule": ">=5",
      "mcc": 0.3217325311440188,
      "precision": 0.2011615381012599,
      "recall": 0.5435103555911756,
      "flagged": 64053,
      "hits": 12885
     },
     {
      "rule": ">=6",
      "mcc": 0.3217325311440188,
      "precision": 0.2011615381012599,
      "recall": 0.5435103555911756,
      "flagged": 64053,
      "hits": 12885
     },
     {
      "rule": ">=8",
      "mcc": 0.3217325311440188,
      "precision": 0.2011615381012599,
      "recall": 0.5435103555911756,
      "flagged": 64053,
      "hits": 12885
     }
    ],
    "split cost": [
     {
      "rule": ">=2",
      "mcc": 0.35521343489582236,
      "precision": 0.14264786198477206,
      "recall": 0.9364744590205425,
      "flagged": 155635,
      "hits": 22201
     },
     {
      "rule": ">=3",
      "mcc": 0.3699909403161279,
      "precision": 0.16276419234288017,
      "recall": 0.8855190450078037,
      "flagged": 128978,
      "hits": 20993
     },
     {
      "rule": ">=4",
      "mcc": 0.3844969104279976,
      "precision": 0.18619321937860042,
      "recall": 0.8316530982410258,
      "flagged": 105890,
      "hits": 19716
     },
     {
      "rule": ">=6",
      "mcc": 0.3924238539033681,
      "precision": 0.21014627135538608,
      "recall": 0.7647952081663644,
      "flagged": 86278,
      "hits": 18131
     },
     {
      "rule": ">=8",
      "mcc": 0.38187746516565896,
      "precision": 0.21535695942475602,
      "recall": 0.7074703674020332,
      "flagged": 77880,
      "hits": 16772
     },
     {
      "rule": ">=10",
      "mcc": 0.37051359393731986,
      "precision": 0.21688677681383656,
      "recall": 0.6622516556291391,
      "flagged": 72388,
      "hits": 15700
     },
     {
      "rule": ">=15",
      "mcc": 0.34664576218104165,
      "precision": 0.2111882693052782,
      "recall": 0.5977981186991184,
      "flagged": 67106,
      "hits": 14172
     },
     {
      "rule": ">=20",
      "mcc": 0.33368172006115343,
      "precision": 0.20623460850146075,
      "recall": 0.568734972792846,
      "flagged": 65377,
      "hits": 13483
     }
    ],
    "split interface": [
     {
      "rule": ">=2",
      "mcc": 0.36244539695516015,
      "precision": 0.1615609508071692,
      "recall": 0.8578057113932593,
      "flagged": 125872,
      "hits": 20336
     },
     {
      "rule": ">=3",
      "mcc": 0.37347539910198263,
      "precision": 0.18578289532559736,
      "recall": 0.788121651832792,
      "flagged": 100569,
      "hits": 18684
     },
     {
      "rule": ">=4",
      "mcc": 0.3821207650327712,
      "precision": 0.20481034362907524,
      "recall": 0.7456869279115873,
      "flagged": 86314,
      "hits": 17678
     },
     {
      "rule": ">=6",
      "mcc": 0.37274816195746646,
      "precision": 0.21320058024528551,
      "recall": 0.6819504787615472,
      "flagged": 75830,
      "hits": 16167
     },
     {
      "rule": ">=8",
      "mcc": 0.35867373167532385,
      "precision": 0.2135937566877345,
      "recall": 0.6315012443582064,
      "flagged": 70091,
      "hits": 14971
     },
     {
      "rule": ">=10",
      "mcc": 0.3465742455629278,
      "precision": 0.210674657331039,
      "recall": 0.5990635677226136,
      "flagged": 67412,
      "hits": 14202
     },
     {
      "rule": ">=15",
      "mcc": 0.3311573214552074,
      "precision": 0.20519991394941456,
      "recall": 0.5632935419918168,
      "flagged": 65078,
      "hits": 13354
     },
     {
      "rule": ">=20",
      "mcc": 0.32506261305705314,
      "precision": 0.20252241630728182,
      "recall": 0.5506812333909815,
      "flagged": 64462,
      "hits": 13055
     }
    ],
    "split pieces": [
     {
      "rule": ">=1",
      "mcc": 0.18129622392892433,
      "precision": 0.09190367895480622,
      "recall": 0.4142236470240857,
      "flagged": 106851,
      "hits": 9820
     },
     {
      "rule": ">=2",
      "mcc": 0.2442884732939127,
      "precision": 0.21171493266595162,
      "recall": 0.2997426920318893,
      "flagged": 33564,
      "hits": 7106
     },
     {
      "rule": ">=3",
      "mcc": 0.23658360986194843,
      "precision": 0.3026176626123744,
      "recall": 0.19310752098536296,
      "flagged": 15128,
      "hits": 4578
     },
     {
      "rule": ">=4",
      "mcc": 0.20775059908637883,
      "precision": 0.37716588314304905,
      "recall": 0.11844602859914793,
      "flagged": 7445,
      "hits": 2808
     },
     {
      "rule": ">=6",
      "mcc": 0.1382233046378844,
      "precision": 0.437782340862423,
      "recall": 0.04496562196819505,
      "flagged": 2435,
      "hits": 1066
     }
    ],
    "split infeasible": [
     {
      "rule": ">=1",
      "mcc": 0.3217325311440188,
      "precision": 0.2011615381012599,
      "recall": 0.5435103555911756,
      "flagged": 64053,
      "hits": 12885
     }
    ],
    "split locked pieces": [
     {
      "rule": ">=1",
      "mcc": 0.1655280463243438,
      "precision": 0.10482347384579054,
      "recall": 0.2995739654954233,
      "flagged": 67752,
      "hits": 7102
     },
     {
      "rule": ">=2",
      "mcc": 0.17014032903436174,
      "precision": 0.14703026841804684,
      "recall": 0.21719323406588772,
      "flagged": 35020,
      "hits": 5149
     },
     {
      "rule": ">=3",
      "mcc": 0.19064956775417205,
      "precision": 0.29707522253741564,
      "recall": 0.12810562281182772,
      "flagged": 10223,
      "hits": 3037
     },
     {
      "rule": ">=4",
      "mcc": 0.1608005636486009,
      "precision": 0.387104393008975,
      "recall": 0.06913569831695279,
      "flagged": 4234,
      "hits": 1639
     },
     {
      "rule": ">=6",
      "mcc": 0.09476672614384142,
      "precision": 0.41953562850280224,
      "recall": 0.022103176277048973,
      "flagged": 1249,
      "hits": 524
     }
    ],
    "split locked share": [
     {
      "rule": ">=0.5",
      "mcc": 0.13309249932895068,
      "precision": 0.09115438761145002,
      "recall": 0.22942590795967435,
      "flagged": 59668,
      "hits": 5439
     },
     {
      "rule": ">=0.75",
      "mcc": 0.11851573236751242,
      "precision": 0.11756574879051326,
      "recall": 0.13633104146454633,
      "flagged": 27491,
      "hits": 3232
     },
     {
      "rule": ">=0.9",
      "mcc": 0.09466901634476788,
      "precision": 0.09951215642723991,
      "recall": 0.10583371999831273,
      "flagged": 25213,
      "hits": 2509
     },
     {
      "rule": ">=1.0",
      "mcc": 0.09406008980410978,
      "precision": 0.09913930506853681,
      "recall": 0.10494790568186611,
      "flagged": 25096,
      "hits": 2488
     }
    ],
    "split remainder locked": [
     {
      "rule": ">=1",
      "mcc": 0.14586099688593562,
      "precision": 0.1111634883222627,
      "recall": 0.21883831779643143,
      "flagged": 46670,
      "hits": 5188
     }
    ],
    "split width [structural]": [
     {
      "rule": ">=1",
      "mcc": 0.34688253392176227,
      "precision": 0.13522240328323978,
      "recall": 0.9450795123803096,
      "flagged": 165690,
      "hits": 22405
     },
     {
      "rule": ">=2",
      "mcc": 0.3472362006867496,
      "precision": 0.14078370663583573,
      "recall": 0.9091407601130468,
      "flagged": 153093,
      "hits": 21553
     },
     {
      "rule": ">=3",
      "mcc": 0.3502000808348531,
      "precision": 0.15121060522838947,
      "recall": 0.8593242502214535,
      "flagged": 134726,
      "hits": 20372
     },
     {
      "rule": ">=4",
      "mcc": 0.34916299856601263,
      "precision": 0.15957756676459084,
      "recall": 0.8088328341839963,
      "flagged": 120161,
      "hits": 19175
     },
     {
      "rule": ">=5",
      "mcc": 0.3482624293073497,
      "precision": 0.16137670248442954,
      "recall": 0.7956721643396465,
      "flagged": 116888,
      "hits": 18863
     },
     {
      "rule": ">=6",
      "mcc": 0.3482624293073497,
      "precision": 0.16137670248442954,
      "recall": 0.7956721643396465,
      "flagged": 116888,
      "hits": 18863
     },
     {
      "rule": ">=8",
      "mcc": 0.3482624293073497,
      "precision": 0.16137670248442954,
      "recall": 0.7956721643396465,
      "flagged": 116888,
      "hits": 18863
     }
    ],
    "split infeasible [structural]": [
     {
      "rule": ">=1",
      "mcc": 0.3482624293073497,
      "precision": 0.16137670248442954,
      "recall": 0.7956721643396465,
      "flagged": 116888,
      "hits": 18863
     }
    ],
    "split width [no input limit]": [
     {
      "rule": ">=1",
      "mcc": 0.34927003269995266,
      "precision": 0.14184062276611512,
      "recall": 0.9123043826717847,
      "flagged": 152481,
      "hits": 21628
     },
     {
      "rule": ">=2",
      "mcc": 0.34799413632873194,
      "precision": 0.15924501864100019,
      "recall": 0.8053739401864428,
      "flagged": 119897,
      "hits": 19093
     },
     {
      "rule": ">=3",
      "mcc": 0.34051407831803754,
      "precision": 0.180949483339531,
      "recall": 0.6773526806428481,
      "flagged": 88743,
      "hits": 16058
     },
     {
      "rule": ">=4",
      "mcc": 0.32702439891096996,
      "precision": 0.1969468744568681,
      "recall": 0.5735858607162442,
      "flagged": 69044,
      "hits": 13598
     },
     {
      "rule": ">=5",
      "mcc": 0.31304436119172835,
      "precision": 0.20657276995305165,
      "recall": 0.5011178133040874,
      "flagged": 57510,
      "hits": 11880
     },
     {
      "rule": ">=6",
      "mcc": 0.29834370226321755,
      "precision": 0.2096288274096682,
      "recall": 0.4490656768043194,
      "flagged": 50785,
      "hits": 10646
     },
     {
      "rule": ">=8",
      "mcc": 0.2767666231264893,
      "precision": 0.20668174159794273,
      "recall": 0.3932593748681824,
      "flagged": 45108,
      "hits": 9323
     }
    ],
    "split infeasible [no input limit]": [
     {
      "rule": ">=1",
      "mcc": 0.2609045528378051,
      "precision": 0.20295521600422173,
      "recall": 0.3568988062597545,
      "flagged": 41689,
      "hits": 8461
     }
    ],
    "split width [records]": [
     {
      "rule": ">=1",
      "mcc": 0.34927003269995266,
      "precision": 0.14184062276611512,
      "recall": 0.9123043826717847,
      "flagged": 152481,
      "hits": 21628
     },
     {
      "rule": ">=2",
      "mcc": 0.34799413632873194,
      "precision": 0.15924501864100019,
      "recall": 0.8053739401864428,
      "flagged": 119897,
      "hits": 19093
     },
     {
      "rule": ">=3",
      "mcc": 0.339795205054879,
      "precision": 0.18112967959910206,
      "recall": 0.6738937866452946,
      "flagged": 88202,
      "hits": 15976
     },
     {
      "rule": ">=4",
      "mcc": 0.3231147631156113,
      "precision": 0.19797395513329638,
      "recall": 0.5572615683131564,
      "flagged": 66731,
      "hits": 13211
     },
     {
      "rule": ">=5",
      "mcc": 0.3103518708169556,
      "precision": 0.20143111499311317,
      "recall": 0.5058421563251361,
      "flagged": 59534,
      "hits": 11992
     },
     {
      "rule": ">=6",
      "mcc": 0.30156316217138074,
      "precision": 0.20104068954531779,
      "recall": 0.4791411819293879,
      "flagged": 56501,
      "hits": 11359
     },
     {
      "rule": ">=8",
      "mcc": 0.294892563036121,
      "precision": 0.20006957668082614,
      "recall": 0.4609187159910575,
      "flagged": 54616,
      "hits": 10927
     }
    ],
    "split infeasible [records]": [
     {
      "rule": ">=1",
      "mcc": 0.29311473435427143,
      "precision": 0.19973779451953616,
      "recall": 0.4562787362382419,
      "flagged": 54156,
      "hits": 10817
     }
    ],
    "split cost [records]": [
     {
      "rule": ">=2",
      "mcc": 0.35521343489582236,
      "precision": 0.14264786198477206,
      "recall": 0.9364744590205425,
      "flagged": 155635,
      "hits": 22201
     },
     {
      "rule": ">=3",
      "mcc": 0.3699909403161279,
      "precision": 0.16276419234288017,
      "recall": 0.8855190450078037,
      "flagged": 128978,
      "hits": 20993
     },
     {
      "rule": ">=4",
      "mcc": 0.3844969104279976,
      "precision": 0.18619321937860042,
      "recall": 0.8316530982410258,
      "flagged": 105890,
      "hits": 19716
     },
     {
      "rule": ">=6",
      "mcc": 0.39210402995670174,
      "precision": 0.20956030890348498,
      "recall": 0.765765385751044,
      "flagged": 86629,
      "hits": 18154
     },
     {
      "rule": ">=8",
      "mcc": 0.38200740355903834,
      "precision": 0.21493296524928748,
      "recall": 0.7093685409372759,
      "flagged": 78243,
      "hits": 16817
     },
     {
      "rule": ">=10",
      "mcc": 0.37249989967258135,
      "precision": 0.21890672016048143,
      "recall": 0.6628421985067702,
      "flagged": 71784,
      "hits": 15714
     },
     {
      "rule": ">=15",
      "mcc": 0.3516576327795461,
      "precision": 0.2200311855223575,
      "recall": 0.5892774286075843,
      "flagged": 63491,
      "hits": 13970
     },
     {
      "rule": ">=20",
      "mcc": 0.3338343740121419,
      "precision": 0.21605954701256805,
      "recall": 0.5424136331041465,
      "flagged": 59516,
      "hits": 12859
     }
    ]
   },
   "within_long": [
    {
     "form": "cc",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.9345107769241141,
     "auc_interval": {
      "value": 0.9345107769241141,
      "lo": 0.9285657603895696,
      "hi": 0.9403878927991897,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": 0.08695633615085119,
      "lo": 0.07846904209046568,
      "hi": 0.09678387972796065,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.8916280712201582,
     "auc_interval": {
      "value": 0.8916280712201582,
      "lo": 0.883426828184163,
      "hi": 0.8988277558194969,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": 0.04407363044689527,
      "lo": 0.034804862597491826,
      "hi": 0.0538950924945788,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.8479138229207361,
     "auc_interval": {
      "value": 0.8479138229207361,
      "lo": 0.8390604867650803,
      "hi": 0.8561585612991444,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": 0.0003593821474732195,
      "lo": -0.005705997895811388,
      "hi": 0.007076363061258695,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.8475544407732629,
     "auc_interval": {
      "value": 0.8475544407732629,
      "lo": 0.839135717621304,
      "hi": 0.8549616512749495,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.6752159008823877,
     "auc_interval": {
      "value": 0.6752159008823877,
      "lo": 0.6622647612300123,
      "hi": 0.6881650304137796,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.17233853989087522,
      "lo": -0.184319343780046,
      "hi": -0.15871916173824785,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split interface",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.6616407195536893,
     "auc_interval": {
      "value": 0.6616407195536893,
      "lo": 0.6471873397748173,
      "hi": 0.6762551758584157,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.1859137212195736,
      "lo": -0.19886920504697103,
      "hi": -0.17109190264026175,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [no input limit]",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.6359292146654871,
     "auc_interval": {
      "value": 0.6359292146654871,
      "lo": 0.6193643392180412,
      "hi": 0.6528273330220999,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.2116252261077758,
      "lo": -0.2260836758585405,
      "hi": -0.19444045410103727,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split width",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.6337369779193034,
     "auc_interval": {
      "value": 0.6337369779193034,
      "lo": 0.6173593797574523,
      "hi": 0.6506296157996345,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.21381746285395953,
      "lo": -0.22849906527699804,
      "hi": -0.19641804468998547,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [structural]",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.5867736978504766,
     "auc_interval": {
      "value": 0.5867736978504766,
      "lo": 0.5768829912467298,
      "hi": 0.5958454656963402,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.2607807429227863,
      "lo": -0.2693891426921997,
      "hi": -0.25174752036069326,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split pieces",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.46105921869140704,
     "auc_interval": {
      "value": 0.46105921869140704,
      "lo": 0.442066062979707,
      "hi": 0.48007342497152306,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.3864952220818559,
      "lo": -0.4096152388862774,
      "hi": -0.36200850722160255,
      "n": 490,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked share",
     "n_long": 170904,
     "n_positives": 22705,
     "auc": 0.451214296232347,
     "auc_interval": {
      "value": 0.451214296232347,
      "lo": 0.4340431521422721,
      "hi": 0.46826616232185203,
      "n": 490,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.39634014454091593,
      "lo": -0.41752505196951745,
      "hi": -0.37422940289763384,
      "n": 490,
      "n_dropped": 0
     }
    }
   ],
   "keys": [
    "fuzhengwei__itstack-demo-design@5c0bc0270142",
    "LaiFeng-Android__SopCastComponent@a95bc36d8ddb",
    "jcabi__jcabi-github@e7033364cf2b",
    "JimSeker__opengl@4f9d94b97263",
    "deeplearning4j__deeplearning4j@4c22ac5fe4a8",
    "sofastack__sofa-boot@696b17a36ee8",
    "coding-parrot__Low-Level-Design@b78735e2824d",
    "hongfurui2014__exam_online_hongfurui@01ed41f99479",
    "springfox__springfox@ab5868471cdb",
    "argouml-tigris-org__argouml@be952fcfa774",
    "xuexiangjys__XUI@111e6008ccd9",
    "hub4j__github-api@f351e377db81",
    "szerhusenBC__jwt-spring-security-demo@dcf718c67c0d",
    "netease-im__camellia@fec12c8ee62b",
    "Jackson0714__PassJava-Platform@a7ce345b4ea8",
    "bitcoinj__bitcoinj@80f3920a0f42",
    "kaedea__android-dynamical-loading@4113444be3a1",
    "flavienlaurent__datetimepicker@0f5d3999955e",
    "sxpl__FaceAC@d7b85941d666",
    "Graylog2__graylog2-server@a47918094637",
    "vicc1024__OnePush@72c77b279453",
    "apache__tsfile@eb733133b9ee",
    "FangWW__Document@d4d6ccd5d725",
    "JetBrains__xodus@18f573765aff",
    "Multiverse__Multiverse-Core@34185b90a940",
    "Ishan-sinha__DSA-for-SDE-interview@09ae6e711754",
    "apache__shardingsphere@f4acdb6e44b3",
    "AbrahamCaiJin__CommonUtilLibrary@dfc5736d167e",
    "farmerbb__SecondScreen@29949c4c1ab7",
    "ssssssss-team__spider-flow@c799cca99c7d",
    "micronaut-projects__micronaut-data@804ba18b28d1",
    "Linxfeng__flow-eda@55533222469e",
    "rest-assured__rest-assured@257eed1bdccf",
    "Jinnrry__RobotHelper@b66f6c6ae5b8",
    "razerdp__BasePopup@34f01915cb28",
    "CodeIntelligenceTesting__jazzer@a4e09fbbc775",
    "Shadows-of-Fire__Apotheosis@f2e76862ed9f",
    "crossoverJie__cim@8863d9f6d76d",
    "CodePlato3721__shiro-redis@df637869bbcc",
    "dromara__disjob@2f92565c7a66",
    "micronaut-projects__micronaut-core@8e05aa570aad",
    "claritylab__lucida@3256bfa84be2",
    "XndroidDev__Xndroid@8c363f7fecf2",
    "Xunzhuo__Algorithm-Guide@019eafeaa5de",
    "CarGuo__GSYRickText@0268bc634e44",
    "heibaiying__BigData-Notes@3898939aca38",
    "OpenTSDB__asynchbase@40a5c8b8d4f6",
    "JessYanCoding__AndroidAutoSize@e402ecdd998e",
    "alexvasilkov__GestureViews@786c2267e6c9",
    "open-scratch__teaching-open@513b05fcddc5",
    "oshi__oshi@70659ba7e85d",
    "MCreator__MCreator@4d903de9dc4c",
    "DHD2280__Oxygen-Customizer@9d84b898be9c",
    "eclipse-vertx__vert.x@1877ab6b09f2",
    "smartloli__EFAK@d3bfcf2338a9",
    "quarkiverse__quarkus-langchain4j@b81c73425313",
    "crazycodeboy__TakePhoto@31a222705b52",
    "airbnb__native-navigation@9cf50bf9b751",
    "MinecraftForge__MCPConfig@751a4f362ef1",
    "jeequan__jeepay@e1ac9086d679",
    "SimonVT__schematic@302b4d1e29dd",
    "daimajia__little-bear-dictionary@af41a915aa67",
    "signalapp__Signal-Server@8edf3488f7d9",
    "appdevforall__CodeOnTheGo@795f19001333",
    "EnterpriseQualityCoding__FizzBuzzEnterpriseEdition@4922c077c07a",
    "iMeiji__Toutiao@e8be6039b09d",
    "linkedin__coral@9d9471909673",
    "citerus__dddsample-core@d8b896254ed4",
    "adityatandon15__Low-Level-Design-Course@e9128270e166",
    "floci-io__floci@7e6439cf8654",
    "janheinrichmerker__material-intro@41f8072540b2",
    "LlamaLad7__MixinExtras@613b41832759",
    "pedrovgs__EffectiveAndroidUI@b9e6fcc795de",
    "Geniusay__ChopperBot@79b7449c8cbd",
    "alkacon__opencms-core@2890a0aeb64c",
    "synthetichealth__synthea@bd8a52ba0a54",
    "pentaho__pentaho-kettle@c2350ef4e26e",
    "OCNYang__Android-Animation-Set@8484475e59d1",
    "apache__flink-statefun@accd75ea0109",
    "stanfordnlp__CoreNLP@e31428cdf39a",
    "daniulive__SmarterStreaming@78b2b9a47dcf",
    "nageoffer__congomall@1c52d8456323",
    "mrniko__netty-socketio@e97fbe126dd8",
    "mcxtzhang__SuspensionIndexBar@599c709a02f8",
    "AntennaPod__AntennaPod@3d105d598dfa",
    "segler-alex__RadioDroid@4325633ab3eb",
    "JSQLParser__JSqlParser@220d0ed4a82c",
    "birajpatel__GridListViewAdapters@33539a02c25e",
    "ashishps1__awesome-system-design-resources@25724090f7dd",
    "ihmcrobotics__ihmc-open-robotics-software@02848ca3dcec",
    "alibaba__arthas@2b6d0e59bd37",
    "momosecurity__momo-code-sec-inspector-java@3ee4ac383ccc",
    "amirzaidi__Launcher3@5605dd10845b",
    "zhisheng17__flink-learning@d731cee76180",
    "Baeldung__spring-security-oauth@1431de745484",
    "CodingDocs__springboot-guide@c9d3479f879a",
    "wfh45678__radar@43869a30597c",
    "cyhbyw__springBoot_atguigu@e0e419ee555b",
    "williamfiset__algorithms@08c6d5f3cbee",
    "locationtech__jts@5a0a73632216",
    "yudaocode__SpringBoot-Labs@6c12efaed06d",
    "yangchaojiang__ZoomPreviewPicture-@e45614c863d4",
    "aleksandr-m__gitflow-maven-plugin@7dc9c5ac248c",
    "alibaba__nacos@7f71d44f8805",
    "ShaftHQ__SHAFT_ENGINE@dac2b2f343b8",
    "HotBitmapGG__bilibili-android-client@125e8d839ca6",
    "jblough__Android-Pdf-Viewer-Library@d9d2b26a2d69",
    "clojure__clojure@807285bfc388",
    "dongjunkun__GanK@7c296610e38d",
    "menacher__java-game-server@36bd748dcfcf",
    "ScottOaks__JavaPerformanceTuning@0469fd9ccac9",
    "thinkaurelius__titan@ee226e52415b",
    "p6spy__p6spy@e0aa88e82cea",
    "rrezartprebreza__spring-boot-skills@42bd5f1240be",
    "donkingliang__GroupedRecyclerViewAdapter@9be1f60792ae",
    "bevy__photo-editor-android@e98a95b74ee7",
    "chentao0707__SimplifyReader@ae24bdbb6fdb",
    "smuyyh__BookReader@fceb08925ca3",
    "wenmingvs__WeiBo@c8b2d59a805d",
    "InfernalSuite__AdvancedSlimePaper@031913915008",
    "justauth__JustAuth@694bbf1b010d",
    "Atmosphere__atmosphere@4f29b171768d",
    "apolloconfig__apollo@ea356770c639",
    "MagicMashRoom__SuperCalendar@a897fb20f670",
    "iflytek__astron-agent@468a676f2d84",
    "javahuang__SurveyKing@5de0d05b682e",
    "allicen__Java-1000@614c2af783aa",
    "roboguice__roboguice@d96250c41149",
    "ehrbase__ehrbase@580ea750b209",
    "LSPosed__LSPosed@df74d83eb03a",
    "DayorNight__BLCS@2003a58edf85",
    "shuzheng__zheng@7005c0a775e6",
    "kite-sdk__kite@72bfb4b1a881",
    "cryptomator__cryptomator@01149fcc1dfa",
    "jtablesaw__tablesaw@e36c3ff3c9e2",
    "neevek__Paginize@07590e4fe2c9",
    "hibernate__hibernate-orm@37616099b745",
    "x0b__rcx@d98c4d6f0a69",
    "wepe__DataCastle-Solution@244587971b11",
    "shwenzhang__AndResGuard@e4df245d82f2",
    "Telegram-FOSS-Team__Telegram-FOSS@10da5406ed92",
    "mirkosertic__Bytecoder@67bb35966931",
    "zfdang__Android-Touch-Helper@d896dc13954c",
    "briandilley__jsonrpc4j@59ff0c955087",
    "jsonzou__jmockdata@13064f81bf3b",
    "youlookwhat__DesignPattern@aeed0759c023",
    "ushahidi__SMSSync@01b0271d87c6",
    "Sayi__poi-tl@81edcbd9227a",
    "googleapis__google-api-java-client@9e0a9f014ae0",
    "risesoft-y9__Data-Labeling@d271a14a974d",
    "languagetool-org__languagetool@535904c66ac7",
    "blundell__QuickSand@5837d32f641d",
    "h6ah4i__android-advancedrecyclerview@5213b003748c",
    "MisterBooo__LeetCodeAnimation@e853d7a5a893",
    "leck995__WutheringWavesTool@d08a16ad35b3",
    "Genymobile__gnirehtet@1eb2e58bc91e",
    "keycloak__keycloak-quickstarts@138645852a52",
    "Flameish__Novel-Grabber@7a29e4683008",
    "apache__hertzbeat@c0b477906d26",
    "misakuo__svgtoandroid@7011ee1e94bb",
    "code4craft__webmagic@67816a19d68a",
    "in28minutes__spring-master-class@7f4d3d4d8414",
    "apache__skywalking@1527483d9603",
    "wenmingvs__AndroidProcess@0c05dd14279c",
    "rieckpil__blog-tutorials@ca677461d455",
    "jindrapetrik__jpexs-decompiler@cde1cc21aeba",
    "dromara__myth@02b1b86abba1",
    "jenkinsci__build-monitor-plugin@23299e69bdf2",
    "apereo__cas@5cd513538125",
    "komoot__photon@0c16b33dd7fb",
    "jjoe64__GraphView-Demos@708bcdfa6ee4",
    "eclipse-collections__eclipse-collections@b0ea5ba4a1c1",
    "yayaa__LocationManager@e4897fd68fb8",
    "reark__reark@71d6319a3bb3",
    "intoolswetrust__jd-cli@2b1b1530ada8",
    "littleRich__VirtualLocation@7eda42b23c41",
    "esl-client__esl-client@67fa4ece90c8",
    "daimajia__AndroidSwipeLayout@5f8678b04751",
    "google__tsunami-security-scanner-plugins@9e36247b377e",
    "openraven__magpie@734064674425",
    "mochat-cloud__mochat-java@136475f9df04",
    "DymanZy__EasyShow3D@f2155466c359",
    "jcodec__jcodec@4ba922aca445",
    "mthli__Mount@522a82c692d1",
    "macrozheng__springcloud-learning@8c8dab449343",
    "albertlatacz__java-repl@5fb4d89637cf",
    "vestrel00__android-dagger-butterknife-mvp@d167f0c2dd60",
    "wdullaer__MaterialDateTimePicker@f849a5c2704c",
    "lets-blade__blade@e62830483310",
    "elttam__semgrep-rules@244268562cc9",
    "dromara__Sa-Token@cb191342372c",
    "liquibase__liquibase@b13b98ed949a",
    "aragozin__jvm-tools@4321b54dc0b4",
    "trello-archive__RxLifecycle@0dabd1c4322e",
    "stephanenicolas__toothpick@8dab571ec2c1",
    "Grasscutters__Grasscutter@f373827a83d3",
    "lenve__javaboy-code-samples@5e7af1d93a4a",
    "jsksxs360__AHANLP@77d1e324665b",
    "zhangkaitao__spring4-showcase@3ddf718538a4",
    "trinodb__trino@94ff7cced1ac",
    "HannahMitt__HomeMirror@566c03d3388e",
    "Qihoo360__ArgusAPM@75ead19ca98a",
    "yu120__neural@63a69bcdce7b",
    "2227324689__gpmall@c5dd5bacb052",
    "wangdan__AisenWeiBo@71e62bfb0762",
    "jhy__jsoup@0c508f17a52d",
    "WeBankFinTech__DataSphereStudio@4af60cc6f5ae",
    "lyj8330328__leyou@b2cc07874adf",
    "MinecraftForge__MinecraftForge@7d0bd1898fd0",
    "google__tsunami-security-scanner@5dd969255145",
    "ModelioOpenSource__Modelio@d3c773fea6b0",
    "YoKeyword__Fragmentation@0394930a3e23",
    "Wizcorp__phonegap-facebook-plugin@544cc06b0968",
    "NVIDIA__grcuda@b1f531a844d2",
    "flyway__flyway@8c96fdd17389",
    "justified__tedis@7bfdf35de06d",
    "jagrosh__MusicBot@859e5c5862de",
    "swagger-api__swagger-core@04558121268f",
    "ModelEngine-Group__app-platform@33d528309813",
    "kaushikgopal__RxJava-Android-Samples@b84865252c20",
    "rememberber__WePush@e0f24162eacc",
    "yangxiufeng666__Micro-Service-Skeleton@d31b13a0c01c",
    "makejavas__EasyCode@d0fc90088995",
    "cxapython__unidbg-server@b545e7224a68",
    "lenve__vhr@03abbd35af24",
    "mgarin__weblaf@45b772c0eaf2",
    "648540858__wvp-GB28181-pro@2b656f4e5514",
    "dinuscxj__LoadingDrawable@db4ceb6b90ca",
    "droidefense__engine@067e43ee7a3a",
    "opensearch-project__OpenSearch@0ab78484cb55",
    "Flipboard__bottomsheet@2792f24d60a1",
    "bertsir__zBarLibary@0ad8e20a03cb",
    "sofastack__sofa-jarslink@ecd07ed114b8",
    "Beseting__PlanA@e1ed0df9529a",
    "junit-team__junit-framework@565a0baae8d9",
    "jphp-group__jphp@eefaac6d8195",
    "fpvout__DigiView-Android@42ae75d2eab0",
    "DImuthuUpe__AndroidPdfViewer@e62698bebb24",
    "mxdldev__android-mvp-mvvm-flytour@97700aa89f0a",
    "renatoathaydes__rawhttp@609456c960e8",
    "gocd__gocd@90c5a2ce9020",
    "cloudera__flume@1d7535638556",
    "frogermcs__AndroidDevMetrics@10dee8ac2dd8",
    "AChep__AcDisplay@1e05cdae3524",
    "xkcoding__spring-boot-demo@87a142f9604c",
    "prscX__react-native-photo-editor@04a120ca8d37",
    "ddd-by-examples__library@5225ff7a0f0c",
    "russelarms__OffsetAnimator@310199b8ba06",
    "remkop__picocli@10509c0af89a",
    "FlowCI__flow-core-x@df5cdacae514",
    "asciidoctor__asciidoctorj@4a410d28a9b8",
    "microsoft__typespec@bcdbe13e098d",
    "swaldman__c3p0@8562608d9d0f",
    "apache__pinot@b99203c60261",
    "apache__amoro@6af75bbe23b7",
    "xuyulong2017__my-java-demo@3ddd3dd7896c",
    "alibaba__freeline@818e5de64f63",
    "shuzijun__leetcode-editor@ac391f9fe766",
    "halzhang__StartupNews@05b04cec88ab",
    "Swati4star__Images-to-PDF@54576589b0c4",
    "liuguangqiang__IPicker@db643cff3b82",
    "java-native-access__jna@a800ca831307",
    "simpligility__android-maven-plugin@acaf0eec01d0",
    "google__bindiff@13c437afa074",
    "Gathin23__cleanyourtv@f9f0c5353e65",
    "ltsopensource__light-task-scheduler@b61e6ae4320d",
    "google__smali@1a36aa30d18d",
    "Doikki__DKVideoPlayer@79a8c9267812",
    "AnySoftKeyboard__AnySoftKeyboard@be4f8f747d32",
    "hellokaton__write-readable-code@1883256af4b0",
    "supertokens__supertokens-core@8703a12c2159",
    "sqlancer__sqlancer@1d797ee53631",
    "DitriXNew__EDT-MCP@d0e01f33d06d",
    "vipshop__vjtools@2f780edd504e",
    "pavansolapure__opencodez-samples@f5ef3de060cd",
    "guiying712__AndroidModulePattern@494e7deda04e",
    "mcxiaoke__xBus@ff64742fe134",
    "gunnarmorling__1brc@db064194be37",
    "paulroehr__EazeGraph@ce5e68ecc70e",
    "youth5201314__banner@777c7dbfaa0a",
    "MCRcortex__voxy@5bf33350a1cc",
    "rubenlagus__TelegramBots@15ff4c479671",
    "Q-1515__reggie_parent@042861fa6ebd",
    "mik3y__usb-serial-for-android@6a9c61f1fa16",
    "iohao__ioGame@835e6aad7a18",
    "scribejava__scribejava@8970e8eeb0af",
    "oblador__react-native-shimmer@f1c379a3f336",
    "Blankj__awesome-java-leetcode@0d17728bfbe1",
    "wgpsec__fofa_viewer@ff2848a346b9",
    "quicktheories__QuickTheories@a963eded0604",
    "guolindev__LitePal@8ad8322cc6f8",
    "tanyaofei__minecraft-fakeplayer@88dd479a5590",
    "alibaba__spring-cloud-alibaba@858aa8d58d2e",
    "fengzhizi715__NetDiscovery@2d118210e8ef",
    "mybatis__mybatis-dynamic-sql@3b8143ba10e7",
    "koushikkothagal__java-backend-bootcamp@c3e944e81a88",
    "zfile-dev__zfile@775b0172f3b1",
    "apache__hugegraph@75ea5c7dcf5b",
    "antlr__antlr3@7bd56e65a566",
    "TommyLemon__Android-ZBLibrary@61925fef3557",
    "kevalpatel2106__PasscodeView@7c5b93b10bc6",
    "puniverse__capsule@291a54e501a3",
    "rayokota__kareldb@78e10ec77f6a",
    "stanford-futuredata__macrobase@ae7b655ef30b",
    "leibnitz27__cfr@c4145259dfcd",
    "Mishiranu__Dashchan@b78d82bd1db8",
    "Blankj__AndroidUtilCode@7b4caf9e5440",
    "xuminwlt__j360-dubbo-app-all@fc32b0b07417",
    "chillzhuang__SpringBlade@4995ddb714a5",
    "Krupen__FabulousFilter@cabc9eb54610",
    "Meituan-Dianping__walle@f78edcf1117a",
    "CrawlScript__WebCollector@17f3b83cca5f",
    "iisquare__fs-project@00565a8063fa",
    "kestra-io__kestra@bad4d5b551cd",
    "HiveGamesOSS__Chunker@50aaf6d82e8b",
    "soot-oss__heros@091e3bd58505",
    "527515025__springBoot@8fadfc312409",
    "SpongePowered__Mixin@4053421aa10a",
    "Tencent__VasSonic@59936beff656",
    "guoguibing__librec@296082c072ce",
    "SuperMonster003__AutoJs6@ed3eb10e88db",
    "JorgeCastilloPrz__FABProgressCircle@31f1cf9de81a",
    "libreliodev__android@a1f20eb44fe6",
    "scwang90__SmartRefreshLayout@224db48f8af8",
    "avjinder__Minimal-Todo@83bf4c6f56b8",
    "journeyapps__zxing-android-embedded@d09b7c76c312",
    "WuKongOpenSource__Wukong_nocode@256ab5bf6ee9",
    "LiveTyping__CannyViewAnimator@6e3789dec637",
    "kenglxn__QRGen@27350e7621cd",
    "summitt__Nope-Proxy@38a7c3411c07",
    "itisaid__Doris@d925329bef8c",
    "wuyouzhuguli__SpringAll@614d2578d949",
    "warkiz__IndicatorSeekBar@1a6a8a666aa3",
    "todoroo__astrid@4fc5c7714fb1",
    "kumaransg__LLD@1698cc6f993a",
    "AntiqueAtlasTeam__AntiqueAtlas@b706821d3f02",
    "devicehive__devicehive-java-server@905e3b932ddc",
    "daimajia__AndroidImageSlider@e318cabdef66",
    "vangao1989__cloudE@be4b925ae04f",
    "bezkoder__spring-boot-spring-security-jwt-authentication@096e106a6d80",
    "redis__jedis@66fbb8b04afc",
    "ribot__ribot-app-android@01da5104df67",
    "dbamman__book-nlp@7a09e01c6ce7",
    "dropwizard__metrics@2cc7a5006c43",
    "alipay__SoloPi@47d12f490448",
    "EssentialsX__Essentials@e70bdb817c75",
    "seatgeek__android-PlacesAutocompleteTextView@80f68a82e47a",
    "newbiechen1024__NovelReader@0b8e281b30be",
    "greenrobot__greenDAO@0bbb338e17c4",
    "dremio__dremio-oss@799ccbda47e6",
    "google__myanmar-tools@13e4af6aaac6",
    "Javen205__IJPay@528ad6084d55",
    "apache__gravitino@bda25bd5c16a",
    "IUDevman__gamesense-client@62061a43fea3",
    "bethington__ghidra-mcp@8e4644e6cc78",
    "aress31__openapi-parser@3e0a0e760bda",
    "weibocom__motan@4c18b71e4491",
    "itsallcode__openfasttrace@e51e323b3b27",
    "redisson__redisson@33b143ae20b3",
    "thealeksandr__PFLockScreen-Android@ff5b7cd11a7d",
    "LFDT-web3j__web3j@b126b4801824",
    "Netflix__zuul@908894af8cae",
    "leangen__graphql-spqr@2221af76c0da",
    "yixia__VitamioBundle@77bd421e6ae8",
    "sensorsdata__sa-sdk-android@82b48007b699",
    "jprante__elasticsearch-knapsack@2f4fb4dadb25",
    "apache__commons-lang@b9b30efb01e8",
    "openmhealth__shimmer@9c1430dc6965",
    "Justson__AgentWeb@9efb1519f2f7",
    "protegeproject__protege@bf03cccc65ea",
    "Nightonke__LeeCo@01a146c4b51c",
    "Netflix__eureka@793de0a7e7f8",
    "callicoder__spring-boot-react-oauth2-social-login-demo@1b77669e0ca3",
    "DuanYan007__markitdown@f1496da04999",
    "line__armeria@71581491c7a7",
    "hantsy__spring-reactive-sample@f4ff9595c333",
    "SonarSource__sonarqube@07b588ec8b35",
    "apache__incubator-kie@f81eb19a6b97",
    "GlowstoneMC__Glowstone@e9aeaa463303",
    "enso-org__enso@4135f929f104",
    "troyzhxu__bean-searcher@cc34e36ba0d8",
    "EggsBlue__LuliChat@8ea425aa0965",
    "dunwu__db-tutorial@47d7d1552f1b",
    "yourkevin__NiterForum@402041ac2f71",
    "apache__doris@1bb35373ee07",
    "PrototypeZ__SaveState@18c2381c98b8",
    "openjfx__samples@605de7f9fac6",
    "java-decompiler__jd-gui@b3c1ced04e57",
    "minio__minio-java@a2bad3e77a5b",
    "Smart-Paocai__violet_Box@076dc842d7b5",
    "natario1__CameraView@b279ffaf5791",
    "ManuelPeinado__FadingActionBar@1c148b918672",
    "benniaobuguai__android-dynamic-action@e928b01bfbdb",
    "lysine-dev__retrofit@c7ef8b721235",
    "DeemOpen__zkui@1b3e7c133ab7",
    "thekirankumar__carstream-android-auto@e3922f8911d2",
    "iBotPeaches__Apktool@fd9d5d4dc7e4",
    "monkeyWie__proxyee@c2c5bb4ccac0",
    "antlr__antlr4-intellij-adaptor@c6cbe71d89e5",
    "wyouflf__xUtils3@c8e6fd6623e9",
    "openjdk__loom@16ac3e1ea3f4",
    "johnkil__Android-RobotoTextView@1341602f16c0",
    "dbeaver__dbeaver@2a4137fa7a12",
    "litesuits__android-common@4aa89fdf605c",
    "youngyangyang04__mini-spring@ee8df94a7557",
    "theonedev__onedev@8f64006bfb82",
    "ibinti__bugvm@0af43ca518df",
    "vsch__flexmark-java@bcfe84a3ab6d",
    "WiringProject__Wiring@da0b6b9282ae",
    "DuGuQiuBai__Java@f7aa7398c6e0",
    "Grt1228__chatgpt-java@ae761b894508",
    "gzu-liyujiang__AndroidPicker@0b9f19abaaff",
    "gyf-dev__ImmersionBar@8cac10cd83d8",
    "Nightonke__CoCoin@5566b054856d",
    "notHide__Hide-Music-Player@b82b93c321d3",
    "goldmansachs__obevo@133ce757ae80",
    "apache__casbin-jcasbin@38766ce5c270",
    "Byron4j__CookBook@9ed8311243d2",
    "ahorn__android-rss@4f0bd7cdf2c1",
    "plast-lab__doop@33a0cee3d5a0",
    "Col-E__Recaf@909012806d89",
    "onthegomap__planetiler@a7bf72e80900",
    "fengyouchao__sockslib@fc834badb779",
    "wxiaoqi__Spring-Cloud-Platform@349ad0d6a546",
    "openremote__core@ea8f1ca7d43f",
    "kyngs__LibreLogin@5cae5bd01fa3",
    "fandreuz__TUI-ConsoleLauncher@058f54116c41",
    "anzaizai__EasyRefreshLayout@742672ce1705",
    "github__copilot-sdk@ca1103fb47dd",
    "mylhyl__Android-CircleDialog@2f51f8e4bf02",
    "uniVocity__univocity-trader@098bb36988bf",
    "huangyanbin__smartTable@fe975d333a79",
    "YeautyYE__netty-websocket-spring-boot-starter@a2b7060b2acd",
    "pdinklag__MinecraftStats@9ac55293ddb4",
    "gedoor__MyBookshelf@bb5a99058f38",
    "chenBingX__SuperTextView@058f4e2730f9",
    "springdoc__springdoc-openapi-demos@f700e180c4bc",
    "StarRocks__starrocks@99fc94e37052",
    "ElderDrivers__EdXposed@8f2308cdde0a",
    "kongqw__OpenCVForAndroid@756b157e9c53",
    "eclipse-californium__californium@1ca3841a519c",
    "YunaiV__yudao-cloud@19f73d31e03f",
    "YeDaxia__JApiDocs@788546cb1520",
    "ashishps1__awesome-low-level-design@31595db8c21a",
    "spring-projects__spring-data-elasticsearch@ae43e91cf1cd",
    "allenai__science-parse@f83983aa1b89",
    "417511458__jbone@70cee0c4803b",
    "wells2333__sg-exam@4a7215ace7f5",
    "CellularPrivacy__Android-IMSI-Catcher-Detector@a51eb8fdf360",
    "eleme__UETool@e4967a5fae89",
    "AbdullahShahid01__Rent-a-Car-Management-System@3cd6a17362cd",
    "triplea-game__triplea@2c0ec34ea3d3",
    "weirdmachine64__GhidraGPT@364e3f51e977",
    "xuchengsheng__spring-reading@9911cbb4df10",
    "datastax__jvector@4f13ff42e93f",
    "youlookwhat__ByRecyclerView@c83439d3946f",
    "lukas-krecan__JsonUnit@14285c4f0abe",
    "spring-ai-alibaba__deepresearch@7f009adf56fa",
    "ichason__CPosed@df45265e1c5e",
    "CogComp__cogcomp-nlp@099af6a32b49",
    "apache__shardingsphere-elasticjob@6697fd0e87f8",
    "devgianlu__Aria2App@dd6cbc9e7b17",
    "sunilpaulmathew__De-Bloater@380306ff914a",
    "xpipe-io__xpipe@5563d9fc476b",
    "uber__okbuck@87682cd5c70f",
    "boxme__ParallaxHeaderViewPager@3fe677e920ee",
    "NLPchina__ansj_seg@50787ca2c703",
    "kerwincui__FastBee@e4ed6edbd65f",
    "bewantbe__audio-analyzer-for-android@6cc84dc78981",
    "opengoofy__hippo4j@c734d00ec1e5",
    "lukaspili__Reactive-Billing@ecbf6de289b2",
    "zeromq__jeromq@3908fe3dabcb",
    "PortSwigger__burp-extensions-montoya-api@daccdcaafb47",
    "ongres__stackgres@894466c23e02",
    "callstack__react-native-fbads@78935205b95c",
    "guardianproject__haven@1e070fb21bff",
    "ragdroid__Dahaka@4a7d48d8ceb1",
    "RudeCrab__rude-java@c8e2fc7a4f4c",
    "sockeqwe__mosby@c234625fdfb4",
    "88250__solo@7dc3c15233ef",
    "topi314__LavaSrc@0ef6bc31d2b4",
    "qunarcorp__qmq@5abc92f4eacb",
    "jingsewu__open-wes@9d09311ab08e",
    "nayuki__QR-Code-generator@3c6d0b3cefb4",
    "zhihu__Matisse@21591aebe73a",
    "Drun1baby__JavaSecurityLearning@33dec526f6aa",
    "chaizhidream__examOnline@44c65838b428",
    "alibaba__Sentinel@a3f40ba8e900",
    "Earthcomputer__EnchantmentCracker@311d29136cd7",
    "OctoGramApp__OctoGram@895d766d7277"
   ]
  },
  {
   "population": "brain_method [all] method: 491 repositories, 2992338 units in the universe, 9440 positives",
   "set_halves": null,
   "level": "method",
   "oracle": "brain_method",
   "n_repos": 491,
   "n_units": 2992338,
   "n_positives": 9440,
   "competitors": {
    "size_calls": "nloc x [internal call >= 1]",
    "size": "nloc",
    "complexity": "tokens"
   },
   "outlier": [
    {
     "form": "split interface",
     "mcc": 0.2790360545749606,
     "precision": 0.09530225348754025,
     "recall": 0.8467161016949153,
     "flagged": 83870,
     "hits": 7993,
     "vs_size_calls": {
      "value": 0.10024240038295565,
      "lo": 0.08899057092395293,
      "hi": 0.10974200023758443,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.15796907284731043,
      "lo": 0.14527810802412422,
      "hi": 0.16802928025349717,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.134690906772918,
      "lo": 0.12256552410801383,
      "hi": 0.14737896979781093,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost",
     "mcc": 0.2788947617565433,
     "precision": 0.08976801286935908,
     "recall": 0.8985169491525423,
     "flagged": 94488,
     "hits": 8482,
     "vs_size_calls": {
      "value": 0.10010110756453836,
      "lo": 0.08881070931744281,
      "hi": 0.10989936592475902,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.15782778002889314,
      "lo": 0.14372524785555701,
      "hi": 0.1691299157142445,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.1345496139545007,
      "lo": 0.1212587905746348,
      "hi": 0.14772861322469374,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost [records]",
     "mcc": 0.2785752575233927,
     "precision": 0.08839074550128535,
     "recall": 0.910593220338983,
     "flagged": 97250,
     "hits": 8596,
     "vs_size_calls": {
      "value": 0.09978160333138772,
      "lo": 0.08770263813631243,
      "hi": 0.11044231737552784,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1575082757957425,
      "lo": 0.14285335203404786,
      "hi": 0.1696956013880654,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.13423010972135008,
      "lo": 0.12064640038456209,
      "hi": 0.14755936053581978,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible",
     "mcc": 0.2715376433597294,
     "precision": 0.10126150698943062,
     "recall": 0.7550847457627119,
     "flagged": 70392,
     "hits": 7128,
     "vs_size_calls": {
      "value": 0.09274398916772444,
      "lo": 0.08105972525691385,
      "hi": 0.10304250481241228,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.15047066163207923,
      "lo": 0.13696222827285737,
      "hi": 0.1614621323088059,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.1271924955576868,
      "lo": 0.11366625062582833,
      "hi": 0.14148312733924368,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [records]",
     "mcc": 0.2714313420196271,
     "precision": 0.10984353536368814,
     "recall": 0.6945974576271187,
     "flagged": 59694,
     "hits": 6557,
     "vs_size_calls": {
      "value": 0.09263768782762213,
      "lo": 0.0800025733636209,
      "hi": 0.10422468165150645,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.15036436029197692,
      "lo": 0.13731416733073715,
      "hi": 0.1616262715113078,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.1270861942175845,
      "lo": 0.11318958298819604,
      "hi": 0.14161279821605627,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split width",
     "mcc": 0.26609027601415497,
     "precision": 0.09644962486602358,
     "recall": 0.7626059322033898,
     "flagged": 74640,
     "hits": 7199,
     "vs_size_calls": {
      "value": 0.08729662182215,
      "lo": 0.07544560949452225,
      "hi": 0.09706799976552408,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1450232942865048,
      "lo": 0.1323020375099108,
      "hi": 0.1552191523466481,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.12174512821211236,
      "lo": 0.1097655831801709,
      "hi": 0.1343618496638239,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [split width >= 3]",
     "mcc": 0.2641744381771204,
     "precision": 0.08397935473257799,
     "recall": 0.8652542372881356,
     "flagged": 97262,
     "hits": 8168,
     "vs_size_calls": {
      "value": 0.08538078398511542,
      "lo": 0.07449264846583953,
      "hi": 0.09478891237132911,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.1431074564494702,
      "lo": 0.1295708231351258,
      "hi": 0.1541127250976524,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.11982929037507778,
      "lo": 0.1057823865357308,
      "hi": 0.13393915213979637,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [records]",
     "mcc": 0.2617615944814609,
     "precision": 0.0987212202053007,
     "recall": 0.721292372881356,
     "flagged": 68972,
     "hits": 6809,
     "vs_size_calls": {
      "value": 0.08296794028945595,
      "lo": 0.07049304337977641,
      "hi": 0.09419012246325895,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.14069461275381073,
      "lo": 0.1284776315282455,
      "hi": 0.151241876598608,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.11741644667941831,
      "lo": 0.10569875332978365,
      "hi": 0.12942691013182078,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [split width >= 2]",
     "mcc": 0.24538501972954171,
     "precision": 0.06778772792428983,
     "recall": 0.9317796610169492,
     "flagged": 129758,
     "hits": 8796,
     "vs_size_calls": {
      "value": 0.06659136553753675,
      "lo": 0.05589128000924254,
      "hi": 0.07671881702789976,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.12431803800189153,
      "lo": 0.10992559282083567,
      "hi": 0.13674358960102095,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.10103987192749911,
      "lo": 0.08725440710395627,
      "hi": 0.11555601694217249,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [no input limit]",
     "mcc": 0.24323457850864694,
     "precision": 0.08938815185991429,
     "recall": 0.6916313559322034,
     "flagged": 73041,
     "hits": 6529,
     "vs_size_calls": {
      "value": 0.06444092431664197,
      "lo": 0.04884458002173367,
      "hi": 0.07921261545075065,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.12216759678099676,
      "lo": 0.10910421467017095,
      "hi": 0.13405014463917653,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.09888943070660433,
      "lo": 0.08593411219424849,
      "hi": 0.1126289235928758,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [no input limit]",
     "mcc": 0.24206810227292266,
     "precision": 0.1131814737217492,
     "recall": 0.5379237288135593,
     "flagged": 44866,
     "hits": 5078,
     "vs_size_calls": {
      "value": 0.0632744480809177,
      "lo": 0.04686307217210586,
      "hi": 0.07557206292515545,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.12100112054527248,
      "lo": 0.10481022285416876,
      "hi": 0.13151002295395037,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.09772295447088006,
      "lo": 0.08408583314255968,
      "hi": 0.1089304847184841,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [structural]",
     "mcc": 0.23023828028687682,
     "precision": 0.06355044426432581,
     "recall": 0.8804025423728814,
     "flagged": 130778,
     "hits": 8311,
     "vs_size_calls": {
      "value": 0.051444626094871854,
      "lo": 0.04036094599184409,
      "hi": 0.0612061538606429,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10917129855922664,
      "lo": 0.09391759027675188,
      "hi": 0.12152729599631032,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.08589313248483421,
      "lo": 0.07036321199038476,
      "hi": 0.10031088612134098,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [structural]",
     "mcc": 0.22986273397595094,
     "precision": 0.06333221609433559,
     "recall": 0.8807203389830508,
     "flagged": 131276,
     "hits": 8314,
     "vs_size_calls": {
      "value": 0.05106907978394598,
      "lo": 0.03995668861035531,
      "hi": 0.06081877068883143,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10879575224830076,
      "lo": 0.09363889946600051,
      "hi": 0.12107804475668973,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.08551758617390834,
      "lo": 0.07009927624096357,
      "hi": 0.09976709229467096,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [split width >= 1]",
     "mcc": 0.2282693028288324,
     "precision": 0.056587510235745375,
     "recall": 0.9736228813559322,
     "flagged": 162421,
     "hits": 9191,
     "vs_size_calls": {
      "value": 0.049475648636827435,
      "lo": 0.03828483742927474,
      "hi": 0.06144699631322392,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.10720232110118222,
      "lo": 0.0917093123907043,
      "hi": 0.12204578275371694,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.08392415502678979,
      "lo": 0.06918081841644523,
      "hi": 0.1001535110505912,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "cognitive",
     "mcc": 0.22040210075933322,
     "precision": 0.05158402693146358,
     "recall": 0.9998940677966102,
     "flagged": 182983,
     "hits": 9439,
     "vs_size_calls": {
      "value": 0.04160844656732826,
      "lo": 0.02648730721296677,
      "hi": 0.053424034745955834,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.09933511903168304,
      "lo": 0.08461051182439797,
      "hi": 0.11014332162097518,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.07605695295729062,
      "lo": 0.06587526133968674,
      "hi": 0.08396249903425568,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "cc",
     "mcc": 0.21797591580434159,
     "precision": 0.05060409171454653,
     "recall": 0.9983050847457627,
     "flagged": 186230,
     "hits": 9424,
     "vs_size_calls": {
      "value": 0.03918226161233662,
      "lo": 0.023885961948986456,
      "hi": 0.05042400203463182,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0969089340766914,
      "lo": 0.08119061257393154,
      "hi": 0.10816067535080982,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.07363076800229898,
      "lo": 0.06172295022404099,
      "hi": 0.08315630915374264,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc x [internal call >= 1]",
     "mcc": 0.17879365419200496,
     "precision": 0.0374628386987174,
     "recall": 0.9344279661016949,
     "flagged": 235460,
     "hits": 8821,
     "vs_size_calls": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.057726672464354783,
      "lo": 0.048079034897135636,
      "hi": 0.06778676238230602,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.03444850638996236,
      "lo": 0.02405829837603851,
      "hi": 0.04694446535267177,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "mcc": 0.1443451478020426,
     "precision": 0.023960041178937738,
     "recall": 0.9985169491525424,
     "flagged": 393405,
     "hits": 9426,
     "vs_size_calls": {
      "value": -0.03444850638996236,
      "lo": -0.04694291623761518,
      "hi": -0.024025027979800134,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.023278166074392426,
      "lo": 0.012145200728304217,
      "hi": 0.031962471410256446,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "mcc": 0.12106698172765018,
     "precision": 0.01778453367934278,
     "recall": 0.9989406779661016,
     "flagged": 530236,
     "hits": 9430,
     "vs_size_calls": {
      "value": -0.057726672464354783,
      "lo": -0.06767074042442359,
      "hi": -0.048047356504575325,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.023278166074392426,
      "lo": -0.03194413198500215,
      "hi": -0.01211653947325636,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked pieces",
     "mcc": 0.05755321198778538,
     "precision": 0.023458581366021667,
     "recall": 0.1832627118644068,
     "flagged": 73747,
     "hits": 1730,
     "vs_size_calls": {
      "value": -0.12124044220421959,
      "lo": -0.1361917128320188,
      "hi": -0.10594867127593038,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.0635137697398648,
      "lo": -0.07869553251772983,
      "hi": -0.05106148173735255,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.08679193581425723,
      "lo": -0.09838834581867671,
      "hi": -0.07471844778870895,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked share",
     "mcc": 0.0561408605286046,
     "precision": 0.02298459991029074,
     "recall": 0.1791313559322034,
     "flagged": 73571,
     "hits": 1691,
     "vs_size_calls": {
      "value": -0.12265279366340037,
      "lo": -0.1379033424719577,
      "hi": -0.10710071399140919,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.06492612119904559,
      "lo": -0.0799793012157968,
      "hi": -0.052412987009988324,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.08820428727343801,
      "lo": -0.09998093425880801,
      "hi": -0.07582591582836909,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split pieces",
     "mcc": 0.054697619644713875,
     "precision": 0.018252790611405254,
     "recall": 0.22934322033898305,
     "flagged": 118612,
     "hits": 2165,
     "vs_size_calls": {
      "value": -0.1240960345472911,
      "lo": -0.1393137511485936,
      "hi": -0.10772276879568335,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.06636936208293631,
      "lo": -0.08107536340039964,
      "hi": -0.053277696401037786,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.08964752815732874,
      "lo": -0.10156729590848856,
      "hi": -0.07572270826018326,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split remainder locked",
     "mcc": 0.049112245144817636,
     "precision": 0.024126308320028385,
     "recall": 0.12966101694915255,
     "flagged": 50733,
     "hits": 1224,
     "vs_size_calls": {
      "value": -0.12968140904718733,
      "lo": -0.14571594683105712,
      "hi": -0.11344399168707175,
      "n": 491,
      "n_dropped": 0
     },
     "vs_size": {
      "value": -0.07195473658283255,
      "lo": -0.08766435955604193,
      "hi": -0.059018635582081945,
      "n": 491,
      "n_dropped": 0
     },
     "vs_complexity": {
      "value": -0.09523290265722498,
      "lo": -0.10755752335149098,
      "hi": -0.08304167836612586,
      "n": 491,
      "n_dropped": 0
     }
    }
   ],
   "threshold": {
    "nloc": [
     {
      "rule": ">=10",
      "mcc": 0.0984087665733847,
      "precision": 0.012808457924080037,
      "recall": 1.0,
      "flagged": 737013,
      "hits": 9440
     },
     {
      "rule": ">=15",
      "mcc": 0.13477934826563454,
      "precision": 0.02126288950054734,
      "recall": 1.0,
      "flagged": 443966,
      "hits": 9440
     },
     {
      "rule": ">=20",
      "mcc": 0.17056295590464715,
      "precision": 0.03215466940980513,
      "recall": 1.0,
      "flagged": 293581,
      "hits": 9440
     },
     {
      "rule": ">=26",
      "mcc": 0.21369002465005324,
      "precision": 0.04867409496604672,
      "recall": 1.0,
      "flagged": 193943,
      "hits": 9440
     },
     {
      "rule": ">=30",
      "mcc": 0.24333810160169916,
      "precision": 0.062181353498359834,
      "recall": 1.0,
      "flagged": 151814,
      "hits": 9440
     },
     {
      "rule": ">=40",
      "mcc": 0.3196508740973767,
      "precision": 0.10500906593100993,
      "recall": 1.0,
      "flagged": 89897,
      "hits": 9440
     },
     {
      "rule": ">=50",
      "mcc": 0.40026291580106965,
      "precision": 0.16285970602442895,
      "recall": 1.0,
      "flagged": 57964,
      "hits": 9440
     },
     {
      "rule": ">=75",
      "mcc": 0.4351711325773481,
      "precision": 0.2719395054159003,
      "recall": 0.7047669491525423,
      "flagged": 24465,
      "hits": 6653
     },
     {
      "rule": ">=100",
      "mcc": 0.41288638115637183,
      "precision": 0.353810623556582,
      "recall": 0.48686440677966103,
      "flagged": 12990,
      "hits": 4596
     }
    ],
    "split width": [
     {
      "rule": ">=1",
      "mcc": 0.22442288446287037,
      "precision": 0.05469794073449314,
      "recall": 0.9755296610169492,
      "flagged": 168361,
      "hits": 9209
     },
     {
      "rule": ">=2",
      "mcc": 0.24368643945306684,
      "precision": 0.06677831750771072,
      "recall": 0.9334745762711865,
      "flagged": 131959,
      "hits": 8812
     },
     {
      "rule": ">=3",
      "mcc": 0.2638017070944138,
      "precision": 0.08365127911377515,
      "recall": 0.8663135593220339,
      "flagged": 97763,
      "hits": 8178
     },
     {
      "rule": ">=4",
      "mcc": 0.27069058714183564,
      "precision": 0.09724289647359477,
      "recall": 0.7819915254237289,
      "flagged": 75913,
      "hits": 7382
     },
     {
      "rule": ">=5",
      "mcc": 0.2715376433597294,
      "precision": 0.10126150698943062,
      "recall": 0.7550847457627119,
      "flagged": 70392,
      "hits": 7128
     },
     {
      "rule": ">=6",
      "mcc": 0.2715376433597294,
      "precision": 0.10126150698943062,
      "recall": 0.7550847457627119,
      "flagged": 70392,
      "hits": 7128
     },
     {
      "rule": ">=8",
      "mcc": 0.2715376433597294,
      "precision": 0.10126150698943062,
      "recall": 0.7550847457627119,
      "flagged": 70392,
      "hits": 7128
     }
    ],
    "split cost": [
     {
      "rule": ">=2",
      "mcc": 0.22409354579099783,
      "precision": 0.054055154522240384,
      "recall": 0.9844279661016949,
      "flagged": 171917,
      "hits": 9293
     },
     {
      "rule": ">=3",
      "mcc": 0.24681825301962892,
      "precision": 0.06510127489703836,
      "recall": 0.98125,
      "flagged": 142286,
      "hits": 9263
     },
     {
      "rule": ">=4",
      "mcc": 0.2709049641149889,
      "precision": 0.07843740124864416,
      "recall": 0.9728813559322034,
      "flagged": 117087,
      "hits": 9184
     },
     {
      "rule": ">=6",
      "mcc": 0.2936994949247734,
      "precision": 0.09403407001061403,
      "recall": 0.9478813559322034,
      "flagged": 95157,
      "hits": 8948
     },
     {
      "rule": ">=8",
      "mcc": 0.29696830491489323,
      "precision": 0.10006057923064376,
      "recall": 0.9098516949152542,
      "flagged": 85838,
      "hits": 8589
     },
     {
      "rule": ">=10",
      "mcc": 0.2974822022327827,
      "precision": 0.10399157028525552,
      "recall": 0.878177966101695,
      "flagged": 79718,
      "hits": 8290
     },
     {
      "rule": ">=15",
      "mcc": 0.28748794609410844,
      "precision": 0.10456461911798598,
      "recall": 0.8170550847457627,
      "flagged": 73763,
      "hits": 7713
     },
     {
      "rule": ">=20",
      "mcc": 0.2799310180015616,
      "precision": 0.10324619282274006,
      "recall": 0.7856991525423729,
      "flagged": 71838,
      "hits": 7417
     }
    ],
    "split interface": [
     {
      "rule": ">=2",
      "mcc": 0.24571008379143855,
      "precision": 0.06562785906219158,
      "recall": 0.965042372881356,
      "flagged": 138813,
      "hits": 9110
     },
     {
      "rule": ">=3",
      "mcc": 0.2712534191849107,
      "precision": 0.08064414442813268,
      "recall": 0.9485169491525424,
      "flagged": 111031,
      "hits": 8954
     },
     {
      "rule": ">=4",
      "mcc": 0.2876265162252753,
      "precision": 0.09215684213845071,
      "recall": 0.9289194915254237,
      "flagged": 95153,
      "hits": 8769
     },
     {
      "rule": ">=6",
      "mcc": 0.29374951559063556,
      "precision": 0.10038082920169576,
      "recall": 0.8879237288135593,
      "flagged": 83502,
      "hits": 8382
     },
     {
      "rule": ">=8",
      "mcc": 0.2900934499853165,
      "precision": 0.10317151600020746,
      "recall": 0.8429025423728813,
      "flagged": 77124,
      "hits": 7957
     },
     {
      "rule": ">=10",
      "mcc": 0.28579022303454793,
      "precision": 0.10372279418709773,
      "recall": 0.8143008474576271,
      "flagged": 74111,
      "hits": 7687
     },
     {
      "rule": ">=15",
      "mcc": 0.2770711501820118,
      "precision": 0.10245116545716403,
      "recall": 0.7761652542372881,
      "flagged": 71517,
      "hits": 7327
     },
     {
      "rule": ">=20",
      "mcc": 0.2736833551508521,
      "precision": 0.10172387016617487,
      "recall": 0.7632415254237288,
      "flagged": 70829,
      "hits": 7205
     }
    ],
    "split pieces": [
     {
      "rule": ">=1",
      "mcc": 0.05459338617741003,
      "precision": 0.01820230198165477,
      "recall": 0.22934322033898305,
      "flagged": 118941,
      "hits": 2165
     },
     {
      "rule": ">=2",
      "mcc": 0.1093815577750224,
      "precision": 0.057484998141362646,
      "recall": 0.22934322033898305,
      "flagged": 37662,
      "hits": 2165
     },
     {
      "rule": ">=3",
      "mcc": 0.13028704200101732,
      "precision": 0.09974740057569172,
      "recall": 0.1798728813559322,
      "flagged": 17023,
      "hits": 1698
     },
     {
      "rule": ">=4",
      "mcc": 0.12789377127160573,
      "precision": 0.1385570950788342,
      "recall": 0.1228813559322034,
      "flagged": 8372,
      "hits": 1160
     },
     {
      "rule": ">=6",
      "mcc": 0.10560520620478536,
      "precision": 0.20188323917137477,
      "recall": 0.05677966101694915,
      "flagged": 2655,
      "hits": 536
     }
    ],
    "split infeasible": [
     {
      "rule": ">=1",
      "mcc": 0.2715376433597294,
      "precision": 0.10126150698943062,
      "recall": 0.7550847457627119,
      "flagged": 70392,
      "hits": 7128
     }
    ],
    "split locked pieces": [
     {
      "rule": ">=1",
      "mcc": 0.05753415780053747,
      "precision": 0.023446499966117775,
      "recall": 0.1832627118644068,
      "flagged": 73785,
      "hits": 1730
     },
     {
      "rule": ">=2",
      "mcc": 0.06976155070037907,
      "precision": 0.03775583150202547,
      "recall": 0.1510593220338983,
      "flagged": 37769,
      "hits": 1426
     },
     {
      "rule": ">=3",
      "mcc": 0.10760568717212679,
      "precision": 0.10279860984086336,
      "recall": 0.11906779661016949,
      "flagged": 10934,
      "hits": 1124
     },
     {
      "rule": ">=4",
      "mcc": 0.10620642270759326,
      "precision": 0.15765765765765766,
      "recall": 0.07415254237288135,
      "flagged": 4440,
      "hits": 700
     },
     {
      "rule": ">=6",
      "mcc": 0.08013974777044093,
      "precision": 0.22048475371383894,
      "recall": 0.029872881355932204,
      "flagged": 1279,
      "hits": 282
     }
    ],
    "split locked share": [
     {
      "rule": ">=0.5",
      "mcc": 0.04254402147575533,
      "precision": 0.019197207678883072,
      "recall": 0.13167372881355932,
      "flagged": 64749,
      "hits": 1243
     },
     {
      "rule": ">=0.75",
      "mcc": 0.04005873012984678,
      "precision": 0.025619388375075946,
      "recall": 0.08040254237288136,
      "flagged": 29626,
      "hits": 759
     },
     {
      "rule": ">=0.9",
      "mcc": 0.01847423154877944,
      "precision": 0.013972129278964593,
      "recall": 0.04025423728813559,
      "flagged": 27197,
      "hits": 380
     },
     {
      "rule": ">=1.0",
      "mcc": 0.017404240229435066,
      "precision": 0.013367799113737075,
      "recall": 0.03834745762711864,
      "flagged": 27080,
      "hits": 362
     }
    ],
    "split remainder locked": [
     {
      "rule": ">=1",
      "mcc": 0.049112245144817636,
      "precision": 0.024126308320028385,
      "recall": 0.12966101694915255,
      "flagged": 50733,
      "hits": 1224
     }
    ],
    "split width [structural]": [
     {
      "rule": ">=1",
      "mcc": 0.21568359632963305,
      "precision": 0.050439968872950484,
      "recall": 0.981885593220339,
      "flagged": 183763,
      "hits": 9269
     },
     {
      "rule": ">=2",
      "mcc": 0.22131831339130406,
      "precision": 0.05369640202375146,
      "recall": 0.9680084745762711,
      "flagged": 170179,
      "hits": 9138
     },
     {
      "rule": ">=3",
      "mcc": 0.22892141641743552,
      "precision": 0.0589478581635705,
      "recall": 0.9395127118644068,
      "flagged": 150455,
      "hits": 8869
     },
     {
      "rule": ">=4",
      "mcc": 0.23097780584235503,
      "precision": 0.06282349271886116,
      "recall": 0.8961864406779662,
      "flagged": 134663,
      "hits": 8460
     },
     {
      "rule": ">=5",
      "mcc": 0.23123250268324122,
      "precision": 0.06371398078975453,
      "recall": 0.8853813559322034,
      "flagged": 131180,
      "hits": 8358
     },
     {
      "rule": ">=6",
      "mcc": 0.23123250268324122,
      "precision": 0.06371398078975453,
      "recall": 0.8853813559322034,
      "flagged": 131180,
      "hits": 8358
     },
     {
      "rule": ">=8",
      "mcc": 0.23123250268324122,
      "precision": 0.06371398078975453,
      "recall": 0.8853813559322034,
      "flagged": 131180,
      "hits": 8358
     }
    ],
    "split infeasible [structural]": [
     {
      "rule": ">=1",
      "mcc": 0.23123250268324122,
      "precision": 0.06371398078975453,
      "recall": 0.8853813559322034,
      "flagged": 131180,
      "hits": 8358
     }
    ],
    "split width [no input limit]": [
     {
      "rule": ">=1",
      "mcc": 0.22442288446287037,
      "precision": 0.05469794073449314,
      "recall": 0.9755296610169492,
      "flagged": 168361,
      "hits": 9209
     },
     {
      "rule": ">=2",
      "mcc": 0.24368643945306684,
      "precision": 0.06677831750771072,
      "recall": 0.9334745762711865,
      "flagged": 131959,
      "hits": 8812
     },
     {
      "rule": ">=3",
      "mcc": 0.2638017070944138,
      "precision": 0.08365127911377515,
      "recall": 0.8663135593220339,
      "flagged": 97763,
      "hits": 8178
     },
     {
      "rule": ">=4",
      "mcc": 0.27069058714183564,
      "precision": 0.09724289647359477,
      "recall": 0.7819915254237289,
      "flagged": 75913,
      "hits": 7382
     },
     {
      "rule": ">=5",
      "mcc": 0.2702502934162856,
      "precision": 0.10650051591396142,
      "recall": 0.7106991525423729,
      "flagged": 62995,
      "hits": 6709
     },
     {
      "rule": ">=6",
      "mcc": 0.2650011740491601,
      "precision": 0.11134169448705224,
      "recall": 0.6536016949152542,
      "flagged": 55415,
      "hits": 6170
     },
     {
      "rule": ">=8",
      "mcc": 0.25292785480227864,
      "precision": 0.11308624841830278,
      "recall": 0.5869703389830508,
      "flagged": 48998,
      "hits": 5541
     }
    ],
    "split infeasible [no input limit]": [
     {
      "rule": ">=1",
      "mcc": 0.24206810227292266,
      "precision": 0.1131814737217492,
      "recall": 0.5379237288135593,
      "flagged": 44866,
      "hits": 5078
     }
    ],
    "split width [records]": [
     {
      "rule": ">=1",
      "mcc": 0.22442288446287037,
      "precision": 0.05469794073449314,
      "recall": 0.9755296610169492,
      "flagged": 168361,
      "hits": 9209
     },
     {
      "rule": ">=2",
      "mcc": 0.24368643945306684,
      "precision": 0.06677831750771072,
      "recall": 0.9334745762711865,
      "flagged": 131959,
      "hits": 8812
     },
     {
      "rule": ">=3",
      "mcc": 0.2643940665587112,
      "precision": 0.08410291256138618,
      "recall": 0.8653601694915254,
      "flagged": 97131,
      "hits": 8169
     },
     {
      "rule": ">=4",
      "mcc": 0.2710631417497576,
      "precision": 0.09900693375471672,
      "recall": 0.7699152542372881,
      "flagged": 73409,
      "hits": 7268
     },
     {
      "rule": ">=5",
      "mcc": 0.27048895773626214,
      "precision": 0.104522705078125,
      "recall": 0.725635593220339,
      "flagged": 65536,
      "hits": 6850
     },
     {
      "rule": ">=6",
      "mcc": 0.2705449842986213,
      "precision": 0.10725820706056273,
      "recall": 0.7070974576271186,
      "flagged": 62233,
      "hits": 6675
     },
     {
      "rule": ">=8",
      "mcc": 0.271267104260448,
      "precision": 0.10932256885610818,
      "recall": 0.6971398305084746,
      "flagged": 60198,
      "hits": 6581
     }
    ],
    "split infeasible [records]": [
     {
      "rule": ">=1",
      "mcc": 0.2714313420196271,
      "precision": 0.10984353536368814,
      "recall": 0.6945974576271187,
      "flagged": 59694,
      "hits": 6557
     }
    ],
    "split cost [records]": [
     {
      "rule": ">=2",
      "mcc": 0.22409354579099783,
      "precision": 0.054055154522240384,
      "recall": 0.9844279661016949,
      "flagged": 171917,
      "hits": 9293
     },
     {
      "rule": ">=3",
      "mcc": 0.24681825301962892,
      "precision": 0.06510127489703836,
      "recall": 0.98125,
      "flagged": 142286,
      "hits": 9263
     },
     {
      "rule": ">=4",
      "mcc": 0.2709049641149889,
      "precision": 0.07843740124864416,
      "recall": 0.9728813559322034,
      "flagged": 117087,
      "hits": 9184
     },
     {
      "rule": ">=6",
      "mcc": 0.29306955352081765,
      "precision": 0.09364534494306764,
      "recall": 0.9478813559322034,
      "flagged": 95552,
      "hits": 8948
     },
     {
      "rule": ">=8",
      "mcc": 0.29637538327953594,
      "precision": 0.0996174800046366,
      "recall": 0.9103813559322034,
      "flagged": 86270,
      "hits": 8594
     },
     {
      "rule": ">=10",
      "mcc": 0.29901317489743207,
      "precision": 0.10487752498136661,
      "recall": 0.8794491525423729,
      "flagged": 79159,
      "hits": 8302
     },
     {
      "rule": ">=15",
      "mcc": 0.2948616888913495,
      "precision": 0.1100154347453267,
      "recall": 0.8154661016949153,
      "flagged": 69972,
      "hits": 7698
     },
     {
      "rule": ">=20",
      "mcc": 0.2888668988555708,
      "precision": 0.11137032462680878,
      "recall": 0.773728813559322,
      "flagged": 65583,
      "hits": 7304
     }
    ]
   },
   "within_long": [
    {
     "form": "cognitive",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.9805331642766808,
     "auc_interval": {
      "value": 0.9805331642766808,
      "lo": 0.9779423196869808,
      "hi": 0.9831896306269382,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": 0.051472003614916995,
      "lo": 0.046566439990421093,
      "hi": 0.05743685511478358,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "cc",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.9499728526795569,
     "auc_interval": {
      "value": 0.9499728526795569,
      "lo": 0.9438965159525049,
      "hi": 0.9561969422902336,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": 0.020911692017793082,
      "lo": 0.013791066792023021,
      "hi": 0.029136911442754765,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "nloc",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.9290611606617638,
     "auc_interval": {
      "value": 0.9290611606617638,
      "lo": 0.9235501795426735,
      "hi": 0.9332646990151823,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "tokens",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.9092811378429648,
     "auc_interval": {
      "value": 0.9092811378429648,
      "lo": 0.8984942829421663,
      "hi": 0.9176623375150892,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.01978002281879898,
      "lo": -0.026031516976009694,
      "hi": -0.01480764803151724,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.7668466532527786,
     "auc_interval": {
      "value": 0.7668466532527786,
      "lo": 0.7571727162045716,
      "hi": 0.7780214834902713,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.16221450740898524,
      "lo": -0.17379019143249752,
      "hi": -0.14728782491814696,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split interface",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.7577064211229122,
     "auc_interval": {
      "value": 0.7577064211229122,
      "lo": 0.7474204202459277,
      "hi": 0.7712402975592038,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.1713547395388516,
      "lo": -0.18440857429272617,
      "hi": -0.1544004295496647,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [no input limit]",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.7486287998747627,
     "auc_interval": {
      "value": 0.7486287998747627,
      "lo": 0.733405406135882,
      "hi": 0.7680619477877073,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.1804323607870011,
      "lo": -0.1983293989432411,
      "hi": -0.15730850938188312,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split width",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.7353078797989653,
     "auc_interval": {
      "value": 0.7353078797989653,
      "lo": 0.7217607887184145,
      "hi": 0.7536970227285631,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.19375328086279853,
      "lo": -0.21035829549507046,
      "hi": -0.1721319106054171,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [structural]",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.6128940238969816,
     "auc_interval": {
      "value": 0.6128940238969816,
      "lo": 0.6015833883554506,
      "hi": 0.6232838281067011,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.31616713676478225,
      "lo": -0.32728237149870176,
      "hi": -0.30418843801025086,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked share",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.3903944388124901,
     "auc_interval": {
      "value": 0.3903944388124901,
      "lo": 0.3725471260968862,
      "hi": 0.4044698961694655,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.5386667218492738,
      "lo": -0.554594550539411,
      "hi": -0.5266840931125991,
      "n": 491,
      "n_dropped": 0
     }
    },
    {
     "form": "split pieces",
     "n_long": 189333,
     "n_positives": 9293,
     "auc": 0.3550176398262275,
     "auc_interval": {
      "value": 0.3550176398262275,
      "lo": 0.3265005089997214,
      "hi": 0.3768344892741122,
      "n": 491,
      "n_dropped": 0
     },
     "vs_nloc_auc": {
      "value": -0.5740435208355363,
      "lo": -0.5999193185525913,
      "hi": -0.5541939025202423,
      "n": 491,
      "n_dropped": 0
     }
    }
   ],
   "keys": [
    "fuzhengwei__itstack-demo-design@5c0bc0270142",
    "LaiFeng-Android__SopCastComponent@a95bc36d8ddb",
    "jcabi__jcabi-github@e7033364cf2b",
    "JimSeker__opengl@4f9d94b97263",
    "deeplearning4j__deeplearning4j@4c22ac5fe4a8",
    "sofastack__sofa-boot@696b17a36ee8",
    "coding-parrot__Low-Level-Design@b78735e2824d",
    "hongfurui2014__exam_online_hongfurui@01ed41f99479",
    "springfox__springfox@ab5868471cdb",
    "argouml-tigris-org__argouml@be952fcfa774",
    "xuexiangjys__XUI@111e6008ccd9",
    "hub4j__github-api@f351e377db81",
    "szerhusenBC__jwt-spring-security-demo@dcf718c67c0d",
    "netease-im__camellia@fec12c8ee62b",
    "Jackson0714__PassJava-Platform@a7ce345b4ea8",
    "bitcoinj__bitcoinj@80f3920a0f42",
    "kaedea__android-dynamical-loading@4113444be3a1",
    "flavienlaurent__datetimepicker@0f5d3999955e",
    "sxpl__FaceAC@d7b85941d666",
    "Graylog2__graylog2-server@a47918094637",
    "vicc1024__OnePush@72c77b279453",
    "apache__tsfile@eb733133b9ee",
    "FangWW__Document@d4d6ccd5d725",
    "JetBrains__xodus@18f573765aff",
    "Multiverse__Multiverse-Core@34185b90a940",
    "Ishan-sinha__DSA-for-SDE-interview@09ae6e711754",
    "apache__shardingsphere@f4acdb6e44b3",
    "AbrahamCaiJin__CommonUtilLibrary@dfc5736d167e",
    "farmerbb__SecondScreen@29949c4c1ab7",
    "ssssssss-team__spider-flow@c799cca99c7d",
    "micronaut-projects__micronaut-data@804ba18b28d1",
    "Linxfeng__flow-eda@55533222469e",
    "rest-assured__rest-assured@257eed1bdccf",
    "Jinnrry__RobotHelper@b66f6c6ae5b8",
    "razerdp__BasePopup@34f01915cb28",
    "CodeIntelligenceTesting__jazzer@a4e09fbbc775",
    "Shadows-of-Fire__Apotheosis@f2e76862ed9f",
    "crossoverJie__cim@8863d9f6d76d",
    "CodePlato3721__shiro-redis@df637869bbcc",
    "dromara__disjob@2f92565c7a66",
    "micronaut-projects__micronaut-core@8e05aa570aad",
    "claritylab__lucida@3256bfa84be2",
    "XndroidDev__Xndroid@8c363f7fecf2",
    "Xunzhuo__Algorithm-Guide@019eafeaa5de",
    "CarGuo__GSYRickText@0268bc634e44",
    "heibaiying__BigData-Notes@3898939aca38",
    "OpenTSDB__asynchbase@40a5c8b8d4f6",
    "JessYanCoding__AndroidAutoSize@e402ecdd998e",
    "alexvasilkov__GestureViews@786c2267e6c9",
    "open-scratch__teaching-open@513b05fcddc5",
    "oshi__oshi@70659ba7e85d",
    "MCreator__MCreator@4d903de9dc4c",
    "DHD2280__Oxygen-Customizer@9d84b898be9c",
    "eclipse-vertx__vert.x@1877ab6b09f2",
    "smartloli__EFAK@d3bfcf2338a9",
    "quarkiverse__quarkus-langchain4j@b81c73425313",
    "crazycodeboy__TakePhoto@31a222705b52",
    "airbnb__native-navigation@9cf50bf9b751",
    "MinecraftForge__MCPConfig@751a4f362ef1",
    "jeequan__jeepay@e1ac9086d679",
    "SimonVT__schematic@302b4d1e29dd",
    "daimajia__little-bear-dictionary@af41a915aa67",
    "signalapp__Signal-Server@8edf3488f7d9",
    "appdevforall__CodeOnTheGo@795f19001333",
    "EnterpriseQualityCoding__FizzBuzzEnterpriseEdition@4922c077c07a",
    "iMeiji__Toutiao@e8be6039b09d",
    "linkedin__coral@9d9471909673",
    "citerus__dddsample-core@d8b896254ed4",
    "adityatandon15__Low-Level-Design-Course@e9128270e166",
    "floci-io__floci@7e6439cf8654",
    "janheinrichmerker__material-intro@41f8072540b2",
    "LlamaLad7__MixinExtras@613b41832759",
    "pedrovgs__EffectiveAndroidUI@b9e6fcc795de",
    "Geniusay__ChopperBot@79b7449c8cbd",
    "alkacon__opencms-core@2890a0aeb64c",
    "synthetichealth__synthea@bd8a52ba0a54",
    "pentaho__pentaho-kettle@c2350ef4e26e",
    "OCNYang__Android-Animation-Set@8484475e59d1",
    "apache__flink-statefun@accd75ea0109",
    "stanfordnlp__CoreNLP@e31428cdf39a",
    "daniulive__SmarterStreaming@78b2b9a47dcf",
    "nageoffer__congomall@1c52d8456323",
    "mrniko__netty-socketio@e97fbe126dd8",
    "mcxtzhang__SuspensionIndexBar@599c709a02f8",
    "AntennaPod__AntennaPod@3d105d598dfa",
    "segler-alex__RadioDroid@4325633ab3eb",
    "JSQLParser__JSqlParser@220d0ed4a82c",
    "birajpatel__GridListViewAdapters@33539a02c25e",
    "ashishps1__awesome-system-design-resources@25724090f7dd",
    "ihmcrobotics__ihmc-open-robotics-software@02848ca3dcec",
    "alibaba__arthas@2b6d0e59bd37",
    "momosecurity__momo-code-sec-inspector-java@3ee4ac383ccc",
    "amirzaidi__Launcher3@5605dd10845b",
    "zhisheng17__flink-learning@d731cee76180",
    "Baeldung__spring-security-oauth@1431de745484",
    "CodingDocs__springboot-guide@c9d3479f879a",
    "wfh45678__radar@43869a30597c",
    "cyhbyw__springBoot_atguigu@e0e419ee555b",
    "williamfiset__algorithms@08c6d5f3cbee",
    "locationtech__jts@5a0a73632216",
    "yudaocode__SpringBoot-Labs@6c12efaed06d",
    "yangchaojiang__ZoomPreviewPicture-@e45614c863d4",
    "aleksandr-m__gitflow-maven-plugin@7dc9c5ac248c",
    "alibaba__nacos@7f71d44f8805",
    "ShaftHQ__SHAFT_ENGINE@dac2b2f343b8",
    "HotBitmapGG__bilibili-android-client@125e8d839ca6",
    "jblough__Android-Pdf-Viewer-Library@d9d2b26a2d69",
    "clojure__clojure@807285bfc388",
    "dongjunkun__GanK@7c296610e38d",
    "menacher__java-game-server@36bd748dcfcf",
    "ScottOaks__JavaPerformanceTuning@0469fd9ccac9",
    "thinkaurelius__titan@ee226e52415b",
    "p6spy__p6spy@e0aa88e82cea",
    "rrezartprebreza__spring-boot-skills@42bd5f1240be",
    "donkingliang__GroupedRecyclerViewAdapter@9be1f60792ae",
    "bevy__photo-editor-android@e98a95b74ee7",
    "chentao0707__SimplifyReader@ae24bdbb6fdb",
    "smuyyh__BookReader@fceb08925ca3",
    "wenmingvs__WeiBo@c8b2d59a805d",
    "InfernalSuite__AdvancedSlimePaper@031913915008",
    "justauth__JustAuth@694bbf1b010d",
    "Atmosphere__atmosphere@4f29b171768d",
    "apolloconfig__apollo@ea356770c639",
    "MagicMashRoom__SuperCalendar@a897fb20f670",
    "iflytek__astron-agent@468a676f2d84",
    "javahuang__SurveyKing@5de0d05b682e",
    "allicen__Java-1000@614c2af783aa",
    "roboguice__roboguice@d96250c41149",
    "ehrbase__ehrbase@580ea750b209",
    "LSPosed__LSPosed@df74d83eb03a",
    "DayorNight__BLCS@2003a58edf85",
    "shuzheng__zheng@7005c0a775e6",
    "kite-sdk__kite@72bfb4b1a881",
    "cryptomator__cryptomator@01149fcc1dfa",
    "jtablesaw__tablesaw@e36c3ff3c9e2",
    "neevek__Paginize@07590e4fe2c9",
    "hibernate__hibernate-orm@37616099b745",
    "x0b__rcx@d98c4d6f0a69",
    "wepe__DataCastle-Solution@244587971b11",
    "shwenzhang__AndResGuard@e4df245d82f2",
    "Telegram-FOSS-Team__Telegram-FOSS@10da5406ed92",
    "mirkosertic__Bytecoder@67bb35966931",
    "zfdang__Android-Touch-Helper@d896dc13954c",
    "briandilley__jsonrpc4j@59ff0c955087",
    "jsonzou__jmockdata@13064f81bf3b",
    "youlookwhat__DesignPattern@aeed0759c023",
    "ushahidi__SMSSync@01b0271d87c6",
    "Sayi__poi-tl@81edcbd9227a",
    "googleapis__google-api-java-client@9e0a9f014ae0",
    "risesoft-y9__Data-Labeling@d271a14a974d",
    "languagetool-org__languagetool@535904c66ac7",
    "blundell__QuickSand@5837d32f641d",
    "h6ah4i__android-advancedrecyclerview@5213b003748c",
    "MisterBooo__LeetCodeAnimation@e853d7a5a893",
    "leck995__WutheringWavesTool@d08a16ad35b3",
    "Genymobile__gnirehtet@1eb2e58bc91e",
    "keycloak__keycloak-quickstarts@138645852a52",
    "Flameish__Novel-Grabber@7a29e4683008",
    "apache__hertzbeat@c0b477906d26",
    "misakuo__svgtoandroid@7011ee1e94bb",
    "code4craft__webmagic@67816a19d68a",
    "in28minutes__spring-master-class@7f4d3d4d8414",
    "apache__skywalking@1527483d9603",
    "wenmingvs__AndroidProcess@0c05dd14279c",
    "rieckpil__blog-tutorials@ca677461d455",
    "jindrapetrik__jpexs-decompiler@cde1cc21aeba",
    "dromara__myth@02b1b86abba1",
    "jenkinsci__build-monitor-plugin@23299e69bdf2",
    "apereo__cas@5cd513538125",
    "komoot__photon@0c16b33dd7fb",
    "jjoe64__GraphView-Demos@708bcdfa6ee4",
    "eclipse-collections__eclipse-collections@b0ea5ba4a1c1",
    "yayaa__LocationManager@e4897fd68fb8",
    "reark__reark@71d6319a3bb3",
    "intoolswetrust__jd-cli@2b1b1530ada8",
    "littleRich__VirtualLocation@7eda42b23c41",
    "esl-client__esl-client@67fa4ece90c8",
    "daimajia__AndroidSwipeLayout@5f8678b04751",
    "google__tsunami-security-scanner-plugins@9e36247b377e",
    "openraven__magpie@734064674425",
    "mochat-cloud__mochat-java@136475f9df04",
    "DymanZy__EasyShow3D@f2155466c359",
    "jcodec__jcodec@4ba922aca445",
    "mthli__Mount@522a82c692d1",
    "macrozheng__springcloud-learning@8c8dab449343",
    "albertlatacz__java-repl@5fb4d89637cf",
    "vestrel00__android-dagger-butterknife-mvp@d167f0c2dd60",
    "wdullaer__MaterialDateTimePicker@f849a5c2704c",
    "lets-blade__blade@e62830483310",
    "elttam__semgrep-rules@244268562cc9",
    "dromara__Sa-Token@cb191342372c",
    "liquibase__liquibase@b13b98ed949a",
    "aragozin__jvm-tools@4321b54dc0b4",
    "trello-archive__RxLifecycle@0dabd1c4322e",
    "stephanenicolas__toothpick@8dab571ec2c1",
    "Grasscutters__Grasscutter@f373827a83d3",
    "lenve__javaboy-code-samples@5e7af1d93a4a",
    "jsksxs360__AHANLP@77d1e324665b",
    "zhangkaitao__spring4-showcase@3ddf718538a4",
    "trinodb__trino@94ff7cced1ac",
    "HannahMitt__HomeMirror@566c03d3388e",
    "Qihoo360__ArgusAPM@75ead19ca98a",
    "yu120__neural@63a69bcdce7b",
    "2227324689__gpmall@c5dd5bacb052",
    "wangdan__AisenWeiBo@71e62bfb0762",
    "jhy__jsoup@0c508f17a52d",
    "WeBankFinTech__DataSphereStudio@4af60cc6f5ae",
    "lyj8330328__leyou@b2cc07874adf",
    "MinecraftForge__MinecraftForge@7d0bd1898fd0",
    "google__tsunami-security-scanner@5dd969255145",
    "ModelioOpenSource__Modelio@d3c773fea6b0",
    "YoKeyword__Fragmentation@0394930a3e23",
    "Wizcorp__phonegap-facebook-plugin@544cc06b0968",
    "NVIDIA__grcuda@b1f531a844d2",
    "flyway__flyway@8c96fdd17389",
    "justified__tedis@7bfdf35de06d",
    "jagrosh__MusicBot@859e5c5862de",
    "swagger-api__swagger-core@04558121268f",
    "ModelEngine-Group__app-platform@33d528309813",
    "kaushikgopal__RxJava-Android-Samples@b84865252c20",
    "rememberber__WePush@e0f24162eacc",
    "yangxiufeng666__Micro-Service-Skeleton@d31b13a0c01c",
    "makejavas__EasyCode@d0fc90088995",
    "cxapython__unidbg-server@b545e7224a68",
    "lenve__vhr@03abbd35af24",
    "mgarin__weblaf@45b772c0eaf2",
    "648540858__wvp-GB28181-pro@2b656f4e5514",
    "dinuscxj__LoadingDrawable@db4ceb6b90ca",
    "droidefense__engine@067e43ee7a3a",
    "opensearch-project__OpenSearch@0ab78484cb55",
    "Flipboard__bottomsheet@2792f24d60a1",
    "bertsir__zBarLibary@0ad8e20a03cb",
    "sofastack__sofa-jarslink@ecd07ed114b8",
    "Beseting__PlanA@e1ed0df9529a",
    "junit-team__junit-framework@565a0baae8d9",
    "jphp-group__jphp@eefaac6d8195",
    "fpvout__DigiView-Android@42ae75d2eab0",
    "DImuthuUpe__AndroidPdfViewer@e62698bebb24",
    "mxdldev__android-mvp-mvvm-flytour@97700aa89f0a",
    "renatoathaydes__rawhttp@609456c960e8",
    "gocd__gocd@90c5a2ce9020",
    "cloudera__flume@1d7535638556",
    "frogermcs__AndroidDevMetrics@10dee8ac2dd8",
    "AChep__AcDisplay@1e05cdae3524",
    "xkcoding__spring-boot-demo@87a142f9604c",
    "prscX__react-native-photo-editor@04a120ca8d37",
    "ddd-by-examples__library@5225ff7a0f0c",
    "russelarms__OffsetAnimator@310199b8ba06",
    "remkop__picocli@10509c0af89a",
    "FlowCI__flow-core-x@df5cdacae514",
    "asciidoctor__asciidoctorj@4a410d28a9b8",
    "microsoft__typespec@bcdbe13e098d",
    "swaldman__c3p0@8562608d9d0f",
    "apache__pinot@b99203c60261",
    "apache__amoro@6af75bbe23b7",
    "xuyulong2017__my-java-demo@3ddd3dd7896c",
    "alibaba__freeline@818e5de64f63",
    "shuzijun__leetcode-editor@ac391f9fe766",
    "halzhang__StartupNews@05b04cec88ab",
    "Swati4star__Images-to-PDF@54576589b0c4",
    "liuguangqiang__IPicker@db643cff3b82",
    "java-native-access__jna@a800ca831307",
    "simpligility__android-maven-plugin@acaf0eec01d0",
    "google__bindiff@13c437afa074",
    "Gathin23__cleanyourtv@f9f0c5353e65",
    "ltsopensource__light-task-scheduler@b61e6ae4320d",
    "google__smali@1a36aa30d18d",
    "Doikki__DKVideoPlayer@79a8c9267812",
    "AnySoftKeyboard__AnySoftKeyboard@be4f8f747d32",
    "hellokaton__write-readable-code@1883256af4b0",
    "supertokens__supertokens-core@8703a12c2159",
    "sqlancer__sqlancer@1d797ee53631",
    "DitriXNew__EDT-MCP@d0e01f33d06d",
    "vipshop__vjtools@2f780edd504e",
    "pavansolapure__opencodez-samples@f5ef3de060cd",
    "guiying712__AndroidModulePattern@494e7deda04e",
    "mcxiaoke__xBus@ff64742fe134",
    "gunnarmorling__1brc@db064194be37",
    "paulroehr__EazeGraph@ce5e68ecc70e",
    "youth5201314__banner@777c7dbfaa0a",
    "MCRcortex__voxy@5bf33350a1cc",
    "rubenlagus__TelegramBots@15ff4c479671",
    "Q-1515__reggie_parent@042861fa6ebd",
    "mik3y__usb-serial-for-android@6a9c61f1fa16",
    "iohao__ioGame@835e6aad7a18",
    "scribejava__scribejava@8970e8eeb0af",
    "oblador__react-native-shimmer@f1c379a3f336",
    "Blankj__awesome-java-leetcode@0d17728bfbe1",
    "wgpsec__fofa_viewer@ff2848a346b9",
    "quicktheories__QuickTheories@a963eded0604",
    "guolindev__LitePal@8ad8322cc6f8",
    "tanyaofei__minecraft-fakeplayer@88dd479a5590",
    "alibaba__spring-cloud-alibaba@858aa8d58d2e",
    "fengzhizi715__NetDiscovery@2d118210e8ef",
    "mybatis__mybatis-dynamic-sql@3b8143ba10e7",
    "koushikkothagal__java-backend-bootcamp@c3e944e81a88",
    "zfile-dev__zfile@775b0172f3b1",
    "apache__hugegraph@75ea5c7dcf5b",
    "antlr__antlr3@7bd56e65a566",
    "TommyLemon__Android-ZBLibrary@61925fef3557",
    "kevalpatel2106__PasscodeView@7c5b93b10bc6",
    "puniverse__capsule@291a54e501a3",
    "rayokota__kareldb@78e10ec77f6a",
    "stanford-futuredata__macrobase@ae7b655ef30b",
    "leibnitz27__cfr@c4145259dfcd",
    "Mishiranu__Dashchan@b78d82bd1db8",
    "Blankj__AndroidUtilCode@7b4caf9e5440",
    "xuminwlt__j360-dubbo-app-all@fc32b0b07417",
    "chillzhuang__SpringBlade@4995ddb714a5",
    "Krupen__FabulousFilter@cabc9eb54610",
    "Meituan-Dianping__walle@f78edcf1117a",
    "CrawlScript__WebCollector@17f3b83cca5f",
    "iisquare__fs-project@00565a8063fa",
    "kestra-io__kestra@bad4d5b551cd",
    "HiveGamesOSS__Chunker@50aaf6d82e8b",
    "soot-oss__heros@091e3bd58505",
    "527515025__springBoot@8fadfc312409",
    "SpongePowered__Mixin@4053421aa10a",
    "Tencent__VasSonic@59936beff656",
    "guoguibing__librec@296082c072ce",
    "SuperMonster003__AutoJs6@ed3eb10e88db",
    "JorgeCastilloPrz__FABProgressCircle@31f1cf9de81a",
    "libreliodev__android@a1f20eb44fe6",
    "scwang90__SmartRefreshLayout@224db48f8af8",
    "avjinder__Minimal-Todo@83bf4c6f56b8",
    "journeyapps__zxing-android-embedded@d09b7c76c312",
    "WuKongOpenSource__Wukong_nocode@256ab5bf6ee9",
    "LiveTyping__CannyViewAnimator@6e3789dec637",
    "kenglxn__QRGen@27350e7621cd",
    "summitt__Nope-Proxy@38a7c3411c07",
    "itisaid__Doris@d925329bef8c",
    "wuyouzhuguli__SpringAll@614d2578d949",
    "warkiz__IndicatorSeekBar@1a6a8a666aa3",
    "todoroo__astrid@4fc5c7714fb1",
    "kumaransg__LLD@1698cc6f993a",
    "AntiqueAtlasTeam__AntiqueAtlas@b706821d3f02",
    "devicehive__devicehive-java-server@905e3b932ddc",
    "daimajia__AndroidImageSlider@e318cabdef66",
    "vangao1989__cloudE@be4b925ae04f",
    "bezkoder__spring-boot-spring-security-jwt-authentication@096e106a6d80",
    "redis__jedis@66fbb8b04afc",
    "ribot__ribot-app-android@01da5104df67",
    "dbamman__book-nlp@7a09e01c6ce7",
    "dropwizard__metrics@2cc7a5006c43",
    "alipay__SoloPi@47d12f490448",
    "EssentialsX__Essentials@e70bdb817c75",
    "seatgeek__android-PlacesAutocompleteTextView@80f68a82e47a",
    "elastic__elasticsearch@b191685d1397",
    "newbiechen1024__NovelReader@0b8e281b30be",
    "greenrobot__greenDAO@0bbb338e17c4",
    "dremio__dremio-oss@799ccbda47e6",
    "google__myanmar-tools@13e4af6aaac6",
    "Javen205__IJPay@528ad6084d55",
    "apache__gravitino@bda25bd5c16a",
    "IUDevman__gamesense-client@62061a43fea3",
    "bethington__ghidra-mcp@8e4644e6cc78",
    "aress31__openapi-parser@3e0a0e760bda",
    "weibocom__motan@4c18b71e4491",
    "itsallcode__openfasttrace@e51e323b3b27",
    "redisson__redisson@33b143ae20b3",
    "thealeksandr__PFLockScreen-Android@ff5b7cd11a7d",
    "LFDT-web3j__web3j@b126b4801824",
    "Netflix__zuul@908894af8cae",
    "leangen__graphql-spqr@2221af76c0da",
    "yixia__VitamioBundle@77bd421e6ae8",
    "sensorsdata__sa-sdk-android@82b48007b699",
    "jprante__elasticsearch-knapsack@2f4fb4dadb25",
    "apache__commons-lang@b9b30efb01e8",
    "openmhealth__shimmer@9c1430dc6965",
    "Justson__AgentWeb@9efb1519f2f7",
    "protegeproject__protege@bf03cccc65ea",
    "Nightonke__LeeCo@01a146c4b51c",
    "Netflix__eureka@793de0a7e7f8",
    "callicoder__spring-boot-react-oauth2-social-login-demo@1b77669e0ca3",
    "DuanYan007__markitdown@f1496da04999",
    "line__armeria@71581491c7a7",
    "hantsy__spring-reactive-sample@f4ff9595c333",
    "SonarSource__sonarqube@07b588ec8b35",
    "apache__incubator-kie@f81eb19a6b97",
    "GlowstoneMC__Glowstone@e9aeaa463303",
    "enso-org__enso@4135f929f104",
    "troyzhxu__bean-searcher@cc34e36ba0d8",
    "EggsBlue__LuliChat@8ea425aa0965",
    "dunwu__db-tutorial@47d7d1552f1b",
    "yourkevin__NiterForum@402041ac2f71",
    "apache__doris@1bb35373ee07",
    "PrototypeZ__SaveState@18c2381c98b8",
    "openjfx__samples@605de7f9fac6",
    "java-decompiler__jd-gui@b3c1ced04e57",
    "minio__minio-java@a2bad3e77a5b",
    "Smart-Paocai__violet_Box@076dc842d7b5",
    "natario1__CameraView@b279ffaf5791",
    "ManuelPeinado__FadingActionBar@1c148b918672",
    "benniaobuguai__android-dynamic-action@e928b01bfbdb",
    "lysine-dev__retrofit@c7ef8b721235",
    "DeemOpen__zkui@1b3e7c133ab7",
    "thekirankumar__carstream-android-auto@e3922f8911d2",
    "iBotPeaches__Apktool@fd9d5d4dc7e4",
    "monkeyWie__proxyee@c2c5bb4ccac0",
    "antlr__antlr4-intellij-adaptor@c6cbe71d89e5",
    "wyouflf__xUtils3@c8e6fd6623e9",
    "openjdk__loom@16ac3e1ea3f4",
    "johnkil__Android-RobotoTextView@1341602f16c0",
    "dbeaver__dbeaver@2a4137fa7a12",
    "litesuits__android-common@4aa89fdf605c",
    "youngyangyang04__mini-spring@ee8df94a7557",
    "theonedev__onedev@8f64006bfb82",
    "ibinti__bugvm@0af43ca518df",
    "vsch__flexmark-java@bcfe84a3ab6d",
    "WiringProject__Wiring@da0b6b9282ae",
    "DuGuQiuBai__Java@f7aa7398c6e0",
    "Grt1228__chatgpt-java@ae761b894508",
    "gzu-liyujiang__AndroidPicker@0b9f19abaaff",
    "gyf-dev__ImmersionBar@8cac10cd83d8",
    "Nightonke__CoCoin@5566b054856d",
    "notHide__Hide-Music-Player@b82b93c321d3",
    "goldmansachs__obevo@133ce757ae80",
    "apache__casbin-jcasbin@38766ce5c270",
    "Byron4j__CookBook@9ed8311243d2",
    "ahorn__android-rss@4f0bd7cdf2c1",
    "plast-lab__doop@33a0cee3d5a0",
    "Col-E__Recaf@909012806d89",
    "onthegomap__planetiler@a7bf72e80900",
    "fengyouchao__sockslib@fc834badb779",
    "wxiaoqi__Spring-Cloud-Platform@349ad0d6a546",
    "openremote__core@ea8f1ca7d43f",
    "kyngs__LibreLogin@5cae5bd01fa3",
    "fandreuz__TUI-ConsoleLauncher@058f54116c41",
    "anzaizai__EasyRefreshLayout@742672ce1705",
    "github__copilot-sdk@ca1103fb47dd",
    "mylhyl__Android-CircleDialog@2f51f8e4bf02",
    "uniVocity__univocity-trader@098bb36988bf",
    "huangyanbin__smartTable@fe975d333a79",
    "YeautyYE__netty-websocket-spring-boot-starter@a2b7060b2acd",
    "pdinklag__MinecraftStats@9ac55293ddb4",
    "gedoor__MyBookshelf@bb5a99058f38",
    "chenBingX__SuperTextView@058f4e2730f9",
    "springdoc__springdoc-openapi-demos@f700e180c4bc",
    "StarRocks__starrocks@99fc94e37052",
    "ElderDrivers__EdXposed@8f2308cdde0a",
    "kongqw__OpenCVForAndroid@756b157e9c53",
    "eclipse-californium__californium@1ca3841a519c",
    "YunaiV__yudao-cloud@19f73d31e03f",
    "YeDaxia__JApiDocs@788546cb1520",
    "ashishps1__awesome-low-level-design@31595db8c21a",
    "spring-projects__spring-data-elasticsearch@ae43e91cf1cd",
    "allenai__science-parse@f83983aa1b89",
    "417511458__jbone@70cee0c4803b",
    "wells2333__sg-exam@4a7215ace7f5",
    "CellularPrivacy__Android-IMSI-Catcher-Detector@a51eb8fdf360",
    "eleme__UETool@e4967a5fae89",
    "AbdullahShahid01__Rent-a-Car-Management-System@3cd6a17362cd",
    "triplea-game__triplea@2c0ec34ea3d3",
    "weirdmachine64__GhidraGPT@364e3f51e977",
    "xuchengsheng__spring-reading@9911cbb4df10",
    "datastax__jvector@4f13ff42e93f",
    "youlookwhat__ByRecyclerView@c83439d3946f",
    "lukas-krecan__JsonUnit@14285c4f0abe",
    "spring-ai-alibaba__deepresearch@7f009adf56fa",
    "ichason__CPosed@df45265e1c5e",
    "CogComp__cogcomp-nlp@099af6a32b49",
    "apache__shardingsphere-elasticjob@6697fd0e87f8",
    "devgianlu__Aria2App@dd6cbc9e7b17",
    "sunilpaulmathew__De-Bloater@380306ff914a",
    "xpipe-io__xpipe@5563d9fc476b",
    "uber__okbuck@87682cd5c70f",
    "boxme__ParallaxHeaderViewPager@3fe677e920ee",
    "NLPchina__ansj_seg@50787ca2c703",
    "kerwincui__FastBee@e4ed6edbd65f",
    "bewantbe__audio-analyzer-for-android@6cc84dc78981",
    "opengoofy__hippo4j@c734d00ec1e5",
    "lukaspili__Reactive-Billing@ecbf6de289b2",
    "zeromq__jeromq@3908fe3dabcb",
    "PortSwigger__burp-extensions-montoya-api@daccdcaafb47",
    "ongres__stackgres@894466c23e02",
    "callstack__react-native-fbads@78935205b95c",
    "guardianproject__haven@1e070fb21bff",
    "ragdroid__Dahaka@4a7d48d8ceb1",
    "RudeCrab__rude-java@c8e2fc7a4f4c",
    "sockeqwe__mosby@c234625fdfb4",
    "88250__solo@7dc3c15233ef",
    "topi314__LavaSrc@0ef6bc31d2b4",
    "qunarcorp__qmq@5abc92f4eacb",
    "jingsewu__open-wes@9d09311ab08e",
    "nayuki__QR-Code-generator@3c6d0b3cefb4",
    "zhihu__Matisse@21591aebe73a",
    "Drun1baby__JavaSecurityLearning@33dec526f6aa",
    "chaizhidream__examOnline@44c65838b428",
    "alibaba__Sentinel@a3f40ba8e900",
    "Earthcomputer__EnchantmentCracker@311d29136cd7",
    "OctoGramApp__OctoGram@895d766d7277"
   ]
  }
 ],
 "held_out": {
  "human_blob|class": {
   "length": "nloc_max",
   "length_cutoff": ">=26",
   "reference": "nloc_max x nom",
   "rows": [
    {
     "form": "nloc_max",
     "cutoff": ">=26",
     "mcc": 0.25597514976177893,
     "precision": 0.2123076923076923,
     "recall": 0.7040816326530612,
     "flagged": 325,
     "hits": 69,
     "vs_length_cutoff": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.019610845907306523,
      "lo": -0.04617316081794057,
      "hi": 0.09005803737636417,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m long methods",
     "cutoff": ">=1",
     "mcc": 0.2569297883364916,
     "precision": 0.21296296296296297,
     "recall": 0.7040816326530612,
     "flagged": 324,
     "hits": 69,
     "vs_length_cutoff": {
      "value": 0.000954638574712674,
      "lo": 0.0,
      "hi": 0.003425207888183013,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.020565484482019197,
      "lo": -0.04523457751062837,
      "hi": 0.09077977542470347,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split infeasible",
     "cutoff": ">=1",
     "mcc": 0.23764716049808152,
     "precision": 0.25,
     "recall": 0.47959183673469385,
     "flagged": 188,
     "hits": 47,
     "vs_length_cutoff": {
      "value": -0.018327989263697414,
      "lo": -0.08353971362185295,
      "hi": 0.0418455717432509,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.0012828566436091093,
      "lo": -0.07306400430903096,
      "hi": 0.07831668328642727,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split cost",
     "cutoff": ">=3",
     "mcc": 0.19219062074832582,
     "precision": 0.21428571428571427,
     "recall": 0.45918367346938777,
     "flagged": 210,
     "hits": 45,
     "vs_length_cutoff": {
      "value": -0.0637845290134531,
      "lo": -0.12220135095263443,
      "hi": -0.008653909107986801,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.04417368310614658,
      "lo": -0.1129984604254359,
      "hi": 0.028850957802998456,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "sum_m split interface",
     "cutoff": ">=2",
     "mcc": 0.2207621316439606,
     "precision": 0.20701754385964913,
     "recall": 0.6020408163265306,
     "flagged": 285,
     "hits": 59,
     "vs_length_cutoff": {
      "value": -0.03521301811781832,
      "lo": -0.07857116984876514,
      "hi": 0.00249824488075881,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.0156021722105118,
      "lo": -0.07933674122838527,
      "hi": 0.05227065815813625,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "max_m split width",
     "cutoff": ">=2",
     "mcc": 0.20807564771486123,
     "precision": 0.20363636363636364,
     "recall": 0.5714285714285714,
     "flagged": 275,
     "hits": 56,
     "vs_length_cutoff": {
      "value": -0.0478995020469177,
      "lo": -0.09650069309646728,
      "hi": -0.006086238733465865,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.02828865613961118,
      "lo": -0.09395450295417046,
      "hi": 0.039859503563112186,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "locked share",
     "cutoff": ">=0.5",
     "mcc": 0.13721809585903388,
     "precision": 0.22916666666666666,
     "recall": 0.22448979591836735,
     "flagged": 96,
     "hits": 22,
     "vs_length_cutoff": {
      "value": -0.11875705390274505,
      "lo": -0.20326174344599576,
      "hi": -0.03461329763860144,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.09914620799543852,
      "lo": -0.18879530453891435,
      "hi": -0.005877750474741927,
      "n": 208,
      "n_dropped": 0
     }
    },
    {
     "form": "count_m split locked pieces",
     "cutoff": ">=1",
     "mcc": 0.2667442665952509,
     "precision": 0.265625,
     "recall": 0.5204081632653061,
     "flagged": 192,
     "hits": 51,
     "vs_length_cutoff": {
      "value": 0.010769116833471981,
      "lo": -0.04173714111241994,
      "hi": 0.06006004036838719,
      "n": 208,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.030379962740778504,
      "lo": -0.03534191065651518,
      "hi": 0.0998595151096433,
      "n": 208,
      "n_dropped": 0
     }
    }
   ]
  },
  "human_method_long_method|method": {
   "length": "nloc",
   "length_cutoff": ">=26",
   "reference": "nloc x [internal call >= 1]",
   "rows": [
    {
     "form": "nloc",
     "cutoff": ">=26",
     "mcc": 0.7773586911578169,
     "precision": 0.7862595419847328,
     "recall": 0.824,
     "flagged": 131,
     "hits": 103,
     "vs_length_cutoff": {
      "value": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.07994158136791818,
      "lo": 0.015671619768044542,
      "hi": 0.14536936802996492,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width",
     "cutoff": ">=1",
     "mcc": 0.7571813095865219,
     "precision": 0.811965811965812,
     "recall": 0.76,
     "flagged": 117,
     "hits": 95,
     "vs_length_cutoff": {
      "value": -0.020177381571295006,
      "lo": -0.0520166657692428,
      "hi": 0.013356660843134915,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.059764199796623174,
      "lo": -0.008756904678629107,
      "hi": 0.13515089718395124,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost",
     "cutoff": ">=2",
     "mcc": 0.7640481870095258,
     "precision": 0.8083333333333333,
     "recall": 0.776,
     "flagged": 120,
     "hits": 97,
     "vs_length_cutoff": {
      "value": -0.013310504148291047,
      "lo": -0.042583801305209,
      "hi": 0.014867370981892836,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.06663107721962713,
      "lo": -0.006736914432562857,
      "hi": 0.14196964307546556,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split interface",
     "cutoff": ">=2",
     "mcc": 0.7353441406159038,
     "precision": 0.865979381443299,
     "recall": 0.672,
     "flagged": 97,
     "hits": 84,
     "vs_length_cutoff": {
      "value": -0.042014550541913054,
      "lo": -0.09583329118846451,
      "hi": 0.005265937526137687,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.037927030826005126,
      "lo": -0.03542323294681338,
      "hi": 0.11232049006059464,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split pieces",
     "cutoff": ">=1",
     "mcc": 0.49997954228158037,
     "precision": 0.7123287671232876,
     "recall": 0.416,
     "flagged": 73,
     "hits": 52,
     "vs_length_cutoff": {
      "value": -0.2773791488762365,
      "lo": -0.3598493275216789,
      "hi": -0.2041615967260516,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.1974375675083183,
      "lo": -0.3144954845582816,
      "hi": -0.08418836801498664,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible",
     "cutoff": ">=1",
     "mcc": 0.5733296245714887,
     "precision": 0.8947368421052632,
     "recall": 0.408,
     "flagged": 57,
     "hits": 51,
     "vs_length_cutoff": {
      "value": -0.20402906658632813,
      "lo": -0.28916806686219276,
      "hi": -0.12513537764903937,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.12408748521840995,
      "lo": -0.2133745563152991,
      "hi": -0.03338376601386828,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked pieces",
     "cutoff": ">=1",
     "mcc": 0.3563126515480878,
     "precision": 0.7,
     "recall": 0.224,
     "flagged": 40,
     "hits": 28,
     "vs_length_cutoff": {
      "value": -0.4210460396097291,
      "lo": -0.50369893928333,
      "hi": -0.33911485668268065,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.3411044582418109,
      "lo": -0.44959945883593966,
      "hi": -0.22689004892527503,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split locked share",
     "cutoff": ">=0.5",
     "mcc": 0.30785497590258837,
     "precision": 0.6571428571428571,
     "recall": 0.184,
     "flagged": 35,
     "hits": 23,
     "vs_length_cutoff": {
      "value": -0.4695037152552285,
      "lo": -0.5621183573186814,
      "hi": -0.37883317224605534,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.3895621338873103,
      "lo": -0.4985438747156782,
      "hi": -0.27805043323915946,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split remainder locked",
     "cutoff": ">=1",
     "mcc": 0.311308214570283,
     "precision": 0.7407407407407407,
     "recall": 0.16,
     "flagged": 27,
     "hits": 20,
     "vs_length_cutoff": {
      "value": -0.46605047658753385,
      "lo": -0.5680781902264875,
      "hi": -0.36953649720852216,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.38610889521961567,
      "lo": -0.5069516977470514,
      "hi": -0.2661733632177857,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [structural]",
     "cutoff": ">=1",
     "mcc": 0.7777921173241864,
     "precision": 0.8015873015873016,
     "recall": 0.808,
     "flagged": 126,
     "hits": 101,
     "vs_length_cutoff": {
      "value": 0.0004334261663695438,
      "lo": -0.019090833350115743,
      "hi": 0.018922673540909485,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.08037500753428772,
      "lo": 0.00888376363864718,
      "hi": 0.15034488778241983,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [structural]",
     "cutoff": ">=1",
     "mcc": 0.6510339270013272,
     "precision": 0.8255813953488372,
     "recall": 0.568,
     "flagged": 86,
     "hits": 71,
     "vs_length_cutoff": {
      "value": -0.12632476415648963,
      "lo": -0.18483837830011207,
      "hi": -0.0712114727254658,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.04638318278857145,
      "lo": -0.13069823651313317,
      "hi": 0.039166989018561416,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [no input limit]",
     "cutoff": ">=1",
     "mcc": 0.7571813095865219,
     "precision": 0.811965811965812,
     "recall": 0.76,
     "flagged": 117,
     "hits": 95,
     "vs_length_cutoff": {
      "value": -0.020177381571295006,
      "lo": -0.0520166657692428,
      "hi": 0.013356660843134915,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.059764199796623174,
      "lo": -0.008756904678629107,
      "hi": 0.13515089718395124,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [no input limit]",
     "cutoff": ">=1",
     "mcc": 0.5172176359178071,
     "precision": 0.8936170212765957,
     "recall": 0.336,
     "flagged": 47,
     "hits": 42,
     "vs_length_cutoff": {
      "value": -0.26014105524000974,
      "lo": -0.34770098618968903,
      "hi": -0.18269801085283688,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.18019947387209156,
      "lo": -0.2774026483840265,
      "hi": -0.0929954563399894,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split width [records]",
     "cutoff": ">=1",
     "mcc": 0.7571813095865219,
     "precision": 0.811965811965812,
     "recall": 0.76,
     "flagged": 117,
     "hits": 95,
     "vs_length_cutoff": {
      "value": -0.020177381571295006,
      "lo": -0.0520166657692428,
      "hi": 0.013356660843134915,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.059764199796623174,
      "lo": -0.008756904678629107,
      "hi": 0.13515089718395124,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split infeasible [records]",
     "cutoff": ">=1",
     "mcc": 0.5460526594349162,
     "precision": 0.8867924528301887,
     "recall": 0.376,
     "flagged": 53,
     "hits": 47,
     "vs_length_cutoff": {
      "value": -0.23130603172290065,
      "lo": -0.3195752696752468,
      "hi": -0.15356231141789234,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": -0.15136445035498247,
      "lo": -0.24579505610836294,
      "hi": -0.06483895908136672,
      "n": 202,
      "n_dropped": 0
     }
    },
    {
     "form": "split cost [records]",
     "cutoff": ">=2",
     "mcc": 0.7640481870095258,
     "precision": 0.8083333333333333,
     "recall": 0.776,
     "flagged": 120,
     "hits": 97,
     "vs_length_cutoff": {
      "value": -0.013310504148291047,
      "lo": -0.042583801305209,
      "hi": 0.014867370981892836,
      "n": 202,
      "n_dropped": 0
     },
     "vs_reference_mad_z": {
      "value": 0.06663107721962713,
      "lo": -0.006736914432562857,
      "hi": 0.14196964307546556,
      "n": 202,
      "n_dropped": 0
     }
    }
   ]
  }
 }
}

==> anc/analysis/split.20261114T144447Z.json.sha256 <==
ed362860325ee597c6bf58677eeb9b49a7c850f42d3e8418f5522197224f3b72  split.20261114T144447Z.json


==> anc/decisions/explore-choices.json <==
{
 "made_utc": "2026-10-26T13:53:46Z",
 "harness_commit": "e95e2c7f0ff8a815c7ad21b76b949679af647859",
 "scored_by": [
  "e95e2c7f0ff8a815c7ad21b76b949679af647859",
  "fa8bd3599c44c5ab551f1ef6bfab036a4ab58071-dirty"
 ],
 "results": "results/mlcq",
 "explore_repositories": [
  "Esri__arcgis-runtime-samples-java@c7a0b3095864",
  "Esri__defense-solutions-proofs-of-concept@107e74c00bf4",
  "Esri__geometry-api-java@494da8ec953d",
  "Esri__maps-app-android@1af1f74ece08",
  "IBM__ibm-cos-sdk-java@d6b03864c15c",
  "IBM__janusgraph-utils@b4584a3cbeec",
  "Microsoft__ApplicationInsights-Java@230ed8807bf3",
  "Microsoft__azure-chat-for-java@4456bea8830c",
  "Microsoft__azure-devops-intellij@d18eccf7a391",
  "Microsoft__azure-maven-plugins@d3e0b6fa0e00",
  "Microsoft__java-debug@5d5b39e63c98",
  "Microsoft__malmo@91b1a7a01ec0",
  "Microsoft__mssql-jdbc@84484edf7944",
  "Microsoft__project-rome@0bcfbd6e1a7e",
  "Microsoft__team-explorer-everywhere@89ab2a4847ae",
  "SAP__SapMachine@6e62561730c4",
  "SAP__cf-java-client-sap@d82627cf3cf4",
  "Shopify__graphql_java_gen@ce1e7c8ab2f0",
  "Tencent__GT@6e115aa79274",
  "Tencent__QMUI_Android@6ff5493a0584",
  "Tencent__soter@8ecde27599ce",
  "Tencent__tinker@752390060031",
  "alexa__alexa-skills-kit-sdk-for-java@bf1e9ccc50d1",
  "alexnatch__titan.EclipsePlug-ins@92bae808bfd4",
  "alibaba__ARouter@93b328569bbd",
  "alibaba__atlas@e8c7b3f1ff14",
  "alibaba__canal@08167c95c767",
  "alibaba__druid@768469fe4d13",
  "alibaba__java-dns-cache-manipulator@eab50ee5c276",
  "alibaba__jstorm@5d6cde22dbca",
  "amzn__amazon-pay-sdk-java@5a3547d00c79",
  "amzn__exoplayer-amazon-port@90cf56092dca",
  "amzn__ion-java@a19302d1ebcc",
  "apache__activemq-artemis@5bd5c610195d",
  "apache__activemq@ccf56875b066",
  "apache__ant-ivy@4ffcf8f06f23",
  "apache__ant@9722f062dc68",
  "apache__apex-malhar@1acaf15f425d",
  "apache__archiva@d1242030bf23",
  "apache__aries-jax-rs-whiteboard@73ef94bb7415",
  "apache__aries-jpa@f8a04dfabbf0",
  "apache__aries@52293d20268d",
  "apache__aurora@6ec953f27f7f",
  "apache__batik@8b9b758641a1",
  "apache__bookkeeper@f26a4cae0e92",
  "apache__bval@e6609f749af4",
  "apache__calcite@a648f9c12309",
  "apache__cassandra@e191aff38505",
  "apache__cayenne@5be5235ed1c0",
  "apache__cloudstack@8d3feb100aab",
  "apache__commons-bsf@88b2601a3cae",
  "apache__commons-configuration@34357e075d63",
  "apache__commons-jexl@c39f4cf67400",
  "apache__commons-jxpath@eff47ab8ca52",
  "apache__commons-pool@cd9112f433bf",
  "apache__commons-text@fba628056150",
  "apache__commons-validator@a3771313c9f1",
  "apache__commons-vfs@fe61e3b16497",
  "apache__crunch@9b8849cfd89f",
  "apache__curator@5ff795271b21",
  "apache__cxf@6bf89e9c8804",
  "apache__deltaspike@6de805f96871",
  "apache__directory-fortress-core@180e1f017d90",
  "apache__directory-ldap-api@5b93e102556a",
  "apache__directory-server@310007cc1c7e",
  "apache__directory-studio@e8f15ea553a3",
  "apache__drill@5e2251a9fd65",
  "apache__eagle@7ac9421c2c27",
  "apache__empire-db@933dce5536fe",
  "apache__fineract-cn-customer@251ae08f7607",
  "apache__fineract@210e380df3ca",
  "apache__flink@8068c8775ad0",
  "apache__flume@7d3396f26dc1",
  "apache__fluo@8e06204d4167",
  "apache__fop@caced35327f6",
  "apache__geode@8fd839e8b73e",
  "apache__griffin@1cf2a15452a9",
  "apache__hadoop-mapreduce@307cb5b316e1",
  "apache__hama@734a4d7337cb",
  "apache__helix@0431ef007610",
  "apache__httpcomponents-core@589fe21a0bd3",
  "apache__incubator-brooklyn@337a5d22d5e9",
  "apache__incubator-druid@8ca7cb4886dc",
  "apache__incubator-dubbo@6e4ff91dfca4",
  "apache__incubator-edgent@2e4408935817",
  "apache__incubator-gobblin@b0d130757669",
  "apache__incubator-heron@17f1b06fffed",
  "apache__incubator-myriad@82297a4cd60f",
  "apache__incubator-omid@b7e005d41aa5",
  "apache__incubator-ratis@1fc5acedda4d",
  "apache__incubator-rya@5463da23c7cd",
  "apache__incubator-samoa@6e6bb1817927",
  "apache__incubator-sentry@4643f988a5e0",
  "apache__incubator-taverna-workbench@2b74964ac1ee",
  "apache__incubator-tez@e8dc9f72f9d7",
  "apache__isis@2af2ef3e2edc",
  "apache__jackrabbit-oak@fa85f54a065e",
  "apache__jackrabbit@392b94da5db9",
  "apache__jena@1cca775bbf0b",
  "apache__kafka@c74acb24eb1d",
  "apache__karaf@4f180ea216c2",
  "apache__logging-chainsaw@b7277083a710",
  "apache__logging-log4j2@9b6bb237ae87",
  "apache__mahout@b0cf1694e60f",
  "apache__marmotta@28c9b8b0791e",
  "apache__maven-archetype@04921ccae9c1",
  "apache__maven-compiler-plugin@3d6b27cc81c3",
  "apache__maven-indexer@8fcb8551345c",
  "apache__maven-resolver@6a7f840e49d4",
  "apache__maven@f5a13746e13e",
  "apache__meecrowave@d1392c88faf4",
  "apache__metamodel@ccafcf27f4e3",
  "apache__metron@17b31b48f596",
  "apache__mina-sshd@2fb7ebb48715",
  "apache__nifi-minifi@fb246621474c",
  "apache__nifi@c8eff590efa3",
  "apache__nutch@8bdec5e3ef77",
  "apache__olingo-odata4@f344a3c565b6",
  "apache__openejb@f10c077ade92",
  "apache__openmeetings@6d54639e4087",
  "apache__opennlp-sandbox@37af4c6d42a9",
  "apache__opennlp@a07efca33b40",
  "apache__openwebbeans@783179886147",
  "apache__parquet-mr@811310d01bfe",
  "apache__phoenix@69e5bb0b304a",
  "apache__pig@17a4d1795ead",
  "apache__poi@351623a86924",
  "apache__pulsar@044daf8d6132",
  "apache__ranger@7c52a79a5d0b",
  "apache__royale-compiler@fbd9bc3b9e48",
  "apache__samza@65d09d7b383b",
  "apache__sentry@f859446b65bb",
  "apache__servicecomb-java-chassis@72cd0e137c4a",
  "apache__shindig@8f3c3d5c77f5",
  "apache__shiro@eeb7e9552e4d",
  "apache__streams@5427e72d02bd",
  "apache__struts-examples@59674d7d79a8",
  "apache__struts1@02c9ff7485b1",
  "apache__syncope@114c412afbfb",
  "apache__tinkerpop@7d9df0f0acf0",
  "apache__tomee@d21933b313af",
  "apache__uima-uimaj@e79c33b5a3e4",
  "apache__usergrid@ac1e6e4035f9",
  "apache__velocity-engine@c85f3e586f00",
  "apache__velocity-tools@6b9432af060a",
  "apache__wicket@c2d344219ef8",
  "apache__xalan-j@cba6d7fe7e93",
  "apache__xmlbeans@20fd11dbee92",
  "apache__zeppelin@4219d552349f",
  "aws__aws-sdk-java-v2@1d5d11e8087c",
  "aws__aws-toolkit-eclipse@49026f53fdd4",
  "awslabs__amazon-kinesis-client@a6291857864f",
  "bsi-software__rap@6295da95d01d",
  "cloudfoundry__cf-java-client@6fabcf647302",
  "cloudfoundry__uaa@f3b66dd2a250",
  "eclipse-acceleo__acceleo@3b0576ceff41",
  "eclipse-jdt__eclipse.jdt.core@24d47c292ed4",
  "eclipse-jgit__jgit@00523f38a19b",
  "eclipse-linuxtools__org.eclipse.linuxtools@11865e6e7d86",
  "eclipse-m2e__m2e-core@7400bf563885",
  "eclipse-platform__eclipse.platform.ui@e3bbb556534a",
  "eclipse__aCute@2fe8fac07c37",
  "eclipse__californium@0dd6db579be9",
  "eclipse__che-ls-jdt@e01d6b73a3dd",
  "eclipse__che@c5498c2ac562",
  "eclipse__corrosion@dfb300cb1dc4",
  "eclipse__eavp@20c1ce932e95",
  "eclipse__eclipse-collections@fa40c9aadbd3",
  "eclipse__gef-legacy@14563a9e1f2a",
  "eclipse__gemoc-studio@99cf126ad7fe",
  "eclipse__golo-lang@96a489736fa2",
  "eclipse__hono@ec8494722756",
  "eclipse__jetty.project@65528f76c5ef",
  "eclipse__jnosql@9f03fa6ffe2d",
  "eclipse__kapua@11e610c657f7",
  "eclipse__kura@5e9f3e3d03c8",
  "eclipse__lsp4j@513a1dd2236c",
  "eclipse__milo@e752e540d31e",
  "eclipse__openj9@4911084853eb",
  "eclipse__org.aspectj@370f291c359c",
  "eclipse__packagedrone@3869c1643cdc",
  "eclipse__rdf4j@6f63df540e30",
  "eclipse__smarthome@b8455de15d65",
  "eclipse__tycho@913062f90a6b",
  "eclipse__vorto@93919469e598",
  "eclipse__xtext-core@e04964e4c2a3",
  "eclipse__xtext-extras@5634c291880c",
  "eclipse__xtext-idea@3aa1424ae35f",
  "eclipse__xtext-lib@338fb2381278",
  "epam__JDI@199dba533f36",
  "facebook__buck@1bc8d383ea5c",
  "facebook__fresco@ec0664aa4928",
  "fluetm__axis2-java@372582df483e",
  "google__ExoPlayer@4bc79c9465ab",
  "google__caja@964609d5ec32",
  "google__caliper@4e10eb02b7bf",
  "google__error-prone@61cb540c08ec",
  "google__gcm@3ad5de6ff959",
  "google__google-authenticator@0e8cc0a3bcad",
  "google__gtfs-realtime-bindings@b013cdae26b8",
  "google__guava@be92294be598",
  "google__guice@dafa4b0bec4e",
  "google__j2objc@471504a735b4",
  "google__jsinterop-generator@c48a10f4c02b",
  "google__nomulus@2481704d00f1",
  "google__protobuf-dt@b41acf141727",
  "google__rejoiner@cedc123c1891",
  "google__ringdroid@955039d67252",
  "google__tink@ba64189ae1a4",
  "google__volley@95a6796c40f5",
  "kshtzsharma48__wss4j@5c2cbd7e7377",
  "linkedin__ambry@1d2e45555605",
  "linkedin__parseq@6151cc9064cf",
  "linkedin__pygradle@4b04b7980dc4",
  "linkedin__rest.li@ad74aa98da8a",
  "oracle__fastr@a1ee49060317",
  "oracle__graal@4deb681aaaa7",
  "oracle__opengrok@bd2770a04a3e",
  "oracle__pgql-lang@d31340ea99b7",
  "oracle__soda-for-java@352634e26b5a",
  "oracle__visualvm@d9b10575b53d",
  "rabbitmq__rabbitmq-java-client@8bc24bdce4da",
  "reactor__reactor-core@3958e2fabf49",
  "reactor__reactor-kafka@2724517a27d7",
  "reactor__reactor-netty@b26dfa119524",
  "robolectric__robolectric@525bfcfc0e0e",
  "spring-projects__Spring-Integration-in-Action@f4c52d5ff803",
  "spring-projects__eclipse-integration-commons@22a559aedc8a",
  "spring-projects__greenhouse@c79941838121",
  "spring-projects__spring-amqp@1614a4b0532b",
  "spring-projects__spring-android@941296e152d4",
  "spring-projects__spring-batch@d8fc58338d3b",
  "spring-projects__spring-data-cassandra@42cc65aaab4d",
  "spring-projects__spring-data-couchbase@2f4500e9c765",
  "spring-projects__spring-data-examples@ccae97890f85",
  "spring-projects__spring-data-gemfire@bc066c0618a6",
  "spring-projects__spring-data-geode@5dc269da0293",
  "spring-projects__spring-data-graph@0210210ce436",
  "spring-projects__spring-data-jdbc@913238a822ed",
  "spring-projects__spring-data-jpa@cde0b1dacf85",
  "spring-projects__spring-data-mongodb@3eb9d790b94e",
  "spring-projects__spring-data-rest@3a0cba94a2cc",
  "spring-projects__spring-integration-aws@562b20bd4dfa",
  "spring-projects__spring-integration@872302de6e98",
  "spring-projects__spring-retry@e538399d7507",
  "spring-projects__spring-roo@4a2e9f1eb17d",
  "spring-projects__spring-security-reactive@37749a64f782",
  "spring-projects__spring-security-saml@fa46190c8c37",
  "spring-projects__spring-security@8dd2864dea3d",
  "spring-projects__spring-social@b2715375f0ee",
  "spring-projects__spring-statemachine@02ecb28751fc",
  "spring-projects__spring-vault@6e36eb10b02c",
  "spring-projects__spring-ws@620d3eaed4c7",
  "spring-projects__sts4@46e9e985b0c5",
  "uber__NullAway@31a184261daa",
  "uber__rave@3b59a9cbdbde",
  "uber__tchannel-java@f9cc9e2e6af8",
  "vmware__xenon@b6fb48b74598",
  "webcane__nebula.widgets.nattable@02b4aba0e0b6",
  "yandex__clickhouse-jdbc@b0f66b311bd9",
  "yandex__graphouse@7ba79dd830b7"
 ],
 "class": {
  "chosen": "nloc_max",
  "criterion": {
   "cc_max": 0.24952713665224777,
   "cognitive_max": 0.23403827090855628,
   "nloc_max": 0.28692109654973774,
   "tokens_max": 0.268482987498946,
   "nesting_max": 0.07093705879919078,
   "cyc_density_max": 0.07467641735033652,
   "exit_points_max": 0.12044502399882381,
   "hvol_max": 0.2790065364103792,
   "mi_max": 0.12409843481659859,
   "cc_mean": 0.1888577502603013,
   "cognitive_mean": 0.21288475073522217,
   "nloc_mean": 0.1997219061650588,
   "tokens_mean": 0.23226853061066688,
   "nesting_mean": 0.09680538763937369,
   "cyc_density_mean": -0.04356961007998834,
   "exit_points_mean": 0.042505872416530935,
   "hvol_mean": 0.25335641963025446,
   "mi_mean": 0.047524334959063774
  },
  "candidates": [
   "cc_max",
   "cognitive_max",
   "nloc_max",
   "tokens_max",
   "nesting_max",
   "cyc_density_max",
   "exit_points_max",
   "hvol_max",
   "mi_max",
   "cc_mean",
   "cognitive_mean",
   "nloc_mean",
   "tokens_mean",
   "nesting_mean",
   "cyc_density_mean",
   "exit_points_mean",
   "hvol_mean",
   "mi_mean"
  ],
  "population": "MLCQ explore, human Blob",
  "n_repos": 205
 },
 "method": {
  "chosen": "cognitive",
  "criterion": {
   "cc": 0.5305716470712585,
   "cognitive": 0.5997816762057899,
   "nesting": 0.439222081870725,
   "exit_points": 0.20655067050676956,
   "cyc_density": -0.0441456674608364,
   "mi": 0.44009333774693304
  },
  "candidates": [
   "cc",
   "cognitive",
   "nesting",
   "exit_points",
   "cyc_density",
   "mi"
  ],
  "population": "MLCQ explore, human Long Method",
  "n_repos": 212
 },
 "gate": {
  "n_required": 72,
  "half_width_explore": 0.0945297447619581,
  "interval_explore": {
   "value": -0.06300891752731014,
   "lo": -0.1546397759985962,
   "hi": 0.03441971352532,
   "n": 205,
   "n_dropped": 0
  },
  "n_repos_with_positive_explore": 80,
  "n_repos_explore": 205,
  "rule": "n = ceil(n_e (h / 0.10)^2), at least 20; h the half-width of the explore bootstrap interval of the pooled paired difference, n_e the explore repositories with at least one reviewed positive (PLAN.md, Amendments, 6)",
  "v1": {
   "s": 0.4344392181445497,
   "n_required": 73,
   "n_repos_used": 80,
   "rule": "as first registered: n = ceil((1.96 s / 0.10)^2), at least 20; s over the explore repositories with at least one reviewed positive; reported, not deciding"
  }
 },
 "note": "made on the MLCQ explore half only, before the confirm half was read"
}

==> anc/decisions/explore-choices.v1.json <==
{
 "made_utc": "2026-10-26T07:54:14Z",
 "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c",
 "scored_by": [
  "716ff492c4975cba73bafa94856511fbeeab5c4c"
 ],
 "results": "results/mlcq",
 "explore_repositories": [
  "Esri__arcgis-runtime-samples-java@c7a0b3095864",
  "Esri__defense-solutions-proofs-of-concept@107e74c00bf4",
  "Esri__geometry-api-java@494da8ec953d",
  "Esri__maps-app-android@1af1f74ece08",
  "IBM__ibm-cos-sdk-java@d6b03864c15c",
  "IBM__janusgraph-utils@b4584a3cbeec",
  "Microsoft__ApplicationInsights-Java@230ed8807bf3",
  "Microsoft__azure-chat-for-java@4456bea8830c",
  "Microsoft__azure-devops-intellij@d18eccf7a391",
  "Microsoft__azure-maven-plugins@d3e0b6fa0e00",
  "Microsoft__java-debug@5d5b39e63c98",
  "Microsoft__malmo@91b1a7a01ec0",
  "Microsoft__mssql-jdbc@84484edf7944",
  "Microsoft__project-rome@0bcfbd6e1a7e",
  "Microsoft__team-explorer-everywhere@89ab2a4847ae",
  "SAP__SapMachine@6e62561730c4",
  "SAP__cf-java-client-sap@d82627cf3cf4",
  "Shopify__graphql_java_gen@ce1e7c8ab2f0",
  "Tencent__GT@6e115aa79274",
  "Tencent__QMUI_Android@6ff5493a0584",
  "Tencent__soter@8ecde27599ce",
  "Tencent__tinker@752390060031",
  "alexa__alexa-skills-kit-sdk-for-java@bf1e9ccc50d1",
  "alexnatch__titan.EclipsePlug-ins@92bae808bfd4",
  "alibaba__ARouter@93b328569bbd",
  "alibaba__atlas@e8c7b3f1ff14",
  "alibaba__canal@08167c95c767",
  "alibaba__druid@768469fe4d13",
  "alibaba__java-dns-cache-manipulator@eab50ee5c276",
  "alibaba__jstorm@5d6cde22dbca",
  "amzn__amazon-pay-sdk-java@5a3547d00c79",
  "amzn__exoplayer-amazon-port@90cf56092dca",
  "amzn__ion-java@a19302d1ebcc",
  "apache__activemq-artemis@5bd5c610195d",
  "apache__activemq@ccf56875b066",
  "apache__ant-ivy@4ffcf8f06f23",
  "apache__ant@9722f062dc68",
  "apache__apex-malhar@1acaf15f425d",
  "apache__archiva@d1242030bf23",
  "apache__aries-jax-rs-whiteboard@73ef94bb7415",
  "apache__aries-jpa@f8a04dfabbf0",
  "apache__aries@52293d20268d",
  "apache__aurora@6ec953f27f7f",
  "apache__batik@8b9b758641a1",
  "apache__bookkeeper@f26a4cae0e92",
  "apache__bval@e6609f749af4",
  "apache__calcite@a648f9c12309",
  "apache__cassandra@e191aff38505",
  "apache__cayenne@5be5235ed1c0",
  "apache__cloudstack@8d3feb100aab",
  "apache__commons-bsf@88b2601a3cae",
  "apache__commons-configuration@34357e075d63",
  "apache__commons-jexl@c39f4cf67400",
  "apache__commons-jxpath@eff47ab8ca52",
  "apache__commons-pool@cd9112f433bf",
  "apache__commons-text@fba628056150",
  "apache__commons-validator@a3771313c9f1",
  "apache__commons-vfs@fe61e3b16497",
  "apache__crunch@9b8849cfd89f",
  "apache__curator@5ff795271b21",
  "apache__cxf@6bf89e9c8804",
  "apache__deltaspike@6de805f96871",
  "apache__directory-fortress-core@180e1f017d90",
  "apache__directory-ldap-api@5b93e102556a",
  "apache__directory-server@310007cc1c7e",
  "apache__directory-studio@e8f15ea553a3",
  "apache__drill@5e2251a9fd65",
  "apache__eagle@7ac9421c2c27",
  "apache__empire-db@933dce5536fe",
  "apache__fineract-cn-customer@251ae08f7607",
  "apache__fineract@210e380df3ca",
  "apache__flink@8068c8775ad0",
  "apache__flume@7d3396f26dc1",
  "apache__fluo@8e06204d4167",
  "apache__fop@caced35327f6",
  "apache__geode@8fd839e8b73e",
  "apache__griffin@1cf2a15452a9",
  "apache__hadoop-mapreduce@307cb5b316e1",
  "apache__hama@734a4d7337cb",
  "apache__helix@0431ef007610",
  "apache__httpcomponents-core@589fe21a0bd3",
  "apache__incubator-brooklyn@337a5d22d5e9",
  "apache__incubator-druid@8ca7cb4886dc",
  "apache__incubator-dubbo@6e4ff91dfca4",
  "apache__incubator-edgent@2e4408935817",
  "apache__incubator-gobblin@b0d130757669",
  "apache__incubator-heron@17f1b06fffed",
  "apache__incubator-myriad@82297a4cd60f",
  "apache__incubator-omid@b7e005d41aa5",
  "apache__incubator-ratis@1fc5acedda4d",
  "apache__incubator-rya@5463da23c7cd",
  "apache__incubator-samoa@6e6bb1817927",
  "apache__incubator-sentry@4643f988a5e0",
  "apache__incubator-taverna-workbench@2b74964ac1ee",
  "apache__incubator-tez@e8dc9f72f9d7",
  "apache__isis@2af2ef3e2edc",
  "apache__jackrabbit-oak@fa85f54a065e",
  "apache__jackrabbit@392b94da5db9",
  "apache__jena@1cca775bbf0b",
  "apache__kafka@c74acb24eb1d",
  "apache__karaf@4f180ea216c2",
  "apache__logging-chainsaw@b7277083a710",
  "apache__logging-log4j2@9b6bb237ae87",
  "apache__mahout@b0cf1694e60f",
  "apache__marmotta@28c9b8b0791e",
  "apache__maven-archetype@04921ccae9c1",
  "apache__maven-compiler-plugin@3d6b27cc81c3",
  "apache__maven-indexer@8fcb8551345c",
  "apache__maven-resolver@6a7f840e49d4",
  "apache__maven@f5a13746e13e",
  "apache__meecrowave@d1392c88faf4",
  "apache__metamodel@ccafcf27f4e3",
  "apache__metron@17b31b48f596",
  "apache__mina-sshd@2fb7ebb48715",
  "apache__nifi-minifi@fb246621474c",
  "apache__nifi@c8eff590efa3",
  "apache__nutch@8bdec5e3ef77",
  "apache__olingo-odata4@f344a3c565b6",
  "apache__openejb@f10c077ade92",
  "apache__openmeetings@6d54639e4087",
  "apache__opennlp-sandbox@37af4c6d42a9",
  "apache__opennlp@a07efca33b40",
  "apache__openwebbeans@783179886147",
  "apache__parquet-mr@811310d01bfe",
  "apache__phoenix@69e5bb0b304a",
  "apache__pig@17a4d1795ead",
  "apache__poi@351623a86924",
  "apache__pulsar@044daf8d6132",
  "apache__ranger@7c52a79a5d0b",
  "apache__royale-compiler@fbd9bc3b9e48",
  "apache__samza@65d09d7b383b",
  "apache__sentry@f859446b65bb",
  "apache__servicecomb-java-chassis@72cd0e137c4a",
  "apache__shindig@8f3c3d5c77f5",
  "apache__shiro@eeb7e9552e4d",
  "apache__streams@5427e72d02bd",
  "apache__struts-examples@59674d7d79a8",
  "apache__struts1@02c9ff7485b1",
  "apache__syncope@114c412afbfb",
  "apache__tinkerpop@7d9df0f0acf0",
  "apache__tomee@d21933b313af",
  "apache__uima-uimaj@e79c33b5a3e4",
  "apache__usergrid@ac1e6e4035f9",
  "apache__velocity-engine@c85f3e586f00",
  "apache__velocity-tools@6b9432af060a",
  "apache__wicket@c2d344219ef8",
  "apache__xalan-j@cba6d7fe7e93",
  "apache__xmlbeans@20fd11dbee92",
  "apache__zeppelin@4219d552349f",
  "aws__aws-sdk-java-v2@1d5d11e8087c",
  "aws__aws-toolkit-eclipse@49026f53fdd4",
  "awslabs__amazon-kinesis-client@a6291857864f",
  "bsi-software__rap@6295da95d01d",
  "cloudfoundry__cf-java-client@6fabcf647302",
  "cloudfoundry__uaa@f3b66dd2a250",
  "eclipse-acceleo__acceleo@3b0576ceff41",
  "eclipse-jdt__eclipse.jdt.core@24d47c292ed4",
  "eclipse-jgit__jgit@00523f38a19b",
  "eclipse-linuxtools__org.eclipse.linuxtools@11865e6e7d86",
  "eclipse-m2e__m2e-core@7400bf563885",
  "eclipse-platform__eclipse.platform.ui@e3bbb556534a",
  "eclipse__aCute@2fe8fac07c37",
  "eclipse__californium@0dd6db579be9",
  "eclipse__che-ls-jdt@e01d6b73a3dd",
  "eclipse__che@c5498c2ac562",
  "eclipse__corrosion@dfb300cb1dc4",
  "eclipse__eavp@20c1ce932e95",
  "eclipse__eclipse-collections@fa40c9aadbd3",
  "eclipse__gef-legacy@14563a9e1f2a",
  "eclipse__gemoc-studio@99cf126ad7fe",
  "eclipse__golo-lang@96a489736fa2",
  "eclipse__hono@ec8494722756",
  "eclipse__jetty.project@65528f76c5ef",
  "eclipse__jnosql@9f03fa6ffe2d",
  "eclipse__kapua@11e610c657f7",
  "eclipse__kura@5e9f3e3d03c8",
  "eclipse__lsp4j@513a1dd2236c",
  "eclipse__milo@e752e540d31e",
  "eclipse__openj9@4911084853eb",
  "eclipse__org.aspectj@370f291c359c",
  "eclipse__packagedrone@3869c1643cdc",
  "eclipse__rdf4j@6f63df540e30",
  "eclipse__smarthome@b8455de15d65",
  "eclipse__tycho@913062f90a6b",
  "eclipse__vorto@93919469e598",
  "eclipse__xtext-core@e04964e4c2a3",
  "eclipse__xtext-extras@5634c291880c",
  "eclipse__xtext-idea@3aa1424ae35f",
  "eclipse__xtext-lib@338fb2381278",
  "epam__JDI@199dba533f36",
  "facebook__buck@1bc8d383ea5c",
  "facebook__fresco@ec0664aa4928",
  "fluetm__axis2-java@372582df483e",
  "google__ExoPlayer@4bc79c9465ab",
  "google__caja@964609d5ec32",
  "google__caliper@4e10eb02b7bf",
  "google__error-prone@61cb540c08ec",
  "google__gcm@3ad5de6ff959",
  "google__google-authenticator@0e8cc0a3bcad",
  "google__gtfs-realtime-bindings@b013cdae26b8",
  "google__guava@be92294be598",
  "google__guice@dafa4b0bec4e",
  "google__j2objc@471504a735b4",
  "google__jsinterop-generator@c48a10f4c02b",
  "google__nomulus@2481704d00f1",
  "google__protobuf-dt@b41acf141727",
  "google__rejoiner@cedc123c1891",
  "google__ringdroid@955039d67252",
  "google__tink@ba64189ae1a4",
  "google__volley@95a6796c40f5",
  "kshtzsharma48__wss4j@5c2cbd7e7377",
  "linkedin__ambry@1d2e45555605",
  "linkedin__parseq@6151cc9064cf",
  "linkedin__pygradle@4b04b7980dc4",
  "linkedin__rest.li@ad74aa98da8a",
  "oracle__fastr@a1ee49060317",
  "oracle__graal@4deb681aaaa7",
  "oracle__opengrok@bd2770a04a3e",
  "oracle__pgql-lang@d31340ea99b7",
  "oracle__soda-for-java@352634e26b5a",
  "oracle__visualvm@d9b10575b53d",
  "rabbitmq__rabbitmq-java-client@8bc24bdce4da",
  "reactor__reactor-core@3958e2fabf49",
  "reactor__reactor-kafka@2724517a27d7",
  "reactor__reactor-netty@b26dfa119524",
  "robolectric__robolectric@525bfcfc0e0e",
  "spring-projects__Spring-Integration-in-Action@f4c52d5ff803",
  "spring-projects__eclipse-integration-commons@22a559aedc8a",
  "spring-projects__greenhouse@c79941838121",
  "spring-projects__spring-amqp@1614a4b0532b",
  "spring-projects__spring-android@941296e152d4",
  "spring-projects__spring-batch@d8fc58338d3b",
  "spring-projects__spring-data-cassandra@42cc65aaab4d",
  "spring-projects__spring-data-couchbase@2f4500e9c765",
  "spring-projects__spring-data-examples@ccae97890f85",
  "spring-projects__spring-data-gemfire@bc066c0618a6",
  "spring-projects__spring-data-geode@5dc269da0293",
  "spring-projects__spring-data-graph@0210210ce436",
  "spring-projects__spring-data-jdbc@913238a822ed",
  "spring-projects__spring-data-jpa@cde0b1dacf85",
  "spring-projects__spring-data-mongodb@3eb9d790b94e",
  "spring-projects__spring-data-rest@3a0cba94a2cc",
  "spring-projects__spring-integration-aws@562b20bd4dfa",
  "spring-projects__spring-integration@872302de6e98",
  "spring-projects__spring-retry@e538399d7507",
  "spring-projects__spring-roo@4a2e9f1eb17d",
  "spring-projects__spring-security-reactive@37749a64f782",
  "spring-projects__spring-security-saml@fa46190c8c37",
  "spring-projects__spring-security@8dd2864dea3d",
  "spring-projects__spring-social@b2715375f0ee",
  "spring-projects__spring-statemachine@02ecb28751fc",
  "spring-projects__spring-vault@6e36eb10b02c",
  "spring-projects__spring-ws@620d3eaed4c7",
  "spring-projects__sts4@46e9e985b0c5",
  "uber__NullAway@31a184261daa",
  "uber__rave@3b59a9cbdbde",
  "uber__tchannel-java@f9cc9e2e6af8",
  "vmware__xenon@b6fb48b74598",
  "webcane__nebula.widgets.nattable@02b4aba0e0b6",
  "yandex__clickhouse-jdbc@b0f66b311bd9",
  "yandex__graphouse@7ba79dd830b7"
 ],
 "class": {
  "chosen": "nloc_max",
  "criterion": {
   "cc_max": 0.25268675040718575,
   "cognitive_max": 0.24221043924223098,
   "nloc_max": 0.27710124873874714,
   "tokens_max": 0.25845390105845184,
   "nesting_max": 0.060130472713128144,
   "cyc_density_max": 0.05392077073713131,
   "exit_points_max": 0.1233761197316421,
   "hvol_max": 0.2741196234377059,
   "mi_max": 0.13199301689016862,
   "cc_mean": 0.19906905930752156,
   "cognitive_mean": 0.23915791284805252,
   "nloc_mean": 0.18885506595793258,
   "tokens_mean": 0.22776626254941976,
   "nesting_mean": 0.11230255678678004,
   "cyc_density_mean": -0.06555526514736541,
   "exit_points_mean": 0.041819738111250344,
   "hvol_mean": 0.2416912213631838,
   "mi_mean": 0.03396683191428613
  },
  "candidates": [
   "cc_max",
   "cognitive_max",
   "nloc_max",
   "tokens_max",
   "nesting_max",
   "cyc_density_max",
   "exit_points_max",
   "hvol_max",
   "mi_max",
   "cc_mean",
   "cognitive_mean",
   "nloc_mean",
   "tokens_mean",
   "nesting_mean",
   "cyc_density_mean",
   "exit_points_mean",
   "hvol_mean",
   "mi_mean"
  ],
  "population": "MLCQ explore, human Blob",
  "n_repos": 81
 },
 "method": {
  "chosen": "cognitive",
  "criterion": {
   "cc": 0.5869073142724307,
   "cognitive": 0.6383744652492033,
   "nesting": 0.479849651550208,
   "exit_points": 0.24083054747742477,
   "cyc_density": -0.06159503621314012,
   "mi": 0.5164818308603975
  },
  "candidates": [
   "cc",
   "cognitive",
   "nesting",
   "exit_points",
   "cyc_density",
   "mi"
  ],
  "population": "MLCQ explore, human Long Method",
  "n_repos": 69
 },
 "gate": {
  "n_required": 108,
  "half_width_explore": 0.11596734046570867,
  "interval_explore": {
   "value": -0.06255548214887757,
   "lo": -0.17833530056001837,
   "hi": 0.05359938037139897,
   "n": 81,
   "n_dropped": 0
  },
  "n_repos_with_positive_explore": 80,
  "n_repos_explore": 81,
  "rule": "n = ceil(n_e (h / 0.10)^2), at least 20; h the half-width of the explore bootstrap interval of the pooled paired difference, n_e the explore repositories with at least one reviewed positive (PLAN.md, Amendments, 6)",
  "v1": {
   "s": 0.4344392181445497,
   "n_required": 73,
   "n_repos_used": 80,
   "rule": "as first registered: n = ceil((1.96 s / 0.10)^2), at least 20; s over the explore repositories with at least one reviewed positive; reported, not deciding"
  }
 },
 "note": "made on the MLCQ explore half only, before the confirm half was read"
}

==> anc/decisions/measurer-validation.mlcq-explore.json <==
{
 "results": "/home/daniel/concentration-divergence-study/results/mlcq",
 "halves": [
  "explore"
 ],
 "repositories": 261,
 "join": {
  "lizard_units": 2314529,
  "joined": 2300063,
  "ambiguous": 0,
  "measurer_units": 2343334,
  "measurer_not_joined": 43273,
  "class_units": 222007,
  "class_coupled": 221269,
  "joined_share": 0.9937499162896641,
  "measurer_not_joined_share": 0.018466424333876436
 },
 "agreement": {
  "cc": {
   "n": 2300061,
   "exact": 0.9970631213693898,
   "spearman_pooled": 0.9966663480616841,
   "spearman_within": {
    "median": 0.9984350203558994,
    "q1": 0.9949921174426474,
    "q3": 0.9998994896741699,
    "n": 261
   }
  },
  "cognitive": {
   "n": 2300061,
   "exact": 0.9461418631940631,
   "spearman_pooled": 0.9590043724435834,
   "spearman_within": {
    "median": 0.9723607951862656,
    "q1": 0.9418739691237636,
    "q3": 0.9873075383751345,
    "n": 261
   }
  },
  "nloc": {
   "n": 2300061,
   "exact": 0.9833078340096197,
   "spearman_pooled": 0.9977046278441575,
   "spearman_within": {
    "median": 0.9987192514840417,
    "q1": 0.9972589737671422,
    "q3": 0.9995688915039298,
    "n": 261
   }
  },
  "tokens": {
   "n": 2300061,
   "exact": 0.9462427300841152,
   "spearman_pooled": 0.9980528841690707,
   "spearman_within": {
    "median": 0.9989068220573197,
    "q1": 0.997429067917997,
    "q3": 0.999661536782954,
    "n": 261
   }
  },
  "params": {
   "n": 2300061,
   "exact": 0.9988230746923669,
   "spearman_pooled": 0.9990388029120669,
   "spearman_within": {
    "median": 1.0,
    "q1": 0.9994931169014314,
    "q3": 1.0,
    "n": 261
   }
  },
  "nesting": {
   "n": 2300061,
   "exact": 0.9334069835539145,
   "spearman_pooled": 0.9113357699963244,
   "spearman_within": {
    "median": 0.9386132005116123,
    "q1": 0.8849222153995565,
    "q3": 0.9657242711703357,
    "n": 261
   }
  },
  "cyc_density": {
   "n": 2300061,
   "exact": 0.9831578379877751,
   "spearman_pooled": 0.9974688293352302,
   "spearman_within": {
    "median": 0.9983805212018385,
    "q1": 0.9965592830257639,
    "q3": 0.9995186389969752,
    "n": 261
   }
  },
  "exit_points": {
   "n": 2300061,
   "exact": 0.9905563374188772,
   "spearman_pooled": 0.9891482895468797,
   "spearman_within": {
    "median": 0.9935061044299222,
    "q1": 0.9881860738377126,
    "q3": 0.9973668053174349,
    "n": 261
   }
  },
  "hvol": {
   "n": 2300061,
   "exact": 0.014745695875022445,
   "spearman_pooled": 0.9900501206076008,
   "spearman_within": {
    "median": 0.9903720363521801,
    "q1": 0.9864540967285729,
    "q3": 0.9931410916080519,
    "n": 261
   }
  },
  "mi": {
   "n": 2300061,
   "exact": 0.015242639216959898,
   "spearman_pooled": 0.9946832327612517,
   "spearman_within": {
    "median": 0.9937810436998076,
    "q1": 0.9914084058833907,
    "q3": 0.9956752509406934,
    "n": 261
   }
  }
 },
 "calls": {
  "total": {
   "unresolved": 2167268,
   "jdk": 2745306,
   "internal": 4309669,
   "should_have_resolved": 694209,
   "repo_not_analysed": 56509
  },
  "share_total": {
   "unresolved": 0.21731439639641628,
   "jdk": 0.27527491584495317,
   "internal": 0.4321353507749604,
   "should_have_resolved": 0.06960911608899303,
   "repo_not_analysed": 0.005666220894677118
  },
  "share_per_repository": {
   "internal": {
    "median": 0.34776615761606794,
    "q1": 0.22182881773399016,
    "q3": 0.4884313951478131,
    "n": 261
   },
   "jdk": {
    "median": 0.25908644961098815,
    "q1": 0.19501135933358577,
    "q3": 0.34606828964766273,
    "n": 261
   },
   "repo_not_analysed": {
    "median": 0.0,
    "q1": 0.0,
    "q3": 0.0,
    "n": 261
   },
   "unresolved": {
    "median": 0.2687911792389404,
    "q1": 0.1301204248056135,
    "q3": 0.4105812220566319,
    "n": 261
   },
   "should_have_resolved": {
    "median": 0.06823351023502654,
    "q1": 0.036073534512660425,
    "q3": 0.10689588935843258,
    "n": 261
   },
   "budget": {
    "median": 0.0,
    "q1": 0.0,
    "q3": 0.0,
    "n": 261
   }
  }
 },
 "pmd_cognitive_spearman": {
  "paper_one": {
   "median": 0.9818482890237445,
   "q1": 0.9650551460923552,
   "q3": 0.9901125795793208,
   "n": 261
  },
  "measurer": {
   "median": 0.9716201274445467,
   "q1": 0.941692694798004,
   "q3": 0.988660374944602,
   "n": 261
  }
 },
 "files": {
  "files": 270140,
  "failed": 1119,
  "java8_fallback": 10,
  "budget_exhausted_repositories": 0
 },
 "pruned_by_segment": {
  "androidTest": 63,
  "build": 50,
  "target": 12,
  "bin": 1,
  "generated": 7,
  "integrationTest": 902,
  "out": 844
 },
 "di": {
  "(repositories)": 261,
  "guice": 39,
  "cdi": 23,
  "spring": 93,
  "dagger": 5
 },
 "labels": {
  "blob": {
   "labelled": 142,
   "measured": 133,
   "on_deleted_files": 1
  },
  "blob_reviewed": {
   "labelled": 1225,
   "measured": 1074,
   "on_deleted_files": 2
  },
  "long_method@method": {
   "labelled": 142,
   "measured": 134
  },
  "long_method_reviewed@method": {
   "labelled": 1258,
   "measured": 1170
  },
  "long_method": {
   "on_deleted_files": 0
  },
  "long_method_reviewed": {
   "on_deleted_files": 1
  }
 }
}

==> anc/decisions/measurer-validation.mlcq-explore.v1.json <==
{
 "results": "/home/daniel/concentration-divergence-study/results/mlcq",
 "halves": [
  "explore"
 ],
 "repositories": 261,
 "join": {
  "lizard_units": 2314529,
  "joined": 2300063,
  "ambiguous": 0,
  "measurer_units": 2343334,
  "measurer_not_joined": 43273,
  "class_units": 222007,
  "class_coupled": 221269,
  "joined_share": 0.9937499162896641,
  "measurer_not_joined_share": 0.018466424333876436
 },
 "agreement": {
  "cc": {
   "n": 2300061,
   "exact": 0.9970631213693898,
   "spearman_pooled": 0.9966663480616841,
   "spearman_within": {
    "median": 0.9984350203558994,
    "q1": 0.9949921174426474,
    "q3": 0.9998994896741699,
    "n": 261
   }
  },
  "cognitive": {
   "n": 2300061,
   "exact": 0.9461418631940631,
   "spearman_pooled": 0.9590043724435834,
   "spearman_within": {
    "median": 0.9723607951862656,
    "q1": 0.9418739691237636,
    "q3": 0.9873075383751345,
    "n": 261
   }
  },
  "nloc": {
   "n": 2300061,
   "exact": 0.9833078340096197,
   "spearman_pooled": 0.9977046278441575,
   "spearman_within": {
    "median": 0.9987192514840417,
    "q1": 0.9972589737671422,
    "q3": 0.9995688915039298,
    "n": 261
   }
  },
  "tokens": {
   "n": 2300061,
   "exact": 0.9462427300841152,
   "spearman_pooled": 0.9980528841690707,
   "spearman_within": {
    "median": 0.9989068220573197,
    "q1": 0.997429067917997,
    "q3": 0.999661536782954,
    "n": 261
   }
  },
  "params": {
   "n": 2300061,
   "exact": 0.9988230746923669,
   "spearman_pooled": 0.9990388029120669,
   "spearman_within": {
    "median": 1.0,
    "q1": 0.9994931169014314,
    "q3": 1.0,
    "n": 261
   }
  },
  "nesting": {
   "n": 2300061,
   "exact": 0.9334069835539145,
   "spearman_pooled": 0.9113357699963244,
   "spearman_within": {
    "median": 0.9386132005116123,
    "q1": 0.8849222153995565,
    "q3": 0.9657242711703357,
    "n": 261
   }
  },
  "cyc_density": {
   "n": 2300061,
   "exact": 0.9831578379877751,
   "spearman_pooled": 0.9974688293352302,
   "spearman_within": {
    "median": 0.9983805212018385,
    "q1": 0.9965592830257639,
    "q3": 0.9995186389969752,
    "n": 261
   }
  },
  "exit_points": {
   "n": 2300061,
   "exact": 0.9905563374188772,
   "spearman_pooled": 0.9891482895468797,
   "spearman_within": {
    "median": 0.9935061044299222,
    "q1": 0.9881860738377126,
    "q3": 0.9973668053174349,
    "n": 261
   }
  },
  "hvol": {
   "n": 2300061,
   "exact": 0.014745695875022445,
   "spearman_pooled": 0.9900501206076008,
   "spearman_within": {
    "median": 0.9903720363521801,
    "q1": 0.9864540967285729,
    "q3": 0.9931410916080519,
    "n": 261
   }
  },
  "mi": {
   "n": 2300061,
   "exact": 0.015242639216959898,
   "spearman_pooled": 0.9946832327612517,
   "spearman_within": {
    "median": 0.9937810436998076,
    "q1": 0.9914084058833907,
    "q3": 0.9956752509406934,
    "n": 261
   }
  }
 },
 "calls": {
  "total": {
   "unresolved": 2167268,
   "jdk": 2745306,
   "internal": 4309669,
   "should_have_resolved": 694209,
   "repo_not_analysed": 56509
  },
  "share_total": {
   "unresolved": 0.21731439639641628,
   "jdk": 0.27527491584495317,
   "internal": 0.4321353507749604,
   "should_have_resolved": 0.06960911608899303,
   "repo_not_analysed": 0.005666220894677118
  },
  "share_per_repository": {
   "internal": {
    "median": 0.34776615761606794,
    "q1": 0.22182881773399016,
    "q3": 0.4884313951478131,
    "n": 261
   },
   "jdk": {
    "median": 0.25908644961098815,
    "q1": 0.19501135933358577,
    "q3": 0.34606828964766273,
    "n": 261
   },
   "repo_not_analysed": {
    "median": 0.0,
    "q1": 0.0,
    "q3": 0.0,
    "n": 261
   },
   "unresolved": {
    "median": 0.2687911792389404,
    "q1": 0.1301204248056135,
    "q3": 0.4105812220566319,
    "n": 261
   },
   "should_have_resolved": {
    "median": 0.06823351023502654,
    "q1": 0.036073534512660425,
    "q3": 0.10689588935843258,
    "n": 261
   },
   "budget": {
    "median": 0.0,
    "q1": 0.0,
    "q3": 0.0,
    "n": 261
   }
  }
 },
 "pmd_cognitive_spearman": {
  "paper_one": {
   "median": 0.9818482890237445,
   "q1": 0.9650551460923552,
   "q3": 0.9901125795793208,
   "n": 261
  },
  "measurer": {
   "median": 0.9716201274445467,
   "q1": 0.941692694798004,
   "q3": 0.988660374944602,
   "n": 261
  }
 },
 "files": {
  "files": 270140,
  "failed": 1119,
  "java8_fallback": 10,
  "budget_exhausted_repositories": 0
 },
 "pruned_by_segment": {
  "androidTest": 63,
  "build": 50,
  "target": 12,
  "bin": 1,
  "generated": 7,
  "integrationTest": 902,
  "out": 844
 },
 "di": {
  "(repositories)": 261,
  "guice": 39,
  "cdi": 23,
  "spring": 93,
  "dagger": 5
 },
 "labels": {
  "blob": {
   "labelled": 142,
   "measured": 133,
   "on_deleted_files": 1
  },
  "blob_reviewed": {
   "labelled": 1225,
   "measured": 1074,
   "on_deleted_files": 2
  },
  "long_method@method": {
   "labelled": 142,
   "measured": 134
  },
  "long_method_reviewed@method": {
   "labelled": 1258,
   "measured": 1170
  },
  "long_method": {
   "on_deleted_files": 0
  },
  "long_method_reviewed": {
   "on_deleted_files": 1
  }
 }
}

==> anc/fontana/run.json <==
{
 "set": "fontana",
 "labels_sha256": "2f546eaa6e8210e97e2df901202ac3c8ecb19c28484c3615c5ff94322bcb8b20",
 "systems_sha256": "ca3aec01026d53139fddf85c64994f8fc30f66d944f177ae099c1bece46e0aa3",
 "access_sha256": "767957191e8f882fe93646c3d6a5dad25ff52b89c1d793db5d6fe7f09f024f9a",
 "sessions": [
  {
   "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770",
   "tools": {
    "python": "3.14.4",
    "lizard": "1.23.0",
    "pmd": "7.27.0",
    "ck_sha256": "2ddfdc275b6b59c2033e03253c4fec511c338fe494a10b70f651bc039a72c74d",
    "paper_one_version": "0.0.2",
    "paper_one_commit": "0f8e654bddae7bc0d4536f87a043375b8edcc271",
    "javaparser": "3.28.2",
    "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770",
    "concentration_divergence_study": "0.0.1",
    "platform": "Linux-7.0.0-38-generic-x86_64-with-glibc2.43"
   }
  }
 ],
 "forgotten": []
}

==> anc/fontana/study.json <==
[
 {
  "set": "fontana",
  "key": "qualitas__aoi-2.8.1@97549be1ca7e",
  "repo": "qualitas:aoi-2.8.1",
  "name": "aoi-2.8.1",
  "full_name": "qualitas/aoi-2.8.1",
  "lang": "java",
  "commit": "archive:97549be1ca7ee984689d39b3a48f755b81195b816577f707a0544046592450a4",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/aoi/aoi-2.8.1/compressed/aoisrc281.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:aoi-2.8.1",
  "labels_unmatched": {},
  "n_funcs": 6766,
  "n_files": 450,
  "kind": "application",
  "wmc_gods": 148,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5717,
  "anon_frac": 0.0,
  "pmd_gods": 73,
  "pmd_method_gods": {
   "pmd_method_CC10": 511,
   "pmd_method_Cognitive15": 475,
   "pmd_method_NPath200": 286,
   "pmd_method_Ncss60": 198
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 6766,
   "cognitive": 2912,
   "npath": 6766,
   "ncss": 6766
  },
  "ck_def_gods": {
   "ck_LCOM": 101,
   "ck_TCClow": 427,
   "ck_CBOhigh": 180,
   "ck_LargeClass": 167,
   "decor_blob": 83
  },
  "ck_def_outside": {
   "ck_LCOM": 3,
   "ck_TCClow": 30,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "java_files_ck": 450,
  "java_files_multi_class": 153,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 7,
    "measured": 7
   },
   "fontana_god_class_reviewed": {
    "labelled": 9,
    "measured": 9
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 450,
    "oracle_gods": {
     "pmd_GodClass": 73,
     "pmd_CouplingBetweenObjects": 73,
     "pmd_TooManyMethods": 132,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 5,
     "pmd_TooManyFields": 15,
     "pmd_ExcessivePublicCount": 9,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 101,
     "ck_TCClow": 427,
     "ck_CBOhigh": 180,
     "ck_LargeClass": 167,
     "decor_blob": 83,
     "human_fontana_god_class": 7,
     "human_fontana_god_class_reviewed": 9
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 6766,
    "oracle_gods": {
     "cc14": 307,
     "cognitive15": 441,
     "nesting5": 43,
     "loc50": 386,
     "params5": 321,
     "brain_method": 39,
     "pmd_method_CC10": 511,
     "pmd_method_Cognitive15": 475,
     "pmd_method_NPath200": 286,
     "pmd_method_Ncss60": 198
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 478,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 6800,
   "calls": {
    "internal": 25092,
    "jdk": 10931,
    "repo_not_analysed": 0,
    "unresolved": 8574,
    "should_have_resolved": 2617,
    "budget": 0
   },
   "seconds": 20.995,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__argouml-0.34@339503778c67",
  "repo": "qualitas:argouml-0.34",
  "name": "argouml-0.34",
  "full_name": "qualitas/argouml-0.34",
  "lang": "java",
  "commit": "archive:339503778c673d3214bacf22c2ed61815c4b4c236ab25c607b632806217bc2b5",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/argouml/argouml-0.34/compressed/ArgoUML-0.34-src.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:argouml-0.34",
  "labels_unmatched": {},
  "n_funcs": 16525,
  "n_files": 1743,
  "kind": "application",
  "wmc_gods": 183,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6017,
  "anon_frac": 0.0005,
  "pmd_gods": 147,
  "pmd_method_gods": {
   "pmd_method_CC10": 592,
   "pmd_method_Cognitive15": 513,
   "pmd_method_NPath200": 166,
   "pmd_method_Ncss60": 128
  },
  "pmd_method_unmatched": 2,
  "pmd_method_values": {
   "cc": 16282,
   "cognitive": 6540,
   "npath": 16282,
   "ncss": 16282
  },
  "ck_def_gods": {
   "ck_LCOM": 418,
   "ck_TCClow": 1554,
   "ck_CBOhigh": 159,
   "ck_LargeClass": 244,
   "decor_blob": 186
  },
  "ck_def_outside": {
   "ck_LCOM": 11,
   "ck_TCClow": 107,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 21,
   "decor_blob": 5
  },
  "java_files_ck": 1732,
  "java_files_multi_class": 228,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 2,
    "measured": 2
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 1743,
    "oracle_gods": {
     "pmd_GodClass": 147,
     "pmd_CouplingBetweenObjects": 48,
     "pmd_TooManyMethods": 210,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 6,
     "pmd_TooManyFields": 15,
     "pmd_ExcessivePublicCount": 18,
     "pmd_ExcessiveImports": 69,
     "ck_LCOM": 418,
     "ck_TCClow": 1554,
     "ck_CBOhigh": 159,
     "ck_LargeClass": 244,
     "decor_blob": 186,
     "human_fontana_god_class_reviewed": 2
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 16525,
    "oracle_gods": {
     "cc14": 314,
     "cognitive15": 547,
     "nesting5": 109,
     "loc50": 369,
     "params5": 152,
     "brain_method": 46,
     "pmd_method_CC10": 592,
     "pmd_method_Cognitive15": 513,
     "pmd_method_NPath200": 166,
     "pmd_method_Ncss60": 128
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 1922,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 16304,
   "calls": {
    "internal": 37298,
    "jdk": 25569,
    "repo_not_analysed": 0,
    "unresolved": 18654,
    "should_have_resolved": 3838,
    "budget": 0
   },
   "seconds": 35.794,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__axion-1.0-M2@0ee6bb2e8dda",
  "repo": "qualitas:axion-1.0-M2",
  "name": "axion-1.0-M2",
  "full_name": "qualitas/axion-1.0-M2",
  "lang": "java",
  "commit": "archive:0ee6bb2e8ddae97ba27de688cd385266d821edc647db0e70ba16b4a790a90ee7",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/axion/axion-1.0-M2/compressed/axion-1.0-M2-src.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:axion-1.0-M2",
  "labels_unmatched": {},
  "n_funcs": 2701,
  "n_files": 198,
  "kind": "application",
  "wmc_gods": 24,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6468,
  "anon_frac": 0.0,
  "pmd_gods": 15,
  "pmd_method_gods": {
   "pmd_method_CC10": 113,
   "pmd_method_Cognitive15": 77,
   "pmd_method_NPath200": 20,
   "pmd_method_Ncss60": 13
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 2656,
   "cognitive": 929,
   "npath": 2656,
   "ncss": 2656
  },
  "ck_def_gods": {
   "ck_LCOM": 122,
   "ck_TCClow": 197,
   "ck_CBOhigh": 22,
   "ck_LargeClass": 41,
   "decor_blob": 40
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 24,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 4,
   "decor_blob": 1
  },
  "java_files_ck": 198,
  "java_files_multi_class": 11,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 1,
    "measured": 1
   },
   "fontana_god_class_reviewed": {
    "labelled": 3,
    "measured": 3
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 198,
    "oracle_gods": {
     "pmd_GodClass": 15,
     "pmd_CouplingBetweenObjects": 7,
     "pmd_TooManyMethods": 35,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 4,
     "pmd_ExcessiveImports": 6,
     "ck_LCOM": 122,
     "ck_TCClow": 197,
     "ck_CBOhigh": 22,
     "ck_LargeClass": 41,
     "decor_blob": 40,
     "human_fontana_god_class": 1,
     "human_fontana_god_class_reviewed": 3
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 2701,
    "oracle_gods": {
     "cc14": 41,
     "cognitive15": 72,
     "nesting5": 14,
     "loc50": 19,
     "params5": 13,
     "brain_method": 2,
     "pmd_method_CC10": 113,
     "pmd_method_Cognitive15": 77,
     "pmd_method_NPath200": 20,
     "pmd_method_Ncss60": 13
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 237,
   "files_failed": 1,
   "files_java8": 0,
   "methods": 2666,
   "calls": {
    "internal": 4787,
    "jdk": 2691,
    "repo_not_analysed": 0,
    "unresolved": 866,
    "should_have_resolved": 291,
    "budget": 0
   },
   "seconds": 5.731,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__castor-1.3.1@f130161bbf07",
  "repo": "qualitas:castor-1.3.1",
  "name": "castor-1.3.1",
  "full_name": "qualitas/castor-1.3.1",
  "lang": "java",
  "commit": "archive:f130161bbf078e93e242b2ec5da7332db26f685df5c2164db91efbd02a10fb3f",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/castor/castor-1.3.1/compressed/castor-1.3.1-src.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:castor-1.3.1",
  "labels_unmatched": {},
  "n_funcs": 9754,
  "n_files": 1109,
  "kind": "application",
  "wmc_gods": 113,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6418,
  "anon_frac": 0.0,
  "pmd_gods": 84,
  "pmd_method_gods": {
   "pmd_method_CC10": 569,
   "pmd_method_Cognitive15": 401,
   "pmd_method_NPath200": 149,
   "pmd_method_Ncss60": 121
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 9754,
   "cognitive": 3501,
   "npath": 9754,
   "ncss": 9754
  },
  "ck_def_gods": {
   "ck_LCOM": 305,
   "ck_TCClow": 1041,
   "ck_CBOhigh": 97,
   "ck_LargeClass": 195,
   "decor_blob": 147
  },
  "ck_def_outside": {
   "ck_LCOM": 119,
   "ck_TCClow": 966,
   "ck_CBOhigh": 31,
   "ck_LargeClass": 75,
   "decor_blob": 44
  },
  "java_files_ck": 1109,
  "java_files_multi_class": 84,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 1,
    "measured": 1
   },
   "fontana_god_class_reviewed": {
    "labelled": 6,
    "measured": 4
   }
  },
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 22
  },
  "pruned": {
   "removed": 14,
   "by_segment": {
    "target": 14
   }
  },
  "matrix": {
   "class": {
    "n_univ": 1109,
    "oracle_gods": {
     "pmd_GodClass": 84,
     "pmd_CouplingBetweenObjects": 31,
     "pmd_TooManyMethods": 121,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 3,
     "pmd_TooManyFields": 16,
     "pmd_ExcessivePublicCount": 9,
     "pmd_ExcessiveImports": 22,
     "ck_LCOM": 305,
     "ck_TCClow": 1041,
     "ck_CBOhigh": 97,
     "ck_LargeClass": 195,
     "decor_blob": 147,
     "human_fontana_god_class": 1,
     "human_fontana_god_class_reviewed": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 9754,
    "oracle_gods": {
     "cc14": 256,
     "cognitive15": 411,
     "nesting5": 89,
     "loc50": 262,
     "params5": 98,
     "brain_method": 69,
     "pmd_method_CC10": 569,
     "pmd_method_Cognitive15": 401,
     "pmd_method_NPath200": 149,
     "pmd_method_Ncss60": 121
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 1
  },
  "javaparser_summary": {
   "files": 1259,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 9808,
   "calls": {
    "internal": 23325,
    "jdk": 14249,
    "repo_not_analysed": 0,
    "unresolved": 3476,
    "should_have_resolved": 935,
    "budget": 0
   },
   "seconds": 17.678,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__colt-1.2.0@e00c9d22a1c7",
  "repo": "qualitas:colt-1.2.0",
  "name": "colt-1.2.0",
  "full_name": "qualitas/colt-1.2.0",
  "lang": "java",
  "commit": "archive:e00c9d22a1c7527af680ce9626ebb1acc99c95ea7b93cb1ae21032b43530f0c4",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/colt/colt-1.2.0/compressed/colt-1.2.0.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:colt-1.2.0",
  "labels_unmatched": {},
  "n_funcs": 3795,
  "n_files": 230,
  "kind": "application",
  "wmc_gods": 75,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5697,
  "anon_frac": 0.0,
  "pmd_gods": 20,
  "pmd_method_gods": {
   "pmd_method_CC10": 159,
   "pmd_method_Cognitive15": 127,
   "pmd_method_NPath200": 64,
   "pmd_method_Ncss60": 35
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 3795,
   "cognitive": 1662,
   "npath": 3795,
   "ncss": 3795
  },
  "ck_def_gods": {
   "ck_LCOM": 38,
   "ck_TCClow": 215,
   "ck_CBOhigh": 28,
   "ck_LargeClass": 90,
   "decor_blob": 23
  },
  "ck_def_outside": {
   "ck_LCOM": 2,
   "ck_TCClow": 22,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 3,
   "decor_blob": 0
  },
  "java_files_ck": 230,
  "java_files_multi_class": 28,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 3,
    "measured": 3
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 230,
    "oracle_gods": {
     "pmd_GodClass": 20,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 104,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 3,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 38,
     "ck_TCClow": 215,
     "ck_CBOhigh": 28,
     "ck_LargeClass": 90,
     "decor_blob": 23,
     "human_fontana_god_class_reviewed": 3
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 3795,
    "oracle_gods": {
     "cc14": 80,
     "cognitive15": 126,
     "nesting5": 25,
     "loc50": 69,
     "params5": 130,
     "brain_method": 8,
     "pmd_method_CC10": 159,
     "pmd_method_Cognitive15": 127,
     "pmd_method_NPath200": 64,
     "pmd_method_Ncss60": 35
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 297,
   "files_failed": 0,
   "files_java8": 1,
   "methods": 3846,
   "calls": {
    "internal": 9616,
    "jdk": 3251,
    "repo_not_analysed": 0,
    "unresolved": 19,
    "should_have_resolved": 57,
    "budget": 0
   },
   "seconds": 10.27,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__columba-1.0@4244e68726ff",
  "repo": "qualitas:columba-1.0",
  "name": "columba-1.0",
  "full_name": "qualitas/columba-1.0",
  "lang": "java",
  "commit": "archive:4244e68726ff5c85558e84c5f4a87e8cd26165c59d0c53482ecf58360ca660c6",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/columba/columba-1.0/compressed/columba-1.0-src.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:columba-1.0",
  "labels_unmatched": {},
  "n_funcs": 5930,
  "n_files": 963,
  "kind": "application",
  "wmc_gods": 34,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6762,
  "anon_frac": 0.0,
  "pmd_gods": 21,
  "pmd_method_gods": {
   "pmd_method_CC10": 88,
   "pmd_method_Cognitive15": 102,
   "pmd_method_NPath200": 12,
   "pmd_method_Ncss60": 23
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 5924,
   "cognitive": 1932,
   "npath": 5924,
   "ncss": 5924
  },
  "ck_def_gods": {
   "ck_LCOM": 137,
   "ck_TCClow": 887,
   "ck_CBOhigh": 83,
   "ck_LargeClass": 104,
   "decor_blob": 65
  },
  "ck_def_outside": {
   "ck_LCOM": 4,
   "ck_TCClow": 158,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 6,
   "decor_blob": 2
  },
  "java_files_ck": 961,
  "java_files_multi_class": 104,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 1,
    "measured": 1
   },
   "fontana_god_class_reviewed": {
    "labelled": 6,
    "measured": 6
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 963,
    "oracle_gods": {
     "pmd_GodClass": 21,
     "pmd_CouplingBetweenObjects": 24,
     "pmd_TooManyMethods": 56,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 12,
     "pmd_ExcessivePublicCount": 3,
     "pmd_ExcessiveImports": 53,
     "ck_LCOM": 137,
     "ck_TCClow": 887,
     "ck_CBOhigh": 83,
     "ck_LargeClass": 104,
     "decor_blob": 65,
     "human_fontana_god_class": 1,
     "human_fontana_god_class_reviewed": 6
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 5930,
    "oracle_gods": {
     "cc14": 32,
     "cognitive15": 100,
     "nesting5": 6,
     "loc50": 105,
     "params5": 51,
     "brain_method": 5,
     "pmd_method_CC10": 88,
     "pmd_method_Cognitive15": 102,
     "pmd_method_NPath200": 12,
     "pmd_method_Ncss60": 23
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 1080,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 5924,
   "calls": {
    "internal": 13928,
    "jdk": 14963,
    "repo_not_analysed": 0,
    "unresolved": 3285,
    "should_have_resolved": 939,
    "budget": 0
   },
   "seconds": 22.898,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__displaytag-1.2@2c42e15a3259",
  "repo": "qualitas:displaytag-1.2",
  "name": "displaytag-1.2",
  "full_name": "qualitas/displaytag-1.2",
  "lang": "java",
  "commit": "archive:2c42e15a32593e17130ce1e0f507f180186ee98ebc6c316e9962bbc56348519a",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/displaytag/displaytag-1.2/compressed/displaytag-1.2-src.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:displaytag-1.2",
  "labels_unmatched": {},
  "n_funcs": 990,
  "n_files": 117,
  "kind": "library",
  "wmc_gods": 11,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7091,
  "anon_frac": 0.0,
  "pmd_gods": 10,
  "pmd_method_gods": {
   "pmd_method_CC10": 31,
   "pmd_method_Cognitive15": 25,
   "pmd_method_NPath200": 13,
   "pmd_method_Ncss60": 5
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 990,
   "cognitive": 288,
   "npath": 990,
   "ncss": 990
  },
  "ck_def_gods": {
   "ck_LCOM": 38,
   "ck_TCClow": 95,
   "ck_CBOhigh": 9,
   "ck_LargeClass": 20,
   "decor_blob": 16
  },
  "ck_def_outside": {
   "ck_LCOM": 6,
   "ck_TCClow": 167,
   "ck_CBOhigh": 3,
   "ck_LargeClass": 6,
   "decor_blob": 4
  },
  "java_files_ck": 117,
  "java_files_multi_class": 12,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 1,
    "measured": 1
   },
   "fontana_god_class_reviewed": {
    "labelled": 4,
    "measured": 4
   }
  },
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 5
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 117,
    "oracle_gods": {
     "pmd_GodClass": 10,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 9,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 6,
     "pmd_ExcessivePublicCount": 2,
     "pmd_ExcessiveImports": 3,
     "ck_LCOM": 38,
     "ck_TCClow": 95,
     "ck_CBOhigh": 9,
     "ck_LargeClass": 20,
     "decor_blob": 16,
     "human_fontana_god_class": 1,
     "human_fontana_god_class_reviewed": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 990,
    "oracle_gods": {
     "cc14": 15,
     "cognitive15": 25,
     "nesting5": 4,
     "loc50": 25,
     "params5": 4,
     "brain_method": 2,
     "pmd_method_CC10": 31,
     "pmd_method_Cognitive15": 25,
     "pmd_method_NPath200": 13,
     "pmd_method_Ncss60": 5
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 131,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 990,
   "calls": {
    "internal": 1178,
    "jdk": 1400,
    "repo_not_analysed": 0,
    "unresolved": 997,
    "should_have_resolved": 295,
    "budget": 0
   },
   "seconds": 3.654,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__drawswf-1.2.9@c1657bfa1f41",
  "repo": "qualitas:drawswf-1.2.9",
  "name": "drawswf-1.2.9",
  "full_name": "qualitas/drawswf-1.2.9",
  "lang": "java",
  "commit": "archive:c1657bfa1f413470b73a783401691e1bc131573c8afc61aec53ac6ebd0f1d1de",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/drawswf/drawswf-1.2.9/compressed/drawswf-src-1.2.9.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:drawswf-1.2.9",
  "labels_unmatched": {},
  "n_funcs": 2430,
  "n_files": 203,
  "kind": "application",
  "wmc_gods": 26,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6745,
  "anon_frac": 0.0,
  "pmd_gods": 10,
  "pmd_method_gods": {
   "pmd_method_CC10": 63,
   "pmd_method_Cognitive15": 56,
   "pmd_method_NPath200": 28,
   "pmd_method_Ncss60": 14
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 2113,
   "cognitive": 696,
   "npath": 2113,
   "ncss": 2113
  },
  "ck_def_gods": {
   "ck_LCOM": 42,
   "ck_TCClow": 195,
   "ck_CBOhigh": 14,
   "ck_LargeClass": 47,
   "decor_blob": 29
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 15,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 4,
   "decor_blob": 1
  },
  "java_files_ck": 203,
  "java_files_multi_class": 31,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 5,
    "measured": 5
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 203,
    "oracle_gods": {
     "pmd_GodClass": 10,
     "pmd_CouplingBetweenObjects": 4,
     "pmd_TooManyMethods": 21,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 3,
     "pmd_ExcessivePublicCount": 4,
     "pmd_ExcessiveImports": 2,
     "ck_LCOM": 42,
     "ck_TCClow": 195,
     "ck_CBOhigh": 14,
     "ck_LargeClass": 47,
     "decor_blob": 29,
     "human_fontana_god_class_reviewed": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 2430,
    "oracle_gods": {
     "cc14": 31,
     "cognitive15": 64,
     "nesting5": 5,
     "loc50": 53,
     "params5": 207,
     "brain_method": 3,
     "pmd_method_CC10": 63,
     "pmd_method_Cognitive15": 56,
     "pmd_method_NPath200": 28,
     "pmd_method_Ncss60": 14
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 227,
   "files_failed": 9,
   "files_java8": 0,
   "methods": 2113,
   "calls": {
    "internal": 2878,
    "jdk": 4534,
    "repo_not_analysed": 0,
    "unresolved": 132,
    "should_have_resolved": 23,
    "budget": 0
   },
   "seconds": 7.837,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__drjava-stable-20100913-r5387@3b17fb5c673b",
  "repo": "qualitas:drjava-stable-20100913-r5387",
  "name": "drjava-stable-20100913-r5387",
  "full_name": "qualitas/drjava-stable-20100913-r5387",
  "lang": "java",
  "commit": "archive:3b17fb5c673b134d0efc748293921ef8ed80b83812e8d8c838b750c9c804d522",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/drjava/drjava-stable-20100913-r5387/compressed/drjava-stable-20100913-r5387-src.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:drjava-stable-20100913-r5387",
  "labels_unmatched": {},
  "n_funcs": 9073,
  "n_files": 522,
  "kind": "application",
  "wmc_gods": 95,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6981,
  "anon_frac": 0.0013,
  "pmd_gods": 40,
  "pmd_method_gods": {
   "pmd_method_CC10": 191,
   "pmd_method_Cognitive15": 211,
   "pmd_method_NPath200": 52,
   "pmd_method_Ncss60": 72
  },
  "pmd_method_unmatched": 4,
  "pmd_method_values": {
   "cc": 9070,
   "cognitive": 2859,
   "npath": 9070,
   "ncss": 9070
  },
  "ck_def_gods": {
   "ck_LCOM": 123,
   "ck_TCClow": 487,
   "ck_CBOhigh": 57,
   "ck_LargeClass": 125,
   "decor_blob": 90
  },
  "ck_def_outside": {
   "ck_LCOM": 4,
   "ck_TCClow": 59,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 9,
   "decor_blob": 2
  },
  "java_files_ck": 522,
  "java_files_multi_class": 213,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 4,
    "measured": 4
   },
   "fontana_god_class_reviewed": {
    "labelled": 8,
    "measured": 8
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 522,
    "oracle_gods": {
     "pmd_GodClass": 40,
     "pmd_CouplingBetweenObjects": 43,
     "pmd_TooManyMethods": 120,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 2,
     "pmd_TooManyFields": 19,
     "pmd_ExcessivePublicCount": 16,
     "pmd_ExcessiveImports": 12,
     "ck_LCOM": 123,
     "ck_TCClow": 487,
     "ck_CBOhigh": 57,
     "ck_LargeClass": 125,
     "decor_blob": 90,
     "human_fontana_god_class": 4,
     "human_fontana_god_class_reviewed": 8
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 9073,
    "oracle_gods": {
     "cc14": 79,
     "cognitive15": 208,
     "nesting5": 52,
     "loc50": 172,
     "params5": 120,
     "brain_method": 23,
     "pmd_method_CC10": 191,
     "pmd_method_Cognitive15": 211,
     "pmd_method_NPath200": 52,
     "pmd_method_Ncss60": 72
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 605,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 9421,
   "calls": {
    "internal": 26323,
    "jdk": 20202,
    "repo_not_analysed": 0,
    "unresolved": 10514,
    "should_have_resolved": 1370,
    "budget": 0
   },
   "seconds": 49.165,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__emma-2.0.5312@2c6cd6177f2c",
  "repo": "qualitas:emma-2.0.5312",
  "name": "emma-2.0.5312",
  "full_name": "qualitas/emma-2.0.5312",
  "lang": "java",
  "commit": "archive:2c6cd6177f2cf4b011ac23c3d301be3655ef1fb276b523d5a5155064917a9833",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/emma/emma-2.0.5312/compressed/emma-2.0.5312-src.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:emma-2.0.5312",
  "labels_unmatched": {},
  "n_funcs": 1599,
  "n_files": 162,
  "kind": "application",
  "wmc_gods": 28,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5691,
  "anon_frac": 0.0,
  "pmd_gods": 19,
  "pmd_method_gods": {
   "pmd_method_CC10": 85,
   "pmd_method_Cognitive15": 74,
   "pmd_method_NPath200": 30,
   "pmd_method_Ncss60": 27
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1599,
   "cognitive": 690,
   "npath": 1599,
   "ncss": 1599
  },
  "ck_def_gods": {
   "ck_LCOM": 88,
   "ck_TCClow": 146,
   "ck_CBOhigh": 21,
   "ck_LargeClass": 26,
   "decor_blob": 26
  },
  "ck_def_outside": {
   "ck_LCOM": 3,
   "ck_TCClow": 20,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 4,
   "decor_blob": 1
  },
  "java_files_ck": 162,
  "java_files_multi_class": 51,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 1,
    "measured": 1
   },
   "fontana_god_class_reviewed": {
    "labelled": 4,
    "measured": 4
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 162,
    "oracle_gods": {
     "pmd_GodClass": 19,
     "pmd_CouplingBetweenObjects": 4,
     "pmd_TooManyMethods": 20,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 4,
     "ck_LCOM": 88,
     "ck_TCClow": 146,
     "ck_CBOhigh": 21,
     "ck_LargeClass": 26,
     "decor_blob": 26,
     "human_fontana_god_class": 1,
     "human_fontana_god_class_reviewed": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 1599,
    "oracle_gods": {
     "cc14": 44,
     "cognitive15": 74,
     "nesting5": 20,
     "loc50": 46,
     "params5": 17,
     "brain_method": 15,
     "pmd_method_CC10": 85,
     "pmd_method_Cognitive15": 74,
     "pmd_method_NPath200": 30,
     "pmd_method_Ncss60": 27
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 197,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1600,
   "calls": {
    "internal": 3474,
    "jdk": 2670,
    "repo_not_analysed": 0,
    "unresolved": 220,
    "should_have_resolved": 75,
    "budget": 0
   },
   "seconds": 5.454,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__exoportal-v1.0.2@7caefc3d9889",
  "repo": "qualitas:exoportal-v1.0.2",
  "name": "exoportal-v1.0.2",
  "full_name": "qualitas/exoportal-v1.0.2",
  "lang": "java",
  "commit": "archive:7caefc3d98896a7de5f3f0227c0906b0288dbe3d12f99b87692bb4d8a7f74a8d",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/exoportal/exoportal-v1.0.2/compressed/eXoPortal-v1.0.2-src.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:exoportal-v1.0.2",
  "labels_unmatched": {},
  "n_funcs": 9016,
  "n_files": 1264,
  "kind": "application",
  "wmc_gods": 46,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7227,
  "anon_frac": 0.0004,
  "pmd_gods": 24,
  "pmd_method_gods": {
   "pmd_method_CC10": 111,
   "pmd_method_Cognitive15": 81,
   "pmd_method_NPath200": 16,
   "pmd_method_Ncss60": 22
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 8875,
   "cognitive": 2411,
   "npath": 8875,
   "ncss": 8875
  },
  "ck_def_gods": {
   "ck_LCOM": 180,
   "ck_TCClow": 1079,
   "ck_CBOhigh": 150,
   "ck_LargeClass": 163,
   "decor_blob": 123
  },
  "ck_def_outside": {
   "ck_LCOM": 49,
   "ck_TCClow": 440,
   "ck_CBOhigh": 14,
   "ck_LargeClass": 40,
   "decor_blob": 26
  },
  "java_files_ck": 1255,
  "java_files_multi_class": 154,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 11,
    "measured": 10
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 1264,
    "oracle_gods": {
     "pmd_GodClass": 24,
     "pmd_CouplingBetweenObjects": 21,
     "pmd_TooManyMethods": 83,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 4,
     "pmd_ExcessivePublicCount": 6,
     "pmd_ExcessiveImports": 10,
     "ck_LCOM": 180,
     "ck_TCClow": 1079,
     "ck_CBOhigh": 150,
     "ck_LargeClass": 163,
     "decor_blob": 123,
     "human_fontana_god_class_reviewed": 10
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 9016,
    "oracle_gods": {
     "cc14": 39,
     "cognitive15": 90,
     "nesting5": 17,
     "loc50": 77,
     "params5": 66,
     "brain_method": 4,
     "pmd_method_CC10": 111,
     "pmd_method_Cognitive15": 81,
     "pmd_method_NPath200": 16,
     "pmd_method_Ncss60": 22
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 1520,
   "files_failed": 10,
   "files_java8": 0,
   "methods": 8876,
   "calls": {
    "internal": 11532,
    "jdk": 9794,
    "repo_not_analysed": 0,
    "unresolved": 9833,
    "should_have_resolved": 4897,
    "budget": 0
   },
   "seconds": 25.584,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__findbugs-1.3.9@d3f163b264fd",
  "repo": "qualitas:findbugs-1.3.9",
  "name": "findbugs-1.3.9",
  "full_name": "qualitas/findbugs-1.3.9",
  "lang": "java",
  "commit": "archive:d3f163b264fd7a319d7739693aa86b7fe4e7b2bfb931ad695a917b318e86f7ec",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/findbugs/findbugs-1.3.9/compressed/findbugs-1.3.9-source.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:findbugs-1.3.9",
  "labels_unmatched": {},
  "n_funcs": 9386,
  "n_files": 926,
  "kind": "application",
  "wmc_gods": 168,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.594,
  "anon_frac": 0.0003,
  "pmd_gods": 103,
  "pmd_method_gods": {
   "pmd_method_CC10": 479,
   "pmd_method_Cognitive15": 403,
   "pmd_method_NPath200": 167,
   "pmd_method_Ncss60": 101
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 9381,
   "cognitive": 3842,
   "npath": 9381,
   "ncss": 9381
  },
  "ck_def_gods": {
   "ck_LCOM": 196,
   "ck_TCClow": 857,
   "ck_CBOhigh": 151,
   "ck_LargeClass": 173,
   "decor_blob": 123
  },
  "ck_def_outside": {
   "ck_LCOM": 5,
   "ck_TCClow": 57,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 6,
   "decor_blob": 1
  },
  "java_files_ck": 925,
  "java_files_multi_class": 199,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 7,
    "measured": 7
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 926,
    "oracle_gods": {
     "pmd_GodClass": 103,
     "pmd_CouplingBetweenObjects": 72,
     "pmd_TooManyMethods": 125,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 2,
     "pmd_TooManyFields": 20,
     "pmd_ExcessivePublicCount": 14,
     "pmd_ExcessiveImports": 55,
     "ck_LCOM": 196,
     "ck_TCClow": 857,
     "ck_CBOhigh": 151,
     "ck_LargeClass": 173,
     "decor_blob": 123,
     "human_fontana_god_class_reviewed": 7
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 9386,
    "oracle_gods": {
     "cc14": 272,
     "cognitive15": 395,
     "nesting5": 51,
     "loc50": 215,
     "params5": 130,
     "brain_method": 37,
     "pmd_method_CC10": 479,
     "pmd_method_Cognitive15": 403,
     "pmd_method_NPath200": 167,
     "pmd_method_Ncss60": 101
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 1080,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 9573,
   "calls": {
    "internal": 17175,
    "jdk": 16591,
    "repo_not_analysed": 0,
    "unresolved": 10192,
    "should_have_resolved": 4067,
    "budget": 0
   },
   "seconds": 27.071,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__fitjava-1.1@8405d82ae82a",
  "repo": "qualitas:fitjava-1.1",
  "name": "fitjava-1.1",
  "full_name": "qualitas/fitjava-1.1",
  "lang": "java",
  "commit": "archive:8405d82ae82ad260c21610b22097e98a8d1ddc5f0af70e690de205e16d405ee2",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/fitjava/fitjava-1.1/compressed/fit-java-1.1.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:fitjava-1.1",
  "labels_unmatched": {},
  "n_funcs": 668,
  "n_files": 79,
  "kind": "application",
  "wmc_gods": 5,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6407,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 10,
   "pmd_method_Cognitive15": 10,
   "pmd_method_NPath200": 1,
   "pmd_method_Ncss60": 2
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 668,
   "cognitive": 240,
   "npath": 668,
   "ncss": 668
  },
  "ck_def_gods": {
   "ck_LCOM": 13,
   "ck_TCClow": 66,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 7,
   "decor_blob": 5
  },
  "ck_def_outside": {
   "ck_LCOM": 3,
   "ck_TCClow": 11,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 1,
   "decor_blob": 1
  },
  "java_files_ck": 78,
  "java_files_multi_class": 16,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 2,
    "measured": 2
   },
   "fontana_god_class_reviewed": {
    "labelled": 23,
    "measured": 22
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 79,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 15,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 13,
     "ck_TCClow": 66,
     "ck_CBOhigh": 2,
     "ck_LargeClass": 7,
     "decor_blob": 5,
     "human_fontana_god_class": 2,
     "human_fontana_god_class_reviewed": 22
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 668,
    "oracle_gods": {
     "cc14": 4,
     "cognitive15": 12,
     "nesting5": 2,
     "loc50": 0,
     "params5": 1,
     "brain_method": 0,
     "pmd_method_CC10": 10,
     "pmd_method_Cognitive15": 10,
     "pmd_method_NPath200": 1,
     "pmd_method_Ncss60": 2
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 81,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 668,
   "calls": {
    "internal": 1076,
    "jdk": 1026,
    "repo_not_analysed": 0,
    "unresolved": 120,
    "should_have_resolved": 0,
    "budget": 0
   },
   "seconds": 2.316,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__fitlibraryforfitnesse-20100806@7c0c082567d0",
  "repo": "qualitas:fitlibraryforfitnesse-20100806",
  "name": "fitlibraryforfitnesse-20100806",
  "full_name": "qualitas/fitlibraryforfitnesse-20100806",
  "lang": "java",
  "commit": "archive:7c0c082567d03ff22d67ec4dd879fc75540a1f3a8c6739436095036f5e7c30e5",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/fitlibraryforfitnesse/fitlibraryforfitnesse-20100806/compressed/FitLibrary20100806.zip!fitnesse/lib/src/fitlibrarySrc.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:fitlibraryforfitnesse-20100806",
  "labels_unmatched": {},
  "n_funcs": 4620,
  "n_files": 702,
  "kind": "application",
  "wmc_gods": 27,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7405,
  "anon_frac": 0.0,
  "pmd_gods": 19,
  "pmd_method_gods": {
   "pmd_method_CC10": 45,
   "pmd_method_Cognitive15": 38,
   "pmd_method_NPath200": 12,
   "pmd_method_Ncss60": 5
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 4619,
   "cognitive": 1210,
   "npath": 4619,
   "ncss": 4619
  },
  "ck_def_gods": {
   "ck_LCOM": 80,
   "ck_TCClow": 539,
   "ck_CBOhigh": 40,
   "ck_LargeClass": 43,
   "decor_blob": 30
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 55,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 4,
   "decor_blob": 0
  },
  "java_files_ck": 702,
  "java_files_multi_class": 166,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 8,
    "measured": 8
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 702,
    "oracle_gods": {
     "pmd_GodClass": 19,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 63,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 5,
     "pmd_ExcessiveImports": 2,
     "ck_LCOM": 80,
     "ck_TCClow": 539,
     "ck_CBOhigh": 40,
     "ck_LargeClass": 43,
     "decor_blob": 30,
     "human_fontana_god_class_reviewed": 8
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 4620,
    "oracle_gods": {
     "cc14": 17,
     "cognitive15": 36,
     "nesting5": 12,
     "loc50": 14,
     "params5": 23,
     "brain_method": 8,
     "pmd_method_CC10": 45,
     "pmd_method_Cognitive15": 38,
     "pmd_method_NPath200": 12,
     "pmd_method_Ncss60": 5
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 794,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 4634,
   "calls": {
    "internal": 7174,
    "jdk": 4495,
    "repo_not_analysed": 2,
    "unresolved": 504,
    "should_have_resolved": 67,
    "budget": 0
   },
   "seconds": 7.512,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__freecol-0.10.3@ea5395e679c0",
  "repo": "qualitas:freecol-0.10.3",
  "name": "freecol-0.10.3",
  "full_name": "qualitas/freecol-0.10.3",
  "lang": "java",
  "commit": "archive:ea5395e679c05381b2c63774293c6730503b1801a89174652400b2b4f4ec2c14",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901e/Systems/freecol/freecol-0.10.3/compressed/freecol-0.10.3-src.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:freecol-0.10.3",
  "labels_unmatched": {},
  "n_funcs": 7599,
  "n_files": 550,
  "kind": "application",
  "wmc_gods": 112,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5949,
  "anon_frac": 0.0,
  "pmd_gods": 78,
  "pmd_method_gods": {
   "pmd_method_CC10": 413,
   "pmd_method_Cognitive15": 378,
   "pmd_method_NPath200": 140,
   "pmd_method_Ncss60": 89
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 7597,
   "cognitive": 3105,
   "npath": 7597,
   "ncss": 7597
  },
  "ck_def_gods": {
   "ck_LCOM": 121,
   "ck_TCClow": 518,
   "ck_CBOhigh": 143,
   "ck_LargeClass": 128,
   "decor_blob": 85
  },
  "ck_def_outside": {
   "ck_LCOM": 16,
   "ck_TCClow": 82,
   "ck_CBOhigh": 33,
   "ck_LargeClass": 18,
   "decor_blob": 9
  },
  "java_files_ck": 550,
  "java_files_multi_class": 163,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 7,
    "measured": 7
   },
   "fontana_god_class_reviewed": {
    "labelled": 7,
    "measured": 7
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 550,
    "oracle_gods": {
     "pmd_GodClass": 78,
     "pmd_CouplingBetweenObjects": 60,
     "pmd_TooManyMethods": 80,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 4,
     "pmd_TooManyFields": 8,
     "pmd_ExcessivePublicCount": 17,
     "pmd_ExcessiveImports": 46,
     "ck_LCOM": 121,
     "ck_TCClow": 518,
     "ck_CBOhigh": 143,
     "ck_LargeClass": 128,
     "decor_blob": 85,
     "human_fontana_god_class": 7,
     "human_fontana_god_class_reviewed": 7
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 7599,
    "oracle_gods": {
     "cc14": 222,
     "cognitive15": 367,
     "nesting5": 89,
     "loc50": 233,
     "params5": 77,
     "brain_method": 57,
     "pmd_method_CC10": 413,
     "pmd_method_Cognitive15": 378,
     "pmd_method_NPath200": 140,
     "pmd_method_Ncss60": 89
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 578,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 7638,
   "calls": {
    "internal": 31359,
    "jdk": 17211,
    "repo_not_analysed": 0,
    "unresolved": 1225,
    "should_have_resolved": 1459,
    "budget": 0
   },
   "seconds": 27.479,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__freecs-1.3.20100406@ddf254e8f1b5",
  "repo": "qualitas:freecs-1.3.20100406",
  "name": "freecs-1.3.20100406",
  "full_name": "qualitas/freecs-1.3.20100406",
  "lang": "java",
  "commit": "archive:ddf254e8f1b563912bc6a8a76873369f24b2142542e8de37ef3ed82be030cbba",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/freecs/freecs-1.3.20100406/compressed/freecs-1.3.20100406-src.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:freecs-1.3.20100406",
  "labels_unmatched": {},
  "n_funcs": 1338,
  "n_files": 123,
  "kind": "application",
  "wmc_gods": 27,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5433,
  "anon_frac": 0.0,
  "pmd_gods": 21,
  "pmd_method_gods": {
   "pmd_method_CC10": 131,
   "pmd_method_Cognitive15": 109,
   "pmd_method_NPath200": 50,
   "pmd_method_Ncss60": 54
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1338,
   "cognitive": 612,
   "npath": 1338,
   "ncss": 1338
  },
  "ck_def_gods": {
   "ck_LCOM": 80,
   "ck_TCClow": 116,
   "ck_CBOhigh": 9,
   "ck_LargeClass": 20,
   "decor_blob": 19
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 11,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 2,
   "decor_blob": 0
  },
  "java_files_ck": 123,
  "java_files_multi_class": 7,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 3,
    "measured": 3
   },
   "fontana_god_class_reviewed": {
    "labelled": 4,
    "measured": 4
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 123,
    "oracle_gods": {
     "pmd_GodClass": 21,
     "pmd_CouplingBetweenObjects": 5,
     "pmd_TooManyMethods": 18,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 4,
     "pmd_ExcessivePublicCount": 3,
     "pmd_ExcessiveImports": 2,
     "ck_LCOM": 80,
     "ck_TCClow": 116,
     "ck_CBOhigh": 9,
     "ck_LargeClass": 20,
     "decor_blob": 19,
     "human_fontana_god_class": 3,
     "human_fontana_god_class_reviewed": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 1338,
    "oracle_gods": {
     "cc14": 86,
     "cognitive15": 117,
     "nesting5": 17,
     "loc50": 78,
     "params5": 14,
     "brain_method": 15,
     "pmd_method_CC10": 131,
     "pmd_method_Cognitive15": 109,
     "pmd_method_NPath200": 50,
     "pmd_method_Ncss60": 54
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 139,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1341,
   "calls": {
    "internal": 4342,
    "jdk": 6818,
    "repo_not_analysed": 0,
    "unresolved": 30,
    "should_have_resolved": 4,
    "budget": 0
   },
   "seconds": 7.825,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__freemind-0.9.0@aef65c79d315",
  "repo": "qualitas:freemind-0.9.0",
  "name": "freemind-0.9.0",
  "full_name": "qualitas/freemind-0.9.0",
  "lang": "java",
  "commit": "archive:aef65c79d315c2055651f4adaa9fd0cd27514aa49dde6aca470d80ce5f19a5e1",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/freemind/freemind-0.9.0/compressed/freemind-src-0.9.0.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:freemind-0.9.0",
  "labels_unmatched": {},
  "n_funcs": 5128,
  "n_files": 393,
  "kind": "application",
  "wmc_gods": 55,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6154,
  "anon_frac": 0.0,
  "pmd_gods": 31,
  "pmd_method_gods": {
   "pmd_method_CC10": 85,
   "pmd_method_Cognitive15": 88,
   "pmd_method_NPath200": 24,
   "pmd_method_Ncss60": 28
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 5069,
   "cognitive": 1950,
   "npath": 5069,
   "ncss": 5069
  },
  "ck_def_gods": {
   "ck_LCOM": 104,
   "ck_TCClow": 362,
   "ck_CBOhigh": 70,
   "ck_LargeClass": 77,
   "decor_blob": 65
  },
  "ck_def_outside": {
   "ck_LCOM": 8,
   "ck_TCClow": 48,
   "ck_CBOhigh": 5,
   "ck_LargeClass": 8,
   "decor_blob": 7
  },
  "java_files_ck": 386,
  "java_files_multi_class": 129,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 2,
    "measured": 2
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 393,
    "oracle_gods": {
     "pmd_GodClass": 31,
     "pmd_CouplingBetweenObjects": 25,
     "pmd_TooManyMethods": 64,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 9,
     "pmd_ExcessivePublicCount": 9,
     "pmd_ExcessiveImports": 27,
     "ck_LCOM": 104,
     "ck_TCClow": 362,
     "ck_CBOhigh": 70,
     "ck_LargeClass": 77,
     "decor_blob": 65,
     "human_fontana_god_class_reviewed": 2
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 5128,
    "oracle_gods": {
     "cc14": 37,
     "cognitive15": 84,
     "nesting5": 14,
     "loc50": 78,
     "params5": 51,
     "brain_method": 4,
     "pmd_method_CC10": 85,
     "pmd_method_Cognitive15": 88,
     "pmd_method_NPath200": 24,
     "pmd_method_Ncss60": 28
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 429,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 5087,
   "calls": {
    "internal": 12544,
    "jdk": 11192,
    "repo_not_analysed": 0,
    "unresolved": 1062,
    "should_have_resolved": 553,
    "budget": 0
   },
   "seconds": 14.792,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__galleon-2.3.0@c515977d75bb",
  "repo": "qualitas:galleon-2.3.0",
  "name": "galleon-2.3.0",
  "full_name": "qualitas/galleon-2.3.0",
  "lang": "java",
  "commit": "archive:c515977d75bb179d87b04d97c1ece21e4f61754dfd20ec432a4685a72915d735",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/galleon/galleon-2.3.0/compressed/galleon-2.3.0.src.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:galleon-2.3.0",
  "labels_unmatched": {},
  "n_funcs": 4206,
  "n_files": 242,
  "kind": "application",
  "wmc_gods": 72,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5782,
  "anon_frac": 0.0,
  "pmd_gods": 34,
  "pmd_method_gods": {
   "pmd_method_CC10": 200,
   "pmd_method_Cognitive15": 225,
   "pmd_method_NPath200": 54,
   "pmd_method_Ncss60": 82
  },
  "pmd_method_unmatched": 4,
  "pmd_method_values": {
   "cc": 4168,
   "cognitive": 1805,
   "npath": 4168,
   "ncss": 4168
  },
  "ck_def_gods": {
   "ck_LCOM": 160,
   "ck_TCClow": 236,
   "ck_CBOhigh": 48,
   "ck_LargeClass": 70,
   "decor_blob": 65
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 5,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 2,
   "decor_blob": 1
  },
  "java_files_ck": 242,
  "java_files_multi_class": 100,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 6,
    "measured": 6
   },
   "fontana_god_class_reviewed": {
    "labelled": 13,
    "measured": 13
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 242,
    "oracle_gods": {
     "pmd_GodClass": 34,
     "pmd_CouplingBetweenObjects": 19,
     "pmd_TooManyMethods": 27,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 17,
     "pmd_ExcessivePublicCount": 12,
     "pmd_ExcessiveImports": 39,
     "ck_LCOM": 160,
     "ck_TCClow": 236,
     "ck_CBOhigh": 48,
     "ck_LargeClass": 70,
     "decor_blob": 65,
     "human_fontana_god_class": 6,
     "human_fontana_god_class_reviewed": 13
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 4206,
    "oracle_gods": {
     "cc14": 93,
     "cognitive15": 218,
     "nesting5": 75,
     "loc50": 167,
     "params5": 80,
     "brain_method": 43,
     "pmd_method_CC10": 200,
     "pmd_method_Cognitive15": 225,
     "pmd_method_NPath200": 54,
     "pmd_method_Ncss60": 82
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 255,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 4208,
   "calls": {
    "internal": 8959,
    "jdk": 11839,
    "repo_not_analysed": 0,
    "unresolved": 11657,
    "should_have_resolved": 2659,
    "budget": 0
   },
   "seconds": 15.415,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__ganttproject-2.0.9@cb1fa28b03ac",
  "repo": "qualitas:ganttproject-2.0.9",
  "name": "ganttproject-2.0.9",
  "full_name": "qualitas/ganttproject-2.0.9",
  "lang": "java",
  "commit": "archive:cb1fa28b03ac0ab172d35e6df7f55be9f7855e2083ad2212789af5c25b41b966",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/ganttproject/ganttproject-2.0.9/compressed/ganttproject-2.0.9-src.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:ganttproject-2.0.9",
  "labels_unmatched": {},
  "n_funcs": 4715,
  "n_files": 411,
  "kind": "application",
  "wmc_gods": 43,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7073,
  "anon_frac": 0.0,
  "pmd_gods": 25,
  "pmd_method_gods": {
   "pmd_method_CC10": 69,
   "pmd_method_Cognitive15": 85,
   "pmd_method_NPath200": 26,
   "pmd_method_Ncss60": 28
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 4715,
   "cognitive": 1420,
   "npath": 4715,
   "ncss": 4715
  },
  "ck_def_gods": {
   "ck_LCOM": 89,
   "ck_TCClow": 377,
   "ck_CBOhigh": 57,
   "ck_LargeClass": 70,
   "decor_blob": 57
  },
  "ck_def_outside": {
   "ck_LCOM": 7,
   "ck_TCClow": 87,
   "ck_CBOhigh": 4,
   "ck_LargeClass": 7,
   "decor_blob": 2
  },
  "java_files_ck": 411,
  "java_files_multi_class": 132,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 1,
    "measured": 1
   },
   "fontana_god_class_reviewed": {
    "labelled": 5,
    "measured": 5
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 411,
    "oracle_gods": {
     "pmd_GodClass": 25,
     "pmd_CouplingBetweenObjects": 29,
     "pmd_TooManyMethods": 40,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 14,
     "pmd_ExcessivePublicCount": 4,
     "pmd_ExcessiveImports": 29,
     "ck_LCOM": 89,
     "ck_TCClow": 377,
     "ck_CBOhigh": 57,
     "ck_LargeClass": 70,
     "decor_blob": 57,
     "human_fontana_god_class": 1,
     "human_fontana_god_class_reviewed": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 4715,
    "oracle_gods": {
     "cc14": 27,
     "cognitive15": 79,
     "nesting5": 16,
     "loc50": 66,
     "params5": 55,
     "brain_method": 4,
     "pmd_method_CC10": 69,
     "pmd_method_Cognitive15": 85,
     "pmd_method_NPath200": 26,
     "pmd_method_Ncss60": 28
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 508,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 4780,
   "calls": {
    "internal": 10235,
    "jdk": 9191,
    "repo_not_analysed": 0,
    "unresolved": 1648,
    "should_have_resolved": 1090,
    "budget": 0
   },
   "seconds": 16.312,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__heritrix-1.14.4@0d3284c6e263",
  "repo": "qualitas:heritrix-1.14.4",
  "name": "heritrix-1.14.4",
  "full_name": "qualitas/heritrix-1.14.4",
  "lang": "java",
  "commit": "archive:0d3284c6e263be8f0ae2756e08a009149cb2f079ce4b5bc1899e50f64e592d71",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/heritrix/heritrix-1.14.4/compressed/heritrix-1.14.4-src.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:heritrix-1.14.4",
  "labels_unmatched": {},
  "n_funcs": 5380,
  "n_files": 514,
  "kind": "application",
  "wmc_gods": 69,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5961,
  "anon_frac": 0.0,
  "pmd_gods": 49,
  "pmd_method_gods": {
   "pmd_method_CC10": 162,
   "pmd_method_Cognitive15": 138,
   "pmd_method_NPath200": 24,
   "pmd_method_Ncss60": 24
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 5376,
   "cognitive": 2178,
   "npath": 5376,
   "ncss": 5376
  },
  "ck_def_gods": {
   "ck_LCOM": 173,
   "ck_TCClow": 455,
   "ck_CBOhigh": 52,
   "ck_LargeClass": 107,
   "decor_blob": 84
  },
  "ck_def_outside": {
   "ck_LCOM": 8,
   "ck_TCClow": 28,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 8,
   "decor_blob": 3
  },
  "java_files_ck": 513,
  "java_files_multi_class": 71,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 1,
    "measured": 1
   },
   "fontana_god_class_reviewed": {
    "labelled": 1,
    "measured": 1
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 514,
    "oracle_gods": {
     "pmd_GodClass": 49,
     "pmd_CouplingBetweenObjects": 14,
     "pmd_TooManyMethods": 92,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 12,
     "pmd_ExcessivePublicCount": 12,
     "pmd_ExcessiveImports": 17,
     "ck_LCOM": 173,
     "ck_TCClow": 455,
     "ck_CBOhigh": 52,
     "ck_LargeClass": 107,
     "decor_blob": 84,
     "human_fontana_god_class": 1,
     "human_fontana_god_class_reviewed": 1
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 5380,
    "oracle_gods": {
     "cc14": 63,
     "cognitive15": 141,
     "nesting5": 22,
     "loc50": 109,
     "params5": 103,
     "brain_method": 13,
     "pmd_method_CC10": 162,
     "pmd_method_Cognitive15": 138,
     "pmd_method_NPath200": 24,
     "pmd_method_Ncss60": 24
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 562,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 5392,
   "calls": {
    "internal": 10318,
    "jdk": 11241,
    "repo_not_analysed": 0,
    "unresolved": 3985,
    "should_have_resolved": 1466,
    "budget": 0
   },
   "seconds": 13.477,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__hsqldb-2.0.0@709fbf073131",
  "repo": "qualitas:hsqldb-2.0.0",
  "name": "hsqldb-2.0.0",
  "full_name": "qualitas/hsqldb-2.0.0",
  "lang": "java",
  "commit": "archive:709fbf073131f0dd3b4acd7b2c032bba1ac73ccd17d6512d5c4bbaee86b2a710",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/hsqldb/hsqldb-2.0.0/compressed/hsqldb-2.0.0.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:hsqldb-2.0.0",
  "labels_unmatched": {},
  "n_funcs": 8624,
  "n_files": 398,
  "kind": "application",
  "wmc_gods": 155,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5136,
  "anon_frac": 0.0,
  "pmd_gods": 111,
  "pmd_method_gods": {
   "pmd_method_CC10": 657,
   "pmd_method_Cognitive15": 417,
   "pmd_method_NPath200": 137,
   "pmd_method_Ncss60": 190
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 8619,
   "cognitive": 4201,
   "npath": 8619,
   "ncss": 8619
  },
  "ck_def_gods": {
   "ck_LCOM": 181,
   "ck_TCClow": 380,
   "ck_CBOhigh": 96,
   "ck_LargeClass": 202,
   "decor_blob": 151
  },
  "ck_def_outside": {
   "ck_LCOM": 28,
   "ck_TCClow": 112,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 25,
   "decor_blob": 15
  },
  "java_files_ck": 391,
  "java_files_multi_class": 52,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 13,
    "measured": 13
   },
   "fontana_god_class_reviewed": {
    "labelled": 15,
    "measured": 15
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 398,
    "oracle_gods": {
     "pmd_GodClass": 111,
     "pmd_CouplingBetweenObjects": 28,
     "pmd_TooManyMethods": 162,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 8,
     "pmd_TooManyFields": 41,
     "pmd_ExcessivePublicCount": 23,
     "pmd_ExcessiveImports": 12,
     "ck_LCOM": 181,
     "ck_TCClow": 380,
     "ck_CBOhigh": 96,
     "ck_LargeClass": 202,
     "decor_blob": 151,
     "human_fontana_god_class": 13,
     "human_fontana_god_class_reviewed": 15
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 8624,
    "oracle_gods": {
     "cc14": 340,
     "cognitive15": 416,
     "nesting5": 51,
     "loc50": 394,
     "params5": 156,
     "brain_method": 37,
     "pmd_method_CC10": 657,
     "pmd_method_Cognitive15": 417,
     "pmd_method_NPath200": 137,
     "pmd_method_Ncss60": 190
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 441,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 8629,
   "calls": {
    "internal": 29125,
    "jdk": 12516,
    "repo_not_analysed": 0,
    "unresolved": 309,
    "should_have_resolved": 28,
    "budget": 0
   },
   "seconds": 22.624,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__itext-5.0.3@20abd78483d3",
  "repo": "qualitas:itext-5.0.3",
  "name": "itext-5.0.3",
  "full_name": "qualitas/itext-5.0.3",
  "lang": "java",
  "commit": "archive:20abd78483d333c2b64ab69b671ae1ab2f9681938c83bb9fc26657fc3c74f1f2",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/itext/itext-5.0.3/compressed/iText-src-5.0.3.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:itext-5.0.3",
  "labels_unmatched": {},
  "n_funcs": 5868,
  "n_files": 403,
  "kind": "application",
  "wmc_gods": 106,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6079,
  "anon_frac": 0.0,
  "pmd_gods": 78,
  "pmd_method_gods": {
   "pmd_method_CC10": 377,
   "pmd_method_Cognitive15": 314,
   "pmd_method_NPath200": 133,
   "pmd_method_Ncss60": 112
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 5868,
   "cognitive": 2305,
   "npath": 5868,
   "ncss": 5868
  },
  "ck_def_gods": {
   "ck_LCOM": 152,
   "ck_TCClow": 381,
   "ck_CBOhigh": 58,
   "ck_LargeClass": 126,
   "decor_blob": 101
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 23,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 3,
   "decor_blob": 1
  },
  "java_files_ck": 403,
  "java_files_multi_class": 46,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 6,
    "measured": 6
   },
   "fontana_god_class_reviewed": {
    "labelled": 12,
    "measured": 12
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 403,
    "oracle_gods": {
     "pmd_GodClass": 78,
     "pmd_CouplingBetweenObjects": 19,
     "pmd_TooManyMethods": 84,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 32,
     "pmd_ExcessivePublicCount": 20,
     "pmd_ExcessiveImports": 6,
     "ck_LCOM": 152,
     "ck_TCClow": 381,
     "ck_CBOhigh": 58,
     "ck_LargeClass": 126,
     "decor_blob": 101,
     "human_fontana_god_class": 6,
     "human_fontana_god_class_reviewed": 12
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 5868,
    "oracle_gods": {
     "cc14": 217,
     "cognitive15": 319,
     "nesting5": 61,
     "loc50": 213,
     "params5": 195,
     "brain_method": 49,
     "pmd_method_CC10": 377,
     "pmd_method_Cognitive15": 314,
     "pmd_method_NPath200": 133,
     "pmd_method_Ncss60": 112
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 447,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 5869,
   "calls": {
    "internal": 19664,
    "jdk": 8570,
    "repo_not_analysed": 0,
    "unresolved": 590,
    "should_have_resolved": 74,
    "budget": 0
   },
   "seconds": 15.016,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jFin_DateMath-R1.0.1@4bf4e444b82b",
  "repo": "qualitas:jFin_DateMath-R1.0.1",
  "name": "jFin_DateMath-R1.0.1",
  "full_name": "qualitas/jFin_DateMath-R1.0.1",
  "lang": "java",
  "commit": "archive:4bf4e444b82bbafe605b60d982d3b1e78bc15e7cd8cda2f370e3165f61a4d80e",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jFin_DateMath/jFin_DateMath-R1.0.1/compressed/jFin_DateMath_R1_0_1_src.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jFin_DateMath-R1.0.1",
  "labels_unmatched": {},
  "n_funcs": 584,
  "n_files": 72,
  "kind": "application",
  "wmc_gods": 2,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7877,
  "anon_frac": 0.0,
  "pmd_gods": 2,
  "pmd_method_gods": {
   "pmd_method_CC10": 10,
   "pmd_method_Cognitive15": 8,
   "pmd_method_NPath200": 5,
   "pmd_method_Ncss60": 6
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 544,
   "cognitive": 97,
   "npath": 544,
   "ncss": 544
  },
  "ck_def_gods": {
   "ck_LCOM": 10,
   "ck_TCClow": 57,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 10,
   "decor_blob": 6
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 36,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 1,
   "decor_blob": 1
  },
  "java_files_ck": 65,
  "java_files_multi_class": 0,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 4,
    "measured": 4
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 72,
    "oracle_gods": {
     "pmd_GodClass": 2,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 4,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 2,
     "pmd_ExcessivePublicCount": 3,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 10,
     "ck_TCClow": 57,
     "ck_CBOhigh": 1,
     "ck_LargeClass": 10,
     "decor_blob": 6,
     "human_fontana_god_class_reviewed": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 584,
    "oracle_gods": {
     "cc14": 5,
     "cognitive15": 10,
     "nesting5": 1,
     "loc50": 13,
     "params5": 17,
     "brain_method": 0,
     "pmd_method_CC10": 10,
     "pmd_method_Cognitive15": 8,
     "pmd_method_NPath200": 5,
     "pmd_method_Ncss60": 6
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 72,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 544,
   "calls": {
    "internal": 782,
    "jdk": 744,
    "repo_not_analysed": 0,
    "unresolved": 9,
    "should_have_resolved": 0,
    "budget": 0
   },
   "seconds": 2.288,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jag-6.1@a93aca2dacae",
  "repo": "qualitas:jag-6.1",
  "name": "jag-6.1",
  "full_name": "qualitas/jag-6.1",
  "lang": "java",
  "commit": "archive:a93aca2dacaeafa13e0dd362ca26df2991d19e639f7c39da1c482d23e6676b33",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jag/jag-6.1/compressed/jag-6.1-src.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jag-6.1",
  "labels_unmatched": {},
  "n_funcs": 3970,
  "n_files": 304,
  "kind": "application",
  "wmc_gods": 76,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5335,
  "anon_frac": 0.0383,
  "pmd_gods": 14,
  "pmd_method_gods": {
   "pmd_method_CC10": 57,
   "pmd_method_Cognitive15": 59,
   "pmd_method_NPath200": 18,
   "pmd_method_Ncss60": 18
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1287,
   "cognitive": 436,
   "npath": 1287,
   "ncss": 1287
  },
  "ck_def_gods": {
   "ck_LCOM": 35,
   "ck_TCClow": 110,
   "ck_CBOhigh": 9,
   "ck_LargeClass": 34,
   "decor_blob": 29
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 4,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "java_files_ck": 124,
  "java_files_multi_class": 23,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 4,
    "measured": 4
   },
   "fontana_god_class_reviewed": {
    "labelled": 5,
    "measured": 5
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 304,
    "oracle_gods": {
     "pmd_GodClass": 14,
     "pmd_CouplingBetweenObjects": 7,
     "pmd_TooManyMethods": 18,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 6,
     "pmd_ExcessivePublicCount": 2,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 35,
     "ck_TCClow": 110,
     "ck_CBOhigh": 9,
     "ck_LargeClass": 34,
     "decor_blob": 29,
     "human_fontana_god_class": 4,
     "human_fontana_god_class_reviewed": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 3970,
    "oracle_gods": {
     "cc14": 99,
     "cognitive15": 291,
     "nesting5": 119,
     "loc50": 105,
     "params5": 57,
     "brain_method": 22,
     "pmd_method_CC10": 57,
     "pmd_method_Cognitive15": 59,
     "pmd_method_NPath200": 18,
     "pmd_method_Ncss60": 18
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 132,
   "files_failed": 0,
   "files_java8": 1,
   "methods": 1407,
   "calls": {
    "internal": 2374,
    "jdk": 4792,
    "repo_not_analysed": 0,
    "unresolved": 987,
    "should_have_resolved": 271,
    "budget": 0
   },
   "seconds": 10.047,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jasml-0.10@3655bc0d6fdc",
  "repo": "qualitas:jasml-0.10",
  "name": "jasml-0.10",
  "full_name": "qualitas/jasml-0.10",
  "lang": "java",
  "commit": "archive:3655bc0d6fdcb5222f7e603b0bcce2f412806b9d179bad01dd4838e50ac56c38",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jasml/jasml-0.10/compressed/jasml_0.10.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jasml-0.10",
  "labels_unmatched": {},
  "n_funcs": 256,
  "n_files": 40,
  "kind": "application",
  "wmc_gods": 8,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5195,
  "anon_frac": 0.0,
  "pmd_gods": 2,
  "pmd_method_gods": {
   "pmd_method_CC10": 31,
   "pmd_method_Cognitive15": 19,
   "pmd_method_NPath200": 11,
   "pmd_method_Ncss60": 10
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 256,
   "cognitive": 124,
   "npath": 256,
   "ncss": 256
  },
  "ck_def_gods": {
   "ck_LCOM": 4,
   "ck_TCClow": 28,
   "ck_CBOhigh": 5,
   "ck_LargeClass": 6,
   "decor_blob": 3
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 0,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 2,
   "decor_blob": 0
  },
  "java_files_ck": 40,
  "java_files_multi_class": 6,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 1,
    "measured": 1
   },
   "fontana_god_class_reviewed": {
    "labelled": 5,
    "measured": 5
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 40,
    "oracle_gods": {
     "pmd_GodClass": 2,
     "pmd_CouplingBetweenObjects": 2,
     "pmd_TooManyMethods": 6,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 2,
     "ck_LCOM": 4,
     "ck_TCClow": 28,
     "ck_CBOhigh": 5,
     "ck_LargeClass": 6,
     "decor_blob": 3,
     "human_fontana_god_class": 1,
     "human_fontana_god_class_reviewed": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 256,
    "oracle_gods": {
     "cc14": 19,
     "cognitive15": 18,
     "nesting5": 5,
     "loc50": 19,
     "params5": 6,
     "brain_method": 5,
     "pmd_method_CC10": 31,
     "pmd_method_Cognitive15": 19,
     "pmd_method_NPath200": 11,
     "pmd_method_Ncss60": 10
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 44,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 256,
   "calls": {
    "internal": 1144,
    "jdk": 924,
    "repo_not_analysed": 0,
    "unresolved": 78,
    "should_have_resolved": 2,
    "budget": 0
   },
   "seconds": 2.818,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jasperreports-3.7.3@9e58db5c8b96",
  "repo": "qualitas:jasperreports-3.7.3",
  "name": "jasperreports-3.7.3",
  "full_name": "qualitas/jasperreports-3.7.3",
  "lang": "java",
  "commit": "archive:9e58db5c8b9608cca3e881c3999bbb782657e6f62ddbac1c2d1940fa215b33b9",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jasperreports/jasperreports-3.7.3/compressed/jasperreports-3.7.4-project.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jasperreports-3.7.3",
  "labels_unmatched": {},
  "n_funcs": 16317,
  "n_files": 1303,
  "kind": "application",
  "wmc_gods": 145,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7348,
  "anon_frac": 0.0,
  "pmd_gods": 116,
  "pmd_method_gods": {
   "pmd_method_CC10": 413,
   "pmd_method_Cognitive15": 338,
   "pmd_method_NPath200": 185,
   "pmd_method_Ncss60": 95
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 16308,
   "cognitive": 4484,
   "npath": 16308,
   "ncss": 16308
  },
  "ck_def_gods": {
   "ck_LCOM": 373,
   "ck_TCClow": 1053,
   "ck_CBOhigh": 181,
   "ck_LargeClass": 281,
   "decor_blob": 241
  },
  "ck_def_outside": {
   "ck_LCOM": 44,
   "ck_TCClow": 176,
   "ck_CBOhigh": 4,
   "ck_LargeClass": 24,
   "decor_blob": 19
  },
  "java_files_ck": 1301,
  "java_files_multi_class": 120,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 2,
    "measured": 2
   }
  },
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 4
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 1303,
    "oracle_gods": {
     "pmd_GodClass": 116,
     "pmd_CouplingBetweenObjects": 68,
     "pmd_TooManyMethods": 195,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 63,
     "pmd_ExcessivePublicCount": 49,
     "pmd_ExcessiveImports": 62,
     "ck_LCOM": 373,
     "ck_TCClow": 1053,
     "ck_CBOhigh": 181,
     "ck_LargeClass": 281,
     "decor_blob": 241,
     "human_fontana_god_class_reviewed": 2
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 16317,
    "oracle_gods": {
     "cc14": 218,
     "cognitive15": 340,
     "nesting5": 87,
     "loc50": 392,
     "params5": 123,
     "brain_method": 51,
     "pmd_method_CC10": 413,
     "pmd_method_Cognitive15": 338,
     "pmd_method_NPath200": 185,
     "pmd_method_Ncss60": 95
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 1589,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 16371,
   "calls": {
    "internal": 45079,
    "jdk": 21275,
    "repo_not_analysed": 0,
    "unresolved": 7019,
    "should_have_resolved": 1443,
    "budget": 0
   },
   "seconds": 39.751,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__javacc-5.0@766cae9d3710",
  "repo": "qualitas:javacc-5.0",
  "name": "javacc-5.0",
  "full_name": "qualitas/javacc-5.0",
  "lang": "java",
  "commit": "archive:766cae9d3710054f452a7f0779db885eacfdae363152cb2e7fe025aa7ea17370",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/javacc/javacc-5.0/compressed/javacc-5.0src.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:javacc-5.0",
  "labels_unmatched": {},
  "n_funcs": 1048,
  "n_files": 150,
  "kind": "application",
  "wmc_gods": 19,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6517,
  "anon_frac": 0.0,
  "pmd_gods": 10,
  "pmd_method_gods": {
   "pmd_method_CC10": 92,
   "pmd_method_Cognitive15": 93,
   "pmd_method_NPath200": 32,
   "pmd_method_Ncss60": 31
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1048,
   "cognitive": 365,
   "npath": 1048,
   "ncss": 1048
  },
  "ck_def_gods": {
   "ck_LCOM": 20,
   "ck_TCClow": 117,
   "ck_CBOhigh": 13,
   "ck_LargeClass": 21,
   "decor_blob": 10
  },
  "ck_def_outside": {
   "ck_LCOM": 6,
   "ck_TCClow": 12,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 5,
   "decor_blob": 3
  },
  "java_files_ck": 141,
  "java_files_multi_class": 6,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 3,
    "measured": 3
   },
   "fontana_god_class_reviewed": {
    "labelled": 7,
    "measured": 7
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 150,
    "oracle_gods": {
     "pmd_GodClass": 10,
     "pmd_CouplingBetweenObjects": 3,
     "pmd_TooManyMethods": 15,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 2,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 20,
     "ck_TCClow": 117,
     "ck_CBOhigh": 13,
     "ck_LargeClass": 21,
     "decor_blob": 10,
     "human_fontana_god_class": 3,
     "human_fontana_god_class_reviewed": 7
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 1048,
    "oracle_gods": {
     "cc14": 65,
     "cognitive15": 92,
     "nesting5": 15,
     "loc50": 59,
     "params5": 1,
     "brain_method": 13,
     "pmd_method_CC10": 92,
     "pmd_method_Cognitive15": 93,
     "pmd_method_NPath200": 32,
     "pmd_method_Ncss60": 31
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 156,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1048,
   "calls": {
    "internal": 2611,
    "jdk": 4203,
    "repo_not_analysed": 0,
    "unresolved": 371,
    "should_have_resolved": 117,
    "budget": 0
   },
   "seconds": 5.271,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jedit-4.3.2@9ca0a5fe3d5f",
  "repo": "qualitas:jedit-4.3.2",
  "name": "jedit-4.3.2",
  "full_name": "qualitas/jedit-4.3.2",
  "lang": "java",
  "commit": "archive:9ca0a5fe3d5fc01320ea5dfbc01a6a2b9f3e757076580e22e0426928296bbd77",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jedit/jedit-4.3.2/compressed/jedit4.3.2source.tar.bz2",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jedit-4.3.2",
  "labels_unmatched": {},
  "n_funcs": 7055,
  "n_files": 473,
  "kind": "application",
  "wmc_gods": 119,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5021,
  "anon_frac": 0.0,
  "pmd_gods": 60,
  "pmd_method_gods": {
   "pmd_method_CC10": 443,
   "pmd_method_Cognitive15": 378,
   "pmd_method_NPath200": 121,
   "pmd_method_Ncss60": 86
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 7054,
   "cognitive": 3540,
   "npath": 7054,
   "ncss": 7054
  },
  "ck_def_gods": {
   "ck_LCOM": 179,
   "ck_TCClow": 446,
   "ck_CBOhigh": 55,
   "ck_LargeClass": 120,
   "decor_blob": 91
  },
  "ck_def_outside": {
   "ck_LCOM": 2,
   "ck_TCClow": 34,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 4,
   "decor_blob": 0
  },
  "java_files_ck": 473,
  "java_files_multi_class": 199,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 3,
    "measured": 3
   },
   "fontana_god_class_reviewed": {
    "labelled": 4,
    "measured": 4
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 473,
    "oracle_gods": {
     "pmd_GodClass": 60,
     "pmd_CouplingBetweenObjects": 22,
     "pmd_TooManyMethods": 85,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 5,
     "pmd_TooManyFields": 24,
     "pmd_ExcessivePublicCount": 14,
     "pmd_ExcessiveImports": 13,
     "ck_LCOM": 179,
     "ck_TCClow": 446,
     "ck_CBOhigh": 55,
     "ck_LargeClass": 120,
     "decor_blob": 91,
     "human_fontana_god_class": 3,
     "human_fontana_god_class_reviewed": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 7055,
    "oracle_gods": {
     "cc14": 218,
     "cognitive15": 396,
     "nesting5": 47,
     "loc50": 316,
     "params5": 235,
     "brain_method": 24,
     "pmd_method_CC10": 443,
     "pmd_method_Cognitive15": 378,
     "pmd_method_NPath200": 121,
     "pmd_method_Ncss60": 86
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 531,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 7060,
   "calls": {
    "internal": 20269,
    "jdk": 17018,
    "repo_not_analysed": 0,
    "unresolved": 509,
    "should_have_resolved": 116,
    "budget": 0
   },
   "seconds": 26.7,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jena-2.6.3@a0b7b8826af1",
  "repo": "qualitas:jena-2.6.3",
  "name": "jena-2.6.3",
  "full_name": "qualitas/jena-2.6.3",
  "lang": "java",
  "commit": "archive:a0b7b8826af1a13af24d321cc6d2b3f65ad7ba1bc5aa8771ac522427467c126a",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jena/jena-2.6.3/compressed/jena-2.6.3-sources.jar",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jena-2.6.3",
  "labels_unmatched": {},
  "n_funcs": 7911,
  "n_files": 738,
  "kind": "application",
  "wmc_gods": 91,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6578,
  "anon_frac": 0.0005,
  "pmd_gods": 56,
  "pmd_method_gods": {
   "pmd_method_CC10": 188,
   "pmd_method_Cognitive15": 145,
   "pmd_method_NPath200": 36,
   "pmd_method_Ncss60": 19
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 7910,
   "cognitive": 2737,
   "npath": 7910,
   "ncss": 7910
  },
  "ck_def_gods": {
   "ck_LCOM": 157,
   "ck_TCClow": 649,
   "ck_CBOhigh": 100,
   "ck_LargeClass": 146,
   "decor_blob": 94
  },
  "ck_def_outside": {
   "ck_LCOM": 7,
   "ck_TCClow": 115,
   "ck_CBOhigh": 5,
   "ck_LargeClass": 20,
   "decor_blob": 2
  },
  "java_files_ck": 738,
  "java_files_multi_class": 165,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 2,
    "measured": 2
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 738,
    "oracle_gods": {
     "pmd_GodClass": 56,
     "pmd_CouplingBetweenObjects": 22,
     "pmd_TooManyMethods": 139,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 8,
     "pmd_ExcessivePublicCount": 16,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 157,
     "ck_TCClow": 649,
     "ck_CBOhigh": 100,
     "ck_LargeClass": 146,
     "decor_blob": 94,
     "human_fontana_god_class_reviewed": 2
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 7911,
    "oracle_gods": {
     "cc14": 79,
     "cognitive15": 140,
     "nesting5": 27,
     "loc50": 59,
     "params5": 56,
     "brain_method": 10,
     "pmd_method_CC10": 188,
     "pmd_method_Cognitive15": 145,
     "pmd_method_NPath200": 36,
     "pmd_method_Ncss60": 19
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 914,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 8077,
   "calls": {
    "internal": 17661,
    "jdk": 6579,
    "repo_not_analysed": 0,
    "unresolved": 541,
    "should_have_resolved": 358,
    "budget": 0
   },
   "seconds": 13.264,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jext-5.0@58a6b9d265f6",
  "repo": "qualitas:jext-5.0",
  "name": "jext-5.0",
  "full_name": "qualitas/jext-5.0",
  "lang": "java",
  "commit": "archive:58a6b9d265f622bddba0a6165d582b7eadb2da5d14fd28e1fa1f4af0eaa70d19",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jext/jext-5.0/compressed/jext-sources-5.0.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jext-5.0",
  "labels_unmatched": {},
  "n_funcs": 3754,
  "n_files": 538,
  "kind": "application",
  "wmc_gods": 60,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5954,
  "anon_frac": 0.0,
  "pmd_gods": 23,
  "pmd_method_gods": {
   "pmd_method_CC10": 174,
   "pmd_method_Cognitive15": 168,
   "pmd_method_NPath200": 55,
   "pmd_method_Ncss60": 85
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 3513,
   "cognitive": 1392,
   "npath": 3513,
   "ncss": 3513
  },
  "ck_def_gods": {
   "ck_LCOM": 76,
   "ck_TCClow": 516,
   "ck_CBOhigh": 18,
   "ck_LargeClass": 61,
   "decor_blob": 44
  },
  "ck_def_outside": {
   "ck_LCOM": 2,
   "ck_TCClow": 35,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 531,
  "java_files_multi_class": 80,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 1,
    "measured": 1
   },
   "fontana_god_class_reviewed": {
    "labelled": 5,
    "measured": 5
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 538,
    "oracle_gods": {
     "pmd_GodClass": 23,
     "pmd_CouplingBetweenObjects": 9,
     "pmd_TooManyMethods": 28,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 11,
     "pmd_ExcessivePublicCount": 6,
     "pmd_ExcessiveImports": 2,
     "ck_LCOM": 76,
     "ck_TCClow": 516,
     "ck_CBOhigh": 18,
     "ck_LargeClass": 61,
     "decor_blob": 44,
     "human_fontana_god_class": 1,
     "human_fontana_god_class_reviewed": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 3754,
    "oracle_gods": {
     "cc14": 106,
     "cognitive15": 189,
     "nesting5": 47,
     "loc50": 157,
     "params5": 52,
     "brain_method": 37,
     "pmd_method_CC10": 174,
     "pmd_method_Cognitive15": 168,
     "pmd_method_NPath200": 55,
     "pmd_method_Ncss60": 85
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 556,
   "files_failed": 7,
   "files_java8": 0,
   "methods": 3517,
   "calls": {
    "internal": 13208,
    "jdk": 10675,
    "repo_not_analysed": 0,
    "unresolved": 54,
    "should_have_resolved": 30,
    "budget": 0
   },
   "seconds": 31.324,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jfreechart-1.0.13@8b8286cc86d8",
  "repo": "qualitas:jfreechart-1.0.13",
  "name": "jfreechart-1.0.13",
  "full_name": "qualitas/jfreechart-1.0.13",
  "lang": "java",
  "commit": "archive:8b8286cc86d898961f307bcba1f8b6f6471bd0e921562adf573f2758b090c175",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jfreechart/jfreechart-1.0.13/compressed/jfreechart-1.0.13.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jfreechart-1.0.13",
  "labels_unmatched": {},
  "n_funcs": 8111,
  "n_files": 499,
  "kind": "application",
  "wmc_gods": 112,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6203,
  "anon_frac": 0.0,
  "pmd_gods": 86,
  "pmd_method_gods": {
   "pmd_method_CC10": 303,
   "pmd_method_Cognitive15": 252,
   "pmd_method_NPath200": 99,
   "pmd_method_Ncss60": 84
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 8111,
   "cognitive": 3093,
   "npath": 8111,
   "ncss": 8111
  },
  "ck_def_gods": {
   "ck_LCOM": 130,
   "ck_TCClow": 475,
   "ck_CBOhigh": 99,
   "ck_LargeClass": 171,
   "decor_blob": 87
  },
  "ck_def_outside": {
   "ck_LCOM": 22,
   "ck_TCClow": 441,
   "ck_CBOhigh": 53,
   "ck_LargeClass": 26,
   "decor_blob": 5
  },
  "java_files_ck": 499,
  "java_files_multi_class": 30,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 1,
    "measured": 1
   },
   "fontana_god_class_reviewed": {
    "labelled": 2,
    "measured": 2
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 499,
    "oracle_gods": {
     "pmd_GodClass": 86,
     "pmd_CouplingBetweenObjects": 45,
     "pmd_TooManyMethods": 125,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 2,
     "pmd_TooManyFields": 19,
     "pmd_ExcessivePublicCount": 25,
     "pmd_ExcessiveImports": 36,
     "ck_LCOM": 130,
     "ck_TCClow": 475,
     "ck_CBOhigh": 99,
     "ck_LargeClass": 171,
     "decor_blob": 87,
     "human_fontana_god_class": 1,
     "human_fontana_god_class_reviewed": 2
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 8111,
    "oracle_gods": {
     "cc14": 149,
     "cognitive15": 246,
     "nesting5": 30,
     "loc50": 223,
     "params5": 400,
     "brain_method": 19,
     "pmd_method_CC10": 303,
     "pmd_method_Cognitive15": 252,
     "pmd_method_NPath200": 99,
     "pmd_method_Ncss60": 84
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 606,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 8111,
   "calls": {
    "internal": 9558,
    "jdk": 13166,
    "repo_not_analysed": 0,
    "unresolved": 7256,
    "should_have_resolved": 3441,
    "budget": 0
   },
   "seconds": 14.839,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jgraph-5.13.0.0@3d982c487cf3",
  "repo": "qualitas:jgraph-5.13.0.0",
  "name": "jgraph-5.13.0.0",
  "full_name": "qualitas/jgraph-5.13.0.0",
  "lang": "java",
  "commit": "archive:3d982c487cf32b4d7af6cabd8513a686cd6d9e1623c64986d6f4c4a342531bb0",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jgraph/jgraph-5.13.0.0/compressed/jgraph-latest-bsd-src.jar",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jgraph-5.13.0.0",
  "labels_unmatched": {},
  "n_funcs": 2814,
  "n_files": 169,
  "kind": "application",
  "wmc_gods": 36,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6052,
  "anon_frac": 0.0,
  "pmd_gods": 28,
  "pmd_method_gods": {
   "pmd_method_CC10": 133,
   "pmd_method_Cognitive15": 160,
   "pmd_method_NPath200": 52,
   "pmd_method_Ncss60": 22
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 2814,
   "cognitive": 1128,
   "npath": 2814,
   "ncss": 2814
  },
  "ck_def_gods": {
   "ck_LCOM": 59,
   "ck_TCClow": 158,
   "ck_CBOhigh": 20,
   "ck_LargeClass": 39,
   "decor_blob": 32
  },
  "ck_def_outside": {
   "ck_LCOM": 2,
   "ck_TCClow": 11,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 2,
   "decor_blob": 1
  },
  "java_files_ck": 169,
  "java_files_multi_class": 71,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 3,
    "measured": 3
   },
   "fontana_god_class_reviewed": {
    "labelled": 5,
    "measured": 5
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 169,
    "oracle_gods": {
     "pmd_GodClass": 28,
     "pmd_CouplingBetweenObjects": 14,
     "pmd_TooManyMethods": 30,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 10,
     "pmd_ExcessivePublicCount": 8,
     "pmd_ExcessiveImports": 13,
     "ck_LCOM": 59,
     "ck_TCClow": 158,
     "ck_CBOhigh": 20,
     "ck_LargeClass": 39,
     "decor_blob": 32,
     "human_fontana_god_class": 3,
     "human_fontana_god_class_reviewed": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 2814,
    "oracle_gods": {
     "cc14": 61,
     "cognitive15": 156,
     "nesting5": 54,
     "loc50": 67,
     "params5": 72,
     "brain_method": 23,
     "pmd_method_CC10": 133,
     "pmd_method_Cognitive15": 160,
     "pmd_method_NPath200": 52,
     "pmd_method_Ncss60": 22
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 190,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 2844,
   "calls": {
    "internal": 5977,
    "jdk": 7916,
    "repo_not_analysed": 0,
    "unresolved": 185,
    "should_have_resolved": 12,
    "budget": 0
   },
   "seconds": 9.363,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jgraphpad-5.10.0.2@7b30a7bb0822",
  "repo": "qualitas:jgraphpad-5.10.0.2",
  "name": "jgraphpad-5.10.0.2",
  "full_name": "qualitas/jgraphpad-5.10.0.2",
  "lang": "java",
  "commit": "archive:7b30a7bb08229c9f8cd5fd34ef367f08fba7dd1a27b1826696cda202996afb9b",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jgraphpad/jgraphpad-5.10.0.2/compressed/jgraphpad-5.10.0.2-src.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jgraphpad-5.10.0.2",
  "labels_unmatched": {},
  "n_funcs": 1850,
  "n_files": 296,
  "kind": "application",
  "wmc_gods": 25,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6081,
  "anon_frac": 0.0,
  "pmd_gods": 21,
  "pmd_method_gods": {
   "pmd_method_CC10": 68,
   "pmd_method_Cognitive15": 71,
   "pmd_method_NPath200": 25,
   "pmd_method_Ncss60": 21
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1814,
   "cognitive": 717,
   "npath": 1814,
   "ncss": 1814
  },
  "ck_def_gods": {
   "ck_LCOM": 44,
   "ck_TCClow": 158,
   "ck_CBOhigh": 10,
   "ck_LargeClass": 24,
   "decor_blob": 22
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 6,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 292,
  "java_files_multi_class": 48,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 4,
    "measured": 4
   },
   "fontana_god_class_reviewed": {
    "labelled": 6,
    "measured": 6
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 296,
    "oracle_gods": {
     "pmd_GodClass": 21,
     "pmd_CouplingBetweenObjects": 11,
     "pmd_TooManyMethods": 20,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 5,
     "pmd_ExcessivePublicCount": 2,
     "pmd_ExcessiveImports": 13,
     "ck_LCOM": 44,
     "ck_TCClow": 158,
     "ck_CBOhigh": 10,
     "ck_LargeClass": 24,
     "decor_blob": 22,
     "human_fontana_god_class": 4,
     "human_fontana_god_class_reviewed": 6
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 1850,
    "oracle_gods": {
     "cc14": 33,
     "cognitive15": 67,
     "nesting5": 18,
     "loc50": 58,
     "params5": 30,
     "brain_method": 10,
     "pmd_method_CC10": 68,
     "pmd_method_Cognitive15": 71,
     "pmd_method_NPath200": 25,
     "pmd_method_Ncss60": 21
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 301,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1829,
   "calls": {
    "internal": 2188,
    "jdk": 7468,
    "repo_not_analysed": 0,
    "unresolved": 2671,
    "should_have_resolved": 629,
    "budget": 0
   },
   "seconds": 10.523,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jgrapht-0.8.1@93c2fcdc6e56",
  "repo": "qualitas:jgrapht-0.8.1",
  "name": "jgrapht-0.8.1",
  "full_name": "qualitas/jgrapht-0.8.1",
  "lang": "java",
  "commit": "archive:93c2fcdc6e565b434fb060eca3b3347e25ede9300f24a268cc20b52def6fc2c0",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jgrapht/jgrapht-0.8.1/compressed/jgrapht-0.8.1.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jgrapht-0.8.1",
  "labels_unmatched": {},
  "n_funcs": 1349,
  "n_files": 217,
  "kind": "application",
  "wmc_gods": 6,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6516,
  "anon_frac": 0.0,
  "pmd_gods": 1,
  "pmd_method_gods": {
   "pmd_method_CC10": 8,
   "pmd_method_Cognitive15": 23,
   "pmd_method_NPath200": 2,
   "pmd_method_Ncss60": 1
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1349,
   "cognitive": 470,
   "npath": 1349,
   "ncss": 1349
  },
  "ck_def_gods": {
   "ck_LCOM": 56,
   "ck_TCClow": 179,
   "ck_CBOhigh": 12,
   "ck_LargeClass": 16,
   "decor_blob": 6
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 13,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "java_files_ck": 217,
  "java_files_multi_class": 41,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 2,
    "measured": 2
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 217,
    "oracle_gods": {
     "pmd_GodClass": 1,
     "pmd_CouplingBetweenObjects": 2,
     "pmd_TooManyMethods": 17,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 56,
     "ck_TCClow": 179,
     "ck_CBOhigh": 12,
     "ck_LargeClass": 16,
     "decor_blob": 6,
     "human_fontana_god_class_reviewed": 2
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 1349,
    "oracle_gods": {
     "cc14": 2,
     "cognitive15": 28,
     "nesting5": 11,
     "loc50": 16,
     "params5": 6,
     "brain_method": 2,
     "pmd_method_CC10": 8,
     "pmd_method_Cognitive15": 23,
     "pmd_method_NPath200": 2,
     "pmd_method_Ncss60": 1
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 242,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1360,
   "calls": {
    "internal": 3229,
    "jdk": 1994,
    "repo_not_analysed": 0,
    "unresolved": 780,
    "should_have_resolved": 31,
    "budget": 0
   },
   "seconds": 5.643,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jgroups-2.10.0@0ebd57ba8557",
  "repo": "qualitas:jgroups-2.10.0",
  "name": "jgroups-2.10.0",
  "full_name": "qualitas/jgroups-2.10.0",
  "lang": "java",
  "commit": "archive:0ebd57ba8557773e070967e1ed4d2fe8c359d847f2e6ab1cd7432c885d211844",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jgroups/jgroups-2.10.0/compressed/JGroups-2.10.0.GA.src.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jgroups-2.10.0",
  "labels_unmatched": {},
  "n_funcs": 5941,
  "n_files": 282,
  "kind": "application",
  "wmc_gods": 103,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5361,
  "anon_frac": 0.0,
  "pmd_gods": 75,
  "pmd_method_gods": {
   "pmd_method_CC10": 255,
   "pmd_method_Cognitive15": 224,
   "pmd_method_NPath200": 38,
   "pmd_method_Ncss60": 28
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 5941,
   "cognitive": 2763,
   "npath": 5941,
   "ncss": 5941
  },
  "ck_def_gods": {
   "ck_LCOM": 122,
   "ck_TCClow": 271,
   "ck_CBOhigh": 60,
   "ck_LargeClass": 124,
   "decor_blob": 93
  },
  "ck_def_outside": {
   "ck_LCOM": 27,
   "ck_TCClow": 412,
   "ck_CBOhigh": 41,
   "ck_LargeClass": 34,
   "decor_blob": 14
  },
  "java_files_ck": 281,
  "java_files_multi_class": 111,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 2,
    "measured": 2
   },
   "fontana_god_class_reviewed": {
    "labelled": 5,
    "measured": 5
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 282,
    "oracle_gods": {
     "pmd_GodClass": 75,
     "pmd_CouplingBetweenObjects": 28,
     "pmd_TooManyMethods": 107,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 9,
     "pmd_ExcessivePublicCount": 12,
     "pmd_ExcessiveImports": 2,
     "ck_LCOM": 122,
     "ck_TCClow": 271,
     "ck_CBOhigh": 60,
     "ck_LargeClass": 124,
     "decor_blob": 93,
     "human_fontana_god_class": 2,
     "human_fontana_god_class_reviewed": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 5941,
    "oracle_gods": {
     "cc14": 113,
     "cognitive15": 229,
     "nesting5": 42,
     "loc50": 101,
     "params5": 137,
     "brain_method": 14,
     "pmd_method_CC10": 255,
     "pmd_method_Cognitive15": 224,
     "pmd_method_NPath200": 38,
     "pmd_method_Ncss60": 28
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 329,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 5942,
   "calls": {
    "internal": 11574,
    "jdk": 12579,
    "repo_not_analysed": 0,
    "unresolved": 325,
    "should_have_resolved": 168,
    "budget": 0
   },
   "seconds": 12.858,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jhotdraw-7.5.1@f0274ab83baf",
  "repo": "qualitas:jhotdraw-7.5.1",
  "name": "jhotdraw-7.5.1",
  "full_name": "qualitas/jhotdraw-7.5.1",
  "lang": "java",
  "commit": "archive:f0274ab83baf4d068fad140346ac038dfa5e1ca81b4115438f298b9959381595",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jhotdraw/jhotdraw-7.5.1/compressed/jhotdraw-7.5.1.nested.zip!JHotDraw 7.5.1.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jhotdraw-7.5.1",
  "labels_unmatched": {},
  "n_funcs": 6806,
  "n_files": 546,
  "kind": "application",
  "wmc_gods": 85,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6286,
  "anon_frac": 0.0,
  "pmd_gods": 62,
  "pmd_method_gods": {
   "pmd_method_CC10": 206,
   "pmd_method_Cognitive15": 225,
   "pmd_method_NPath200": 56,
   "pmd_method_Ncss60": 55
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 6806,
   "cognitive": 2560,
   "npath": 6806,
   "ncss": 6806
  },
  "ck_def_gods": {
   "ck_LCOM": 181,
   "ck_TCClow": 517,
   "ck_CBOhigh": 60,
   "ck_LargeClass": 154,
   "decor_blob": 111
  },
  "ck_def_outside": {
   "ck_LCOM": 11,
   "ck_TCClow": 49,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 12,
   "decor_blob": 8
  },
  "java_files_ck": 546,
  "java_files_multi_class": 193,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 2,
    "measured": 2
   },
   "fontana_god_class_reviewed": {
    "labelled": 5,
    "measured": 5
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 546,
    "oracle_gods": {
     "pmd_GodClass": 62,
     "pmd_CouplingBetweenObjects": 28,
     "pmd_TooManyMethods": 103,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 8,
     "pmd_ExcessivePublicCount": 6,
     "pmd_ExcessiveImports": 6,
     "ck_LCOM": 181,
     "ck_TCClow": 517,
     "ck_CBOhigh": 60,
     "ck_LargeClass": 154,
     "decor_blob": 111,
     "human_fontana_god_class": 2,
     "human_fontana_god_class_reviewed": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 6806,
    "oracle_gods": {
     "cc14": 93,
     "cognitive15": 212,
     "nesting5": 36,
     "loc50": 128,
     "params5": 144,
     "brain_method": 14,
     "pmd_method_CC10": 206,
     "pmd_method_Cognitive15": 225,
     "pmd_method_NPath200": 56,
     "pmd_method_Ncss60": 55
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 612,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 6897,
   "calls": {
    "internal": 17539,
    "jdk": 18051,
    "repo_not_analysed": 0,
    "unresolved": 111,
    "should_have_resolved": 32,
    "budget": 0
   },
   "seconds": 19.5,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jmeter-2.5.1@ea13c8fa9f4d",
  "repo": "qualitas:jmeter-2.5.1",
  "name": "jmeter-2.5.1",
  "full_name": "qualitas/jmeter-2.5.1",
  "lang": "java",
  "commit": "archive:ea13c8fa9f4d38efa0a2cbdac6e0e3f760e55e8137464388bfb13125446c4f2a",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901e/Systems/jmeter/jmeter-2.5.1/compressed/jakarta-jmeter-2.5.1_src.tgz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jmeter-2.5.1",
  "labels_unmatched": {},
  "n_funcs": 7755,
  "n_files": 731,
  "kind": "application",
  "wmc_gods": 75,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7055,
  "anon_frac": 0.0,
  "pmd_gods": 64,
  "pmd_method_gods": {
   "pmd_method_CC10": 179,
   "pmd_method_Cognitive15": 164,
   "pmd_method_NPath200": 52,
   "pmd_method_Ncss60": 49
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 7753,
   "cognitive": 2299,
   "npath": 7753,
   "ncss": 7753
  },
  "ck_def_gods": {
   "ck_LCOM": 295,
   "ck_TCClow": 668,
   "ck_CBOhigh": 60,
   "ck_LargeClass": 214,
   "decor_blob": 169
  },
  "ck_def_outside": {
   "ck_LCOM": 14,
   "ck_TCClow": 162,
   "ck_CBOhigh": 4,
   "ck_LargeClass": 21,
   "decor_blob": 8
  },
  "java_files_ck": 731,
  "java_files_multi_class": 104,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 2,
    "measured": 2
   },
   "fontana_god_class_reviewed": {
    "labelled": 4,
    "measured": 4
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 731,
    "oracle_gods": {
     "pmd_GodClass": 64,
     "pmd_CouplingBetweenObjects": 21,
     "pmd_TooManyMethods": 107,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 13,
     "pmd_ExcessivePublicCount": 10,
     "pmd_ExcessiveImports": 35,
     "ck_LCOM": 295,
     "ck_TCClow": 668,
     "ck_CBOhigh": 60,
     "ck_LargeClass": 214,
     "decor_blob": 169,
     "human_fontana_god_class": 2,
     "human_fontana_god_class_reviewed": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 7755,
    "oracle_gods": {
     "cc14": 79,
     "cognitive15": 170,
     "nesting5": 31,
     "loc50": 109,
     "params5": 59,
     "brain_method": 13,
     "pmd_method_CC10": 179,
     "pmd_method_Cognitive15": 164,
     "pmd_method_NPath200": 52,
     "pmd_method_Ncss60": 49
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 819,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 7764,
   "calls": {
    "internal": 15873,
    "jdk": 17027,
    "repo_not_analysed": 0,
    "unresolved": 3693,
    "should_have_resolved": 525,
    "budget": 0
   },
   "seconds": 25.637,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jmoney-0.4.4@cf14d82ff9e1",
  "repo": "qualitas:jmoney-0.4.4",
  "name": "jmoney-0.4.4",
  "full_name": "qualitas/jmoney-0.4.4",
  "lang": "java",
  "commit": "archive:cf14d82ff9e1008e8cc017fe77eb8587d8a923414ef4170352287c3ece3ad492",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jmoney/jmoney-0.4.4/compressed/jmoney-0.4.4-src.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jmoney-0.4.4",
  "labels_unmatched": {},
  "n_funcs": 683,
  "n_files": 51,
  "kind": "application",
  "wmc_gods": 9,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6955,
  "anon_frac": 0.0,
  "pmd_gods": 6,
  "pmd_method_gods": {
   "pmd_method_CC10": 9,
   "pmd_method_Cognitive15": 5,
   "pmd_method_NPath200": 2,
   "pmd_method_Ncss60": 3
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 683,
   "cognitive": 213,
   "npath": 683,
   "ncss": 683
  },
  "ck_def_gods": {
   "ck_LCOM": 15,
   "ck_TCClow": 46,
   "ck_CBOhigh": 4,
   "ck_LargeClass": 19,
   "decor_blob": 14
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 2,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "java_files_ck": 51,
  "java_files_multi_class": 21,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 3,
    "measured": 3
   },
   "fontana_god_class_reviewed": {
    "labelled": 4,
    "measured": 4
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 51,
    "oracle_gods": {
     "pmd_GodClass": 6,
     "pmd_CouplingBetweenObjects": 4,
     "pmd_TooManyMethods": 10,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 7,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 3,
     "ck_LCOM": 15,
     "ck_TCClow": 46,
     "ck_CBOhigh": 4,
     "ck_LargeClass": 19,
     "decor_blob": 14,
     "human_fontana_god_class": 3,
     "human_fontana_god_class_reviewed": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 683,
    "oracle_gods": {
     "cc14": 5,
     "cognitive15": 5,
     "nesting5": 1,
     "loc50": 24,
     "params5": 7,
     "brain_method": 0,
     "pmd_method_CC10": 9,
     "pmd_method_Cognitive15": 5,
     "pmd_method_NPath200": 2,
     "pmd_method_Ncss60": 3
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 54,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 707,
   "calls": {
    "internal": 1175,
    "jdk": 2572,
    "repo_not_analysed": 0,
    "unresolved": 6,
    "should_have_resolved": 2,
    "budget": 0
   },
   "seconds": 5.973,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jparse-0.96@1fad3f0d7f02",
  "repo": "qualitas:jparse-0.96",
  "name": "jparse-0.96",
  "full_name": "qualitas/jparse-0.96",
  "lang": "java",
  "commit": "archive:1fad3f0d7f0299b5e00bfb799f5711f9837360cdc4d85f74e4436f3ab5c7ed63",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jparse/jparse-0.96/compressed/jparse.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jparse-0.96",
  "labels_unmatched": {},
  "n_funcs": 735,
  "n_files": 65,
  "kind": "library",
  "wmc_gods": 8,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5633,
  "anon_frac": 0.0027,
  "pmd_gods": 6,
  "pmd_method_gods": {
   "pmd_method_CC10": 72,
   "pmd_method_Cognitive15": 39,
   "pmd_method_NPath200": 22,
   "pmd_method_Ncss60": 25
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 735,
   "cognitive": 321,
   "npath": 735,
   "ncss": 735
  },
  "ck_def_gods": {
   "ck_LCOM": 9,
   "ck_TCClow": 65,
   "ck_CBOhigh": 4,
   "ck_LargeClass": 8,
   "decor_blob": 6
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 4,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 5,
   "decor_blob": 1
  },
  "java_files_ck": 65,
  "java_files_multi_class": 0,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 1,
    "measured": 1
   },
   "fontana_god_class_reviewed": {
    "labelled": 4,
    "measured": 4
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 65,
    "oracle_gods": {
     "pmd_GodClass": 6,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 6,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 2,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 9,
     "ck_TCClow": 65,
     "ck_CBOhigh": 4,
     "ck_LargeClass": 8,
     "decor_blob": 6,
     "human_fontana_god_class": 1,
     "human_fontana_god_class_reviewed": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 735,
    "oracle_gods": {
     "cc14": 42,
     "cognitive15": 57,
     "nesting5": 6,
     "loc50": 54,
     "params5": 1,
     "brain_method": 4,
     "pmd_method_CC10": 72,
     "pmd_method_Cognitive15": 39,
     "pmd_method_NPath200": 22,
     "pmd_method_Ncss60": 25
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 69,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 735,
   "calls": {
    "internal": 354,
    "jdk": 762,
    "repo_not_analysed": 0,
    "unresolved": 3218,
    "should_have_resolved": 507,
    "budget": 0
   },
   "seconds": 3.931,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jpf-1.0.2@3a75d17f9fa7",
  "repo": "qualitas:jpf-1.0.2",
  "name": "jpf-1.0.2",
  "full_name": "qualitas/jpf-1.0.2",
  "lang": "java",
  "commit": "archive:3a75d17f9fa7644c75bc7c59c4e45e814fd200647bf754133c1d9eb75966359c",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901f/Systems/jpf/jpf-1.0.2/compressed/jpf-src-1.0.2.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jpf-1.0.2",
  "labels_unmatched": {},
  "n_funcs": 1059,
  "n_files": 72,
  "kind": "application",
  "wmc_gods": 19,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6364,
  "anon_frac": 0.0,
  "pmd_gods": 13,
  "pmd_method_gods": {
   "pmd_method_CC10": 58,
   "pmd_method_Cognitive15": 39,
   "pmd_method_NPath200": 11,
   "pmd_method_Ncss60": 7
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1059,
   "cognitive": 386,
   "npath": 1059,
   "ncss": 1059
  },
  "ck_def_gods": {
   "ck_LCOM": 23,
   "ck_TCClow": 72,
   "ck_CBOhigh": 13,
   "ck_LargeClass": 22,
   "decor_blob": 17
  },
  "ck_def_outside": {
   "ck_LCOM": 4,
   "ck_TCClow": 23,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 2,
   "decor_blob": 1
  },
  "java_files_ck": 72,
  "java_files_multi_class": 20,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 2,
    "measured": 2
   },
   "fontana_god_class_reviewed": {
    "labelled": 4,
    "measured": 4
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 72,
    "oracle_gods": {
     "pmd_GodClass": 13,
     "pmd_CouplingBetweenObjects": 5,
     "pmd_TooManyMethods": 18,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 4,
     "ck_LCOM": 23,
     "ck_TCClow": 72,
     "ck_CBOhigh": 13,
     "ck_LargeClass": 22,
     "decor_blob": 17,
     "human_fontana_god_class": 2,
     "human_fontana_god_class_reviewed": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 1059,
    "oracle_gods": {
     "cc14": 18,
     "cognitive15": 38,
     "nesting5": 4,
     "loc50": 40,
     "params5": 9,
     "brain_method": 2,
     "pmd_method_CC10": 58,
     "pmd_method_Cognitive15": 39,
     "pmd_method_NPath200": 11,
     "pmd_method_Ncss60": 7
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 94,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1061,
   "calls": {
    "internal": 2107,
    "jdk": 3241,
    "repo_not_analysed": 0,
    "unresolved": 684,
    "should_have_resolved": 70,
    "budget": 0
   },
   "seconds": 4.786,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jruby-1.5.2@fd951b93f891",
  "repo": "qualitas:jruby-1.5.2",
  "name": "jruby-1.5.2",
  "full_name": "qualitas/jruby-1.5.2",
  "lang": "java",
  "commit": "archive:fd951b93f8917b59bfa687656ee0612c61cd29f5b32bd562e4f71eb2a4a70ee0",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jruby/jruby-1.5.2/compressed/jruby-src-1.5.2.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jruby-1.5.2",
  "labels_unmatched": {},
  "n_funcs": 32705,
  "n_files": 1967,
  "kind": "application",
  "wmc_gods": 409,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5994,
  "anon_frac": 0.0022,
  "pmd_gods": 119,
  "pmd_method_gods": {
   "pmd_method_CC10": 515,
   "pmd_method_Cognitive15": 367,
   "pmd_method_NPath200": 117,
   "pmd_method_Ncss60": 77
  },
  "pmd_method_unmatched": 2,
  "pmd_method_values": {
   "cc": 16490,
   "cognitive": 6091,
   "npath": 16490,
   "ncss": 16490
  },
  "ck_def_gods": {
   "ck_LCOM": 191,
   "ck_TCClow": 784,
   "ck_CBOhigh": 185,
   "ck_LargeClass": 186,
   "decor_blob": 130
  },
  "ck_def_outside": {
   "ck_LCOM": 6,
   "ck_TCClow": 159,
   "ck_CBOhigh": 4,
   "ck_LargeClass": 25,
   "decor_blob": 3
  },
  "java_files_ck": 860,
  "java_files_multi_class": 206,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 1,
    "measured": 1
   },
   "fontana_god_class_reviewed": {
    "labelled": 3,
    "measured": 3
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 4
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 1967,
    "oracle_gods": {
     "pmd_GodClass": 119,
     "pmd_CouplingBetweenObjects": 40,
     "pmd_TooManyMethods": 197,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 10,
     "pmd_TooManyFields": 6,
     "pmd_ExcessivePublicCount": 56,
     "pmd_ExcessiveImports": 47,
     "ck_LCOM": 191,
     "ck_TCClow": 784,
     "ck_CBOhigh": 185,
     "ck_LargeClass": 186,
     "decor_blob": 130,
     "human_fontana_god_class": 1,
     "human_fontana_god_class_reviewed": 3
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 32705,
    "oracle_gods": {
     "cc14": 465,
     "cognitive15": 844,
     "nesting5": 152,
     "loc50": 415,
     "params5": 2039,
     "brain_method": 57,
     "pmd_method_CC10": 515,
     "pmd_method_Cognitive15": 367,
     "pmd_method_NPath200": 117,
     "pmd_method_Ncss60": 77
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 975,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 16626,
   "calls": {
    "internal": 52072,
    "jdk": 10177,
    "repo_not_analysed": 0,
    "unresolved": 5040,
    "should_have_resolved": 4637,
    "budget": 0
   },
   "seconds": 34.396,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jsXe-04_beta@066c0c3d2c43",
  "repo": "qualitas:jsXe-04_beta",
  "name": "jsXe-04_beta",
  "full_name": "qualitas/jsXe-04_beta",
  "lang": "java",
  "commit": "archive:066c0c3d2c439f430ca4026b4dde7900b99e9d369acfb7f0c50193f7c04af71a",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jsXe/jsXe-04_beta/compressed/jsXe-04_beta-src.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jsXe-04_beta",
  "labels_unmatched": {},
  "n_funcs": 1388,
  "n_files": 124,
  "kind": "application",
  "wmc_gods": 22,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5461,
  "anon_frac": 0.0,
  "pmd_gods": 13,
  "pmd_method_gods": {
   "pmd_method_CC10": 56,
   "pmd_method_Cognitive15": 62,
   "pmd_method_NPath200": 10,
   "pmd_method_Ncss60": 13
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1296,
   "cognitive": 595,
   "npath": 1296,
   "ncss": 1296
  },
  "ck_def_gods": {
   "ck_LCOM": 38,
   "ck_TCClow": 122,
   "ck_CBOhigh": 15,
   "ck_LargeClass": 29,
   "decor_blob": 23
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 6,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 124,
  "java_files_multi_class": 36,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 2,
    "measured": 2
   },
   "fontana_god_class_reviewed": {
    "labelled": 5,
    "measured": 5
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 124,
    "oracle_gods": {
     "pmd_GodClass": 13,
     "pmd_CouplingBetweenObjects": 6,
     "pmd_TooManyMethods": 15,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 4,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 38,
     "ck_TCClow": 122,
     "ck_CBOhigh": 15,
     "ck_LargeClass": 29,
     "decor_blob": 23,
     "human_fontana_god_class": 2,
     "human_fontana_god_class_reviewed": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 1388,
    "oracle_gods": {
     "cc14": 27,
     "cognitive15": 75,
     "nesting5": 20,
     "loc50": 41,
     "params5": 27,
     "brain_method": 8,
     "pmd_method_CC10": 56,
     "pmd_method_Cognitive15": 62,
     "pmd_method_NPath200": 10,
     "pmd_method_Ncss60": 13
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 131,
   "files_failed": 3,
   "files_java8": 0,
   "methods": 1308,
   "calls": {
    "internal": 2551,
    "jdk": 4014,
    "repo_not_analysed": 0,
    "unresolved": 501,
    "should_have_resolved": 111,
    "budget": 0
   },
   "seconds": 7.518,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jspwiki-2.8.4@bea11e9102c7",
  "repo": "qualitas:jspwiki-2.8.4",
  "name": "jspwiki-2.8.4",
  "full_name": "qualitas/jspwiki-2.8.4",
  "lang": "java",
  "commit": "archive:bea11e9102c7776c04010b6c919c93c73d594a015b2b6ea2304304137699500f",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jspwiki/jspwiki-2.8.4/compressed/JSPWiki-2.8.4-src.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jspwiki-2.8.4",
  "labels_unmatched": {},
  "n_funcs": 2780,
  "n_files": 342,
  "kind": "application",
  "wmc_gods": 49,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5162,
  "anon_frac": 0.0338,
  "pmd_gods": 28,
  "pmd_method_gods": {
   "pmd_method_CC10": 141,
   "pmd_method_Cognitive15": 108,
   "pmd_method_NPath200": 28,
   "pmd_method_Ncss60": 20
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 2530,
   "cognitive": 1194,
   "npath": 2530,
   "ncss": 2530
  },
  "ck_def_gods": {
   "ck_LCOM": 127,
   "ck_TCClow": 256,
   "ck_CBOhigh": 37,
   "ck_LargeClass": 68,
   "decor_blob": 54
  },
  "ck_def_outside": {
   "ck_LCOM": 21,
   "ck_TCClow": 158,
   "ck_CBOhigh": 13,
   "ck_LargeClass": 18,
   "decor_blob": 10
  },
  "java_files_ck": 335,
  "java_files_multi_class": 47,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 2,
    "measured": 2
   },
   "fontana_god_class_reviewed": {
    "labelled": 5,
    "measured": 5
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 342,
    "oracle_gods": {
     "pmd_GodClass": 28,
     "pmd_CouplingBetweenObjects": 14,
     "pmd_TooManyMethods": 39,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 7,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 4,
     "ck_LCOM": 127,
     "ck_TCClow": 256,
     "ck_CBOhigh": 37,
     "ck_LargeClass": 68,
     "decor_blob": 54,
     "human_fontana_god_class": 2,
     "human_fontana_god_class_reviewed": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 2780,
    "oracle_gods": {
     "cc14": 73,
     "cognitive15": 130,
     "nesting5": 23,
     "loc50": 126,
     "params5": 17,
     "brain_method": 11,
     "pmd_method_CC10": 141,
     "pmd_method_Cognitive15": 108,
     "pmd_method_NPath200": 28,
     "pmd_method_Ncss60": 20
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 372,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 2532,
   "calls": {
    "internal": 5240,
    "jdk": 6606,
    "repo_not_analysed": 0,
    "unresolved": 2969,
    "should_have_resolved": 550,
    "budget": 0
   },
   "seconds": 7.986,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__jung-2.0.1@e2f99af0ff3a",
  "repo": "qualitas:jung-2.0.1",
  "name": "jung-2.0.1",
  "full_name": "qualitas/jung-2.0.1",
  "lang": "java",
  "commit": "archive:e2f99af0ff3a74388fbc8bc1b209e4ceea9caf7e5c97c8baf0683b817dc053cf",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jung/jung-2.0.1/compressed/jung2-2_0_1-sources.zip!jung-3d-2.0.1-sources.jar;inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jung/jung-2.0.1/compressed/jung2-2_0_1-sources.zip!jung-3d-demos-2.0.1-sources.jar;inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jung/jung-2.0.1/compressed/jung2-2_0_1-sources.zip!jung-algorithms-2.0.1-sources.jar;inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jung/jung-2.0.1/compressed/jung2-2_0_1-sources.zip!jung-api-2.0.1-sources.jar;inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jung/jung-2.0.1/compressed/jung2-2_0_1-sources.zip!jung-graph-impl-2.0.1-sources.jar;inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jung/jung-2.0.1/compressed/jung2-2_0_1-sources.zip!jung-io-2.0.1-sources.jar;inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jung/jung-2.0.1/compressed/jung2-2_0_1-sources.zip!jung-jai-2.0.1-sources.jar;inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jung/jung-2.0.1/compressed/jung2-2_0_1-sources.zip!jung-jai-samples-2.0.1-sources.jar;inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jung/jung-2.0.1/compressed/jung2-2_0_1-sources.zip!jung-samples-2.0.1-sources.jar;inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jung/jung-2.0.1/compressed/jung2-2_0_1-sources.zip!jung-visualization-2.0.1-sources.jar",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:jung-2.0.1",
  "labels_unmatched": {},
  "n_funcs": 3462,
  "n_files": 344,
  "kind": "application",
  "wmc_gods": 24,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.699,
  "anon_frac": 0.0,
  "pmd_gods": 15,
  "pmd_method_gods": {
   "pmd_method_CC10": 71,
   "pmd_method_Cognitive15": 83,
   "pmd_method_NPath200": 14,
   "pmd_method_Ncss60": 24
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 3462,
   "cognitive": 1061,
   "npath": 3462,
   "ncss": 3462
  },
  "ck_def_gods": {
   "ck_LCOM": 42,
   "ck_TCClow": 329,
   "ck_CBOhigh": 74,
   "ck_LargeClass": 53,
   "decor_blob": 24
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 36,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 3,
   "decor_blob": 0
  },
  "java_files_ck": 344,
  "java_files_multi_class": 116,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 2,
    "measured": 2
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 10
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 344,
    "oracle_gods": {
     "pmd_GodClass": 15,
     "pmd_CouplingBetweenObjects": 25,
     "pmd_TooManyMethods": 27,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 3,
     "pmd_ExcessivePublicCount": 4,
     "pmd_ExcessiveImports": 34,
     "ck_LCOM": 42,
     "ck_TCClow": 329,
     "ck_CBOhigh": 74,
     "ck_LargeClass": 53,
     "decor_blob": 24,
     "human_fontana_god_class_reviewed": 2
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 3462,
    "oracle_gods": {
     "cc14": 27,
     "cognitive15": 79,
     "nesting5": 19,
     "loc50": 63,
     "params5": 64,
     "brain_method": 2,
     "pmd_method_CC10": 71,
     "pmd_method_Cognitive15": 83,
     "pmd_method_NPath200": 14,
     "pmd_method_Ncss60": 24
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 398,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 3537,
   "calls": {
    "internal": 6402,
    "jdk": 8418,
    "repo_not_analysed": 0,
    "unresolved": 2094,
    "should_have_resolved": 920,
    "budget": 0
   },
   "seconds": 15.858,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__junit-4.10@7c6a8ae320a3",
  "repo": "qualitas:junit-4.10",
  "name": "junit-4.10",
  "full_name": "qualitas/junit-4.10",
  "lang": "java",
  "commit": "archive:7c6a8ae320a38cd74f71336da37d0d92435fb2a468de209bf28220e5380e5360",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901e/Systems/junit/junit-4.10/compressed/junit-4.10-src.jar",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:junit-4.10",
  "labels_unmatched": {},
  "n_funcs": 964,
  "n_files": 120,
  "kind": "application",
  "wmc_gods": 5,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7054,
  "anon_frac": 0.0,
  "pmd_gods": 4,
  "pmd_method_gods": {
   "pmd_method_CC10": 3,
   "pmd_method_Cognitive15": 0,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 964,
   "cognitive": 292,
   "npath": 964,
   "ncss": 964
  },
  "ck_def_gods": {
   "ck_LCOM": 15,
   "ck_TCClow": 108,
   "ck_CBOhigh": 6,
   "ck_LargeClass": 10,
   "decor_blob": 5
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 5,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 120,
  "java_files_multi_class": 35,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 1,
    "measured": 1
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 120,
    "oracle_gods": {
     "pmd_GodClass": 4,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 14,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 15,
     "ck_TCClow": 108,
     "ck_CBOhigh": 6,
     "ck_LargeClass": 10,
     "decor_blob": 5,
     "human_fontana_god_class_reviewed": 1
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 964,
    "oracle_gods": {
     "cc14": 0,
     "cognitive15": 1,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 3,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 162,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 984,
   "calls": {
    "internal": 1308,
    "jdk": 844,
    "repo_not_analysed": 0,
    "unresolved": 66,
    "should_have_resolved": 57,
    "budget": 0
   },
   "seconds": 2.406,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__log4j-1.2.16@3a93ef38eb7a",
  "repo": "qualitas:log4j-1.2.16",
  "name": "log4j-1.2.16",
  "full_name": "qualitas/log4j-1.2.16",
  "lang": "java",
  "commit": "archive:3a93ef38eb7ac9f851626d8b27cde7db1bfc78c1b587520fd740a0ab03e44c89",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/log4j/log4j-1.2.16/compressed/apache-log4j-1.2.16.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:log4j-1.2.16",
  "labels_unmatched": {},
  "n_funcs": 2415,
  "n_files": 247,
  "kind": "application",
  "wmc_gods": 27,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5892,
  "anon_frac": 0.0,
  "pmd_gods": 17,
  "pmd_method_gods": {
   "pmd_method_CC10": 65,
   "pmd_method_Cognitive15": 53,
   "pmd_method_NPath200": 7,
   "pmd_method_Ncss60": 10
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 2394,
   "cognitive": 987,
   "npath": 2394,
   "ncss": 2394
  },
  "ck_def_gods": {
   "ck_LCOM": 62,
   "ck_TCClow": 223,
   "ck_CBOhigh": 8,
   "ck_LargeClass": 50,
   "decor_blob": 40
  },
  "ck_def_outside": {
   "ck_LCOM": 23,
   "ck_TCClow": 112,
   "ck_CBOhigh": 16,
   "ck_LargeClass": 14,
   "decor_blob": 5
  },
  "java_files_ck": 243,
  "java_files_multi_class": 47,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 1,
    "measured": 1
   },
   "fontana_god_class_reviewed": {
    "labelled": 4,
    "measured": 4
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 247,
    "oracle_gods": {
     "pmd_GodClass": 17,
     "pmd_CouplingBetweenObjects": 5,
     "pmd_TooManyMethods": 28,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 4,
     "pmd_ExcessivePublicCount": 3,
     "pmd_ExcessiveImports": 7,
     "ck_LCOM": 62,
     "ck_TCClow": 223,
     "ck_CBOhigh": 8,
     "ck_LargeClass": 50,
     "decor_blob": 40,
     "human_fontana_god_class": 1,
     "human_fontana_god_class_reviewed": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 2415,
    "oracle_gods": {
     "cc14": 21,
     "cognitive15": 61,
     "nesting5": 15,
     "loc50": 32,
     "params5": 77,
     "brain_method": 7,
     "pmd_method_CC10": 65,
     "pmd_method_Cognitive15": 53,
     "pmd_method_NPath200": 7,
     "pmd_method_Ncss60": 10
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 267,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 2394,
   "calls": {
    "internal": 3898,
    "jdk": 4529,
    "repo_not_analysed": 0,
    "unresolved": 376,
    "should_have_resolved": 174,
    "budget": 0
   },
   "seconds": 7.513,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__lucene-3.5.0@814dbfcd91b7",
  "repo": "qualitas:lucene-3.5.0",
  "name": "lucene-3.5.0",
  "full_name": "qualitas/lucene-3.5.0",
  "lang": "java",
  "commit": "archive:814dbfcd91b76522ae350817c306be8c4a72dfe8c809540be4b20209acfb9a27",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901e/Systems/lucene/lucene-3.5.0/compressed/lucene-3.5.0-src.tgz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:lucene-3.5.0",
  "labels_unmatched": {},
  "n_funcs": 13578,
  "n_files": 1358,
  "kind": "application",
  "wmc_gods": 212,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5857,
  "anon_frac": 0.0043,
  "pmd_gods": 76,
  "pmd_method_gods": {
   "pmd_method_CC10": 634,
   "pmd_method_Cognitive15": 608,
   "pmd_method_NPath200": 188,
   "pmd_method_Ncss60": 150
  },
  "pmd_method_unmatched": 2,
  "pmd_method_values": {
   "cc": 13172,
   "cognitive": 5447,
   "npath": 13172,
   "ncss": 13172
  },
  "ck_def_gods": {
   "ck_LCOM": 242,
   "ck_TCClow": 1173,
   "ck_CBOhigh": 113,
   "ck_LargeClass": 228,
   "decor_blob": 124
  },
  "ck_def_outside": {
   "ck_LCOM": 62,
   "ck_TCClow": 879,
   "ck_CBOhigh": 194,
   "ck_LargeClass": 70,
   "decor_blob": 33
  },
  "java_files_ck": 1309,
  "java_files_multi_class": 346,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 1,
    "measured": 1
   },
   "fontana_god_class_reviewed": {
    "labelled": 4,
    "measured": 4
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 1358,
    "oracle_gods": {
     "pmd_GodClass": 76,
     "pmd_CouplingBetweenObjects": 34,
     "pmd_TooManyMethods": 185,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 3,
     "pmd_TooManyFields": 21,
     "pmd_ExcessivePublicCount": 11,
     "pmd_ExcessiveImports": 15,
     "ck_LCOM": 242,
     "ck_TCClow": 1173,
     "ck_CBOhigh": 113,
     "ck_LargeClass": 228,
     "decor_blob": 124,
     "human_fontana_god_class": 1,
     "human_fontana_god_class_reviewed": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 13578,
    "oracle_gods": {
     "cc14": 310,
     "cognitive15": 594,
     "nesting5": 152,
     "loc50": 315,
     "params5": 290,
     "brain_method": 91,
     "pmd_method_CC10": 634,
     "pmd_method_Cognitive15": 608,
     "pmd_method_NPath200": 188,
     "pmd_method_Ncss60": 150
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 1485,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 13291,
   "calls": {
    "internal": 27959,
    "jdk": 15230,
    "repo_not_analysed": 0,
    "unresolved": 1514,
    "should_have_resolved": 270,
    "budget": 0
   },
   "seconds": 21.232,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__marauroa-3.8.1@b779cf1654ba",
  "repo": "qualitas:marauroa-3.8.1",
  "name": "marauroa-3.8.1",
  "full_name": "qualitas/marauroa-3.8.1",
  "lang": "java",
  "commit": "archive:b779cf1654baf29bd480e100fb282cee2850d03787a47a1cd3acf065e2458343",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/marauroa/marauroa-3.8.1/compressed/marauroa-3.8.1-src.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:marauroa-3.8.1",
  "labels_unmatched": {},
  "n_funcs": 1509,
  "n_files": 187,
  "kind": "application",
  "wmc_gods": 10,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6355,
  "anon_frac": 0.0,
  "pmd_gods": 5,
  "pmd_method_gods": {
   "pmd_method_CC10": 21,
   "pmd_method_Cognitive15": 15,
   "pmd_method_NPath200": 8,
   "pmd_method_Ncss60": 3
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1491,
   "cognitive": 539,
   "npath": 1491,
   "ncss": 1491
  },
  "ck_def_gods": {
   "ck_LCOM": 21,
   "ck_TCClow": 158,
   "ck_CBOhigh": 18,
   "ck_LargeClass": 28,
   "decor_blob": 10
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 33,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "java_files_ck": 183,
  "java_files_multi_class": 19,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 1,
    "measured": 1
   },
   "fontana_god_class_reviewed": {
    "labelled": 5,
    "measured": 5
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 187,
    "oracle_gods": {
     "pmd_GodClass": 5,
     "pmd_CouplingBetweenObjects": 3,
     "pmd_TooManyMethods": 29,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 3,
     "ck_LCOM": 21,
     "ck_TCClow": 158,
     "ck_CBOhigh": 18,
     "ck_LargeClass": 28,
     "decor_blob": 10,
     "human_fontana_god_class": 1,
     "human_fontana_god_class_reviewed": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 1509,
    "oracle_gods": {
     "cc14": 8,
     "cognitive15": 17,
     "nesting5": 4,
     "loc50": 11,
     "params5": 14,
     "brain_method": 3,
     "pmd_method_CC10": 21,
     "pmd_method_Cognitive15": 15,
     "pmd_method_NPath200": 8,
     "pmd_method_Ncss60": 3
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 225,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1491,
   "calls": {
    "internal": 3588,
    "jdk": 2266,
    "repo_not_analysed": 0,
    "unresolved": 64,
    "should_have_resolved": 66,
    "budget": 0
   },
   "seconds": 4.959,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__megamek-0.35.18@f2f91292d1a0",
  "repo": "qualitas:megamek-0.35.18",
  "name": "megamek-0.35.18",
  "full_name": "qualitas/megamek-0.35.18",
  "lang": "java",
  "commit": "archive:f2f91292d1a0d4a378ec415b2e28349bdff9cb92c5beff9255f167c5c58b041a",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/megamek/megamek-0.35.18/compressed/megamek-0.35.18-source.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:megamek-0.35.18",
  "labels_unmatched": {},
  "n_funcs": 12391,
  "n_files": 1582,
  "kind": "application",
  "wmc_gods": 184,
  "files_skipped": {
   "oversize": 1,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 1,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.638,
  "anon_frac": 0.0,
  "pmd_gods": 131,
  "pmd_method_gods": {
   "pmd_method_CC10": 924,
   "pmd_method_Cognitive15": 727,
   "pmd_method_NPath200": 446,
   "pmd_method_Ncss60": 401
  },
  "pmd_method_unmatched": 339,
  "pmd_method_values": {
   "cc": 12321,
   "cognitive": 4537,
   "npath": 12321,
   "ncss": 12321
  },
  "ck_def_gods": {
   "ck_LCOM": 1225,
   "ck_TCClow": 827,
   "ck_CBOhigh": 162,
   "ck_LargeClass": 239,
   "decor_blob": 178
  },
  "ck_def_outside": {
   "ck_LCOM": 9,
   "ck_TCClow": 51,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 8,
   "decor_blob": 5
  },
  "java_files_ck": 1582,
  "java_files_multi_class": 155,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 2,
    "measured": 2
   },
   "fontana_god_class_reviewed": {
    "labelled": 5,
    "measured": 5
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 1582,
    "oracle_gods": {
     "pmd_GodClass": 131,
     "pmd_CouplingBetweenObjects": 60,
     "pmd_TooManyMethods": 143,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 16,
     "pmd_TooManyFields": 99,
     "pmd_ExcessivePublicCount": 36,
     "pmd_ExcessiveImports": 55,
     "ck_LCOM": 1225,
     "ck_TCClow": 827,
     "ck_CBOhigh": 162,
     "ck_LargeClass": 239,
     "decor_blob": 178,
     "human_fontana_god_class": 2,
     "human_fontana_god_class_reviewed": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 1,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 12391,
    "oracle_gods": {
     "cc14": 616,
     "cognitive15": 751,
     "nesting5": 136,
     "loc50": 692,
     "params5": 159,
     "brain_method": 98,
     "pmd_method_CC10": 924,
     "pmd_method_Cognitive15": 727,
     "pmd_method_NPath200": 446,
     "pmd_method_Ncss60": 401
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 1646,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 12463,
   "calls": {
    "internal": 69303,
    "jdk": 44036,
    "repo_not_analysed": 375,
    "unresolved": 1427,
    "should_have_resolved": 166,
    "budget": 0
   },
   "seconds": 90.867,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__mvnforum-1.2.2-ga@830ec7869024",
  "repo": "qualitas:mvnforum-1.2.2-ga",
  "name": "mvnforum-1.2.2-ga",
  "full_name": "qualitas/mvnforum-1.2.2-ga",
  "lang": "java",
  "commit": "archive:830ec78690248674d6ce5c4e7f4c29057da56943d2f407bd2da0709ea9c52430",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/mvnforum/mvnforum-1.2.2-ga/compressed/mvnforum-1.2.2-mvnad-1.0.1-src-20100817.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:mvnforum-1.2.2-ga",
  "labels_unmatched": {},
  "n_funcs": 7750,
  "n_files": 553,
  "kind": "application",
  "wmc_gods": 138,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.639,
  "anon_frac": 0.0012,
  "pmd_gods": 44,
  "pmd_method_gods": {
   "pmd_method_CC10": 350,
   "pmd_method_Cognitive15": 226,
   "pmd_method_NPath200": 60,
   "pmd_method_Ncss60": 161
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 7512,
   "cognitive": 2637,
   "npath": 7512,
   "ncss": 7512
  },
  "ck_def_gods": {
   "ck_LCOM": 162,
   "ck_TCClow": 490,
   "ck_CBOhigh": 130,
   "ck_LargeClass": 148,
   "decor_blob": 118
  },
  "ck_def_outside": {
   "ck_LCOM": 50,
   "ck_TCClow": 117,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 21,
   "decor_blob": 10
  },
  "java_files_ck": 542,
  "java_files_multi_class": 51,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 2,
    "measured": 2
   },
   "fontana_god_class_reviewed": {
    "labelled": 9,
    "measured": 9
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 553,
    "oracle_gods": {
     "pmd_GodClass": 44,
     "pmd_CouplingBetweenObjects": 24,
     "pmd_TooManyMethods": 75,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 3,
     "pmd_TooManyFields": 34,
     "pmd_ExcessivePublicCount": 23,
     "pmd_ExcessiveImports": 4,
     "ck_LCOM": 162,
     "ck_TCClow": 490,
     "ck_CBOhigh": 130,
     "ck_LargeClass": 148,
     "decor_blob": 118,
     "human_fontana_god_class": 2,
     "human_fontana_god_class_reviewed": 9
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 7750,
    "oracle_gods": {
     "cc14": 202,
     "cognitive15": 253,
     "nesting5": 34,
     "loc50": 351,
     "params5": 190,
     "brain_method": 16,
     "pmd_method_CC10": 350,
     "pmd_method_Cognitive15": 226,
     "pmd_method_NPath200": 60,
     "pmd_method_Ncss60": 161
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 688,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 7514,
   "calls": {
    "internal": 19387,
    "jdk": 17198,
    "repo_not_analysed": 4,
    "unresolved": 4175,
    "should_have_resolved": 4344,
    "budget": 0
   },
   "seconds": 18.84,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__nekohtml-1.9.14@d437cccb3009",
  "repo": "qualitas:nekohtml-1.9.14",
  "name": "nekohtml-1.9.14",
  "full_name": "qualitas/nekohtml-1.9.14",
  "lang": "java",
  "commit": "archive:d437cccb300976093cc6bcdebb1cf7e0416a74ee5d0fca02707df798db88cda8",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/nekohtml/nekohtml-1.9.14/compressed/nekohtml-1.9.14.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:nekohtml-1.9.14",
  "labels_unmatched": {},
  "n_funcs": 464,
  "n_files": 31,
  "kind": "application",
  "wmc_gods": 10,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.4763,
  "anon_frac": 0.0,
  "pmd_gods": 7,
  "pmd_method_gods": {
   "pmd_method_CC10": 37,
   "pmd_method_Cognitive15": 38,
   "pmd_method_NPath200": 15,
   "pmd_method_Ncss60": 8
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 464,
   "cognitive": 247,
   "npath": 464,
   "ncss": 464
  },
  "ck_def_gods": {
   "ck_LCOM": 11,
   "ck_TCClow": 28,
   "ck_CBOhigh": 7,
   "ck_LargeClass": 10,
   "decor_blob": 8
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 12,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 1,
   "decor_blob": 1
  },
  "java_files_ck": 31,
  "java_files_multi_class": 10,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 2,
    "measured": 2
   },
   "fontana_god_class_reviewed": {
    "labelled": 4,
    "measured": 4
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 31,
    "oracle_gods": {
     "pmd_GodClass": 7,
     "pmd_CouplingBetweenObjects": 3,
     "pmd_TooManyMethods": 9,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 2,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 2,
     "ck_LCOM": 11,
     "ck_TCClow": 28,
     "ck_CBOhigh": 7,
     "ck_LargeClass": 10,
     "decor_blob": 8,
     "human_fontana_god_class": 2,
     "human_fontana_god_class_reviewed": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 464,
    "oracle_gods": {
     "cc14": 20,
     "cognitive15": 38,
     "nesting5": 10,
     "loc50": 18,
     "params5": 9,
     "brain_method": 6,
     "pmd_method_CC10": 37,
     "pmd_method_Cognitive15": 38,
     "pmd_method_NPath200": 15,
     "pmd_method_Ncss60": 8
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 34,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 464,
   "calls": {
    "internal": 145,
    "jdk": 448,
    "repo_not_analysed": 0,
    "unresolved": 1121,
    "should_have_resolved": 214,
    "budget": 0
   },
   "seconds": 25.511,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__openjms-0.7.7-beta-1@6a836765db94",
  "repo": "qualitas:openjms-0.7.7-beta-1",
  "name": "openjms-0.7.7-beta-1",
  "full_name": "qualitas/openjms-0.7.7-beta-1",
  "lang": "java",
  "commit": "archive:6a836765db941c585415f38fc1a4fd460df5537a862170f98e6ccb9d36bc680e",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/openjms/openjms-0.7.7-beta-1/compressed/openjms-0.7.7-beta-1-src.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:openjms-0.7.7-beta-1",
  "labels_unmatched": {},
  "n_funcs": 3273,
  "n_files": 409,
  "kind": "application",
  "wmc_gods": 29,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5964,
  "anon_frac": 0.0,
  "pmd_gods": 23,
  "pmd_method_gods": {
   "pmd_method_CC10": 84,
   "pmd_method_Cognitive15": 40,
   "pmd_method_NPath200": 9,
   "pmd_method_Ncss60": 7
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 3273,
   "cognitive": 1324,
   "npath": 3273,
   "ncss": 3273
  },
  "ck_def_gods": {
   "ck_LCOM": 55,
   "ck_TCClow": 375,
   "ck_CBOhigh": 35,
   "ck_LargeClass": 59,
   "decor_blob": 41
  },
  "ck_def_outside": {
   "ck_LCOM": 4,
   "ck_TCClow": 143,
   "ck_CBOhigh": 7,
   "ck_LargeClass": 6,
   "decor_blob": 3
  },
  "java_files_ck": 409,
  "java_files_multi_class": 45,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 2,
    "measured": 2
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 409,
    "oracle_gods": {
     "pmd_GodClass": 23,
     "pmd_CouplingBetweenObjects": 9,
     "pmd_TooManyMethods": 46,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 3,
     "ck_LCOM": 55,
     "ck_TCClow": 375,
     "ck_CBOhigh": 35,
     "ck_LargeClass": 59,
     "decor_blob": 41,
     "human_fontana_god_class_reviewed": 2
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 3273,
    "oracle_gods": {
     "cc14": 16,
     "cognitive15": 45,
     "nesting5": 5,
     "loc50": 42,
     "params5": 36,
     "brain_method": 0,
     "pmd_method_CC10": 84,
     "pmd_method_Cognitive15": 40,
     "pmd_method_NPath200": 9,
     "pmd_method_Ncss60": 7
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 484,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 3274,
   "calls": {
    "internal": 4138,
    "jdk": 4663,
    "repo_not_analysed": 0,
    "unresolved": 1789,
    "should_have_resolved": 997,
    "budget": 0
   },
   "seconds": 8.613,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__oscache-2.4.1@b60b8886b2be",
  "repo": "qualitas:oscache-2.4.1",
  "name": "oscache-2.4.1",
  "full_name": "qualitas/oscache-2.4.1",
  "lang": "java",
  "commit": "archive:b60b8886b2beaec5b95a5be3e122a18317ae007542c98545abc59a6087aee722",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/oscache/oscache-2.4.1/compressed/oscache-2.4.1-full.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:oscache-2.4.1",
  "labels_unmatched": {},
  "n_funcs": 610,
  "n_files": 57,
  "kind": "library",
  "wmc_gods": 8,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.641,
  "anon_frac": 0.0,
  "pmd_gods": 8,
  "pmd_method_gods": {
   "pmd_method_CC10": 27,
   "pmd_method_Cognitive15": 26,
   "pmd_method_NPath200": 9,
   "pmd_method_Ncss60": 4
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 610,
   "cognitive": 219,
   "npath": 610,
   "ncss": 610
  },
  "ck_def_gods": {
   "ck_LCOM": 18,
   "ck_TCClow": 51,
   "ck_CBOhigh": 5,
   "ck_LargeClass": 16,
   "decor_blob": 13
  },
  "ck_def_outside": {
   "ck_LCOM": 7,
   "ck_TCClow": 57,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 1,
   "decor_blob": 1
  },
  "java_files_ck": 57,
  "java_files_multi_class": 4,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 1,
    "measured": 1
   },
   "fontana_god_class_reviewed": {
    "labelled": 4,
    "measured": 4
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 57,
    "oracle_gods": {
     "pmd_GodClass": 8,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 13,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 18,
     "ck_TCClow": 51,
     "ck_CBOhigh": 5,
     "ck_LargeClass": 16,
     "decor_blob": 13,
     "human_fontana_god_class": 1,
     "human_fontana_god_class_reviewed": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 610,
    "oracle_gods": {
     "cc14": 16,
     "cognitive15": 26,
     "nesting5": 7,
     "loc50": 15,
     "params5": 5,
     "brain_method": 4,
     "pmd_method_CC10": 27,
     "pmd_method_Cognitive15": 26,
     "pmd_method_NPath200": 9,
     "pmd_method_Ncss60": 4
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 67,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 610,
   "calls": {
    "internal": 634,
    "jdk": 712,
    "repo_not_analysed": 0,
    "unresolved": 415,
    "should_have_resolved": 57,
    "budget": 0
   },
   "seconds": 3.021,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__picocontainer-2.10.2@b8b5ee08d167",
  "repo": "qualitas:picocontainer-2.10.2",
  "name": "picocontainer-2.10.2",
  "full_name": "qualitas/picocontainer-2.10.2",
  "lang": "java",
  "commit": "archive:b8b5ee08d167d0f3a473ea961b0178c005c3a33364305c36be2bc39e546143d2",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/picocontainer/picocontainer-2.10.2/compressed/picocontainer-2.10.2-sources.jar",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:picocontainer-2.10.2",
  "labels_unmatched": {},
  "n_funcs": 1171,
  "n_files": 137,
  "kind": "library",
  "wmc_gods": 9,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7122,
  "anon_frac": 0.0,
  "pmd_gods": 7,
  "pmd_method_gods": {
   "pmd_method_CC10": 10,
   "pmd_method_Cognitive15": 8,
   "pmd_method_NPath200": 2,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1171,
   "cognitive": 338,
   "npath": 1171,
   "ncss": 1171
  },
  "ck_def_gods": {
   "ck_LCOM": 18,
   "ck_TCClow": 120,
   "ck_CBOhigh": 11,
   "ck_LargeClass": 12,
   "decor_blob": 6
  },
  "ck_def_outside": {
   "ck_LCOM": 2,
   "ck_TCClow": 14,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 137,
  "java_files_multi_class": 37,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 1,
    "measured": 1
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 137,
    "oracle_gods": {
     "pmd_GodClass": 7,
     "pmd_CouplingBetweenObjects": 4,
     "pmd_TooManyMethods": 13,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 18,
     "ck_TCClow": 120,
     "ck_CBOhigh": 11,
     "ck_LargeClass": 12,
     "decor_blob": 6,
     "human_fontana_god_class_reviewed": 1
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 1171,
    "oracle_gods": {
     "cc14": 3,
     "cognitive15": 15,
     "nesting5": 0,
     "loc50": 3,
     "params5": 103,
     "brain_method": 0,
     "pmd_method_CC10": 10,
     "pmd_method_Cognitive15": 8,
     "pmd_method_NPath200": 2,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 163,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1185,
   "calls": {
    "internal": 1713,
    "jdk": 1009,
    "repo_not_analysed": 0,
    "unresolved": 9,
    "should_have_resolved": 13,
    "budget": 0
   },
   "seconds": 3.856,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__pmd-4.2.5@d3a8c181a59e",
  "repo": "qualitas:pmd-4.2.5",
  "name": "pmd-4.2.5",
  "full_name": "qualitas/pmd-4.2.5",
  "lang": "java",
  "commit": "archive:d3a8c181a59ea1cedb1896ba3c14e076bfe34ead602a2546a4028a857b881cb4",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/pmd/pmd-4.2.5/compressed/pmd-src-4.2.5.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:pmd-4.2.5",
  "labels_unmatched": {},
  "n_funcs": 4486,
  "n_files": 524,
  "kind": "application",
  "wmc_gods": 40,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.566,
  "anon_frac": 0.0011,
  "pmd_gods": 20,
  "pmd_method_gods": {
   "pmd_method_CC10": 277,
   "pmd_method_Cognitive15": 255,
   "pmd_method_NPath200": 73,
   "pmd_method_Ncss60": 64
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 4472,
   "cognitive": 1951,
   "npath": 4472,
   "ncss": 4472
  },
  "ck_def_gods": {
   "ck_LCOM": 71,
   "ck_TCClow": 434,
   "ck_CBOhigh": 49,
   "ck_LargeClass": 46,
   "decor_blob": 38
  },
  "ck_def_outside": {
   "ck_LCOM": 36,
   "ck_TCClow": 205,
   "ck_CBOhigh": 21,
   "ck_LargeClass": 22,
   "decor_blob": 12
  },
  "java_files_ck": 522,
  "java_files_multi_class": 43,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 4,
    "measured": 4
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 524,
    "oracle_gods": {
     "pmd_GodClass": 20,
     "pmd_CouplingBetweenObjects": 15,
     "pmd_TooManyMethods": 42,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 3,
     "pmd_TooManyFields": 4,
     "pmd_ExcessivePublicCount": 4,
     "pmd_ExcessiveImports": 7,
     "ck_LCOM": 71,
     "ck_TCClow": 434,
     "ck_CBOhigh": 49,
     "ck_LargeClass": 46,
     "decor_blob": 38,
     "human_fontana_god_class_reviewed": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 4486,
    "oracle_gods": {
     "cc14": 136,
     "cognitive15": 261,
     "nesting5": 61,
     "loc50": 118,
     "params5": 56,
     "brain_method": 29,
     "pmd_method_CC10": 277,
     "pmd_method_Cognitive15": 255,
     "pmd_method_NPath200": 73,
     "pmd_method_Ncss60": 64
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 570,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 4506,
   "calls": {
    "internal": 11266,
    "jdk": 5067,
    "repo_not_analysed": 0,
    "unresolved": 365,
    "should_have_resolved": 105,
    "budget": 0
   },
   "seconds": 23.032,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__poi-3.6@393a782fe53d",
  "repo": "qualitas:poi-3.6",
  "name": "poi-3.6",
  "full_name": "qualitas/poi-3.6",
  "lang": "java",
  "commit": "archive:393a782fe53d2d3d42abae97a7fedb1e929e03588c08923cce712380fb5dfcec",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/poi/poi-3.6/compressed/poi-src-3.6-20091214.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:poi-3.6",
  "labels_unmatched": {},
  "n_funcs": 18768,
  "n_files": 1871,
  "kind": "application",
  "wmc_gods": 160,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.733,
  "anon_frac": 0.0,
  "pmd_gods": 113,
  "pmd_method_gods": {
   "pmd_method_CC10": 357,
   "pmd_method_Cognitive15": 250,
   "pmd_method_NPath200": 86,
   "pmd_method_Ncss60": 112
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 18766,
   "cognitive": 5032,
   "npath": 18766,
   "ncss": 18766
  },
  "ck_def_gods": {
   "ck_LCOM": 342,
   "ck_TCClow": 1557,
   "ck_CBOhigh": 181,
   "ck_LargeClass": 300,
   "decor_blob": 190
  },
  "ck_def_outside": {
   "ck_LCOM": 11,
   "ck_TCClow": 69,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 11,
   "decor_blob": 8
  },
  "java_files_ck": 1870,
  "java_files_multi_class": 197,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 1,
    "measured": 1
   },
   "fontana_god_class_reviewed": {
    "labelled": 3,
    "measured": 3
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 1871,
    "oracle_gods": {
     "pmd_GodClass": 113,
     "pmd_CouplingBetweenObjects": 46,
     "pmd_TooManyMethods": 179,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 24,
     "pmd_ExcessivePublicCount": 40,
     "pmd_ExcessiveImports": 26,
     "ck_LCOM": 342,
     "ck_TCClow": 1557,
     "ck_CBOhigh": 181,
     "ck_LargeClass": 300,
     "decor_blob": 190,
     "human_fontana_god_class": 1,
     "human_fontana_god_class_reviewed": 3
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 18768,
    "oracle_gods": {
     "cc14": 137,
     "cognitive15": 246,
     "nesting5": 46,
     "loc50": 298,
     "params5": 250,
     "brain_method": 17,
     "pmd_method_CC10": 357,
     "pmd_method_Cognitive15": 250,
     "pmd_method_NPath200": 86,
     "pmd_method_Ncss60": 112
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 2007,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 18777,
   "calls": {
    "internal": 59989,
    "jdk": 24157,
    "repo_not_analysed": 0,
    "unresolved": 17832,
    "should_have_resolved": 1276,
    "budget": 0
   },
   "seconds": 38.492,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__pooka-3.0-080505@e05e225551ed",
  "repo": "qualitas:pooka-3.0-080505",
  "name": "pooka-3.0-080505",
  "full_name": "qualitas/pooka-3.0-080505",
  "lang": "java",
  "commit": "archive:e05e225551ed02728ee2cd83026f5a62ad524a6716aace9bd98b6b013140e15b",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/pooka/pooka-3.0-080505/compressed/pooka_src_080505.jar",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:pooka-3.0-080505",
  "labels_unmatched": {},
  "n_funcs": 4266,
  "n_files": 260,
  "kind": "application",
  "wmc_gods": 81,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5481,
  "anon_frac": 0.0,
  "pmd_gods": 62,
  "pmd_method_gods": {
   "pmd_method_CC10": 158,
   "pmd_method_Cognitive15": 212,
   "pmd_method_NPath200": 43,
   "pmd_method_Ncss60": 34
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 4266,
   "cognitive": 1949,
   "npath": 4266,
   "ncss": 4266
  },
  "ck_def_gods": {
   "ck_LCOM": 101,
   "ck_TCClow": 249,
   "ck_CBOhigh": 51,
   "ck_LargeClass": 86,
   "decor_blob": 77
  },
  "ck_def_outside": {
   "ck_LCOM": 3,
   "ck_TCClow": 22,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 2,
   "decor_blob": 1
  },
  "java_files_ck": 260,
  "java_files_multi_class": 92,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 3,
    "measured": 3
   },
   "fontana_god_class_reviewed": {
    "labelled": 6,
    "measured": 6
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 260,
    "oracle_gods": {
     "pmd_GodClass": 62,
     "pmd_CouplingBetweenObjects": 28,
     "pmd_TooManyMethods": 72,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 9,
     "pmd_ExcessivePublicCount": 7,
     "pmd_ExcessiveImports": 2,
     "ck_LCOM": 101,
     "ck_TCClow": 249,
     "ck_CBOhigh": 51,
     "ck_LargeClass": 86,
     "decor_blob": 77,
     "human_fontana_god_class": 3,
     "human_fontana_god_class_reviewed": 6
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 4266,
    "oracle_gods": {
     "cc14": 67,
     "cognitive15": 200,
     "nesting5": 46,
     "loc50": 64,
     "params5": 39,
     "brain_method": 18,
     "pmd_method_CC10": 158,
     "pmd_method_Cognitive15": 212,
     "pmd_method_NPath200": 43,
     "pmd_method_Ncss60": 34
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 298,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 4307,
   "calls": {
    "internal": 9536,
    "jdk": 10940,
    "repo_not_analysed": 0,
    "unresolved": 2510,
    "should_have_resolved": 1209,
    "budget": 0
   },
   "seconds": 14.875,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__proguard-4.5.1@ea2e203686e4",
  "repo": "qualitas:proguard-4.5.1",
  "name": "proguard-4.5.1",
  "full_name": "qualitas/proguard-4.5.1",
  "lang": "java",
  "commit": "archive:ea2e203686e46abb77393c3cacc90698d29f76c9405ffff880cc985c7d492fce",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/proguard/proguard-4.5.1/compressed/proguard4.5.1.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:proguard-4.5.1",
  "labels_unmatched": {},
  "n_funcs": 4902,
  "n_files": 522,
  "kind": "application",
  "wmc_gods": 53,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6601,
  "anon_frac": 0.0,
  "pmd_gods": 19,
  "pmd_method_gods": {
   "pmd_method_CC10": 105,
   "pmd_method_Cognitive15": 86,
   "pmd_method_NPath200": 38,
   "pmd_method_Ncss60": 22
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 4902,
   "cognitive": 1688,
   "npath": 4902,
   "ncss": 4902
  },
  "ck_def_gods": {
   "ck_LCOM": 62,
   "ck_TCClow": 508,
   "ck_CBOhigh": 89,
   "ck_LargeClass": 85,
   "decor_blob": 36
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 18,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 8,
   "decor_blob": 0
  },
  "java_files_ck": 522,
  "java_files_multi_class": 26,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 2,
    "measured": 2
   },
   "fontana_god_class_reviewed": {
    "labelled": 2,
    "measured": 2
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 522,
    "oracle_gods": {
     "pmd_GodClass": 19,
     "pmd_CouplingBetweenObjects": 29,
     "pmd_TooManyMethods": 88,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 13,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 62,
     "ck_TCClow": 508,
     "ck_CBOhigh": 89,
     "ck_LargeClass": 85,
     "decor_blob": 36,
     "human_fontana_god_class": 2,
     "human_fontana_god_class_reviewed": 2
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 4902,
    "oracle_gods": {
     "cc14": 62,
     "cognitive15": 91,
     "nesting5": 34,
     "loc50": 80,
     "params5": 394,
     "brain_method": 9,
     "pmd_method_CC10": 105,
     "pmd_method_Cognitive15": 86,
     "pmd_method_NPath200": 38,
     "pmd_method_Ncss60": 22
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 579,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 4903,
   "calls": {
    "internal": 9855,
    "jdk": 4045,
    "repo_not_analysed": 0,
    "unresolved": 70,
    "should_have_resolved": 18,
    "budget": 0
   },
   "seconds": 11.569,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__quartz-1.8.3@98d006c0e932",
  "repo": "qualitas:quartz-1.8.3",
  "name": "quartz-1.8.3",
  "full_name": "qualitas/quartz-1.8.3",
  "lang": "java",
  "commit": "archive:98d006c0e9326ec61e1f4ea71c6e7eec246ff9bc814225ac2dd41a1a37350d31",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/quartz/quartz-1.8.3/compressed/quartz-1.8.3.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:quartz-1.8.3",
  "labels_unmatched": {},
  "n_funcs": 2332,
  "n_files": 179,
  "kind": "application",
  "wmc_gods": 28,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6428,
  "anon_frac": 0.0,
  "pmd_gods": 19,
  "pmd_method_gods": {
   "pmd_method_CC10": 75,
   "pmd_method_Cognitive15": 46,
   "pmd_method_NPath200": 20,
   "pmd_method_Ncss60": 18
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 2332,
   "cognitive": 844,
   "npath": 2332,
   "ncss": 2332
  },
  "ck_def_gods": {
   "ck_LCOM": 49,
   "ck_TCClow": 168,
   "ck_CBOhigh": 17,
   "ck_LargeClass": 42,
   "decor_blob": 34
  },
  "ck_def_outside": {
   "ck_LCOM": 10,
   "ck_TCClow": 47,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 8,
   "decor_blob": 4
  },
  "java_files_ck": 179,
  "java_files_multi_class": 18,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 4,
    "measured": 4
   },
   "fontana_god_class_reviewed": {
    "labelled": 5,
    "measured": 5
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 7
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 179,
    "oracle_gods": {
     "pmd_GodClass": 19,
     "pmd_CouplingBetweenObjects": 6,
     "pmd_TooManyMethods": 26,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 3,
     "pmd_ExcessivePublicCount": 9,
     "pmd_ExcessiveImports": 6,
     "ck_LCOM": 49,
     "ck_TCClow": 168,
     "ck_CBOhigh": 17,
     "ck_LargeClass": 42,
     "decor_blob": 34,
     "human_fontana_god_class": 4,
     "human_fontana_god_class_reviewed": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 2332,
    "oracle_gods": {
     "cc14": 30,
     "cognitive15": 46,
     "nesting5": 9,
     "loc50": 46,
     "params5": 45,
     "brain_method": 9,
     "pmd_method_CC10": 75,
     "pmd_method_Cognitive15": 46,
     "pmd_method_NPath200": 20,
     "pmd_method_Ncss60": 18
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 213,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 2332,
   "calls": {
    "internal": 5518,
    "jdk": 4660,
    "repo_not_analysed": 0,
    "unresolved": 711,
    "should_have_resolved": 223,
    "budget": 0
   },
   "seconds": 8.041,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__quickserver-1.4.7@8eef319657a0",
  "repo": "qualitas:quickserver-1.4.7",
  "name": "quickserver-1.4.7",
  "full_name": "qualitas/quickserver-1.4.7",
  "lang": "java",
  "commit": "archive:8eef319657a0ec1fdb531d3b9e8fc05703eace43453b762548bef3ff98cab670",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/quickserver/quickserver-1.4.7/compressed/QuickServer1.4.7.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:quickserver-1.4.7",
  "labels_unmatched": {},
  "n_funcs": 1477,
  "n_files": 155,
  "kind": "application",
  "wmc_gods": 16,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5897,
  "anon_frac": 0.0,
  "pmd_gods": 9,
  "pmd_method_gods": {
   "pmd_method_CC10": 52,
   "pmd_method_Cognitive15": 49,
   "pmd_method_NPath200": 17,
   "pmd_method_Ncss60": 24
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1477,
   "cognitive": 624,
   "npath": 1477,
   "ncss": 1477
  },
  "ck_def_gods": {
   "ck_LCOM": 32,
   "ck_TCClow": 129,
   "ck_CBOhigh": 8,
   "ck_LargeClass": 32,
   "decor_blob": 21
  },
  "ck_def_outside": {
   "ck_LCOM": 2,
   "ck_TCClow": 22,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 1,
   "decor_blob": 1
  },
  "java_files_ck": 155,
  "java_files_multi_class": 30,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 2,
    "measured": 2
   },
   "fontana_god_class_reviewed": {
    "labelled": 6,
    "measured": 6
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 155,
    "oracle_gods": {
     "pmd_GodClass": 9,
     "pmd_CouplingBetweenObjects": 4,
     "pmd_TooManyMethods": 14,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 9,
     "pmd_ExcessivePublicCount": 3,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 32,
     "ck_TCClow": 129,
     "ck_CBOhigh": 8,
     "ck_LargeClass": 32,
     "decor_blob": 21,
     "human_fontana_god_class": 2,
     "human_fontana_god_class_reviewed": 6
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 1477,
    "oracle_gods": {
     "cc14": 26,
     "cognitive15": 46,
     "nesting5": 4,
     "loc50": 45,
     "params5": 1,
     "brain_method": 4,
     "pmd_method_CC10": 52,
     "pmd_method_Cognitive15": 49,
     "pmd_method_NPath200": 17,
     "pmd_method_Ncss60": 24
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 179,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1493,
   "calls": {
    "internal": 3130,
    "jdk": 5009,
    "repo_not_analysed": 0,
    "unresolved": 422,
    "should_have_resolved": 100,
    "budget": 0
   },
   "seconds": 8.37,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__quilt-0.6-a-5@b4b8c2a03752",
  "repo": "qualitas:quilt-0.6-a-5",
  "name": "quilt-0.6-a-5",
  "full_name": "qualitas/quilt-0.6-a-5",
  "lang": "java",
  "commit": "archive:b4b8c2a03752a02904aa751936940f63d10b65901aea9bf38c6a1155af38a831",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/quilt/quilt-0.6-a-5/compressed/quilt-0.6-a-5-src.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:quilt-0.6-a-5",
  "labels_unmatched": {},
  "n_funcs": 655,
  "n_files": 76,
  "kind": "application",
  "wmc_gods": 5,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6947,
  "anon_frac": 0.0,
  "pmd_gods": 3,
  "pmd_method_gods": {
   "pmd_method_CC10": 19,
   "pmd_method_Cognitive15": 16,
   "pmd_method_NPath200": 7,
   "pmd_method_Ncss60": 3
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 655,
   "cognitive": 200,
   "npath": 655,
   "ncss": 655
  },
  "ck_def_gods": {
   "ck_LCOM": 14,
   "ck_TCClow": 74,
   "ck_CBOhigh": 11,
   "ck_LargeClass": 14,
   "decor_blob": 9
  },
  "ck_def_outside": {
   "ck_LCOM": 3,
   "ck_TCClow": 24,
   "ck_CBOhigh": 3,
   "ck_LargeClass": 2,
   "decor_blob": 0
  },
  "java_files_ck": 76,
  "java_files_multi_class": 9,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 1,
    "measured": 1
   },
   "fontana_god_class_reviewed": {
    "labelled": 5,
    "measured": 5
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 76,
    "oracle_gods": {
     "pmd_GodClass": 3,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 7,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 2,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 14,
     "ck_TCClow": 74,
     "ck_CBOhigh": 11,
     "ck_LargeClass": 14,
     "decor_blob": 9,
     "human_fontana_god_class": 1,
     "human_fontana_god_class_reviewed": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 655,
    "oracle_gods": {
     "cc14": 10,
     "cognitive15": 16,
     "nesting5": 3,
     "loc50": 10,
     "params5": 1,
     "brain_method": 2,
     "pmd_method_CC10": 19,
     "pmd_method_Cognitive15": 16,
     "pmd_method_NPath200": 7,
     "pmd_method_Ncss60": 3
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 87,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 655,
   "calls": {
    "internal": 732,
    "jdk": 706,
    "repo_not_analysed": 0,
    "unresolved": 708,
    "should_have_resolved": 110,
    "budget": 0
   },
   "seconds": 3.027,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__roller-4.0.1@77d432415cc5",
  "repo": "qualitas:roller-4.0.1",
  "name": "roller-4.0.1",
  "full_name": "qualitas/roller-4.0.1",
  "lang": "java",
  "commit": "archive:77d432415cc54d08922ab7dd554aad9ef496308b10e4e232e27172ceaa8f6477",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/roller/roller-4.0.1/compressed/apache-roller-src-4.0.1.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:roller-4.0.1",
  "labels_unmatched": {},
  "n_funcs": 7407,
  "n_files": 618,
  "kind": "application",
  "wmc_gods": 84,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5801,
  "anon_frac": 0.0339,
  "pmd_gods": 45,
  "pmd_method_gods": {
   "pmd_method_CC10": 240,
   "pmd_method_Cognitive15": 250,
   "pmd_method_NPath200": 36,
   "pmd_method_Ncss60": 60
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 6049,
   "cognitive": 2344,
   "npath": 6049,
   "ncss": 6049
  },
  "ck_def_gods": {
   "ck_LCOM": 158,
   "ck_TCClow": 520,
   "ck_CBOhigh": 88,
   "ck_LargeClass": 132,
   "decor_blob": 112
  },
  "ck_def_outside": {
   "ck_LCOM": 12,
   "ck_TCClow": 113,
   "ck_CBOhigh": 10,
   "ck_LargeClass": 7,
   "decor_blob": 3
  },
  "java_files_ck": 552,
  "java_files_multi_class": 39,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 6,
    "measured": 6
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 618,
    "oracle_gods": {
     "pmd_GodClass": 45,
     "pmd_CouplingBetweenObjects": 23,
     "pmd_TooManyMethods": 59,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 2,
     "pmd_TooManyFields": 12,
     "pmd_ExcessivePublicCount": 9,
     "pmd_ExcessiveImports": 13,
     "ck_LCOM": 158,
     "ck_TCClow": 520,
     "ck_CBOhigh": 88,
     "ck_LargeClass": 132,
     "decor_blob": 112,
     "human_fontana_god_class_reviewed": 6
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 7407,
    "oracle_gods": {
     "cc14": 126,
     "cognitive15": 351,
     "nesting5": 36,
     "loc50": 212,
     "params5": 94,
     "brain_method": 21,
     "pmd_method_CC10": 240,
     "pmd_method_Cognitive15": 250,
     "pmd_method_NPath200": 36,
     "pmd_method_Ncss60": 60
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 614,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 6049,
   "calls": {
    "internal": 8546,
    "jdk": 7630,
    "repo_not_analysed": 0,
    "unresolved": 19303,
    "should_have_resolved": 832,
    "budget": 0
   },
   "seconds": 14.242,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__squirrel_sql-3.1.2@4de6c3b32274",
  "repo": "qualitas:squirrel_sql-3.1.2",
  "name": "squirrel_sql-3.1.2",
  "full_name": "qualitas/squirrel_sql-3.1.2",
  "lang": "java",
  "commit": "archive:4de6c3b322742aec8e8296b78a13f8205ceb51de8437782151baa38fe2a440fa",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/squirrel_sql/squirrel_sql-3.1.2/compressed/src.jar",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:squirrel_sql-3.1.2",
  "labels_unmatched": {},
  "n_funcs": 657,
  "n_files": 51,
  "kind": "library",
  "wmc_gods": 6,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.723,
  "anon_frac": 0.0,
  "pmd_gods": 3,
  "pmd_method_gods": {
   "pmd_method_CC10": 4,
   "pmd_method_Cognitive15": 7,
   "pmd_method_NPath200": 1,
   "pmd_method_Ncss60": 1
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 657,
   "cognitive": 185,
   "npath": 657,
   "ncss": 657
  },
  "ck_def_gods": {
   "ck_LCOM": 13,
   "ck_TCClow": 41,
   "ck_CBOhigh": 6,
   "ck_LargeClass": 12,
   "decor_blob": 11
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 7,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 51,
  "java_files_multi_class": 16,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 5,
    "measured": 5
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 51,
    "oracle_gods": {
     "pmd_GodClass": 3,
     "pmd_CouplingBetweenObjects": 5,
     "pmd_TooManyMethods": 6,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 3,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 13,
     "ck_TCClow": 41,
     "ck_CBOhigh": 6,
     "ck_LargeClass": 12,
     "decor_blob": 11,
     "human_fontana_god_class_reviewed": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 657,
    "oracle_gods": {
     "cc14": 2,
     "cognitive15": 7,
     "nesting5": 1,
     "loc50": 14,
     "params5": 10,
     "brain_method": 0,
     "pmd_method_CC10": 4,
     "pmd_method_Cognitive15": 7,
     "pmd_method_NPath200": 1,
     "pmd_method_Ncss60": 1
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 67,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 659,
   "calls": {
    "internal": 968,
    "jdk": 1309,
    "repo_not_analysed": 0,
    "unresolved": 344,
    "should_have_resolved": 87,
    "budget": 0
   },
   "seconds": 3.958,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__sunflow-0.07.2@66f260c40004",
  "repo": "qualitas:sunflow-0.07.2",
  "name": "sunflow-0.07.2",
  "full_name": "qualitas/sunflow-0.07.2",
  "lang": "java",
  "commit": "archive:66f260c40004eddf74d999e63329f36f9497116b2c8957c6600adb7fc6f96467",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/sunflow/sunflow-0.07.2/compressed/sunflow-src-v0.07.2.zip",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:sunflow-0.07.2",
  "labels_unmatched": {},
  "n_funcs": 1484,
  "n_files": 153,
  "kind": "application",
  "wmc_gods": 32,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6085,
  "anon_frac": 0.0,
  "pmd_gods": 13,
  "pmd_method_gods": {
   "pmd_method_CC10": 76,
   "pmd_method_Cognitive15": 69,
   "pmd_method_NPath200": 31,
   "pmd_method_Ncss60": 39
  },
  "pmd_method_unmatched": 4,
  "pmd_method_values": {
   "cc": 1455,
   "cognitive": 565,
   "npath": 1455,
   "ncss": 1455
  },
  "ck_def_gods": {
   "ck_LCOM": 14,
   "ck_TCClow": 134,
   "ck_CBOhigh": 32,
   "ck_LargeClass": 29,
   "decor_blob": 12
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 12,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 151,
  "java_files_multi_class": 25,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 3,
    "measured": 3
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 153,
    "oracle_gods": {
     "pmd_GodClass": 13,
     "pmd_CouplingBetweenObjects": 2,
     "pmd_TooManyMethods": 26,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 6,
     "pmd_ExcessivePublicCount": 2,
     "pmd_ExcessiveImports": 3,
     "ck_LCOM": 14,
     "ck_TCClow": 134,
     "ck_CBOhigh": 32,
     "ck_LargeClass": 29,
     "decor_blob": 12,
     "human_fontana_god_class_reviewed": 3
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 1484,
    "oracle_gods": {
     "cc14": 45,
     "cognitive15": 74,
     "nesting5": 13,
     "loc50": 69,
     "params5": 64,
     "brain_method": 8,
     "pmd_method_CC10": 76,
     "pmd_method_Cognitive15": 69,
     "pmd_method_NPath200": 31,
     "pmd_method_Ncss60": 39
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 170,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1456,
   "calls": {
    "internal": 6150,
    "jdk": 1964,
    "repo_not_analysed": 0,
    "unresolved": 33,
    "should_have_resolved": 13,
    "budget": 0
   },
   "seconds": 7.997,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__tomcat-7.0.2@cc2f27e5b9f0",
  "repo": "qualitas:tomcat-7.0.2",
  "name": "tomcat-7.0.2",
  "full_name": "qualitas/tomcat-7.0.2",
  "lang": "java",
  "commit": "archive:cc2f27e5b9f0eaa6ca4ee7359b0037ed4dec4026a4b47e70701be28b88d12254",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/tomcat/tomcat-7.0.2/compressed/apache-tomcat-7.0.2-src.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:tomcat-7.0.2",
  "labels_unmatched": {},
  "n_funcs": 14072,
  "n_files": 967,
  "kind": "application",
  "wmc_gods": 227,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6187,
  "anon_frac": 0.0001,
  "pmd_gods": 157,
  "pmd_method_gods": {
   "pmd_method_CC10": 770,
   "pmd_method_Cognitive15": 661,
   "pmd_method_NPath200": 223,
   "pmd_method_Ncss60": 174
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 14072,
   "cognitive": 5381,
   "npath": 14072,
   "ncss": 14072
  },
  "ck_def_gods": {
   "ck_LCOM": 280,
   "ck_TCClow": 878,
   "ck_CBOhigh": 122,
   "ck_LargeClass": 284,
   "decor_blob": 201
  },
  "ck_def_outside": {
   "ck_LCOM": 71,
   "ck_TCClow": 269,
   "ck_CBOhigh": 4,
   "ck_LargeClass": 34,
   "decor_blob": 23
  },
  "java_files_ck": 961,
  "java_files_multi_class": 185,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 3,
    "measured": 3
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 967,
    "oracle_gods": {
     "pmd_GodClass": 157,
     "pmd_CouplingBetweenObjects": 57,
     "pmd_TooManyMethods": 193,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 3,
     "pmd_TooManyFields": 40,
     "pmd_ExcessivePublicCount": 44,
     "pmd_ExcessiveImports": 39,
     "ck_LCOM": 280,
     "ck_TCClow": 878,
     "ck_CBOhigh": 122,
     "ck_LargeClass": 284,
     "decor_blob": 201,
     "human_fontana_god_class_reviewed": 3
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 14072,
    "oracle_gods": {
     "cc14": 396,
     "cognitive15": 667,
     "nesting5": 106,
     "loc50": 406,
     "params5": 260,
     "brain_method": 62,
     "pmd_method_CC10": 770,
     "pmd_method_Cognitive15": 661,
     "pmd_method_NPath200": 223,
     "pmd_method_Ncss60": 174
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 1221,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 14180,
   "calls": {
    "internal": 35277,
    "jdk": 24763,
    "repo_not_analysed": 0,
    "unresolved": 1104,
    "should_have_resolved": 553,
    "budget": 0
   },
   "seconds": 23.561,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__trove-2.1.0@7e907d58791d",
  "repo": "qualitas:trove-2.1.0",
  "name": "trove-2.1.0",
  "full_name": "qualitas/trove-2.1.0",
  "lang": "java",
  "commit": "archive:7e907d58791d820330e3174031598ade617b33371d9889a8f2ee874215d7b16a",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/trove/trove-2.1.0/compressed/trove-2.1.0.tar.gz!trove-2.1.0/lib/trove-src-2.1.0.jar",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:trove-2.1.0",
  "labels_unmatched": {
   "fontana_god_class_reviewed": 3
  },
  "n_funcs": 4291,
  "n_files": 197,
  "kind": "library",
  "wmc_gods": 60,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6334,
  "anon_frac": 0.0,
  "pmd_gods": 43,
  "pmd_method_gods": {
   "pmd_method_CC10": 8,
   "pmd_method_Cognitive15": 20,
   "pmd_method_NPath200": 1,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 4291,
   "cognitive": 1610,
   "npath": 4291,
   "ncss": 4291
  },
  "ck_def_gods": {
   "ck_LCOM": 57,
   "ck_TCClow": 196,
   "ck_CBOhigh": 38,
   "ck_LargeClass": 115,
   "decor_blob": 56
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 2,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 197,
  "java_files_multi_class": 111,
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 197,
    "oracle_gods": {
     "pmd_GodClass": 43,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 121,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 8,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 57,
     "ck_TCClow": 196,
     "ck_CBOhigh": 38,
     "ck_LargeClass": 115,
     "decor_blob": 56
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 4291,
    "oracle_gods": {
     "cc14": 7,
     "cognitive15": 69,
     "nesting5": 6,
     "loc50": 48,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 8,
     "pmd_method_Cognitive15": 20,
     "pmd_method_NPath200": 1,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 268,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 5187,
   "calls": {
    "internal": 5571,
    "jdk": 3185,
    "repo_not_analysed": 0,
    "unresolved": 6,
    "should_have_resolved": 0,
    "budget": 0
   },
   "seconds": 7.355,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__velocity-1.6.4@eedec1fc48dd",
  "repo": "qualitas:velocity-1.6.4",
  "name": "velocity-1.6.4",
  "full_name": "qualitas/velocity-1.6.4",
  "lang": "java",
  "commit": "archive:eedec1fc48ddbc872510fd6133c452549b499d73b8e1ed047a3fa9335abb7980",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/velocity/velocity-1.6.4/compressed/velocity-1.6.4.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:velocity-1.6.4",
  "labels_unmatched": {},
  "n_funcs": 1846,
  "n_files": 202,
  "kind": "application",
  "wmc_gods": 16,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6213,
  "anon_frac": 0.0,
  "pmd_gods": 11,
  "pmd_method_gods": {
   "pmd_method_CC10": 127,
   "pmd_method_Cognitive15": 97,
   "pmd_method_NPath200": 41,
   "pmd_method_Ncss60": 28
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1846,
   "cognitive": 700,
   "npath": 1846,
   "ncss": 1846
  },
  "ck_def_gods": {
   "ck_LCOM": 29,
   "ck_TCClow": 190,
   "ck_CBOhigh": 17,
   "ck_LargeClass": 31,
   "decor_blob": 18
  },
  "ck_def_outside": {
   "ck_LCOM": 19,
   "ck_TCClow": 168,
   "ck_CBOhigh": 5,
   "ck_LargeClass": 12,
   "decor_blob": 6
  },
  "java_files_ck": 202,
  "java_files_multi_class": 19,
  "human_labels": {
   "fontana_god_class_reviewed": {
    "labelled": 1,
    "measured": 1
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 202,
    "oracle_gods": {
     "pmd_GodClass": 11,
     "pmd_CouplingBetweenObjects": 4,
     "pmd_TooManyMethods": 26,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 2,
     "pmd_TooManyFields": 2,
     "pmd_ExcessivePublicCount": 2,
     "pmd_ExcessiveImports": 3,
     "ck_LCOM": 29,
     "ck_TCClow": 190,
     "ck_CBOhigh": 17,
     "ck_LargeClass": 31,
     "decor_blob": 18,
     "human_fontana_god_class_reviewed": 1
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 1846,
    "oracle_gods": {
     "cc14": 57,
     "cognitive15": 98,
     "nesting5": 19,
     "loc50": 79,
     "params5": 19,
     "brain_method": 12,
     "pmd_method_CC10": 127,
     "pmd_method_Cognitive15": 97,
     "pmd_method_NPath200": 41,
     "pmd_method_Ncss60": 28
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 238,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1846,
   "calls": {
    "internal": 4107,
    "jdk": 1943,
    "repo_not_analysed": 0,
    "unresolved": 384,
    "should_have_resolved": 80,
    "budget": 0
   },
   "seconds": 5.793,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__wct-1.5.2@2884f7e014a8",
  "repo": "qualitas:wct-1.5.2",
  "name": "wct-1.5.2",
  "full_name": "qualitas/wct-1.5.2",
  "lang": "java",
  "commit": "archive:2884f7e014a8bcc804e1d3b9a459749ca574ec75e271e68a3a717cd7bc777f70",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/wct/wct-1.5.2/compressed/wct-package-src-v1.5.2.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:wct-1.5.2",
  "labels_unmatched": {},
  "n_funcs": 5630,
  "n_files": 537,
  "kind": "application",
  "wmc_gods": 40,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7798,
  "anon_frac": 0.0,
  "pmd_gods": 30,
  "pmd_method_gods": {
   "pmd_method_CC10": 115,
   "pmd_method_Cognitive15": 118,
   "pmd_method_NPath200": 35,
   "pmd_method_Ncss60": 26
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 5624,
   "cognitive": 1301,
   "npath": 5624,
   "ncss": 5624
  },
  "ck_def_gods": {
   "ck_LCOM": 186,
   "ck_TCClow": 494,
   "ck_CBOhigh": 94,
   "ck_LargeClass": 133,
   "decor_blob": 120
  },
  "ck_def_outside": {
   "ck_LCOM": 8,
   "ck_TCClow": 68,
   "ck_CBOhigh": 3,
   "ck_LargeClass": 15,
   "decor_blob": 9
  },
  "java_files_ck": 534,
  "java_files_multi_class": 49,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 2,
    "measured": 2
   },
   "fontana_god_class_reviewed": {
    "labelled": 9,
    "measured": 9
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 537,
    "oracle_gods": {
     "pmd_GodClass": 30,
     "pmd_CouplingBetweenObjects": 22,
     "pmd_TooManyMethods": 41,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 20,
     "pmd_ExcessivePublicCount": 11,
     "pmd_ExcessiveImports": 18,
     "ck_LCOM": 186,
     "ck_TCClow": 494,
     "ck_CBOhigh": 94,
     "ck_LargeClass": 133,
     "decor_blob": 120,
     "human_fontana_god_class": 2,
     "human_fontana_god_class_reviewed": 9
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 5630,
    "oracle_gods": {
     "cc14": 54,
     "cognitive15": 115,
     "nesting5": 26,
     "loc50": 75,
     "params5": 157,
     "brain_method": 11,
     "pmd_method_CC10": 115,
     "pmd_method_Cognitive15": 118,
     "pmd_method_NPath200": 35,
     "pmd_method_Ncss60": 26
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 620,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 5624,
   "calls": {
    "internal": 8927,
    "jdk": 5370,
    "repo_not_analysed": 0,
    "unresolved": 6715,
    "should_have_resolved": 813,
    "budget": 0
   },
   "seconds": 10.56,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__webmail-0.7.10@c4dcf3e769f7",
  "repo": "qualitas:webmail-0.7.10",
  "name": "webmail-0.7.10",
  "full_name": "qualitas/webmail-0.7.10",
  "lang": "java",
  "commit": "archive:c4dcf3e769f701bcf35bfe3371947284e5e6db3b03adc252a051af5f65708825",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/webmail/webmail-0.7.10/compressed/webmail-0.7.10-source.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:webmail-0.7.10",
  "labels_unmatched": {},
  "n_funcs": 949,
  "n_files": 100,
  "kind": "application",
  "wmc_gods": 11,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6986,
  "anon_frac": 0.0,
  "pmd_gods": 3,
  "pmd_method_gods": {
   "pmd_method_CC10": 13,
   "pmd_method_Cognitive15": 9,
   "pmd_method_NPath200": 2,
   "pmd_method_Ncss60": 2
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 617,
   "cognitive": 155,
   "npath": 617,
   "ncss": 617
  },
  "ck_def_gods": {
   "ck_LCOM": 34,
   "ck_TCClow": 93,
   "ck_CBOhigh": 12,
   "ck_LargeClass": 15,
   "decor_blob": 11
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 8,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "java_files_ck": 100,
  "java_files_multi_class": 8,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 2,
    "measured": 2
   },
   "fontana_god_class_reviewed": {
    "labelled": 3,
    "measured": 3
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 100,
    "oracle_gods": {
     "pmd_GodClass": 3,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 5,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 34,
     "ck_TCClow": 93,
     "ck_CBOhigh": 12,
     "ck_LargeClass": 15,
     "decor_blob": 11,
     "human_fontana_god_class": 2,
     "human_fontana_god_class_reviewed": 3
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 949,
    "oracle_gods": {
     "cc14": 12,
     "cognitive15": 25,
     "nesting5": 5,
     "loc50": 16,
     "params5": 5,
     "brain_method": 2,
     "pmd_method_CC10": 13,
     "pmd_method_Cognitive15": 9,
     "pmd_method_NPath200": 2,
     "pmd_method_Ncss60": 2
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 111,
   "files_failed": 14,
   "files_java8": 0,
   "methods": 617,
   "calls": {
    "internal": 751,
    "jdk": 701,
    "repo_not_analysed": 0,
    "unresolved": 467,
    "should_have_resolved": 153,
    "budget": 0
   },
   "seconds": 3.894,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__weka-3.7.5@004ae2a21d8f",
  "repo": "qualitas:weka-3.7.5",
  "name": "weka-3.7.5",
  "full_name": "qualitas/weka-3.7.5",
  "lang": "java",
  "commit": "archive:004ae2a21d8f97c0b2b9db09bfd03dc888e5b48d9e0246b1839932a66b387fc8",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901e/Systems/weka/weka-3.7.5/compressed/weka-3-7-5.zip!weka-3-7-5/weka-src.jar",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:weka-3.7.5",
  "labels_unmatched": {},
  "n_funcs": 16618,
  "n_files": 858,
  "kind": "application",
  "wmc_gods": 319,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5866,
  "anon_frac": 0.0001,
  "pmd_gods": 255,
  "pmd_method_gods": {
   "pmd_method_CC10": 906,
   "pmd_method_Cognitive15": 975,
   "pmd_method_NPath200": 396,
   "pmd_method_Ncss60": 280
  },
  "pmd_method_unmatched": 4,
  "pmd_method_values": {
   "cc": 16617,
   "cognitive": 6931,
   "npath": 16617,
   "ncss": 16617
  },
  "ck_def_gods": {
   "ck_LCOM": 555,
   "ck_TCClow": 832,
   "ck_CBOhigh": 187,
   "ck_LargeClass": 403,
   "decor_blob": 352
  },
  "ck_def_outside": {
   "ck_LCOM": 16,
   "ck_TCClow": 287,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 18,
   "decor_blob": 2
  },
  "java_files_ck": 858,
  "java_files_multi_class": 218,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 2,
    "measured": 2
   },
   "fontana_god_class_reviewed": {
    "labelled": 4,
    "measured": 4
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 858,
    "oracle_gods": {
     "pmd_GodClass": 255,
     "pmd_CouplingBetweenObjects": 51,
     "pmd_TooManyMethods": 347,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 2,
     "pmd_TooManyFields": 74,
     "pmd_ExcessivePublicCount": 28,
     "pmd_ExcessiveImports": 43,
     "ck_LCOM": 555,
     "ck_TCClow": 832,
     "ck_CBOhigh": 187,
     "ck_LargeClass": 403,
     "decor_blob": 352,
     "human_fontana_god_class": 2,
     "human_fontana_god_class_reviewed": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 16618,
    "oracle_gods": {
     "cc14": 486,
     "cognitive15": 961,
     "nesting5": 283,
     "loc50": 674,
     "params5": 233,
     "brain_method": 167,
     "pmd_method_CC10": 906,
     "pmd_method_Cognitive15": 975,
     "pmd_method_NPath200": 396,
     "pmd_method_Ncss60": 280
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 1006,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 16728,
   "calls": {
    "internal": 52591,
    "jdk": 47653,
    "repo_not_analysed": 0,
    "unresolved": 1529,
    "should_have_resolved": 632,
    "budget": 0
   },
   "seconds": 48.005,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__xalan-2.7.1@99ac7fb11a73",
  "repo": "qualitas:xalan-2.7.1",
  "name": "xalan-2.7.1",
  "full_name": "qualitas/xalan-2.7.1",
  "lang": "java",
  "commit": "archive:99ac7fb11a733a46a0113b898540b023c2886cd1b906026a94191063745d2bdf",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/xalan/xalan-2.7.1/compressed/xalan-j_2_7_1-src-2jars.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:xalan-2.7.1",
  "labels_unmatched": {},
  "n_funcs": 10076,
  "n_files": 887,
  "kind": "application",
  "wmc_gods": 158,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5667,
  "anon_frac": 0.0,
  "pmd_gods": 105,
  "pmd_method_gods": {
   "pmd_method_CC10": 501,
   "pmd_method_Cognitive15": 494,
   "pmd_method_NPath200": 122,
   "pmd_method_Ncss60": 104
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 10071,
   "cognitive": 4436,
   "npath": 10071,
   "ncss": 10071
  },
  "ck_def_gods": {
   "ck_LCOM": 301,
   "ck_TCClow": 715,
   "ck_CBOhigh": 175,
   "ck_LargeClass": 229,
   "decor_blob": 131
  },
  "ck_def_outside": {
   "ck_LCOM": 9,
   "ck_TCClow": 39,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 12,
   "decor_blob": 4
  },
  "java_files_ck": 885,
  "java_files_multi_class": 109,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 6,
    "measured": 6
   },
   "fontana_god_class_reviewed": {
    "labelled": 12,
    "measured": 12
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 887,
    "oracle_gods": {
     "pmd_GodClass": 105,
     "pmd_CouplingBetweenObjects": 29,
     "pmd_TooManyMethods": 137,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 21,
     "pmd_ExcessivePublicCount": 31,
     "pmd_ExcessiveImports": 20,
     "ck_LCOM": 301,
     "ck_TCClow": 715,
     "ck_CBOhigh": 175,
     "ck_LargeClass": 229,
     "decor_blob": 131,
     "human_fontana_god_class": 6,
     "human_fontana_god_class_reviewed": 12
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 10076,
    "oracle_gods": {
     "cc14": 259,
     "cognitive15": 482,
     "nesting5": 97,
     "loc50": 436,
     "params5": 186,
     "brain_method": 55,
     "pmd_method_CC10": 501,
     "pmd_method_Cognitive15": 494,
     "pmd_method_NPath200": 122,
     "pmd_method_Ncss60": 104
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 975,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 10082,
   "calls": {
    "internal": 13151,
    "jdk": 11823,
    "repo_not_analysed": 0,
    "unresolved": 10212,
    "should_have_resolved": 4772,
    "budget": 0
   },
   "seconds": 21.44,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__xerces-2.10.0@25bce2628d2f",
  "repo": "qualitas:xerces-2.10.0",
  "name": "xerces-2.10.0",
  "full_name": "qualitas/xerces-2.10.0",
  "lang": "java",
  "commit": "archive:25bce2628d2ff4ac4e053daa3e321f14b5c7c3187d5208fee300593d21b731d4",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/xerces/xerces-2.10.0/compressed/Xerces-J-src.2.10.0.tar.gz",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:xerces-2.10.0",
  "labels_unmatched": {},
  "n_funcs": 9031,
  "n_files": 597,
  "kind": "application",
  "wmc_gods": 157,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5669,
  "anon_frac": 0.0007,
  "pmd_gods": 106,
  "pmd_method_gods": {
   "pmd_method_CC10": 661,
   "pmd_method_Cognitive15": 569,
   "pmd_method_NPath200": 219,
   "pmd_method_Ncss60": 176
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 9028,
   "cognitive": 3946,
   "npath": 9028,
   "ncss": 9028
  },
  "ck_def_gods": {
   "ck_LCOM": 279,
   "ck_TCClow": 564,
   "ck_CBOhigh": 95,
   "ck_LargeClass": 189,
   "decor_blob": 140
  },
  "ck_def_outside": {
   "ck_LCOM": 24,
   "ck_TCClow": 122,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 10,
   "decor_blob": 4
  },
  "java_files_ck": 596,
  "java_files_multi_class": 109,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 11,
    "measured": 11
   },
   "fontana_god_class_reviewed": {
    "labelled": 16,
    "measured": 16
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 597,
    "oracle_gods": {
     "pmd_GodClass": 106,
     "pmd_CouplingBetweenObjects": 36,
     "pmd_TooManyMethods": 121,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 3,
     "pmd_TooManyFields": 29,
     "pmd_ExcessivePublicCount": 17,
     "pmd_ExcessiveImports": 32,
     "ck_LCOM": 279,
     "ck_TCClow": 564,
     "ck_CBOhigh": 95,
     "ck_LargeClass": 189,
     "decor_blob": 140,
     "human_fontana_god_class": 11,
     "human_fontana_god_class_reviewed": 16
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 9031,
    "oracle_gods": {
     "cc14": 369,
     "cognitive15": 563,
     "nesting5": 132,
     "loc50": 380,
     "params5": 193,
     "brain_method": 98,
     "pmd_method_CC10": 661,
     "pmd_method_Cognitive15": 569,
     "pmd_method_NPath200": 219,
     "pmd_method_Ncss60": 176
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 754,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 9070,
   "calls": {
    "internal": 16689,
    "jdk": 12897,
    "repo_not_analysed": 0,
    "unresolved": 5829,
    "should_have_resolved": 2516,
    "budget": 0
   },
   "seconds": 19.056,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 },
 {
  "set": "fontana",
  "key": "qualitas__xmojo-5.0.0@fdb49008acb0",
  "repo": "qualitas:xmojo-5.0.0",
  "name": "xmojo-5.0.0",
  "full_name": "qualitas/xmojo-5.0.0",
  "lang": "java",
  "commit": "archive:fdb49008acb0a2130a44c276b73680fc9fee3ce3a7fbd1773512fd4501792b14",
  "archive": "inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/xmojo/xmojo-5.0.0/compressed/XMOJO_5_0_0.zip!XMOJO/src/xmojosrc.jar",
  "half": null,
  "sample": "fontana-systems.csv",
  "original_url": "qualitas:xmojo-5.0.0",
  "labels_unmatched": {},
  "n_funcs": 974,
  "n_files": 104,
  "kind": "library",
  "wmc_gods": 17,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5062,
  "anon_frac": 0.0,
  "pmd_gods": 10,
  "pmd_method_gods": {
   "pmd_method_CC10": 78,
   "pmd_method_Cognitive15": 61,
   "pmd_method_NPath200": 17,
   "pmd_method_Ncss60": 18
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 910,
   "cognitive": 433,
   "npath": 910,
   "ncss": 910
  },
  "ck_def_gods": {
   "ck_LCOM": 25,
   "ck_TCClow": 103,
   "ck_CBOhigh": 3,
   "ck_LargeClass": 25,
   "decor_blob": 21
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 23,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 3,
   "decor_blob": 1
  },
  "java_files_ck": 104,
  "java_files_multi_class": 6,
  "human_labels": {
   "fontana_god_class": {
    "labelled": 1,
    "measured": 1
   },
   "fontana_god_class_reviewed": {
    "labelled": 4,
    "measured": 4
   }
  },
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 104,
    "oracle_gods": {
     "pmd_GodClass": 10,
     "pmd_CouplingBetweenObjects": 5,
     "pmd_TooManyMethods": 12,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 3,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 4,
     "ck_LCOM": 25,
     "ck_TCClow": 103,
     "ck_CBOhigh": 3,
     "ck_LargeClass": 25,
     "decor_blob": 21,
     "human_fontana_god_class": 1,
     "human_fontana_god_class_reviewed": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0,
     "human_fontana_god_class": 0,
     "human_fontana_god_class_reviewed": 0
    }
   },
   "method": {
    "n_univ": 974,
    "oracle_gods": {
     "cc14": 52,
     "cognitive15": 72,
     "nesting5": 14,
     "loc50": 58,
     "params5": 27,
     "brain_method": 12,
     "pmd_method_CC10": 78,
     "pmd_method_Cognitive15": 61,
     "pmd_method_NPath200": 17,
     "pmd_method_Ncss60": 18
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "labels_out_of_scope": {
   "fontana_god_class": 0,
   "fontana_god_class_reviewed": 0
  },
  "javaparser_summary": {
   "files": 130,
   "files_failed": 2,
   "files_java8": 0,
   "methods": 910,
   "calls": {
    "internal": 414,
    "jdk": 3731,
    "repo_not_analysed": 0,
    "unresolved": 706,
    "should_have_resolved": 4,
    "budget": 0
   },
   "seconds": 5.244,
   "budget_exhausted": false
  },
  "harness_commit": "5cf5fbb3bd9ca0168f183fd97aed62e5962ff770"
 }
]

==> anc/fontana/validation.json <==
{
 "results": "results/fontana",
 "halves": null,
 "repositories": 73,
 "join": {
  "lizard_units": 376803,
  "joined": 374157,
  "ambiguous": 0,
  "measurer_units": 378751,
  "measurer_not_joined": 4594,
  "class_units": 33118,
  "class_coupled": 33074,
  "joined_share": 0.9929777629159003,
  "measurer_not_joined_share": 0.012129340912631254
 },
 "agreement": {
  "cc": {
   "n": 374157,
   "exact": 0.9989683475118734,
   "spearman_pooled": 0.9989870769345839,
   "spearman_within": {
    "median": 0.9999963458258397,
    "q1": 0.9993102827894872,
    "q3": 1.0,
    "n": 73
   }
  },
  "cognitive": {
   "n": 374157,
   "exact": 0.9732091074067838,
   "spearman_pooled": 0.9879271579944582,
   "spearman_within": {
    "median": 0.9917120157645214,
    "q1": 0.9857430810304444,
    "q3": 0.9976884168521777,
    "n": 73
   }
  },
  "nloc": {
   "n": 374157,
   "exact": 0.9862971960968256,
   "spearman_pooled": 0.999181398679127,
   "spearman_within": {
    "median": 0.9997453107545715,
    "q1": 0.9994273590184957,
    "q3": 0.9999591900639261,
    "n": 73
   }
  },
  "tokens": {
   "n": 374157,
   "exact": 0.9688579927677419,
   "spearman_pooled": 0.9994747412419966,
   "spearman_within": {
    "median": 0.9999203256142671,
    "q1": 0.9996533069431979,
    "q3": 0.9999886633430339,
    "n": 73
   }
  },
  "params": {
   "n": 374157,
   "exact": 0.9958546813236155,
   "spearman_pooled": 0.9975104749471363,
   "spearman_within": {
    "median": 0.9994480707929799,
    "q1": 0.9979205700066917,
    "q3": 1.0,
    "n": 73
   }
  },
  "nesting": {
   "n": 374157,
   "exact": 0.9218670237360252,
   "spearman_pooled": 0.9221024480671334,
   "spearman_within": {
    "median": 0.9404161294420841,
    "q1": 0.879784465951736,
    "q3": 0.9794861729781912,
    "n": 73
   }
  },
  "cyc_density": {
   "n": 374157,
   "exact": 0.9861421809561227,
   "spearman_pooled": 0.9987389180329806,
   "spearman_within": {
    "median": 0.9995954418467278,
    "q1": 0.9989328775795268,
    "q3": 0.9999122291768248,
    "n": 73
   }
  },
  "exit_points": {
   "n": 374157,
   "exact": 0.9937272321512093,
   "spearman_pooled": 0.9932679807265776,
   "spearman_within": {
    "median": 0.9950880081830477,
    "q1": 0.9909613595120274,
    "q3": 0.998817120103483,
    "n": 73
   }
  },
  "hvol": {
   "n": 374157,
   "exact": 0.008806463596832346,
   "spearman_pooled": 0.9941570194687193,
   "spearman_within": {
    "median": 0.99427801267924,
    "q1": 0.9916592974128166,
    "q3": 0.9969313254447105,
    "n": 73
   }
  },
  "mi": {
   "n": 374157,
   "exact": 0.009589557324866299,
   "spearman_pooled": 0.9975505563065534,
   "spearman_within": {
    "median": 0.9975371571466578,
    "q1": 0.9953861833284002,
    "q3": 0.9983079199215896,
    "n": 73
   }
  }
 },
 "calls": {
  "total": {
   "jdk": 669633,
   "internal": 935610,
   "unresolved": 207199,
   "should_have_resolved": 60630,
   "repo_not_analysed": 381
  },
  "share_total": {
   "jdk": 0.35743250564599166,
   "internal": 0.4994040416279458,
   "unresolved": 0.11059738354791927,
   "should_have_resolved": 0.032362701386157,
   "repo_not_analysed": 0.00020336779198624146
  },
  "share_per_repository": {
   "internal": {
    "median": 0.45066684928692496,
    "q1": 0.35745937961595275,
    "q3": 0.574945054945055,
    "n": 73
   },
   "jdk": {
    "median": 0.3812627471845349,
    "q1": 0.3015532940546331,
    "q3": 0.46174617461746176,
    "n": 73
   },
   "repo_not_analysed": {
    "median": 0.0,
    "q1": 0.0,
    "q3": 0.0,
    "n": 73
   },
   "unresolved": {
    "median": 0.07007201846342073,
    "q1": 0.01789390083796619,
    "q3": 0.172700331222035,
    "n": 73
   },
   "should_have_resolved": {
    "median": 0.019287318220701455,
    "q1": 0.0047376093294460644,
    "q3": 0.04875886524822695,
    "n": 73
   },
   "budget": {
    "median": 0.0,
    "q1": 0.0,
    "q3": 0.0,
    "n": 73
   }
  }
 },
 "pmd_cognitive_spearman": {
  "paper_one": {
   "median": 0.9916529429896233,
   "q1": 0.9849953214578243,
   "q3": 0.9954009192015533,
   "n": 73
  },
  "measurer": {
   "median": 0.9777655572542348,
   "q1": 0.9564618491028382,
   "q3": 0.9944582992481918,
   "n": 73
  }
 },
 "files": {
  "files": 37781,
  "failed": 46,
  "java8_fallback": 2,
  "budget_exhausted_repositories": 0
 },
 "pruned_by_segment": {
  "target": 14
 },
 "di": {
  "(repositories)": 73,
  "spring": 3
 },
 "labels": {
  "fontana_god_class": {
   "labelled": 139,
   "measured": 139,
   "on_deleted_files": 0
  },
  "fontana_god_class_reviewed": {
   "labelled": 384,
   "measured": 380,
   "on_deleted_files": 1
  }
 }
}

==> anc/full-report/report.tex <==
\pdfoutput=1
% ---------------------------------------------------------------------------
% What reviewers call a Long Method is a length.
% A pre-registered test of coupling divergence as a god-unit signal, and what it settled instead.
% The full registered report, packed under anc/full-report/.
%
% Built for arXiv (primary class cs.SE). No .bib: the bibliography is a
% `thebibliography` environment at the end.
%
% Every number in this file is a macro from generated/numbers.tex and every
% table is a fragment under generated/, both written by paper/scripts/tables.py
% from the harness's confirmatory analysis. No number this study computes is
% typed by hand; the only typed numbers are literature constants and the
% plan's own constants. Code, commits, files and commands are named in the
% ancillary README, not here.
%
% Build:   pdflatex main && pdflatex main
% ---------------------------------------------------------------------------
\documentclass[11pt,a4paper]{article}

\usepackage[T1]{fontenc}
\usepackage[utf8]{inputenc}
\usepackage{lmodern}
\usepackage[margin=2.4cm]{geometry}
\usepackage{graphicx}
\usepackage{booktabs}
\usepackage{multirow}
\usepackage{amsmath}
\usepackage{microtype}
\usepackage[hidelinks]{hyperref}
\hypersetup{pdftitle={What reviewers call a Long Method is a length: the full registered report},
  pdfauthor={Daniel Sagenschneider}, pdfsubject={Software engineering: empirical study of god-unit detectors}}
\usepackage{caption}
\captionsetup{font=small,labelfont=bf}

\input{generated/numbers}

\newcommand{\madz}{modified $z \geq 3.5$}
\newcommand{\fitwidth}[1]{\resizebox{\ifdim\width>\textwidth\textwidth\else\width\fi}{!}{#1}}
\newcommand{\sig}[1]{\texttt{#1}}
\newcommand{\Xs}{X$^*$}
\newcommand{\Xm}{X$^*_m$}
\newcommand{\Dflow}{D$_{\text{flow}}$}
\newcommand{\Oflow}{O$_{\text{flow}}$}
\newcommand{\Eflow}{E$_{\text{flow}}$}
\newcommand{\Aflow}{A$_{\text{flow}}$}
\newcommand{\dD}{$\Delta$D}
\newcommand{\dO}{$\Delta$O}
\newcommand{\dDO}{$\Delta$DO}

\title{\bfseries What reviewers call a Long Method is a length\\ A pre-registered test of coupling divergence as a god-unit signal, and what it settled instead\\ \normalsize The full registered report}

% Zenodo DOI, reserved before publishing and printed under the author block.
\newcommand{\doiline}{\ifdefined\thedoi\\\small\texttt{doi:\thedoi}\fi}

\author{Daniel Sagenschneider\\\small OfficeFloor\\\small\texttt{daniel@officefloor.net}\doiline}

\date{October 2026}

\begin{document}
\maketitle

\begin{abstract}
\noindent
A complexity outlier rule finds where complexity concentrates but, a
companion study found, cannot tell a god unit from a complex algorithm.
This paper pre-registers a test of one way to tell them apart: weight a
unit's complexity by its \emph{coupling divergence}, the data it hands on
minus the data it receives, so that a leaf is set aside. Coupling is
measured by resolving every call in \mlcqMeasured{} MLCQ repositories,
\seedThreeMeasured{} fresh Java repositories and \fontanaSystems{} Qualitas
Corpus systems, and the weighted signal is scored by the same scale-free
outlier rule as complexity alone against MLCQ's reviewers, Fontana's God
Class and five tool definitions. The primary, the pooled MCC of the
weighted form minus complexity alone against human Blob, is \primMicro{}:
no difference resolved, and underpowered. The exemption holds in two human
oracles of three, but the factor built on it loses to the exemption alone,
to a weighting by the number of methods, and to complexity alone on the
threshold-free ranking (AUC \primAucX{} against \primAucD{}). By the
pre-registered rule the construct's verdict is \emph{\consVerdict}: the
outgoing factor raises the MCC against Blob in the peak and density families
by \pOneOPeak{} and \pOneODensity{}. A post hoc threshold-free read
qualifies that: the outgoing factor flags two and a half times as many
classes and ranks Blobs no better than complexity alone (AUC
\matchedOAucConfirm{} against \matchedXAucConfirm{}), so its gain is the
flag rate. At method level length ranks Long Methods best of every form,
and MLCQ's individual reviews show why: the share calling a method a Long
Method rises from \revNonLeafTwentyFiveRate{} at 11 to 25 lines to
\revNonLeafFiftyRate{} at 26 to 50, each reviewer's best cutoff lies between
\revCutoffMin{} and \revCutoffMax{} lines on their non-leaf reviews, and at
equal length a leaf is called a Long Method about as often as a non-leaf. The reviewers' Long
Method is an absolute length, which a per-repository rule is the wrong
model for: a constant of \lwLengthCutoff{} lines or more, chosen on the
explore half, reaches MCC \lwLengthMccConfirm{} on the confirm half,
\lwLengthVsRule{} over the best per-repository form, and in a post hoc exploration
no form built from the method's variables, its data flow or the cost of
cutting it under that length does better.
\end{abstract}

\section{Introduction}

A companion study \cite{paperone} tested a god-class and god-method
detector with no raw-scale constant: a unit is flagged when its complexity
is a robust outlier for its own codebase, a modified z-score of 3.5 or more
on a scale fitted to that codebase \cite{iglewicz1993}. The rule found where
the complexity concentrates, and its extra flags, read in the source, were
small classes doing the work they were written to do. A complexity measure
cannot separate a god unit from a complex algorithm because the difference
is not in the complexity: both hold more of it than their neighbours. The
difference, that study concluded, is in the coupling, and it named this one
as the test of that reading.

The construct tested here is \emph{coupling divergence}. For a method with
$p$ parameters that makes calls into its own repository, each passing
$a(c)$ arguments, the data coming in is what the method receives and the
data going out is what it hands on; the divergence is the difference. A
method that receives more than it sends is a \emph{catchment}, a leaf that
processes what it is given, which is where the complexity of an algorithm
belongs. A method that sends more than it receives is a \emph{junction},
which creates and directs flow, and a unit that directs the data and also
holds the logic is what people call a god unit. The pre-registered claim is
that multiplying a unit's complexity by a factor that is zero for a
catchment and grows with the divergence of a junction recovers the units
people call god classes and methods better than complexity alone, by
setting complex leaves aside. The claim was committed, with its estimand,
decision rule, sample and bootstrap, before any coupling had been measured
on the confirmatory material.

The claim did not survive the test, though one part of it did. The primary
resolves no difference and is underpowered, and every resolved reading of
the whole factor goes against it. The exemption at the heart of the claim,
that a catchment is less often a god unit, is seen in the labels at method
level and in Fontana's God Class, and is unresolved for MLCQ's Blob; but the
factor built on it, which also amplifies a junction by its divergence, costs
more than the exemption gains. At the registered operating point the component that carries a signal is
the one the claim subtracted, the data a class sends out; a post hoc threshold-free read shows that gain to be a flag rate rather
than a better ranking. At method level the reviews themselves show what
people call a Long Method: a method of about twenty-five lines or more,
\lwLengthCutoff{} by the cutoff chosen on the explore half, leaf or not,
which no form built from calls, variables or data flow ranks better than
length does. This paper reports the
numbers in the order the plan fixed, the primary first, then the
diagnostic that tests the exemption on its own, then the consistency
analysis across oracles and definitions that reads the construct as a
whole, then the secondaries and sensitivities, and states where the
analysis as run departs from the plan as written.

\section{Background}

The relative outlier rule, the signal families and the oracles are the
companion study's and are summarised only as far as this paper needs them
\cite{paperone}. A unit is a method (every function the parser reports in a
\texttt{.java} file) or a class (the file). A method's lines are the code
lines of its own body; the methods of an anonymous class declared inside it
are units of their own, so a short method that returns a large anonymous
class counts as short. Ten method signals in three
families (size: lines, tokens, Halstead volume; structure: cyclomatic
\cite{mcCabe1976}, cognitive \cite{campbell2018}, nesting, exit points;
density: cyclomatic density, maintainability index, parameters) give 31
class signals by aggregating each as a sum, a mean and a maximum over the
file's methods, plus the number of methods. The rule standardises a signal
within each repository by its median and median absolute deviation and
flags units at \madz{}; where more than half the units tie at the median
the MAD is zero and the rule falls back to the mean absolute deviation, a
detail that matters here because the weighted forms are zero on every
exempt unit.

Coupling as an ingredient of a god definition is old. Lanza and Marinescu's
God Class conjoins a weighted method count, low cohesion and access to
foreign data \cite{lanza2006, marinescu2004}, and PMD implements it, so
agreement with PMD is partly circular for any coupling measure. Henry and
Kafura's information flow multiplies a procedure's length by the square of
fan-in times fan-out \cite{henry1981}, and Kitchenham, Pickard and Linkman's
replication found size predicted as well \cite{kitchenham1990}, which is
why a size-only weighting is one of this paper's arms. Divergence differs
from information flow in subtracting what comes in from what goes out, so
that a unit high on both is not scored highest; whether that subtraction
adds anything is the question the consistency analysis answers. Yourdon and
Constantine's tramp data, data passed through modules that do not use it
\cite{yourdon1979}, is the ancestor of the construct behind divergence, a
\emph{sinew}: data that reaches the code that needs it only by riding the
call chain. Tempero and Ralph ask that a metric name its construct, entity
and attribute and show convergent and discriminant validity before it is
used for a decision \cite{tempero2026metrics}; in those terms the construct
is the sinew, the entity a method or class, the attribute the direction of
the data coupled to the control flow, and divergence one indicator of it.
Arif, Kuutila and Ralph's factor analysis of class metrics found in-coupling
and out-coupling loading as separate constructs \cite{arif2026}, which is
the reason the outgoing side is measured and read on its own here, as a
pre-registered secondary. Zhang, Wen and Tempero's typed dependency
distributions, on tool-labelled smells, found data access the dependency
kind that most separates smelly from clean code and labelled the God Class a
strong method consumer \cite{zhang2025deps}; theirs is the closest published
typology to the in and out counted here, with direction taken relative to a
pair of smells rather than to the unit's own flow.

Two older measures sit beside the forms the exploration in
Section~\ref{sec:explore-forms} arrives at. Chidamber and Kemerer's
response for a class is the number of methods a class declares plus the
number it calls \cite{ck1994}, size and out-calls in one sum; and Lanza and
Marinescu's method-level Intensive and Dispersed Coupling flag a method by
the number of methods it calls, conjoined with nesting
\cite{lanza2006}. Their Brain Method is long, branchy, deeply nested and
touches many variables, with no call count in it. El Emam and colleagues
showed that object-oriented metrics lose most of their predictive power once
class size is controlled \cite{elemam2001}, which is why every form here is
read against a size-only competitor. Cognitive complexity counts a whole
\texttt{switch} once so that a lookup table is not scored as branchy
\cite{campbell2018}, the one place in the detection literature where a long
self-contained method is deliberately discounted; a search found no
detection rule that excludes methods which make no call.

The human oracle is MLCQ \cite{mlcq2020}, professional developers' reviews
of Java open-source classes and methods, with the companion study's
strict-majority aggregation and its explore and confirm halves frozen before
any repository was measured. Classifiers trained on MLCQ reach a median MCC
of about 0.51 for Blob and 0.81 for Long Method \cite{mlcq2023}; the rules
here see no label, so those are a reference point, not a baseline. Fontana,
M\"antyl\"a, Zanoni and Marino's God Class instances on the Qualitas Corpus
\cite{fontana2016, tempero2010} are a second human oracle from a different
team on older code, read only as a paired difference because their
instances were found by tools before they were checked by hand and are
balanced and extreme, so any detector separates them more easily than in
real code \cite{dinucci2018}.

\section{The claim and how it is read}
\label{sec:claim}

\paragraph{The measures.} For each method, under the primary \emph{flow}
definition of coupling, $\mathit{in} = 1 + p$ and $\mathit{out} = \sum_c
(1 + a(c))$ over the method's internal calls: the call itself is control
flow, and each parameter or argument is data coupled to it. Two secondary
definitions run through every analysis: \emph{data}, parameters and
arguments only, and \emph{message}, which treats the first item as the
message itself. An internal call is one the symbol solver resolves to a
declaration in the repository's own sources; a call to the JDK or to a
dependency is external and counts for nothing. The divergence is $d =
\mathit{out} - \mathit{in}$. A class's $\mathit{out}$ sums its methods'
calls that leave the file, and its $\mathit{in}$ sums the parameters of its
methods callable from outside the file, non-private methods in the primary
variant and public methods in a secondary; constructors are structure, not
inputs, and are counted in a reported variant only.

\paragraph{The forms.} The divergence factor is $f_D = \max(d + 1, 0)$:
a catchment ($d < 0$) is 0, a pipe ($d = 0$) is 1, a junction with
divergence $j$ is $j + 1$. It is the product of two parts that are
measured apart, the exemption $f_E = [d \geq 0]$ and the amplification
$f_A = \max(d + 1, 1)$. The outgoing factor is $f_O = \mathit{out} + 1$,
registered as a secondary after an exploratory observation on agent-evolved
code that the outgoing side carried the signal. The size null is $f_N$,
the class's number of methods, which carries no coupling. Every class signal
X gives the forms X$\cdot$D, X$\cdot$E, X$\cdot$A, X$\cdot$O and
X$\cdot$N; every one is scored by the same rule on every unit of the
repository, exempt units as zeros, exactly as complexity alone.

\paragraph{The primary.} The base signal \Xs{} is chosen on the MLCQ explore
half by complexity alone, among the peak and density families (never size,
never parameters), as the signal whose flags maximise the pooled MCC
against human Blob; the multiplied form is not consulted. The estimand is
the pooled MCC of \Xs$\cdot$\Dflow{}, class form A with non-private inputs,
minus \Xs{}, both by \madz{}, against MLCQ human Blob over the reviewed
classes of the confirm repositories, as a paired difference with a 95\%
percentile bootstrap over repositories (\bootB{} resamples, seed
\bootSeed{}). A lower bound above 0 reads \emph{the divergence factor
refines complexity}; an upper bound below 0, \emph{it makes it worse};
otherwise \emph{no difference resolved}. An effective-sample gate, sized on
the explore half before confirm was read, marks the verdict
\emph{underpowered} when fewer confirm repositories carry a reviewed Blob
than the gate requires.

\paragraph{The mechanism and the size null.} If the primary reads
\emph{refines}, its mechanism is read from the exemption-only arm and the
leaf diagnostic: the refinement is by the exemption, which the claim names,
only if \Xs$\cdot$\Eflow{} also refines and catchments are not called Blob
more often than the rest. Beside it, \Xs$\cdot$\Dflow{} is read against
\Xs$\cdot$N: a lower bound above 0 says the coupling factor is
\emph{beyond size}; an upper bound below 0, that the size factor beats it.

\paragraph{The leaf diagnostic.} Among the units \Xs{} flags, the human
Blob rate of catchments against the rest, for each definition and input
variant. The exemption is \emph{supported} if catchments are called Blob
less often (upper bound below 0), \emph{contradicted} if more often,
otherwise \emph{unresolved}. It is reported whatever the primary says.

\paragraph{The construct.} The consistency analysis asks whether divergence
holds up across ways of defining a god unit and ways of calculating
complexity. For every oracle, level, signal family, relation (whether the
signal is an ingredient of the oracle's definition) and coupling definition,
three paired differences are averaged over the family's signals: \dD{}
$= \mathrm{MCC}(\mathrm{X}\cdot\mathrm{D}) - \mathrm{MCC}(\mathrm{X})$,
\dO{} $= \mathrm{MCC}(\mathrm{X}\cdot\mathrm{O}) - \mathrm{MCC}(\mathrm{X})$
and \dDO{} $= \mathrm{MCC}(\mathrm{X}\cdot\mathrm{D}) -
\mathrm{MCC}(\mathrm{X}\cdot\mathrm{O})$, the last asking whether what comes
in matters. One bootstrap resamples repositories once per replicate and
recomputes every cell, so the cells share their intervals' dependence and
are never counted as independent evidence. Ingredient cells and PMD
GodClass cells (which contain coupling) are reported and not counted. Four
predictions were registered on the flow definition: P1, \dD{} $> 0$ for
human Blob in the peak and density families; P2, \dD{} larger in peak and
structure families than in size; P3, \dDO{} $\geq 0$ for human Blob in the
counted families, against the competing expectation \dDO{} $\leq 0$ from the
exploratory observation; P4, \dD{} positive in a majority of the counted
tool cells. The verdict on the construct is \emph{supported} if P1 holds
and P3 does not read outgoing-only; \emph{outgoing data only} if P1 holds
for \dO{} and P3 reads outgoing-only; \emph{not supported} if neither \dD{}
nor \dO{} has a lower bound above 0 for human Blob in any non-size family;
otherwise \emph{unresolved}.

\paragraph{What was seen before the plan.} The companion study's main
confirmatory result against PMD, which motivates the question, had been
read; its human-label read-out had not. Part of its MLCQ step output had
been seen while checking that the run was progressing, none of it a result
against the human labels. The exploratory observation that motivated the
outgoing-only arm came from the author's agent-evolved petclinic runs. The
plan was amended ten times after registration, each amendment a commit
stating what had been seen. The first eight were made before any confirm or
seed-3 repository had been measured, and the ninth after measurement but
before any result had been read. The tenth corrects a fault in the
harness's populations found after the confirmatory results had been read;
it is stated in Section~\ref{sec:deviations} and in full in the ancillary
data.

\section{Study design}
\label{sec:design}

\paragraph{Material.} Three measured sets. (1) The \mlcqRepos{} MLCQ
repositories at their labelled commits, \mlcqMeasured{} of them measured,
\mlcqMovedMeasured{} at a new GitHub location verified to hold the labelled
commit; the confirm half holds \mlcqConfirmMeasured{} repositories, of
which \mlcqConfirmUsable{} measured and pass the companion study's
substance floor. MLCQ holds \mlcqBlobReviewed{} reviewed classes with
\mlcqBlob{} Blob positives and \mlcqLongReviewed{} reviewed methods with
\mlcqLong{} Long Method positives after strict-majority aggregation, over
both halves. (2) A fresh sample of \seedThreeMeasured{} usable Java
repositories drawn with seed 3 by the companion study's sampler, stratified
by popularity tier, after removing every repository that appears in the
companion study's pilot, its seed-2 sample or MLCQ (\seedThreeExcluded{}
of the \seedThreeDrawUsable{} usable in the draw); \seedThreeUsable{} pass
the substance floor. It carries the tool oracles: PMD GodClass, an
approximate DECOR Blob composed from CK's counts \cite{moha2010, cktool},
WMC $\geq 47$, PMD NPath at method level, and an internal Brain Method.
(3) Fontana's God Class: \fontanaInstances{} manually evaluated instances,
\fontanaGodInstances{} of them God Classes, on \fontanaSystems{} system
versions of the Qualitas Corpus \cite{tempero2010}, measured from the
corpus's source archives rather than from git; several instances share a
file, so they land on \fontanaFilesReviewed{} reviewed files with
\fontanaFilesGod{} positives, of which \fontanaFilesReviewedMeasured{} and
\fontanaFilesGodMeasured{} land on a measured file. The corpus's maintainer
agreed to its use. Test directories, build output and generated sources
are dropped before any rule is fitted, matched against each file's source
root so that a package named \texttt{build} or \texttt{target} is kept.

\paragraph{Two result sets.} Complexity is the companion study's extractor
at its released commit, so every baseline number is the number that study
would produce on the same unit; coupling is a JavaParser measurer with its
symbol solver, resolving against the repository's sources and the JDK with
no build and no dependencies, under a time budget of eight hours per
repository. The two are joined by file and start line (the \emph{joined}
set, which decides). As a robustness set, every complexity field was
re-implemented on JavaParser's syntax tree so that complexity and coupling
come from one parser and no method is lost to the complexity extractor's
blind spots (the \emph{JavaParser-only} set), and every verdict is marked
agrees or differs.

\paragraph{The matrix.} Every form of every signal is scored by every rule
of the companion study at its default constant; the paper reads \madz{} and
reports the rest in the ancillary analysis file. Against human Blob the
class matrix holds \matrixBlobRows{} form-and-rule rows; against Long
Method, \matrixLongRows{}. Beside the paired differences, an exploratory
intersection flags the outliers of complexity and of divergence separately
by the same rule and reports the positives by region.

\section{Results}

\subsection{Diagnostics, read first}
\label{sec:diag}

\paragraph{The join and the measurer.} On the MLCQ confirm half the
measurer's methods joined \joinMlcqShare{} of the \joinMlcqLizardUnits{}
units the complexity extractor reports, and found \joinMlcqMeasurerExtra{}
methods (\joinMlcqMeasurerExtraShare{} of its own) the extractor does not,
the expected loss after some class-level field initialisers. Of the
\joinMlcqClassUnits{} class units \joinMlcqClassCoupledShare{} carry
coupling, among them every one of the \uncoupledBlobReviewed{} reviewed Blob
classes; \uncoupledLongUncoupled{} of the \uncoupledLongReviewed{} reviewed
Long Method units carry none, none of them positive; on Fontana
\uncoupledFontanaUncoupled{} reviewed classes carry none,
\uncoupledFontanaPositiveUncoupled{} of them positives.
On the explore half the JavaParser re-implementation of the complexity
fields agrees with the extractor on \agreeUnits{} joined methods at exact
matches of \agreeCcExact{} for cyclomatic complexity, \agreeNlocExact{} for
lines, \agreeParamsExact{} for parameters, \agreeCognitiveExact{} for
cognitive complexity (pooled Spearman \agreeCognitiveRho{}) and
\agreeNestingExact{} for nesting (\agreeNestingRho{}); Halstead volume and
the maintainability index match exactly on \agreeHvolExact{} and
\agreeMiExact{} of methods, floating-point differences, at Spearman
\agreeHvolRho{} and \agreeMiRho{}. The measurer's cognitive complexity
agrees with PMD's at a median per-repository Spearman of \pmdCogMeasurer{}
against the extractor's \pmdCogPaperOne{}.

\paragraph{Resolution.} Over the confirm half \callsMlcqInternal{} of
calls resolved to the repository's own code, \callsMlcqJdk{} to the JDK,
\callsMlcqUnresolved{} not at all (almost always a dependency's type), and
\callsMlcqShouldHave{} to a receiver declared in the repository whose
method could not be resolved; no repository spent its time budget, on any
set. On the seed-3 sample the shares are \callsSeedThreeInternal{},
\callsSeedThreeJdk{}, \callsSeedThreeUnresolved{} and
\callsSeedThreeShouldHave{}; on Fontana's older code, with fewer
dependencies, \callsFontanaInternal{} internal and
\callsFontanaUnresolved{} unresolved. A call that is not resolved is
treated as external and adds nothing to $\mathit{out}$, so $\mathit{out}$
reads low in proportion. \diMlcqRepos{} of the \mlcqConfirmUsable{} usable
confirm repositories declare a dependency-injection framework, whose
injected collaborators are calls the parser cannot see; the primary is
re-read without them in Section~\ref{sec:sens}. Of the data a class sends
out under flow, \throwNewMlcqClassShare{} is the construction of an
exception to throw, counted as registered.

\paragraph{Roles.} Under flow on the confirm half, \roleMlcqClassCatchmentUnits{}
of classes are catchments holding \roleMlcqClassCatchmentCc{} of the
cyclomatic complexity, \roleMlcqClassPipeUnits{} are pipes and
\roleMlcqClassJunctionUnits{} are junctions holding
\roleMlcqClassJunctionCc{}. At method level \roleMlcqMethodCatchmentUnits{}
of methods are catchments, every method with no internal call among them,
holding \roleMlcqMethodCatchmentCc{} of the complexity, and
\roleMlcqMethodJunctionUnits{} are junctions holding
\roleMlcqMethodJunctionCc{}. Under the data definition, which does not see a
call with no arguments, \roleMlcqMethodDataPipeUnits{} of methods are pipes
rather than catchments, as the plan anticipated of a method with no
parameters.

\paragraph{Zeros and the scale.} Exempt units are zeros of the weighted
form, and they are more than half the units in the median repository:
\zeroMlcqDClass{} of classes under \Xs$\cdot$\Dflow{}, so the rule fell to
the mean-absolute-deviation fallback in \scaleMlcqDMeanAd{} of the
\scaleMlcqClassRepos{} confirm repositories, against \scaleMlcqXMad{} on the
MAD scale for \Xs{} alone. At method level \Xm{} itself is zero-heavy
(\zeroMlcqXm{} zeros in the median repository, the fallback in
\scaleMlcqXmMeanAd{} of \scaleMlcqMethodRepos{}), and the weighted form has
\zeroMlcqDmMethod{} zeros and uses the fallback everywhere. The two arms of
the primary are therefore read under different scale estimators, which is
why the arm fitted on the non-exempt units only is reported as a sensitivity.

\subsection{The explore-half choices}
\label{sec:explore}

On the \xClassRepos{} explore repositories carrying a reviewed class,
complexity alone chose \sig{\xClass} as \Xs{} at a pooled MCC of
\xClassMcc{}, ahead of \sig{\xClassSecond} at \xClassSecondMcc{} and
\sig{\xClassThird} at \xClassThirdMcc{}; the companion study's
\sig{cognitive\_max}, chosen there against PMD, ranks \xClassCogMaxRank{}th
of \xClassCandidates{} at \xClassCogMaxMcc{}. At method level, on
\xMethodRepos{} repositories, \sig{\xMethod} was chosen at \xMethodMcc{}
ahead of \sig{\xMethodSecond} at \xMethodSecondMcc{}. The explore half's own
primary estimate was \gateExploreEstimate{}, a half-width of
\gateHalfWidth{} over \gateExplorePositiveRepos{} repositories, so the gate
set \gateRequired{} confirm repositories with a reviewed Blob for a
half-width of 0.10 (the gate as first registered, from the per-repository
standard deviation \gateVOneS{}, gives \gateVOneRequired{} and does not
decide). The confirm half carries \primGateReposWithBlob{}: the primary is
underpowered by the plan's own rule, whatever it reads.

\subsection{The primary}
\label{sec:primary}

\begin{table}[t]
\centering
\caption{The primary read-out against MLCQ human Blob on the confirm half:
\primUniv{} reviewed classes, \primPos{} of them Blob, in \primRepos{}
repositories. Every arm is scored by \madz{} on every class of its
repository. Flagged and hits are pooled counts over the reviewed classes;
the paired difference is the pooled MCC of the arm minus that of \Xs{}, with
its 95\% percentile bootstrap interval over repositories.}
\label{tab:primary}
\small
\setlength{\tabcolsep}{4pt}
\fitwidth{\input{generated/tab_primary}}
\end{table}

Table~\ref{tab:primary} gives every arm. Complexity alone,
\sig{\xClass} at \madz{}, flags \primXFlagged{} of the \primUniv{} reviewed
confirm classes and hits \primXTp{} of the \primPos{} Blobs: MCC
\primXMcc{}, precision \primXPrecision{}, recall \primXRecall{}. The primary
arm flags \primDFlagged{} and hits \primDTp{}: MCC \primDMcc{}, precision
\primDPrecision{}, recall \primDRecall{}. The paired difference is
\textbf{\primMicro{}}, and with \primGateReposWithBlob{} repositories
against a gate of \gateRequired{} the verdict is \textbf{\primVerdict}. The
confirm half-width is \primHalfWidthConfirm{}, as the explore half
predicted. The macro difference, one repository one vote, is
\primMacro{}. The point estimate is on the wrong side, and the
hypothesised shape, higher precision at a small cost in recall, is
inverted: the factor gains recall (\primDRecall{} against \primXRecall{})
and loses precision (\primDPrecision{} against \primXPrecision{}), the
false positives rising from \primXFp{} to \primDFp{}. The threshold-free
comparison resolves what the operating point does not: pooled over the
reviewed classes, the modified z of \Xs{} ranks Blobs above non-Blobs at an
AUC of \primAucX{} and the weighted form at \primAucD{}, a paired difference
of \primAucDiff{}, complexity alone the better ranking.

\paragraph{With constructors as inputs.} Counting non-private constructors
in a class's inputs gives \primCtorMicro{}, \primCtorReading{}, which
\primCtorAgrees{} with the primary; the arm's MCC is \primCtorMcc{} with
precision \primCtorPrecision{} and recall \primCtorRecall{}, and the
difference between the two arms is \primMethodsVsCtorMicro{}.

\paragraph{The mechanism is not read.} The plan reads the mechanism of a
refinement only when the primary reads \emph{refines}, so it is not read.
The two halves of the factor are nonetheless informative. Exemption only,
\Xs$\cdot$\Eflow{}, is \primEMicro{} against \Xs{} (MCC \primEYMcc{},
precision \primEYPrecision{}, recall \primEYRecall{}); amplification only,
\Xs$\cdot$\Aflow{}, is \primAmpMicro{} (MCC \primAmpYMcc{}, recall
\primAmpYRecall{} at precision \primAmpYPrecision{}). Neither is resolved
against complexity alone, but the whole factor is resolved against the
exemption alone: \primDvsEMicro{}, \primDvsEReading{}. Against the
amplification alone it is \primDvsAMicro{}, \primDvsAReading{} on the joined
set and \primJpDvsAMicro{} on the JavaParser-only set, where it reads
\primJpDvsAReading{}. Multiplying the two halves together does worse than
either half on its own: resolved against the exemption on both sets, and
against the amplification on one.

\paragraph{The size null.} Weighting \Xs{} by the number of methods, which
carries no coupling, gives \primNvsXMicro{} against \Xs{} (MCC
\primNMcc{}, precision \primNPrecision{}, recall \primNRecall{}), not
resolved on the pooled MCC and \primNvsXMacro{} on the macro. Against it the
coupling factor is \textbf{\primDvsNMicro{}}: \primDvsNReading{}. The
rival explanation the plan recorded for any class-level gain, that a Blob is
a big class with one complex method, is not merely left standing: the size
weighting beats the coupling weighting by a resolved margin.

\paragraph{The JavaParser-only set.} On \primJpUniv{} reviewed classes the
primary is \primJpMicro{}, \primJpVerdict{}; the AUCs are \primJpAucX{}
and \primJpAucD{} (\primJpAucDiff{}); the halves read \primJpEMicro{} and
\primJpAmpMicro{}, the whole factor against them \primJpDvsEMicro{} and
\primJpDvsAMicro{}, and against the size null \primJpDvsNMicro{}. Every
verdict agrees.

\subsection{The leaf diagnostic}
\label{sec:leaf}

\begin{table}[t]
\centering
\caption{The leaf diagnostic: among the reviewed units \Xs{} (or \Xm{})
flags, how many are catchments ($d < 0$), how many of those the reviewers
call positive, the same for the rest, and the paired difference in positive
rate (catchments minus the rest) with its interval over repositories. The
exemption is supported by an upper bound below 0 and contradicted by a
lower bound above 0.}
\label{tab:leaf}
\small
\setlength{\tabcolsep}{4pt}
\fitwidth{\input{generated/tab_leaf}}
\end{table}

The exemption is the claim in the question, and this is its own test,
reported whatever the primary says (Table~\ref{tab:leaf}). Against MLCQ Blob
it is \leafReading{}: of the \primXFlagged{} reviewed classes \Xs{} flags on
confirm, under flow with non-private inputs, \leafCatchFlagged{} are
catchments and \leafCatchPositive{} of them are Blobs, \leafCatchRate{}; of
the \leafRestFlagged{} others, \leafRestPositive{} are Blobs,
\leafRestRate{}; the difference is \leafDiff{}, and it is unresolved in
\leafClassUnresolved{} of the \leafClassVariants{} definition and input
variants, every point estimate on the exemption's side. Against MLCQ Long
Method it is \leafMethodReading{}: \leafMethodCatchPositive{} of the
\leafMethodCatchFlagged{} flagged catchments are Long Methods,
\leafMethodCatchRate{} against \leafMethodRestRate{} for the rest,
\leafMethodDiff{}, and the same under data (\leafMethodDataDiff{}) and
message (\leafMethodMessageDiff{}). Against Fontana's God Class it is
\leafFontanaReading{} under flow: \leafFontanaCatchRate{} of the flagged
catchments are God Classes against \leafFontanaRestRate{} of the rest,
\leafFontanaDiff{}, supported in \leafFontanaFlowSupported{} of 4 flow variants and
\leafFontanaSupported{} of \leafFontanaVariants{} variants in all.
A complex unit that receives more than it sends is called a god unit less
often by two of the three human oracles, and not detectably less often by
the third. The exemption is a distinction the labels carry among the units complexity
flags; Section~\ref{sec:explore-forms} reads it against the individual
reviews, where it holds for the branchy leaves complexity flags and not for
leaves at large, and the rest of the results say why the factor that rests
on it does not improve detection.

\subsection{The construct: the consistency analysis}
\label{sec:cons}

\begin{table}[t]
\centering
\caption{The consistency cells of the human oracles under the flow
definition, class form A with non-private inputs, every signal of the family
averaged: \dD{} is the paired MCC difference of X$\cdot$D against X, \dO{}
of X$\cdot$O against X, and \dDO{} of X$\cdot$D against X$\cdot$O. One
bootstrap over repositories gives every interval. $n$ is the number of
repositories (systems) carrying the oracle.}
\label{tab:cells-human}
\small
\setlength{\tabcolsep}{4pt}
\fitwidth{\input{generated/tab_cells_human}}
\end{table}

\begin{table}[t]
\centering
\caption{The same cells for the tool oracles on the seed-3 sample and for
the internal definitions. Ingredient cells and PMD GodClass cells are
reported and not counted toward the construct.}
\label{tab:cells-tool}
\small
\setlength{\tabcolsep}{4pt}
\fitwidth{\input{generated/tab_cells_tool}}
\end{table}

Table~\ref{tab:cells-human} gives the human cells and
Table~\ref{tab:cells-tool} the tool cells. The four predictions, read on
flow:

\begin{itemize}
\item \textbf{P1 \pOneHolds.} For human Blob, \dD{} is \pOneDPeak{} in the peak family and \pOneDDensity{} in density: the density family's
  lower bound is above 0, the peak family's is not, and the prediction asks
  for both. For \dO{} the prediction \pOneOHolds: \pOneOPeak{} in peak and
  \pOneODensity{} in density. Multiplying complexity by the data a class
  sends out raises its agreement with the reviewers in both families where a
  single complex method makes a class an outlier; multiplying it by the
  divergence does so in one, by a smaller margin.
\item \textbf{P2 \pTwoHolds.} \dD{} is larger in the peak family than in
  size for human Blob by \pTwoBlob{}, in structure than in size for Long
  Method by \pTwoLong{}, and in peak than in size for Fontana by
  \pTwoFontana{}; every tool cell's lower bound is above
  \pTwoMinToolLo{}. The factor is least harmful where the plan said it
  would help most, but that is because it damages the size families
  outright: in the size family \dD{} is \cellBlobSizeD{} for Blob,
  \cellLongSizeD{} for Long Method and \cellFontanaSizeD{} for Fontana,
  and its upper bound is below 0 in \cellsSizeDHiBelow{} of the
  \cellsSizeFlow{} counted size cells. On the JavaParser-only set the Blob
  contrast is \pTwoJpBlob{} and P2 \pTwoJpHolds{}.
\item \textbf{P3 reads \pThreeReads.} \dDO{} for human Blob is
  \pThreeSize{} in size, \pThreePeak{} in peak and \pThreeDensity{} in
  density: in every family the upper bound is below 0, so subtracting what
  comes in costs agreement rather than adding it. The competing expectation
  recorded from the exploratory observation, not the registered one, is
  what the data support.
\item \textbf{P4: \pFourPositive{} of \pFourCells{} counted tool cells
  positive, \pFourMajority.} The estimates split by family, not by oracle:
  the density cells are positive with lower bounds above 0 in every oracle
  and the size cells negative with upper bounds below 0 in every oracle
  (\pFourLoAbove{} cells resolved above 0, \pFourHiBelow{} below).
\end{itemize}

The verdict on the construct, by the pre-registered rule, is
\textbf{\consVerdict}: P1 holds for \dO{} and not for \dD{}, and P3 reads
outgoing-only. With constructors counted in the inputs the verdict is \consCtorVerdict{}
and \consCtorAgrees{}; on the JavaParser-only set it is \consJpVerdict{}
and \consJpAgrees{}. Section~\ref{sec:explore-forms} reads the \dO{} gain
threshold-free and at a matched flag rate, post hoc, and on MLCQ it does not
survive either. Under the data definition P1
\pOneDataHolds{} for \dD{} and \pOneDataOHolds{} for \dO{} (peak:
\pOneDataOPeak{}) and P3 reads \pThreeDataReads{}; under message, P1
\pOneMessageHolds{} for \dD{} and \pOneMessageOHolds{} for \dO{} (peak:
\pOneMessageOPeak{}) and P3 reads \pThreeMessageReads{}.

\paragraph{The pattern across cells.} Over the \cellsCountedFlow{} counted
cells under flow, \dDO{}'s upper bound is below 0 in \cellsCountedDOHiBelow{},
including every one of the \cellsCountedClassFlow{} class-level cells; its
lower bound is above 0 in \cellsCountedDOLoAbove{}, all at method level
against the tool and internal method definitions, where the divergence
removes false positives from a zero-heavy signal that flags almost
everything (Section~\ref{sec:tools}). \dO{}'s lower bound is above 0 in
\cellsCountedOLoAbove{} counted cells and its upper bound below 0 in
\cellsCountedOHiBelow{}; \dD{}'s in \cellsCountedDLoAbove{} and
\cellsCountedDHiBelow{}. The divergence factor's resolved gains,
\cellsCountedDLoAbove{} of the \cellsCountedFlow{} counted cells, lie
mostly in the density families (\cellsDensityDLoAbove{} of
\cellsDensityFlow{}), where a density signal alone is a poor god-unit
detector and any weighting that reintroduces size helps.
On Fontana's God Class, read as paired differences only, the outgoing
factor's gain is large in every family (density: \cellFontanaDensityO{})
and the divergence factor's smaller (\cellFontanaDensityD{}); in size the
divergence factor is \cellFontanaSizeD{}.

\paragraph{Between definitions.} Counting the call itself (flow against
data) and treating the first item as the message (message against flow)
change \dD{} by hundredths. Of \betweenCells{} contrasts of flow against
data, \betweenFlowDataLoAbove{} have a lower bound above 0 and
\betweenFlowDataHiBelow{} an upper bound below, all on the large seed-3
sample; of message against flow, \betweenMessageFlowLoAbove{} and
\betweenMessageFlowHiBelow{}. The human cells that resolve favour message
over flow by small margins, \betweenBlobPeakMessageFlow{} for Blob in
peak and \betweenFontanaDensityMessageFlow{} for Fontana in density. The
differences between definitions are an order of magnitude smaller than the
differences between the factors.

\subsection{Secondaries}
\label{sec:secondary}

\paragraph{Other definitions, variants and forms at class level.}
Every registered arm was read against \Xs{} on the primary's population;
Table~\ref{tab:other-arms} lists those not already in
Table~\ref{tab:primary}. Of the \secOtherArms{} arms, \secOtherLoAbove{}
have a pooled lower bound above 0, the outgoing factor under flow
(\secOFlowMicro{}) and under message (\secOMessageMicro{}), and
\secOtherHiBelow{} an upper bound below. The outgoing factor on \Xs{}
reaches an MCC of \secOFlowMcc{} against \primXMcc{}, recall
\secOFlowRecall{} against \primXRecall{} at precision \secOFlowPrecision{},
and its macro difference is \secOFlowMacro{}; its family average in
Section~\ref{sec:cons} is resolved as well. It flags \matchedOOwnFlags{}
reviewed classes where \Xs{} flags \matchedXOwnFlags{}; what that gain is
worth at a matched rate is read in Section~\ref{sec:explore-forms}. The divergence under data and
message, the public input variant, and both variants with constructors are
each within a few hundredths of the primary. The intersection of the two
outlier sets (a class flagged on \Xs{} and on $d$) raises precision and
halves recall: \secAndMicro{}. Form B, which aggregates the method-level
forms as the companion study aggregates complexity, has point estimates
between \secFormBMinMicro{} and \secFormBMaxMicro{} pooled over
\secFormBArms{} arms, none resolved, \secFormBMacroLoAbove{} of them with a
macro lower bound above 0; the per-file maximum of
\sig{nloc}$\cdot$\Dflow{} is \secDFormBMicro{} pooled and
\secDFormBMacro{} macro.

\begin{table}[t]
\centering
\caption{Every registered class-level arm against \Xs{} on the primary's
population, by \madz{}: the other two coupling definitions, the outgoing
factor, the factors alone, the intersection of the two outlier sets, the
public input variant, both variants with constructors, and class form B
(the per-file maximum of the method-level form). Secondaries: no
multiplicity correction, none can change the primary.}
\label{tab:other-arms}
\footnotesize
\setlength{\tabcolsep}{3pt}
\fitwidth{\input{generated/tab_other_arms}}
\end{table}

\paragraph{Independence and strata.} Within confirm repositories \Xs{}
correlates with $d_{\text{flow}}$ at a median Spearman of \rhoXD{} and with
$\mathit{out}_{\text{flow}}$ at \rhoXOut{}; the number of methods
correlates with $d$ at \rhoNomD{} and with $\mathit{out}$ at \rhoNomOut{},
and the sum of lines with $\mathit{out}$ at \rhoNlocSumOut{}. The two
measures \trackClosely{} by the plan's criterion, and the primary re-read
within tertiles of \Xs{} per repository is \tertileOne{}, \tertileTwo{} and
\tertileThree{} from the least to the most complex third: the factor adds no
resolved information at any level of complexity. A class's $\mathit{out}$ is
a sum over its methods, so a large class sends more out whatever each method
does; that is the size the outgoing factor carries, and the size null
(Section~\ref{sec:primary}) shows how much of its effect that is.

\paragraph{Method level.} Against MLCQ Long Method on \methRepos{} confirm
repositories (\methUniv{} reviewed methods, \methPos{} positive), \Xm{} =
\sig{\xMethod} alone reaches an MCC of \methXMcc{} with precision
\methXPrecision{} and recall \methXRecall{}. Weighting it by \Dflow{} on all
calls gives \methMicro{}: \methReading{}, the point estimate against the
factor. The weighted form raises precision (\methDPrecision{}) and loses
recall (\methDRecall{}): it flags \methDTp{} of the \methPos{} Long Methods
against \methXTp{}, because a long method that calls nothing in its own
repository is a catchment and is exempt. The no-helpers variant is
\methNoHelpMicro{}, \methNoHelpReading{}; the two variants differ by
\methNoHelpVsAllMicro{}. The halves say which part costs: exemption only is
\methEMicro{} (MCC \methEMcc{}, recall \methERecall{}), within hundredths
of complexity alone; amplification only is \methAmpMicro{},
\methAmpReading{}; the whole factor against the exemption alone is
\methDvsEMicro{}, \methDvsEReading{}, and against the amplification alone
\methDvsAMicro{}. At method level the damage is the amplification, which
hands the flag to methods that call much and are not long, and the support
the leaf diagnostic gives the exemption (Table~\ref{tab:leaf}) does not
reach it. Fitted on the non-exempt units only, with the exempt never
flagged, the weighted form recovers recall (\methNeRecall{}) at a cost in
precision (\methNePrecision{}): \methNeVsXMicro{} against complexity alone,
\methNeVsXReading{}. The mechanism is not read, since the primary does not
read refinement. The JavaParser-only set agrees: \methJpMicro{},
\methJpReading{}.

\begin{table}[t]
\centering
\caption{Method level against MLCQ human Long Method on the confirm half,
\methUniv{} reviewed methods in \methRepos{} repositories: \Xm{} alone and
its forms under flow on all calls, by \madz{}.}
\label{tab:method}
\small
\setlength{\tabcolsep}{4pt}
\fitwidth{\input{generated/tab_method}}
\end{table}

\paragraph{Tool oracles.}
\label{sec:tools}
Table~\ref{tab:tool-oracles} reads the primary's paired difference on the
seed-3 sample against each tool definition, never the headline and read with
the caveat that PMD's GodClass contains a coupling measure. At class level
the divergence factor makes every one worse by a resolved margin: PMD
GodClass \toolPmdMicro{} over \toolPmdN{} repositories, DECOR Blob
\toolDecorMicro{}, WMC $\geq 47$ \toolWmcMicro{}; with constructors counted
the losses are smaller and still resolved (\toolPmdCtorMicro{},
\toolDecorCtorMicro{}, \toolWmcCtorMicro{}). In each the factor raises
recall and halves precision, as against the human labels. At method level
\Xm{} alone is a recall-heavy flag (PMD NPath: recall \toolNpathXRecall{}
at precision \toolNpathXPrecision{}; Brain Method: recall
\toolBrainXRecall{} at precision \toolBrainXPrecision{}), because cognitive
complexity ties at zero for most methods and the rule's fallback flags a
large tail. Against NPath the factor is \toolNpathMicro{}, not resolved;
against Brain Method, whose definition contains nesting, lines and
cyclomatic complexity, \toolBrainMicro{}, \toolBrainReading{} on both sets
(\toolBrainJpMicro{} on JavaParser-only): the one resolved gain of the
primary arm against any oracle, on an internal definition, and it is the exemption
pruning false positives from a flag set of \toolBrainXRecall{} recall, not a
better ranking of god methods.

\begin{table}[t]
\centering
\caption{The primary form against the tool and internal definitions on the
seed-3 sample, by \madz{}, pooled over the repositories carrying each
definition. Positives are the definition's own flags. PMD GodClass contains
a coupling measure (ATFD), so agreement with it is partly circular.}
\label{tab:tool-oracles}
\small
\setlength{\tabcolsep}{4pt}
\fitwidth{\input{generated/tab_tool_oracles}}
\end{table}

\paragraph{Fontana's God Class.} On the \fontanaPopSystems{} systems
carrying a labelled class (\fontanaPopUniv{} reviewed classes,
\fontanaPopPos{} God Classes), \Xs{} alone reaches an MCC of \fontanaXMcc{}, precision
\fontanaXPrecision{} and recall \fontanaXRecall{}, the balanced and extreme
instances separating as expected. The primary's paired difference is
\fontanaMicro{}: \fontanaReading{}; the weighted arm's MCC is
\fontanaDMcc{}, its false positives \fontanaDFp{} against \fontanaXFp{}.
With constructors, \fontanaCtorMicro{}. The leaf diagnostic
(Table~\ref{tab:leaf}) is \leafFontanaReading{} under flow. The replication on a different team's
labels, different systems and older code gives the same shape as MLCQ: a
negative point estimate on the whole factor, a large resolved gain on the
outgoing factor (\cellFontanaDensityO{} in the density family), and a
resolved loss when what comes in is subtracted (\cellFontanaDensityDO{}).

\paragraph{The matrix by family.} Table~\ref{tab:friedman} gives, for each
oracle and family under flow, a Friedman test over repositories across the
three forms (X, X$\cdot$D, X$\cdot$O), signal by signal within the family
\cite{friedman1937}. Against human Blob the forms are not separated in the
size family (\friedBlobSizeP{}) and are in peak (\friedBlobPeakP{})
and density (\friedBlobDensityP{}), where X$\cdot$O has the best mean
rank (\friedBlobPeakRankO{} against \friedBlobPeakRankX{} for X and
\friedBlobPeakRankD{} for X$\cdot$D in peak; a lower rank is better).
Against Long Method the size family separates with X best
(\friedLongSizeRankX{} against \friedLongSizeRankD{} for X$\cdot$D), the
structure family does not separate (\friedLongStructureP{}), and the
density family separates with both weighted forms ahead of X. On Fontana
the peak and density families separate with X$\cdot$O best
(\friedFontanaDensityRankO{} against \friedFontanaDensityRankX{}). A claim
that the factor helps in general would have to hold within a family that is
not size; what holds there is that the outgoing factor helps and the
divergence factor sits between it and complexity alone.

\begin{table}[t]
\centering
\caption{Friedman tests over repositories across the three forms within
each family, flow definition, \madz{}: mean rank of each form (1 is best),
$n$ repositories after dropping those where every signal ties, and the
$\chi^2$ test's $p$.}
\label{tab:friedman}
\small
\setlength{\tabcolsep}{4pt}
\fitwidth{\input{generated/tab_friedman}}
\end{table}

\subsection{Sensitivities}
\label{sec:sens}

\paragraph{Dependency injection.} Without the confirm repositories that
declare a DI framework, \sensDiRepos{} repositories and \sensDiUniv{}
reviewed classes remain, and the primary is \sensDiMicro{},
\sensDiReading{}, with the arms at \sensDiXMcc{} and \sensDiDMcc{}. The
point estimate moves further against the factor, not towards it, when the
calls static parsing cannot see are removed with their repositories.

\paragraph{The scale.} Fitting the weighted arm on the non-exempt units
only, with the exempt units never flagged, gives an arm at MCC
\sensNeMcc{} (precision \sensNePrecision{}, recall \sensNeRecall{},
\sensNeFp{} false positives): \sensNeVsXMicro{} against \Xs{},
\sensNeVsXReading{}, and \sensNeVsAllMicro{} against the same arm fitted
on every unit, \sensNeVsAllReading{} (\sensJpNeVsAllMicro{} on the
JavaParser-only set). The mean-absolute-deviation fallback that the
zeros force is part of the primary arm's loss, and removing it brings the
arm back to complexity alone, not past it.

\paragraph{Coupled units only and the time budget.} Every reviewed confirm
class carries coupling, so the primary on the coupled classes only is the
primary (\sensUncoupledMicro{}); no repository spent its resolution budget,
so the primary without such repositories is the primary.

\subsection{Exploratory: the intersection of the two outlier sets}
\label{sec:inter}

Table~\ref{tab:intersection} reads the positives by region when complexity
and divergence are each put through the rule on their own. Against human
Blob the \interBlobBothTp{} hits among the \interBlobBothTp{} +
\interBlobBothFp{} classes flagged on both are \interBlobBothPrecision{}
precise, against \interBlobXOnlyPrecision{} for the classes flagged on
complexity only and \interBlobDOnlyPrecision{} on divergence only; the
divergence alone, as a detector, has MCC \interBlobDMcc{} against
\primXMcc{} for complexity alone (\interBlobDVsX{}). The union is
\interBlobEitherVsX{} against complexity alone and the intersection
\interBlobBothVsX{}, neither resolved. Against Long Method the intersection
is \interLongBothPrecision{} precise, and the divergence alone is a poorer
detector than complexity alone (MCC \interLongDMcc{}, \interLongDVsX{});
on Fontana the union gains (\interFontanaEitherVsX{}, MCC
\interFontanaEitherMcc{}) and the intersection, \interFontanaBothPrecision{}
precise, loses recall (\interFontanaBothVsX{}). The units in both outlier
sets are the most often god units under every oracle, by margins the human
samples do not resolve. This is exploration, labelled as such, with no
prediction and no verdict.

\begin{table}[t]
\centering
\caption{Exploratory: the reviewed positives by region when the outliers of
\Xs{} (or \Xm{}) and of the second set are flagged separately by \madz{}.
Each region is hits/false positives among the reviewed units; the last
column is the pooled MCC of the union minus that of \Xs{}.}
\label{tab:intersection}
\small
\setlength{\tabcolsep}{4pt}
\fitwidth{\input{generated/tab_intersection}}
\end{table}

\subsection{Exploratory, post hoc: size times calls, and the leaf gate}
\label{sec:explore-forms}

Everything in this subsection was computed after every oracle of the study
had been read, from the raw records, by a script that is in the ancillary
data with its output and digest; it is the exploratory step of a next
registration and changes nothing above. It asks what the registered forms
mixed together: whether the signal in the outgoing factor is the calls or
the data on them, whether it is beyond size, and what the exemption does on
its own. Each form is scored by the registered rule on every unit of the
repository and read against the best complexity-alone signal and against a
size-only counterpart, with the plan's bootstrap, on both MLCQ halves (both
exploration material now), on Fontana's God Class and on the tool oracles.

\begin{table}[t]
\centering
\caption{Exploratory, post hoc: class forms built from size and outgoing
calls, pooled MCC against MLCQ human Blob on each half and against Fontana's
God Class, by \madz{}. ``Leaving calls'' is the number of call sites in the
class that resolve to the repository's own code outside the class, each call
one unit; ``fan-out'' the number of distinct callee files. The paired
differences are against Halstead volume summed (the best complexity-alone
signal) and against lines summed $\times$ number of methods (size only), on
the confirm half.}
\label{tab:explore-class}
\footnotesize
\setlength{\tabcolsep}{3pt}
\fitwidth{\input{generated/tab_exploratory_class}}
\end{table}

\paragraph{Classes.} Of \expClassForms{} forms (Table~\ref{tab:explore-class}),
the one that leads on both halves is the class's total lines times one plus
its leaving calls: \expSizeCallsExploreMcc{} on explore and
\expSizeCallsConfirmMcc{} on confirm, against \expComplexityExploreMcc{}
and \expComplexityConfirmMcc{} for the best complexity-alone signal
(\expSizeCallsConfirmVsComplexity{} on confirm, \expSizeCallsExploreVsComplexity{}
on explore, neither resolved) and against \expSizeOnlyExploreMcc{} and
\expSizeOnlyConfirmMcc{} for the size-only counterpart
(\expSizeCallsConfirmVsSize{} on confirm, resolved;
\expSizeCallsExploreVsSize{} on explore, not). The plain count of calls does
as well as the registered argument-weighted outgoing data, and fan-out by
distinct callee files does as well as the call count
(\expSizeFanConfirmMcc{}); so the unit of the signal is the call, not the
data on it. The calls alone are weak (\expCallsAloneConfirmMcc{}), the
per-method products summed (form B) are below the class total
(\expFormBSumConfirmMcc{}), and the per-method call rate, which takes size
out, is weaker still (\expRateConfirmMcc{}). Cyclomatic density times calls
(\expDensityCallsConfirmMcc{}) says the complexity beyond length adds
nothing. The registered \Xs$\cdot$\Oflow{} against its own size null
\Xs$\cdot$N, the comparison the plan did not register, is
\expXOConfirmVsSizeMax{} on confirm and \expXOExploreVsSizeMax{} on explore,
and \expXOFontanaVsSizeMax{} on Fontana. On Fontana every form of size ties
near \expFontanaComplexityMcc{}. Against the tool oracles the ingredient
signals lead, as they must: \expToolPmdTop{} against PMD GodClass
(\expToolPmdTopMcc{}), \expToolWmcTop{} against WMC (\expToolWmcTopMcc{}).

\begin{table}[t]
\centering
\caption{Exploratory, post hoc: method forms against MLCQ human Long Method
on each half, by \madz{}. A gate ``[makes a call]'' multiplies by 1 or 0;
``internal'' means a call that resolves to the repository's own code,
``any'' any call site whatever its target. Precision and recall are on the
confirm half; the paired differences are against tokens (the best
complexity-alone signal) and against lines.}
\label{tab:explore-method}
\footnotesize
\setlength{\tabcolsep}{3pt}
\fitwidth{\input{generated/tab_exploratory_method}}
\end{table}

\paragraph{Methods.} The method-level result is the exemption in its
crudest form, and it is the largest effect in the paper
(Table~\ref{tab:explore-method}). Among methods that make at least one call
of any kind, a method's length alone reaches an MCC of
\expGateAnyConfirmMcc{} on confirm (precision \expGateAnyConfirmPrecision{},
recall \expGateAnyConfirmRecall{}) and \expGateAnyExploreMcc{} on explore,
against \expTokensConfirmMcc{} and \expTokensExploreMcc{} for tokens, the
best complexity-alone signal: \expGateAnyConfirmVsTokens{} on confirm and
\expGateAnyExploreVsTokens{} on explore. Gating on an internal call instead
gives \expGateIntConfirmMcc{} and \expGateIntExploreMcc{}
(\expGateIntConfirmVsTokens{} and \expGateIntExploreVsTokens{}), so the gain
does not depend on the symbol solver; gating on a call that leaves the class
loses it (\expGateLeaveConfirmMcc{}). Weighting lines by the number of calls,
the registered form, destroys it: \expWeightConfirmMcc{},
\expWeightConfirmVsTokens{}. Lines alone, ungated, is \expLinesConfirmMcc{}.
Cyclomatic density is near zero gated or not (\expDensityGateConfirmMcc{},
\expMethodDensityConfirmMcc{}). What the gate does is not what it looks
like. Methods that make no call at all are almost never long
(\revNoCallLong{} long ones among \revNoCallReviews{} reviews of such
methods), so the gate removes nothing the reviewers would have called a
Long Method; what it removes is the short no-call methods, the getters,
setters and trivial constructors, whose zeros move the repository's median
and MAD so that the constant lands where length separates best. Raw lines
at 3.5 flag \matchedLinesOwnFlagsConfirm{} reviewed methods, tokens
\matchedTokensOwnFlagsConfirm{}, the gate \matchedGateOwnFlagsConfirm{};
the gate's gain is a recalibration of the constant, and the next paragraph
shows it ranks no better than length. Against the tool definitions, which have no
such exemption, the gate costs a little (PMD NPath: \expToolNpathCcMcc{} to
\expToolNpathCcGateMcc{} on cyclomatic; Brain Method:
\expToolBrainCogMcc{} to \expToolBrainCogGateMcc{} on cognitive).

\begin{table}[t]
\centering
\caption{Exploratory, post hoc: ranking or flag rate, class level against
MLCQ human Blob. AUC is the threshold-free pooled AUC of the form's
per-repository modified z over the reviewed units, with the paired bootstrap
difference against \Xs{} on the confirm half. ``Matched'' reads every form
at the constant that gives it as many flags over every class of the confirm
repositories as \Xs$\cdot$\Oflow{} has at 3.5 (\matchedClassFlags{} of
\matchedClassUnits{}, \matchedClassRate{}).}
\label{tab:matched-class}
\footnotesize
\setlength{\tabcolsep}{3pt}
\fitwidth{\input{generated/tab_matched_class}}
\end{table}

\begin{table}[t]
\centering
\caption{The same at method level against MLCQ human Long Method, matched to
the flag rate of tokens at 3.5 (\matchedMethodRate{} of methods), against
\Xm{}.}
\label{tab:matched-method}
\footnotesize
\setlength{\tabcolsep}{3pt}
\fitwidth{\input{generated/tab_matched_method}}
\end{table}

\paragraph{Ranking or flag rate.} A coupling factor can raise the MCC at the
rule's constant in two ways: by ranking the god units higher, or by flagging
more units along much the same ranking. \Xs$\cdot$\Oflow{} flags
\matchedOOwnFlags{} of the reviewed confirm classes where \Xs{} flags
\matchedXOwnFlags{}. Two reads separate the two, post hoc
(Tables~\ref{tab:matched-class} and \ref{tab:matched-method}): the
threshold-free pooled AUC of each form's per-repository modified z over the
reviewed units, with the paired bootstrap against \Xs{}; and each form at a
matched flag rate, the constant that gives it as many flags over every unit
of the population's repositories as \Xs$\cdot$\Oflow{} has at 3.5. At class
level the outgoing factor ranks Blobs no better than complexity alone: AUC
\matchedOAucConfirm{} against \matchedXAucConfirm{} on confirm
(\matchedOAucVsXConfirm{}) and \matchedOAucExplore{} against
\matchedXAucExplore{} on explore (\matchedOAucVsXExplore{}); and at the
matched rate \Xs{} alone reaches \matchedXMatchedMcc{} (recall
\matchedXMatchedRecall{}) against the outgoing factor's \matchedOMcc{},
\matchedOVsXConfirm{} on confirm and \matchedOVsXExplore{} on explore. The
size null's AUC equals \Xs{}'s (\matchedNAucVsXConfirm{}), the divergence
factor's is resolved worse (\matchedDAucVsXConfirm{}), and the exploratory
size $\times$ calls form ranks no better either
(\matchedSizeCallsAucVsXConfirm{} on confirm,
\matchedSizeCallsAucVsXExplore{} on explore). On Fontana the outgoing factor
does rank better (\matchedFontanaOAucVsX{}; at the matched rate
\matchedFontanaOVsX{}). So on MLCQ the construct's one surviving reading at
the operating point, that outgoing data refines complexity, is a flag-rate
effect, and a lower constant on complexity alone does the same. At method level the ranking belongs to length. The any-call gate ranks
Long Methods better than the registered signal, cognitive complexity (AUC
\matchedGateAucConfirm{} against \matchedCogAucConfirm{},
\matchedGateAucVsXmConfirm{} on confirm and \matchedGateAucVsXmExplore{}
on explore), but no better than length itself: against tokens its
percentile-rank AUC differs by \matchedGatePctVsTokensConfirm{} on confirm
and \matchedGatePctVsTokensExplore{} on explore, and at tokens' flag rate
its MCC is \matchedGateMatchedVsTokensConfirm{} on confirm and
\matchedGateMatchedVsTokensExplore{} on explore. Lines and tokens rank
alike (percentile AUC \matchedLinesPctConfirm{} and
\matchedTokensPctConfirm{}, against \matchedCogPctConfirm{} for cognitive
complexity); the internal-call gate ranks worse
(\matchedIntGateAucVsXmConfirm{}), because the leaves it discards include
Long Methods; and the weight does not change the ranking at all
(\matchedWeightAucVsXmConfirm{}), its loss being pure flag rate. So the
registered signal was the wrong length measure, the registered factor was a
flag-rate loss on it, and the gate is a flag-rate gain on the right one.

\begin{table}[t]
\centering
\caption{Exploratory, post hoc: MLCQ's individual Long Method reviews on
measured units (\revLongReviews{} reviews by \revReviewers{} reviewers,
both halves), by the method's length and whether it is a leaf (no internal
call): the share of reviews that call the method a Long Method at any
severity.}
\label{tab:reviewers}
\small
\setlength{\tabcolsep}{4pt}
\fitwidth{\input{generated/tab_reviewers}}
\end{table}

\paragraph{What the reviewers judge.} MLCQ keeps every review, so the
reading that a reviewer asks first whether a method is a self-contained
algorithm and then whether it is long can be put to the reviews themselves
(Table~\ref{tab:reviewers}; \revLongUnmapped{} reviews on units the harness
did not measure are left out). The share of non-leaf reviews calling a
method a Long Method is \revNonLeafTenRate{} up to 10 lines,
\revNonLeafTwentyFiveRate{} at 11 to 25, \revNonLeafFiftyRate{} at 26 to 50
and \revNonLeafHundredRate{} at 51 to 100: a step at about twenty-five
lines. Each of the \revCutoffReviewers{} reviewers with ten or more
positives has, on their non-leaf reviews, a best length cutoff between
\revCutoffMin{} and \revCutoffMax{} lines (median \revCutoffMedian{}),
separating their own positive from their negative reviews at an MCC of \revCutoffMccMin{} to
\revCutoffMccMax{}; the median length of a reviewer's positives is
\revPosMedianMin{} to \revPosMedianMax{} lines and of their negatives at
most \revNegMedianMax{}. That is an absolute constant, carried from
reviewer to reviewer within a few lines, which is why a cutoff tuned on
MLCQ beat the per-repository rule in the companion study and why no
per-repository form here can reach it. At equal length a leaf is called a
Long Method about as often as a non-leaf (\revLeafFiftyRate{} against
\revNonLeafFiftyRate{} at 26 to 50 lines, \revLeafHundredRate{} against
\revNonLeafHundredRate{} at 51 to 100; over all long methods
\revLongLeafMinusNonLeaf{}), reviewers disagree on long leaves no more than
on long non-leaves (\revDisagreeLongLeaf{} against
\revDisagreeLongNonLeaf{} of multiply reviewed samples not unanimous), and
the severities match. The exemption the registered diagnostic supported is
narrower than the construct: among the reviewed methods cognitive
complexity flags, leaves are called Long Method less often than the rest
(\revFlaggedLeafRate{} against \revFlaggedRestRate{}) at the same median
length (\revFlaggedLeafMedianLen{} against \revFlaggedRestMedianLen{}
lines), so it is the branchy leaf, the dense algorithm complexity singles
out, that reviewers decline to call a Long Method, and not a leaf as such.
For Blob the reviews say less: the Blob rate is \revBlobHundredRate{} for
classes up to 100 lines, \revBlobTwoFiftyRate{} at 101 to 250,
\revBlobFiveHundredRate{} at 251 to 500 and then no higher
(\revBlobThousandRate{} at 501 to 1000, \revBlobOverRate{} above);
between \revBlobHundredDisagree{} and \revBlobTwoFiftyDisagree{} of
multiply reviewed samples are not unanimous; and among classes over 500
lines the Blob rate by tertile of leaving calls is
\revBlobLargeCallsLowRate{}, \revBlobLargeCallsMidRate{} and
\revBlobLargeCallsHighRate{}. The Blob label has a size step and much
disagreement, and little else these measures see, which is the ceiling
every class form hit.

\paragraph{A constant on length, and what was tried against it.} The
constant the reviews imply was read once as the plan reads a cutoff: chosen
on the explore half among \lwNlocGridCount{} absolute cutoffs on lines,
\lwNlocGrid{}, round numbers with the companion study's tuned cutoff among
them, and read on the confirm half (\lwConfirmRepos{} repositories,
\lwConfirmUnits{} reviewed methods, \lwConfirmPositives{} positives). On the
explore half the cutoffs read \lwExploreTwentyMcc{} at 20,
\lwExploreChosenMcc{} at \lwLengthCutoff{} and \lwExploreThirtyMcc{} at 30,
so the cutoff chosen is \lwLengthCutoff{} lines or more; the confirm half is
a hold-out for the choice among those cutoffs alone, the grid having been
drawn after the reviews of both halves had been read. On confirm it flags \lwLengthFlagged{} methods with
\lwLengthHits{} hits, MCC \lwLengthMccConfirm{} (precision
\lwLengthPrecision{}, recall \lwLengthRecall{}), \lwLengthVsRule{} over
the best per-repository form, the registered rule on length gated on any
internal call; the MCC is flat from 20 to 30 lines (\lwNlocTwentyMcc{} at
20, \lwNlocThirtyMcc{} at 30) and has fallen by 40 lines
(\lwNlocFortyMcc{}), so the constant is a mid-twenties one rather than a
sharp number. Two further post hoc readings were then made on the same
half, each labelled as such, to ask whether anything a method's body
contains refines that constant. The first scored \lwHeldOutForms{} forms
built from the method's variables, the live width a reader holds at a line
in several definitions, the counts of its locals, parameters and fields,
and the flow of data from what enters the method to the calls it makes, by
the same procedure; every one is resolved below length
(\lwFormsBelowLength{} of \lwHeldOutForms{}), the best of them at
\lwBestFormMcc{}, \lwBestFormVsLength{}. The second scored the cost of
cutting a long method into pieces under the constant, the parameters and
return values the pieces would exchange; its cheapest-seam form reaches
\splitCostMcc{}, \splitCostVsLength{} against the constant, and among the
\splitWithinN{} long methods, the only ground such a form can gain, it
ranks the \splitWithinPositives{} positives no better than length does (AUC
\splitCostAucWithin{} against \splitNlocAucWithin{}, \splitCostAucVsNloc{}).
The share of a class's pieces bound to the class, read as a god-class
form, is last on every class oracle (\splitLockedShareMcc{} against
\splitBlobLengthMcc{} for the longest method on the confirm half;
\splitFontanaLockedMcc{} against \splitFontanaHvolMcc{} for Halstead
volume on Fontana, \splitFontanaLockedVsHvol{}). Nothing in a long method's
body, as these measures see it, says which of the methods length flags the
reviewers passed.

\paragraph{The logarithmic scale.} Every registered form was also recomputed
with $\ln(1 + X)$ in place of the complexity signal X (\logClassForms{}
class forms, \logMethodForms{} method forms), to ask whether the complexity
term dominates the product. Under the fixed constant a logarithm compresses
the tail and the rule then flags almost nothing on the signal alone
(\logXFlagsLog{} classes against \logXFlagsRaw{} for \Xs{}, MCC
\logXMccLog{}), so a log form recovers only where a factor re-expands the
tail; across the matrix the log form is resolved worse than the raw one in
\logClassWorse{} of \logClassForms{} class forms and better in
\logClassBetter{}, and the best log form against Blob reaches
\logClassTopMcc{}, no better than the best raw one. A monotone transform
moves the constant, not the ranking, which is why the threshold-free read
above is the one that decides.

\paragraph{What this is and is not.} These are the best of
\expClassForms{} class forms and \expMethodForms{} method forms, chosen by
looking, on labels that had all been read. The class-level gain over complexity alone is about +0.03 on each half,
unresolved, and absent from the threshold-free ranking; the method-level
gain is a recalibration of the constant on length, which ranks no better
than length itself. What the reviews show, that Long Method is an absolute
length, is the one reading here that does not depend on a chosen form, and
the constant read once on the confirm half is the one number here that was
chosen on explore and read as the plan reads a cutoff. Both are hypotheses for the
next registration, stated in Section~\ref{sec:disc}, and neither is a result
of this study.

\section{Deviations from the plan}
\label{sec:deviations}

The full account of every departure from the plan, with the numbers of
every analysis set aside, is in the ancillary data; this section states
each in brief.

\paragraph{The human populations were first scored on the repositories
with a positive only.} The plan scores each human oracle on every reviewed
unit, a repository whose reviewed units are all negatives included. The
harness attached a human oracle to a repository only when the repository
held a positive-labelled unit, so such repositories never entered the
population. The fault was found after a confirmatory analysis had been
written, its digest committed, and its results read by the author; that
is the one departure from the plan's
order, and it is recorded in the plan as Amendment 10 with what had been
seen. The fix has no free parameter: it attaches the oracle whenever the
reviewed universe is present, which is the population the plan's words
define, and the units it restores are negatives that either arm may flag.
The explore-half choices and the confirmatory analysis were then made
again by the registered procedure, and the earlier files were set aside,
not deleted, with their digests. The fix restored \restoredBlobRepos{}
confirm repositories and \restoredBlobUnits{} reviewed classes to the Blob
population, \restoredLongRepos{} repositories and \restoredLongUnits{}
reviewed methods to Long Method, \restoredExploreBlobRepos{} repositories
to the explore half on which \Xs{} and the gate are chosen, and
\restoredFontanaSystems{} systems and \restoredFontanaUnits{} labelled
classes to Fontana's God Class. \Xs{} is \xClassChanged{} by it
(\sig{\priorXClass} before, \sig{\xClass} after) and \Xm{} is
\xMethodChanged{}; the gate moved from \priorGateRequiredExplore{} to
\gateRequired{}. On the set-aside analysis the primary read
\priorPrimMicro{}, \priorPrimVerdict{}, and the construct's verdict was
\priorConsVerdict{}; the ancillary data tabulates every headline reading
before and after.

\paragraph{The confirmatory analysis was written three times.} The first,
set aside by Amendment 9 before any of its results was read, had Fontana's
systems resolved for \fontanaVOneSystems{} of \fontanaSystems{} and read
the Fontana paired difference on \fontanaVOneUniv{} classes as
\fontanaVOneMicro{}, \fontanaVOneReading{}. The second is the one the
population fault set aside. The third, on the complete samples and the
registered populations, is the analysis this paper reports. All three are
in the ancillary data with their digests as committed.

\paragraph{Amendments before any result was read.} Nine amendments
followed registration, each committed with a statement of what had been
seen: eight before a confirm or seed-3 repository had been measured, and
the ninth, which fixed measurement faults, after measurement but before
any result had been read. Those that change what is reported here: constructors are not inputs of a class
(the registered variant is kept beside the primary); the exemption-only and
amplification-only arms, the size null and the reading of the mechanism
were added on a review of the plan and the harness; the gate is sized from
the estimand's own bootstrap half-width, with the form first registered
reported beside it; the rule fitted on the non-exempt units, the
coupled-only read-out and the share of outgoing coupling from thrown
exceptions were added as sensitivities and diagnostics; the file rule is
matched against the source root; the measurer's budget and heap were set.
Faults in measuring the registered samples, each in the harness or the
machine and not in the design, were fixed and the affected repositories
measured again; the ancillary data lists them.

\paragraph{The gate was not met.} The confirm half carries
\primGateReposWithBlob{} repositories with a reviewed Blob against the
\gateRequired{} the explore half's half-width implied, and MLCQ has no more.
The primary is marked underpowered by the plan's rule, and its confirm
half-width is \primHalfWidthConfirm{}. What the gate says is that a
difference of 0.10 could have been missed on the primary, not that the
secondaries resolved on the same population are suspect.

\section{Discussion}
\label{sec:disc}

\paragraph{The construct as registered is not supported, and the data say
where it fails.} Three things were expected of the divergence factor: that
it would raise precision by setting complex leaves aside, that the leaves
set aside would be called god units less often, and that what a unit
receives would matter as well as what it sends. The second is seen, in two human oracles of three: a flagged catchment is
a Long Method, or a Fontana God Class, less often than a flagged junction,
and for MLCQ's Blob the difference is unresolved with every point estimate
on the same side; the individual reviews narrow it to the branchy leaves
complexity flags, and show no exemption for leaves at equal length. The
first and the third are not seen. The precision falls and the recall rises,
and in every family of every class-level oracle, subtracting the inputs from
the outputs costs agreement. What is seen at the registered operating point is that the outputs alone
carry a signal, resolved against both human class oracles and every
class-level tool oracle; the threshold-free read (Section~\ref{sec:explore-forms})
then shows that on MLCQ the outgoing factor ranks Blobs no better than
complexity alone and gains by flagging two and a half times as many
classes, while on Fontana it does rank better. The verdict \emph{outgoing
data only} is therefore a statement about the operating point, and the
construct's residue on the human labels is smaller than the verdict reads.
The size null says how far the operating-point signal is size: a plain weighting by the number of methods beats the
divergence factor by a resolved margin and is itself not resolved against
complexity alone. The outgoing factor's effect on \Xs{} is of the same
order as the size null's at the operating point and larger in the family
averages, so part of it is size and part may not be; separating the two is
the next question, and this study did not register a test of it. In Tempero
and Ralph's terms \cite{tempero2026metrics}, divergence as an indicator of
the sinew construct fails convergent validity against three human
definitions of a god unit, and the component that converges, at the operating point, is out-coupling,
which Arif, Kuutila and Ralph found loading as a construct of its own
\cite{arif2026}, and which the companion study's two readers agreed was what
distinguished the extra flags they could read \cite{paperone}.

\paragraph{The amplification, not the exemption, is where the factor
fails.} At class level the whole
factor is resolved worse than the exemption alone and not better than the
amplification alone, and at method level the amplification alone accounts
for the whole loss while the exemption alone is within hundredths of
complexity. A factor of $d + 1$ is
unbounded and, for a class, grows with the number of calls the class makes,
so the modified z of X$\cdot$D is dominated by the classes that call most,
whatever their complexity. The outgoing factor has the same unbounded
growth and does better, which says the sign of the inputs is the problem:
a class with a wide callable surface is one that other code uses, and
subtracting its surface pushes the hubs people call Blobs towards the
catchment side. That is the opposite of the construct's reading of a
catchment as a leaf doing honest work.

\paragraph{Where the exemption seemed to help, and what it was.} The leaf
diagnostic says that among the units complexity flags, a catchment is a god
unit less often by two human oracles, and the reviews confirm it for the
dense, branchy leaves cognitive complexity singles out. But the
exemption-only arm is within hundredths of complexity alone at both levels,
because the leaves it sets aside include god units and the zeros it leaves
move the rule's scale, and the whole factor then amplifies the junctions
that remain by an unbounded $d + 1$ and loses what the exemption gained.
The post hoc gate on any call, which looked like the exemption's own form,
turned out to be something else: methods that call nothing are almost never
long, so the gate exempts no Long Method; it zeros the short trivial
methods and so moves the constant to where length separates best. It ranks
Long Methods no better than tokens or lines do. The finding underneath is
that length ranks Long Methods best of everything measured, better than the
registered cognitive signal, and that the rule's constant on raw length is
badly placed: a tuned constant on length reached 0.785 in the companion
study and \lwLengthMccConfirm{} at \lwLengthCutoff{} lines here, and the
reviews explain why, since each reviewer carries a length cutoff near
twenty-five lines whatever the repository.

\paragraph{Two hypotheses for the next registration.} The exploration leaves
two forms, each old in its ingredients. A god class is a class whose total
lines times its outgoing calls is an outlier for its codebase: size times
fan-out, which is Chidamber and Kemerer's response for a class as a product
rather than a sum, and Lanza and Marinescu's God Class without the cohesion
clause. It is ahead of complexity alone by about +0.03 on each half, unresolved,
ahead of a size-only weighting on one half, and no better than complexity
alone in the threshold-free ranking; the next study's
primary is that form against its size-only counterpart, and against CBO and
RFC, on labels no one has read. At method level the hypothesis is not a coupling form at all. What
MLCQ's reviewers label a Long Method is a method of \lwLengthCutoff{}
lines or more, leaf or not; the right detector for that label is a
constant on length, which the companion study's tuned cutoff already
reaches, and the per-repository rule is the wrong model for it. Whatever
else the term god method means, the registered construct did not capture
it, and nor did the live width, the variable counts, the data flow or the
split cost read after it. What remains to register at method level is
whether the branchy-leaf exemption the reviews do show, a dense leaf
complexity flags that reviewers decline to call a Long Method, adds
anything to a constant on length, and whether the per-repository rule has
a place at method level on code whose scale has moved, which is the purpose
the plan stated and this data cannot test. The construct's next form at
method level is not a detector but a cost: with the trigger fixed at the
constant, the data that crosses the seam when a long method is cut into
pieces under it, the sinew of the refactoring rather than of the method.
What a seam costs depends on who calls the pieces: when the remainder calls
them, every value that crosses is a parameter or the one return; when a
framework calls them in sequence and supplies what each declares, a
parameter handed on unchanged costs nothing and a second result is a
declared variable rather than a type, so the same long method has a cost
under each reading and the difference is what the architecture buys on the
seam. Prior tools rank extract-method candidates within a method
\cite{tsantalis2011, haas2016}; none takes the length cap as a constraint
with a cost on what the pieces exchange, and none costs the same cut under
more than one calling convention. That instrument is built and is to be
read descriptively before any claim is registered for it.
Both hypotheses are post hoc and were found by searching; the power
estimate from this study's intervals says the class-level claim needs
either several times the labelled repositories or a better measure.

\paragraph{The human Blob is weakly predicted by any of this.} Complexity
alone reaches an MCC of \primXMcc{} against the reviewers on the confirm
half, the best arm in the paper, the outgoing factor, \secOFlowMcc{},
and the companion
study's exploratory comparison found no tool definition above about 0.2 on
the full population \cite{paperone}; classifiers trained on the labels reach
0.51 \cite{mlcq2023}. The reviewers labelled without a given definition and
agree with each other moderately \cite{schumacher2010}, so part of the
ceiling is the oracle. The differences read here are differences between
arms on the same units and the same repositories, and the paired design
removes the oracle's noise from the comparison but not from the ceiling.

\paragraph{Calls the parser cannot see.} A quarter of calls on the confirm
half resolve to nothing, and injected collaborators are invisible, so
$\mathit{out}$ reads low and some hubs look like leaves. Removing the
repositories that declare a DI framework moved the primary against the
factor, which does not support reading the result as an artefact of the
missing calls, but the sensitivity removes repositories, not the missing
calls within the rest.

\section{Threats to validity}
\label{sec:threats}

\paragraph{Construct.} Divergence counts parameters and arguments, not
what travels in them; a request object is one parameter carrying many
items, and a class whose data arrives bundled reads as receiving little.
Return values and exceptions are not counted. A class's inputs count the
parameters of its callable methods, so a wide interface with many small
methods reads as receiving much, which the discussion identifies as the
likely failure of the sign; a different definition of a class's inputs is a
different construct and was not registered.

\paragraph{Internal.} The populations are the registered ones only because
a fault in the harness was fixed and the analysis made again after its
first results had been read (Section~\ref{sec:deviations}); the fix had no
free parameter, and the ancillary data gives every headline reading before
and after it. The two arms
of the primary are fitted under different scale estimators because the
weighted form is zero on most units; the sensitivity that removes the
difference brings the arm to complexity alone. Unresolved calls make
$\mathit{out}$ a lower bound. The complexity extractor and the measurer
disagree on cognitive complexity for about one method in twenty; the
JavaParser-only set carries no such disagreement and agrees on every
verdict.

\paragraph{External.} Java only; a dynamically typed language resolves no
call statically. MLCQ's repositories are concentrated in a few organisations
(\mlcqOwnerTopShare{} of the confirm half in ten owners,
\mlcqApacheRepos{} Apache) and the seed-3 sample is not
(\seedThreeOwnerTopShare{}). Fontana's instances are extreme. The purpose
stated in the plan, a definition that moves with the codebase as
agent-maintained code changes what a normal level of complexity is, was not
tested: no agent-written corpus with human labels exists at the scale a
pre-registered test needs, and the companion study's second reading
applies, that a detector must first match the single scale of existing
human-written code.

\paragraph{Statistical.} The primary is underpowered by the plan's own
gate, and no secondary is corrected for multiplicity; the registered
readings are stated as such and the rest labelled exploratory. The
consistency analysis's cells share one bootstrap, so the count of resolved
cells is a description, not a count of independent tests. The intervals are
percentile bootstraps over repositories, which with \primRepos{}
repositories and a few reviewed units each are coarse at the tails. The
post hoc readings of Section~\ref{sec:explore-forms} were made on the
confirm half after the constant on length had been chosen on explore and
read on it, so that half is a hold-out for the constant alone and not for
anything chosen after it.

\section{Reproducibility and data availability}
\label{sec:repro}

Every number in this paper is produced by a script from the harness's
confirmatory analysis file, and every table is a generated fragment. The
ancillary data holds the confirmatory analysis and the two that were set
aside, with their digests as committed, and the full account of every
deviation from the plan; the explore-half decisions and the
measurer's validation; the per-set run records and diagnostics; the sample
files that pin every repository and system to its commit or archive; the
converted MLCQ labels and the Fontana labels with the record of where the
corpus came from and the maintainer's reply; and the list of MLCQ
repositories whose labelled commits moved. The post hoc exploration's scripts, their outputs and their digests are
there too, labelled as such. The raw per-repository records regenerate by running the
harness on the sample files. The ancillary README
names the public repositories of the harness, the companion study, the
sampler and the measurer, the commit of each, and the command behind every
number.

\section{Conclusion}

Weighting a unit's complexity by its coupling divergence does not recover
the classes and methods people call god units better than complexity
alone. Against MLCQ's reviewers the primary resolves no difference and is
underpowered, and every resolved reading of the whole factor goes the other
way: it loses to the exemption alone, to a weighting by the number of
methods, to complexity alone on the threshold-free ranking, and, without
calls to helpers, to complexity alone at method level outright. The
exemption the claim rests on is partly in the labels: a complex method that
receives more than it sends is called a Long Method less often, and such a
class a God Class less often by Fontana's team, while MLCQ's reviewers call
it a Blob not detectably less often. What the factor adds to the exemption,
an amplification by the divergence of a junction, costs more than the
exemption gains. At the registered operating point the one component that carries a signal
is the data a class sends out, resolved against both human class oracles
and every class-level tool oracle, and subtracting what the class receives
costs agreement in every family; the construct's verdict, by its
pre-registered rule, is outgoing data only. Read threshold-free, that gain
is a flag rate on MLCQ and a better ranking only on Fontana, so a god class
is a class that sends much out only in the sense that flagging more large
classes finds more Blobs.
How much of that is the size of the class, and what remains of coupling
once size is held, are the questions this result leaves for a registered
test, with the post hoc exploration's reading as the hypothesis at class level,
total lines times outgoing calls against its size-only counterpart. At
method level the reviews settle more than the forms do: MLCQ's reviewers
call a method a Long Method past about twenty-five lines, each within a few
lines of the others, leaf or not; length ranks their verdicts best of
everything measured; and a constant on length, \lwLengthCutoff{} lines or
more at MCC \lwLengthMccConfirm{} on the confirm half, not a
per-repository outlier rule, is the detector that matches them. Nothing
read after it in a long method's body, its live width, its variables, its
data flow or the cost of cutting it, refines that constant; the cost of the
cut is the form of sinew left to build. The per-repository rule's
case rests on code whose scale has moved, and that is the test still to
run.

\section*{Competing interests}

The author created and maintains OfficeFloor, a framework whose design
rests on taking data off the control flow, and the sinew construct that
divergence was meant to indicate comes from that line of work; a positive
result would have supported the framework's premise. The result is
negative on the registered claim, and the reading that survives, that
outgoing data carries the signal, was recorded as a competing expectation
before the data existed, from the author's own exploratory runs. The
fault in the harness's populations (Section~\ref{sec:deviations}) was
found after the confirmatory results had been read; the fix is the one the
plan's text dictates, and every headline reading before and after it is
reported; the plan, the seed, the decision rule
and the gate were fixed before the data existed, and a replication needs no
cooperation from the author. The companion study, the sampler and the
measurer are the author's.

\section*{Funding}

This work received no external funding and was carried out and paid for by
the author.

\begin{thebibliography}{99}

\bibitem{arif2026} H.~Arif, M.~Kuutila and P.~Ralph,
  ``Assessing the construct validity of object-oriented, class-level code
  quality metrics,''
  in \emph{Proc. ACM/IEEE International Symposium on Empirical Software
  Engineering and Measurement (ESEM)}, 2026; arXiv:2609.20411.

\bibitem{fontana2016} F.~Arcelli Fontana, M.~V. M\"antyl\"a, M.~Zanoni and
  A.~Marino,
  ``Comparing and experimenting machine learning techniques for code smell
  detection,''
  \emph{Empirical Software Engineering}, vol.~21, no.~3, pp.~1143--1191, 2016.

\bibitem{cktool} M.~Aniche,
  ``Java code metrics calculator (CK),'' 2015. Version 0.7.0.

\bibitem{ck1994} S.~R. Chidamber and C.~F. Kemerer,
  ``A Metrics Suite for Object Oriented Design,''
  \emph{IEEE Transactions on Software Engineering}, vol.~20, no.~6,
  pp.~476--493, 1994.

\bibitem{campbell2018} G.~A. Campbell,
  ``Cognitive Complexity: a new way of measuring understandability,''
  SonarSource white paper, 2018.

\bibitem{dinucci2018} D.~Di~Nucci, F.~Palomba, D.~A. Tamburri, A.~Serebrenik
  and A.~De~Lucia,
  ``Detecting code smells using machine learning techniques: Are we there
  yet?''
  in \emph{Proc. 25th IEEE International Conference on Software Analysis,
  Evolution and Reengineering (SANER)}, pp.~612--621, 2018.

\bibitem{elemam2001} K.~El~Emam, S.~Benlarbi, N.~Goel and S.~N. Rai,
  ``The confounding effect of class size on the validity of object-oriented
  metrics,''
  \emph{IEEE Transactions on Software Engineering}, vol.~27, no.~7,
  pp.~630--650, 2001.

\bibitem{friedman1937} M.~Friedman,
  ``The use of ranks to avoid the assumption of normality implicit in the
  analysis of variance,''
  \emph{Journal of the American Statistical Association}, vol.~32, no.~200,
  pp.~675--701, 1937.

\bibitem{haas2016} R.~Haas and B.~Hummel,
  ``Deriving extract method refactoring suggestions for long methods,'' in
  \emph{Software Quality Days (SWQD 2016)}, LNBIP vol.~238, Springer, 2016,
  pp.~144--155.

\bibitem{henry1981} S.~Henry and D.~Kafura,
  ``Software structure metrics based on information flow,''
  \emph{IEEE Transactions on Software Engineering}, vol.~SE-7, no.~5,
  pp.~510--518, 1981.

\bibitem{iglewicz1993} B.~Iglewicz and D.~C. Hoaglin,
  \emph{How to Detect and Handle Outliers}. ASQC Quality Press, 1993.

\bibitem{kitchenham1990} B.~A. Kitchenham, L.~M. Pickard and S.~J. Linkman,
  ``An evaluation of some design metrics,''
  \emph{Software Engineering Journal}, vol.~5, no.~1, pp.~50--58, 1990.

\bibitem{lanza2006} M.~Lanza and R.~Marinescu,
  \emph{Object-Oriented Metrics in Practice}. Springer, 2006.

\bibitem{mlcq2020} L.~Madeyski and T.~Lewowski,
  ``MLCQ: Industry-relevant code smell data set,''
  in \emph{Proc. 24th International Conference on Evaluation and Assessment in
  Software Engineering (EASE)}, pp.~342--347, 2020. Data set version 1.1,
  Zenodo record 3666840.

\bibitem{mlcq2023} L.~Madeyski and T.~Lewowski,
  ``Detecting code smells using industry-relevant data,''
  \emph{Information and Software Technology}, vol.~155, 107112, 2023.

\bibitem{marinescu2004} R.~Marinescu,
  ``Detection strategies: metrics-based rules for detecting design flaws,''
  in \emph{Proc. 20th IEEE International Conference on Software Maintenance
  (ICSM)}, pp.~350--359, 2004.

\bibitem{mcCabe1976} T.~J. McCabe,
  ``A Complexity Measure,''
  \emph{IEEE Transactions on Software Engineering}, vol.~SE-2, no.~4,
  pp.~308--320, 1976.

\bibitem{moha2010} N.~Moha, Y.-G. Gu\'eh\'eneuc, L.~Duchien and A.-F. Le~Meur,
  ``DECOR: A Method for the Specification and Detection of Code and Design
  Smells,''
  \emph{IEEE Transactions on Software Engineering}, vol.~36, no.~1, pp.~20--36,
  2010.

\bibitem{paperone} D.~Sagenschneider,
  ``Complexity concentration as a god-class and god-method detector: a
  pre-registered test of a scale-free outlier rule against tool definitions
  and human labels,'' 2026. \url{https://doi.org/10.5281/zenodo.23581333}

\bibitem{schumacher2010} J.~Schumacher, N.~Zazworka, F.~Shull, C.~Seaman and
  M.~Shaw,
  ``Building empirical support for automated code smell detection,''
  in \emph{Proc. ACM-IEEE International Symposium on Empirical Software
  Engineering and Measurement (ESEM)}, article 8, 2010.

\bibitem{tempero2010} E.~Tempero, C.~Anslow, J.~Dietrich, T.~Han, J.~Li,
  M.~Lumpe, H.~Melton and J.~Noble,
  ``The Qualitas Corpus: A curated collection of Java code for empirical
  studies,''
  in \emph{Proc. 17th Asia Pacific Software Engineering Conference (APSEC)},
  pp.~336--345, 2010.

\bibitem{tempero2026metrics} E.~Tempero and P.~Ralph,
  ``Making software metrics useful,''
  \emph{IEEE Computer}, in press, 2026, doi:10.1109/MC.2026.3666634;
  arXiv:2603.16012.

\bibitem{tsantalis2011} N.~Tsantalis and A.~Chatzigeorgiou,
  ``Identification of extract method refactoring opportunities for the
  decomposition of methods,'' \emph{Journal of Systems and Software},
  vol.~84, no.~10, pp.~1757--1782, 2011.

\bibitem{yourdon1979} E.~Yourdon and L.~L. Constantine,
  \emph{Structured Design: Fundamentals of a Discipline of Computer Program
  and Systems Design}. Prentice-Hall, 1979.

\bibitem{zhang2025deps} Z.~Zhang, E.~Wen and E.~Tempero,
  ``Analyzing variations in dependency distributions due to code smell
  interactions,'' arXiv:2509.03896, 2025.

\end{thebibliography}

\end{document}


==> anc/labels/ACCESS.md <==
# Fontana's God Class and the Qualitas Corpus: where they came from

Written by `./scripts/fetch_fontana.sh` on 2026-10-20 (UTC); do not edit by hand, except the
maintainer's reply at the end, which a later run keeps. The sha256 of every file fetched is
in `SHA256SUMS`; the pages quoted are saved in `provenance/`.

## The data set

- MLCSD binary-class datasets (Arcelli Fontana, Mäntylä, Zanoni and Marino, Empirical
  Software Engineering 21(3), 2016), the file the MLCSD page links:
  https://drive.usercontent.google.com/download?id=15aXc_el-nx4tQwU3khunQ-I5ObSA1-Zb&export=download&confirm=t
- `god-class.csv` is `binary_class/god-class.csv` of that archive (sha256 pinned in the script).
- The MLCSD page (provenance/mlcsd.2026-10-20.html) states no licence for the files it links.

## The corpus

- Qualitas Corpus (Tempero et al., APSEC 2010), web distribution of release 20130901, from
  http://www.cs.auckland.ac.nz/~ewan/download/corpus/ ; parts fetched: 12.
- Fontana's data set names versions of the 20120401 release, which is no longer on the web
  ("can be provided if required"); the 20130901 r, e and f distributions together hold the
  complete corpus, every version. System versions the data set names that are not in what was
  fetched: none.
- Terms, as the acquisition page reads (provenance/qualitas-acquisition.2026-10-20.html):

  > The Qualitas Corpus is available by contacting Ewan Tempero . Identify the distribution required and email him.

- The download page (provenance/qualitas-download.2026-10-20.html) offers the parts openly over the web.

Check these terms before measuring, and record any reply from the corpus's maintainer here
in a commit of its own (PLAN.md, Oracles 4).

## The maintainer's reply

Recorded by hand, in a commit of its own. Ewan Tempero, the corpus's maintainer, was asked
whether the Qualitas Corpus may be used for this study; his reply, received before
22 October 2026 (PLAN.md, Amendments, 8), reads in full:

> Hello,
> Your use of the Qualitas Corpus is acceptable. Good luck with your research.
> regards,
> --ewan

It sets no condition. The corpus is used under it and is not redistributed (`.gitignore`).


==> anc/labels/SHA256SUMS <==
7752a681d58b4c7239a591cf0425b2cc4c7d29d1b6cce50f875e6bae6270d8ef  mlcsd-binary-class-datasets.zip
f62832378dfa004f2bd758f3f8347dfcec2657aa7b14c98d60c6d3f8018602c6  provenance/mlcsd.2026-10-20.html
603dc2c0d1c77747611f41ff42971478de7f374f4a634b188dd65dcabbee32ca  provenance/qualitas-acquisition.2026-10-20.html
2ca78cada437b07187b4376d3594c182f472f8a99649d40ed8fd842822b86dff  provenance/qualitas-download.2026-10-20.html
57efd0fd4ea60a7ba2443a4f40c179c6cdf5d49ab3a6baba978054d5fa2ebd7e  QualitasCorpus-20130901e-pt1.tar
4be942fdc6ce6dabf2bca64cbda07bccc243154ce726e6749d4fec5846d1b707  QualitasCorpus-20130901e-pt2.tar
e19103523ce205c440726579453c08f12cad4b719e2c3487fea8c09ed81bddd8  QualitasCorpus-20130901e-pt3.tar
0792e07d5fd7255db2dd6fb428e79fae67f6937e68bbb540cdb152f0f5e78323  QualitasCorpus-20130901e-pt4.tar
8545b527829a2e1e58dd281880d569cd490dd863b84c5789e92145ed717e2764  QualitasCorpus-20130901e-pt5.tar
21f1c4a69b056ae0767b2bdf3913b690f1b944fe8766ebbae3a660d16aafa933  QualitasCorpus-20130901e-pt6.tar
7d43584c25df3e165c66e77e141d6a328cf307949c5203d796b0de8134a9232f  QualitasCorpus-20130901e-pt7.tar
c3082f3d15710a67404dfa85f6c463025d88cd708fd8dde0b850849183e900d6  QualitasCorpus-20130901e-pt8.tar
fae23e9c5572452bd73d3e5bd01fcfcb0c757913e845a35dadcb769c227c4ffb  QualitasCorpus-20130901e-pt9.tar
599806c6e93ba5d57287c0652e15af9ff68dcff1b371bd8e6b9a04eaff3b827b  QualitasCorpus-20130901f.tar
291500ff68eabf1d45ca5b5831b8b5ff1b7faff4f95e73364e81ac907cd3a62d  QualitasCorpus-20130901r-pt1.tar
01bec3199d2c4b38549bb382d0e7e4863772f5a8a7a941bc29081b7ac9deaf13  QualitasCorpus-20130901r-pt2.tar


==> anc/labels/fontana-labels.csv <==
system,class,label
aoi-2.8.1,artofillusion.TriMeshBeveler,fontana_god_class_reviewed
aoi-2.8.1,artofillusion.TriMeshBeveler,fontana_god_class
aoi-2.8.1,artofillusion.keystroke.KeystrokeRecord,fontana_god_class_reviewed
aoi-2.8.1,artofillusion.object.SplineMesh,fontana_god_class_reviewed
aoi-2.8.1,artofillusion.object.SplineMesh,fontana_god_class
aoi-2.8.1,artofillusion.object.Tube,fontana_god_class_reviewed
aoi-2.8.1,artofillusion.object.Tube,fontana_god_class
aoi-2.8.1,artofillusion.raster.Raster,fontana_god_class_reviewed
aoi-2.8.1,artofillusion.raster.Raster,fontana_god_class
aoi-2.8.1,artofillusion.raytracer.PhotonMap,fontana_god_class_reviewed
aoi-2.8.1,artofillusion.raytracer.PhotonMap,fontana_god_class
aoi-2.8.1,artofillusion.raytracer.Raytracer,fontana_god_class_reviewed
aoi-2.8.1,artofillusion.raytracer.Raytracer,fontana_god_class
aoi-2.8.1,artofillusion.spmanager.HttpSPMFileSystem,fontana_god_class_reviewed
aoi-2.8.1,artofillusion.spmanager.HttpSPMFileSystem,fontana_god_class
aoi-2.8.1,artofillusion.translators.TextureImageInfo,fontana_god_class_reviewed
argouml-0.34,org.argouml.cognitive.ui.WizStepManyTextFields,fontana_god_class_reviewed
argouml-0.34,org.argouml.language.cpp.reveng.CPPLexer,fontana_god_class_reviewed
axion-1.0-M2,org.axiondb.engine.commands.SelectCommand,fontana_god_class_reviewed
axion-1.0-M2,org.axiondb.engine.commands.SelectCommand,fontana_god_class
axion-1.0-M2,org.axiondb.jdbc.AbstractAxionBlob,fontana_god_class_reviewed
axion-1.0-M2,org.axiondb.jdbc.ConnectionFactory,fontana_god_class_reviewed
castor-1.3.1,org.castor.cpa.persistence.sql.query.expression.Expression,fontana_god_class_reviewed
castor-1.3.1,org.castor.persist.AbstractTransactionContext,fontana_god_class_reviewed
castor-1.3.1,org.castor.persist.AbstractTransactionContext,fontana_god_class
castor-1.3.1,org.castor.transactionmanager.TransactionManagerFactoryDummy,fontana_god_class_reviewed
castor-1.3.1,org.castor.transactionmanager.WebSphereTransactionManagerFactory,fontana_god_class_reviewed
castor-1.3.1,org.exolab.castor.builder.appInfo.generated.simple.Father,fontana_god_class_reviewed
castor-1.3.1,org.exolab.castor.xml.XercesOutputFormat,fontana_god_class_reviewed
colt-1.2.0,cern.clhep.PhysicalConstants,fontana_god_class_reviewed
colt-1.2.0,cern.clhep.Units,fontana_god_class_reviewed
colt-1.2.0,cern.jet.math.Functions$20,fontana_god_class_reviewed
colt-1.2.0,cern.jet.math.Functions$40,fontana_god_class_reviewed
columba-1.0,org.columba.mail.config.ComposerItem,fontana_god_class_reviewed
columba-1.0,org.columba.mail.config.IncomingItem,fontana_god_class_reviewed
columba-1.0,org.columba.mail.config.OptionsItem,fontana_god_class_reviewed
columba-1.0,org.columba.mail.config.PopItem,fontana_god_class_reviewed
columba-1.0,org.columba.mail.config.SpecialFoldersItem,fontana_god_class_reviewed
columba-1.0,org.columba.mail.folder.imap.IMAPFolder,fontana_god_class_reviewed
columba-1.0,org.columba.mail.folder.imap.IMAPFolder,fontana_god_class
displaytag-1.2,org.displaytag.decorator.CheckboxTableDecorator,fontana_god_class_reviewed
displaytag-1.2,org.displaytag.decorator.MultilevelTotalTableDecorator,fontana_god_class_reviewed
displaytag-1.2,org.displaytag.decorator.MultilevelTotalTableDecorator,fontana_god_class
displaytag-1.2,org.displaytag.decorator.MultilevelTotalTableDecorator.GroupTotals,fontana_god_class_reviewed
displaytag-1.2,org.displaytag.tags.TableTagParameters,fontana_god_class_reviewed
displaytag-1.2,org.displaytag.util.TagConstants,fontana_god_class_reviewed
drawswf-1.2.9,com.anotherbigidea.flash.movie.FontDefinition.Glyph,fontana_god_class_reviewed
drawswf-1.2.9,com.anotherbigidea.flash.movie.FontDefinition.KerningPair,fontana_god_class_reviewed
drawswf-1.2.9,com.anotherbigidea.flash.movie.MorphShape,fontana_god_class_reviewed
drawswf-1.2.9,com.anotherbigidea.flash.readers.ActionParser.ActionRecord,fontana_god_class_reviewed
drawswf-1.2.9,com.anotherbigidea.flash.sound.MP3Frame,fontana_god_class_reviewed
drawswf-1.2.9,org.apache.batik.ext.awt.RenderingHintsKeyExt,fontana_god_class_reviewed
drjava-stable-20100913-r5387,edu.rice.cs.drjava.model.definitions.DefinitionsDocument,fontana_god_class_reviewed
drjava-stable-20100913-r5387,edu.rice.cs.drjava.model.definitions.DefinitionsDocument,fontana_god_class
drjava-stable-20100913-r5387,edu.rice.cs.drjava.model.definitions.reducedmodel.HighlightStatus,fontana_god_class_reviewed
drjava-stable-20100913-r5387,edu.rice.cs.drjava.model.repl.InteractionsEditorKit,fontana_god_class_reviewed
drjava-stable-20100913-r5387,edu.rice.cs.drjava.model.repl.InteractionsEditorKit$1,fontana_god_class_reviewed
drjava-stable-20100913-r5387,edu.rice.cs.drjava.model.repl.InteractionsPaneOptions,fontana_god_class_reviewed
drjava-stable-20100913-r5387,edu.rice.cs.drjava.model.repl.newjvm.MainJVM,fontana_god_class_reviewed
drjava-stable-20100913-r5387,edu.rice.cs.drjava.model.repl.newjvm.MainJVM,fontana_god_class
drjava-stable-20100913-r5387,edu.rice.cs.drjava.ui.FindReplacePanel,fontana_god_class_reviewed
drjava-stable-20100913-r5387,edu.rice.cs.drjava.ui.FindReplacePanel,fontana_god_class
drjava-stable-20100913-r5387,edu.rice.cs.drjava.ui.KeyBindingManager.KeyStrokeData,fontana_god_class_reviewed
drjava-stable-20100913-r5387,edu.rice.cs.drjava.ui.config.ConfigFrame,fontana_god_class_reviewed
drjava-stable-20100913-r5387,edu.rice.cs.drjava.ui.config.ConfigFrame,fontana_god_class
emma-2.0.5312,com.vladium.emma.instr.InstrVisitor,fontana_god_class_reviewed
emma-2.0.5312,com.vladium.emma.instr.InstrVisitor,fontana_god_class
emma-2.0.5312,com.vladium.jcd.cls.attribute.Attribute_info,fontana_god_class_reviewed
emma-2.0.5312,com.vladium.jcd.cls.attribute.DeclaredExceptionTable,fontana_god_class_reviewed
emma-2.0.5312,com.vladium.util.args.OptsParser.OptDef,fontana_god_class_reviewed
exoportal-v1.0.2,org.exoplatform.commons.xhtml.Parameter,fontana_god_class_reviewed
exoportal-v1.0.2,org.exoplatform.container.monitor.ActionData,fontana_god_class_reviewed
exoportal-v1.0.2,org.exoplatform.faces.core.renderer.html.NodeMenuRenderer,fontana_god_class_reviewed
exoportal-v1.0.2,org.exoplatform.services.communication.message.impl.AccountListenerConfig,fontana_god_class_reviewed
exoportal-v1.0.2,org.exoplatform.services.communication.message.impl.FolderImpl,fontana_god_class_reviewed
exoportal-v1.0.2,org.exoplatform.services.organization.ldap.NewUserConfig.JoinGroup,fontana_god_class_reviewed
exoportal-v1.0.2,org.exoplatform.services.organization.ldap.OrganizationConfig,fontana_god_class_reviewed
exoportal-v1.0.2,org.exoplatform.services.organization.ldap.OrganizationConfig.Group,fontana_god_class_reviewed
exoportal-v1.0.2,org.exoplatform.services.organization.ldap.OrganizationConfig.User,fontana_god_class_reviewed
exoportal-v1.0.2,org.exoplatform.services.portal.community.CommunityPortal,fontana_god_class_reviewed
exoportal-v1.0.2,org.exoplatform.services.portletcontainer.pci.ActionOutput,fontana_god_class_reviewed
exoportal-v1.0.2,org.exoplatform.services.resources.impl.ResourceBundleDescriptionImpl,fontana_god_class_reviewed
exoportal-v1.0.2,org.exoplatform.test.web.condition.HaveLinkWithURLCondition,fontana_god_class_reviewed
findbugs-1.3.9,edu.umd.cs.findbugs.ba.jsr305.SourceSinkInfo,fontana_god_class_reviewed
findbugs-1.3.9,edu.umd.cs.findbugs.detect.DeadLocalStoreProperty,fontana_god_class_reviewed
findbugs-1.3.9,edu.umd.cs.findbugs.detect.InconsistentSyncWarningProperty,fontana_god_class_reviewed
findbugs-1.3.9,edu.umd.cs.findbugs.detect.NullDerefProperty,fontana_god_class_reviewed
findbugs-1.3.9,edu.umd.cs.findbugs.detect.RefComparisonWarningProperty,fontana_god_class_reviewed
findbugs-1.3.9,edu.umd.cs.findbugs.jaif.JAIFEnumConstant,fontana_god_class_reviewed
findbugs-1.3.9,edu.umd.cs.findbugs.props.GeneralWarningProperty,fontana_god_class_reviewed
fitjava-1.1,fat.AnnotationFixture,fontana_god_class_reviewed
fitjava-1.1,fat.Color,fontana_god_class_reviewed
fitjava-1.1,fat.Divide,fontana_god_class_reviewed
fitjava-1.1,fat.Equals,fontana_god_class_reviewed
fitjava-1.1,fat.FixtureLoadFixture,fontana_god_class_reviewed
fitjava-1.1,fat.FixtureNameFixture,fontana_god_class_reviewed
fitjava-1.1,fat.Frameworks,fontana_god_class_reviewed
fitjava-1.1,fat.HtmlToTextFixture,fontana_god_class_reviewed
fitjava-1.1,fat.Money,fontana_god_class_reviewed
fitjava-1.1,fat.NotAFixture,fontana_god_class_reviewed
fitjava-1.1,fat.ReferenceFixture,fontana_god_class_reviewed
fitjava-1.1,fat.StandardAnnotationFixture,fontana_god_class_reviewed
fitjava-1.1,fat.Table,fontana_god_class_reviewed
fitjava-1.1,fat.TableParseFixture,fontana_god_class_reviewed
fitjava-1.1,fat.TextToHtmlFixture,fontana_god_class_reviewed
fitjava-1.1,fit.ActionFixture,fontana_god_class_reviewed
fitjava-1.1,fit.ColumnFixture,fontana_god_class_reviewed
fitjava-1.1,fit.ColumnFixture,fontana_god_class
fitjava-1.1,fit.FileRunner,fontana_god_class_reviewed
fitjava-1.1,fit.Fixture,fontana_god_class_reviewed
fitjava-1.1,fit.Fixture,fontana_god_class
fitjava-1.1,fit.Fixture.RunTime,fontana_god_class_reviewed
fitjava-1.1,fit.PrimitiveFixture,fontana_god_class_reviewed
fitjava-1.1,fit.ScientificDouble,fontana_god_class_reviewed
fitjava-1.1,fit.Summary,fontana_god_class_reviewed
fitjava-1.1,fit.TypeAdapter,fontana_god_class_reviewed
fitjava-1.1,fit.TypeAdapter.ByteAdapter,fontana_god_class_reviewed
fitjava-1.1,fit.TypeAdapter.ClassByteAdapter,fontana_god_class_reviewed
fitjava-1.1,fit.TypeAdapter.IntAdapter,fontana_god_class_reviewed
fitlibraryforfitnesse-20100806,fitlibrary.specify.AggregateDomainObject.Author,fontana_god_class_reviewed
fitlibraryforfitnesse-20100806,fitlibrary.specify.AggregateDomainObject.Book,fontana_god_class_reviewed
fitlibraryforfitnesse-20100806,fitlibrary.specify.domain.BadConstructorsInNestedObjects.Employee,fontana_god_class_reviewed
fitlibraryforfitnesse-20100806,fitlibrary.specify.domain.Primitives,fontana_god_class_reviewed
fitlibraryforfitnesse-20100806,fitlibrary.specify.entityParser.NullString,fontana_god_class_reviewed
fitlibraryforfitnesse-20100806,fitlibrary.specify.entityParser.UserAdapter,fontana_god_class_reviewed
fitlibraryforfitnesse-20100806,fitlibraryGeneric.eg.rentEz.Rental,fontana_god_class_reviewed
fitlibraryforfitnesse-20100806,fitlibraryGeneric.eg.rentEz.RentalItem,fontana_god_class_reviewed
fitlibraryforfitnesse-20100806,fitlibraryGeneric.eg.rentEz.RentalItemType,fontana_god_class_reviewed
freecol-0.10.3,net.sf.freecol.client.gui.GUI,fontana_god_class_reviewed
freecol-0.10.3,net.sf.freecol.client.gui.GUI,fontana_god_class
freecol-0.10.3,net.sf.freecol.client.gui.panel.ColopediaPanel,fontana_god_class_reviewed
freecol-0.10.3,net.sf.freecol.client.gui.panel.ColopediaPanel,fontana_god_class
freecol-0.10.3,net.sf.freecol.common.model.Player,fontana_god_class_reviewed
freecol-0.10.3,net.sf.freecol.common.model.Player,fontana_god_class
freecol-0.10.3,net.sf.freecol.common.model.Specification,fontana_god_class_reviewed
freecol-0.10.3,net.sf.freecol.common.model.Specification,fontana_god_class
freecol-0.10.3,net.sf.freecol.common.model.Specification.ModifierReader,fontana_god_class_reviewed
freecol-0.10.3,net.sf.freecol.server.ai.AIColony,fontana_god_class_reviewed
freecol-0.10.3,net.sf.freecol.server.ai.AIColony,fontana_god_class
freecol-0.10.3,net.sf.freecol.server.ai.ColonyPlan,fontana_god_class_reviewed
freecol-0.10.3,net.sf.freecol.server.ai.ColonyPlan,fontana_god_class
freecol-0.10.3,net.sf.freecol.server.generator.TerrainGenerator,fontana_god_class_reviewed
freecol-0.10.3,net.sf.freecol.server.generator.TerrainGenerator,fontana_god_class
freecs-1.3.20100406,freecs.Server,fontana_god_class_reviewed
freecs-1.3.20100406,freecs.Server,fontana_god_class
freecs-1.3.20100406,freecs.auth.sqlConnectionPool.ConnectionPool,fontana_god_class_reviewed
freecs-1.3.20100406,freecs.auth.sqlConnectionPool.PoolElement,fontana_god_class_reviewed
freecs-1.3.20100406,freecs.auth.sqlConnectionPool.PoolElement,fontana_god_class
freecs-1.3.20100406,freecs.external.WebadminRequestHandler,fontana_god_class_reviewed
freecs-1.3.20100406,freecs.external.WebadminRequestHandler,fontana_god_class
freemind-0.9.0,freemind.controller.StructuredMenuItemHolder,fontana_god_class_reviewed
freemind-0.9.0,freemind.modes.browsemode.BrowseHookFactory,fontana_god_class_reviewed
galleon-2.3.0,org.lnicholls.galleon.apps.desktop.DesktopConfiguration,fontana_god_class_reviewed
galleon-2.3.0,org.lnicholls.galleon.apps.email.Email.EmailItem,fontana_god_class_reviewed
galleon-2.3.0,org.lnicholls.galleon.apps.podcasting.Podcasting,fontana_god_class_reviewed
galleon-2.3.0,org.lnicholls.galleon.apps.podcasting.Podcasting,fontana_god_class
galleon-2.3.0,org.lnicholls.galleon.apps.traffic.Traffic.Result,fontana_god_class_reviewed
galleon-2.3.0,org.lnicholls.galleon.apps.traffic.TrafficConfiguration.Location,fontana_god_class_reviewed
galleon-2.3.0,org.lnicholls.galleon.apps.upcoming.UpcomingConfiguration.Location,fontana_god_class_reviewed
galleon-2.3.0,org.lnicholls.galleon.apps.videocasting.Videocasting,fontana_god_class_reviewed
galleon-2.3.0,org.lnicholls.galleon.apps.videocasting.Videocasting,fontana_god_class
galleon-2.3.0,org.lnicholls.galleon.apps.weather.WeatherData.Alert,fontana_god_class_reviewed
galleon-2.3.0,org.lnicholls.galleon.goback.VideoServer,fontana_god_class_reviewed
galleon-2.3.0,org.lnicholls.galleon.goback.VideoServer,fontana_god_class
galleon-2.3.0,org.lnicholls.galleon.server.Server,fontana_god_class_reviewed
galleon-2.3.0,org.lnicholls.galleon.server.Server,fontana_god_class
galleon-2.3.0,org.lnicholls.galleon.util.IMDB,fontana_god_class_reviewed
galleon-2.3.0,org.lnicholls.galleon.util.IMDB,fontana_god_class
galleon-2.3.0,org.lnicholls.galleon.util.SharedNameValue,fontana_god_class_reviewed
galleon-2.3.0,org.lnicholls.galleon.widget.DefaultApplication,fontana_god_class_reviewed
galleon-2.3.0,org.lnicholls.galleon.widget.DefaultApplication,fontana_god_class
galleon-2.3.0,org.lnicholls.galleon.widget.DefaultApplication.ApplicationEvent,fontana_god_class_reviewed
ganttproject-2.0.9,net.sourceforge.ganttproject.action.project.ProjectMenu,fontana_god_class_reviewed
ganttproject-2.0.9,net.sourceforge.ganttproject.chart.TaskRendererImpl,fontana_god_class_reviewed
ganttproject-2.0.9,net.sourceforge.ganttproject.chart.TaskRendererImpl,fontana_god_class
ganttproject-2.0.9,net.sourceforge.ganttproject.gui.GanttDialogInfo,fontana_god_class_reviewed
ganttproject-2.0.9,net.sourceforge.ganttproject.parser.CustomPropertiesTagHandler.CustomPropertiesStructure,fontana_god_class_reviewed
ganttproject-2.0.9,net.sourceforge.ganttproject.resource.HumanResourceManager.CustomPropertyDefinitionImpl,fontana_god_class_reviewed
heritrix-1.14.4,org.archive.crawler.frontier.WorkQueueFrontier,fontana_god_class_reviewed
heritrix-1.14.4,org.archive.crawler.frontier.WorkQueueFrontier,fontana_god_class
hsqldb-2.0.0,org.hsqldb.ColumnBase,fontana_god_class_reviewed
hsqldb-2.0.0,org.hsqldb.Expression,fontana_god_class_reviewed
hsqldb-2.0.0,org.hsqldb.Expression,fontana_god_class
hsqldb-2.0.0,org.hsqldb.ExpressionLogical,fontana_god_class_reviewed
hsqldb-2.0.0,org.hsqldb.ExpressionLogical,fontana_god_class
hsqldb-2.0.0,org.hsqldb.FunctionCustom,fontana_god_class_reviewed
hsqldb-2.0.0,org.hsqldb.FunctionCustom,fontana_god_class
hsqldb-2.0.0,org.hsqldb.ParserDDL,fontana_god_class_reviewed
hsqldb-2.0.0,org.hsqldb.ParserDDL,fontana_god_class
hsqldb-2.0.0,org.hsqldb.ParserDML,fontana_god_class_reviewed
hsqldb-2.0.0,org.hsqldb.ParserDML,fontana_god_class
hsqldb-2.0.0,org.hsqldb.QuerySpecification,fontana_god_class_reviewed
hsqldb-2.0.0,org.hsqldb.QuerySpecification,fontana_god_class
hsqldb-2.0.0,org.hsqldb.Routine,fontana_god_class_reviewed
hsqldb-2.0.0,org.hsqldb.Routine,fontana_god_class
hsqldb-2.0.0,org.hsqldb.RowActionBase,fontana_god_class_reviewed
hsqldb-2.0.0,org.hsqldb.StatementDML,fontana_god_class_reviewed
hsqldb-2.0.0,org.hsqldb.StatementDML,fontana_god_class
hsqldb-2.0.0,org.hsqldb.StatementSchema,fontana_god_class_reviewed
hsqldb-2.0.0,org.hsqldb.StatementSchema,fontana_god_class
hsqldb-2.0.0,org.hsqldb.cmdline.sqltool.SqlFileScanner,fontana_god_class_reviewed
hsqldb-2.0.0,org.hsqldb.cmdline.sqltool.SqlFileScanner,fontana_god_class
hsqldb-2.0.0,org.hsqldb.dbinfo.DatabaseInformationFull,fontana_god_class_reviewed
hsqldb-2.0.0,org.hsqldb.dbinfo.DatabaseInformationFull,fontana_god_class
hsqldb-2.0.0,org.hsqldb.index.IndexAVL,fontana_god_class_reviewed
hsqldb-2.0.0,org.hsqldb.index.IndexAVL,fontana_god_class
hsqldb-2.0.0,org.hsqldb.types.DateTimeType,fontana_god_class_reviewed
hsqldb-2.0.0,org.hsqldb.types.DateTimeType,fontana_god_class
itext-5.0.3,com.itextpdf.text.Image,fontana_god_class_reviewed
itext-5.0.3,com.itextpdf.text.Image,fontana_god_class
itext-5.0.3,com.itextpdf.text.pdf.ColumnText,fontana_god_class_reviewed
itext-5.0.3,com.itextpdf.text.pdf.ColumnText,fontana_god_class
itext-5.0.3,com.itextpdf.text.pdf.PdfDocument,fontana_god_class_reviewed
itext-5.0.3,com.itextpdf.text.pdf.PdfDocument,fontana_god_class
itext-5.0.3,com.itextpdf.text.pdf.PdfReader,fontana_god_class_reviewed
itext-5.0.3,com.itextpdf.text.pdf.PdfReader,fontana_god_class
itext-5.0.3,com.itextpdf.text.pdf.PdfStamperImp,fontana_god_class_reviewed
itext-5.0.3,com.itextpdf.text.pdf.PdfStamperImp,fontana_god_class
itext-5.0.3,com.itextpdf.text.pdf.TrueTypeFont,fontana_god_class_reviewed
itext-5.0.3,com.itextpdf.text.pdf.TrueTypeFont,fontana_god_class
itext-5.0.3,com.itextpdf.text.pdf.collection.PdfTargetDictionary,fontana_god_class_reviewed
itext-5.0.3,com.itextpdf.text.pdf.parser.GraphicsState,fontana_god_class_reviewed
itext-5.0.3,com.itextpdf.text.pdf.qrcode.QRCode,fontana_god_class_reviewed
itext-5.0.3,com.itextpdf.text.pdf.richmedia.RichMediaActivation,fontana_god_class_reviewed
itext-5.0.3,com.itextpdf.text.pdf.richmedia.RichMediaPresentation,fontana_god_class_reviewed
itext-5.0.3,com.itextpdf.text.xml.xmp.XmpMMSchema,fontana_god_class_reviewed
jFin_DateMath-R1.0.1,org.jfin.date.holiday.defaultimpl.HolidayCalendarFactoryImpl,fontana_god_class_reviewed
jFin_DateMath-R1.0.1,org.jfin.date.holiday.defaultimpl.WeekendHolidayCalendar,fontana_god_class_reviewed
jFin_DateMath-R1.0.1,org.jfin.date.web.example.FloatPeriod,fontana_god_class_reviewed
jFin_DateMath-R1.0.1,org.jfin.date.web.example.PlainSwap,fontana_god_class_reviewed
jag-6.1,com.finalist.jag.uml.Jag2UMLGenerator,fontana_god_class_reviewed
jag-6.1,com.finalist.jag.uml.Jag2UMLGenerator,fontana_god_class
jag-6.1,com.finalist.jag.uml.UML2JagGenerator,fontana_god_class_reviewed
jag-6.1,com.finalist.jag.uml.UML2JagGenerator,fontana_god_class
jag-6.1,com.finalist.jaggenerator.JagGenerator,fontana_god_class_reviewed
jag-6.1,com.finalist.jaggenerator.JagGenerator,fontana_god_class
jag-6.1,com.finalist.jaggenerator.ProgressDialog,fontana_god_class_reviewed
jag-6.1,com.finalist.jaggenerator.modules.Field,fontana_god_class_reviewed
jag-6.1,com.finalist.jaggenerator.modules.Field,fontana_god_class
jasml-0.10,com.jasml.classes.Attribute_Code,fontana_god_class_reviewed
jasml-0.10,com.jasml.compiler.GrammerException,fontana_god_class_reviewed
jasml-0.10,com.jasml.compiler.JavaClassDumpper,fontana_god_class_reviewed
jasml-0.10,com.jasml.compiler.ParsingException,fontana_god_class_reviewed
jasml-0.10,com.jasml.compiler.SourceCodeParser,fontana_god_class_reviewed
jasml-0.10,com.jasml.compiler.SourceCodeParser,fontana_god_class
jasml-0.10,com.jasml.compiler.SourceCodeParser.OpcodeWrapper,fontana_god_class_reviewed
jasperreports-3.7.3,net.sf.jasperreports.engine.fonts.SimpleFontFamily,fontana_god_class_reviewed
jasperreports-3.7.3,net.sf.jasperreports.engine.xml.JRGenericPrintElementParameterFactory.Parameter,fontana_god_class_reviewed
javacc-5.0,org.javacc.parser.CharacterRange,fontana_god_class_reviewed
javacc-5.0,org.javacc.parser.NfaState,fontana_god_class_reviewed
javacc-5.0,org.javacc.parser.NfaState,fontana_god_class
javacc-5.0,org.javacc.parser.NonTerminal,fontana_god_class_reviewed
javacc-5.0,org.javacc.parser.ParseEngine,fontana_god_class_reviewed
javacc-5.0,org.javacc.parser.ParseEngine,fontana_god_class
javacc-5.0,org.javacc.parser.RStringLiteral,fontana_god_class_reviewed
javacc-5.0,org.javacc.parser.RStringLiteral,fontana_god_class
javacc-5.0,org.javacc.parser.TokenProduction,fontana_god_class_reviewed
javacc-5.0,org.javacc.utils.JavaFileGenerator,fontana_god_class_reviewed
jedit-4.3.2,org.gjt.sp.jedit.Buffer,fontana_god_class_reviewed
jedit-4.3.2,org.gjt.sp.jedit.Buffer,fontana_god_class
jedit-4.3.2,org.gjt.sp.jedit.browser.VFSBrowser,fontana_god_class_reviewed
jedit-4.3.2,org.gjt.sp.jedit.browser.VFSBrowser,fontana_god_class
jedit-4.3.2,org.gjt.sp.jedit.buffer.JEditBuffer,fontana_god_class_reviewed
jedit-4.3.2,org.gjt.sp.jedit.buffer.JEditBuffer,fontana_god_class
jedit-4.3.2,org.gjt.sp.jedit.io.VFS,fontana_god_class_reviewed
jena-2.6.3,com.hp.hpl.jena.rdf.arp.impl.Location,fontana_god_class_reviewed
jena-2.6.3,jena.sparql,fontana_god_class_reviewed
jext-5.0,org.jext.Jext,fontana_god_class_reviewed
jext-5.0,org.jext.Jext,fontana_god_class
jext-5.0,org.jext.event.JextEvent,fontana_god_class_reviewed
jext-5.0,org.jext.print.PrintText.PrintableText,fontana_god_class_reviewed
jext-5.0,org.jext.print.PrintingOptions,fontana_god_class_reviewed
jext-5.0,org.jext.textarea.CsWord,fontana_god_class_reviewed
jfreechart-1.0.13,org.jfree.chart.plot.SpiderWebPlot,fontana_god_class_reviewed
jfreechart-1.0.13,org.jfree.chart.plot.SpiderWebPlot,fontana_god_class
jfreechart-1.0.13,org.jfree.data.resources.DataPackageResources_ru,fontana_god_class_reviewed
jgraph-5.13.0.0,com.jgraph.example.panelexample.BusinessObjectWrapper2,fontana_god_class_reviewed
jgraph-5.13.0.0,com.jgraph.layout.hierarchical.JGraphCoordinateAssignment,fontana_god_class_reviewed
jgraph-5.13.0.0,com.jgraph.layout.hierarchical.JGraphCoordinateAssignment,fontana_god_class
jgraph-5.13.0.0,com.jgraph.layout.organic.JGraphOrganicLayout.CellWrapper,fontana_god_class_reviewed
jgraph-5.13.0.0,org.jgraph.graph.EdgeRenderer,fontana_god_class_reviewed
jgraph-5.13.0.0,org.jgraph.graph.EdgeRenderer,fontana_god_class
jgraph-5.13.0.0,org.jgraph.graph.GraphLayoutCache,fontana_god_class_reviewed
jgraph-5.13.0.0,org.jgraph.graph.GraphLayoutCache,fontana_god_class
jgraphpad-5.10.0.2,org.jgraph.plugins.codecs.JGraphJGX.DelayedAttributeID,fontana_god_class_reviewed
jgraphpad-5.10.0.2,org.jgraph.plugins.layouts.AnnealingLayoutAlgorithm,fontana_god_class_reviewed
jgraphpad-5.10.0.2,org.jgraph.plugins.layouts.AnnealingLayoutAlgorithm,fontana_god_class
jgraphpad-5.10.0.2,org.jgraph.plugins.layouts.AnnealingLayoutSettings,fontana_god_class_reviewed
jgraphpad-5.10.0.2,org.jgraph.plugins.layouts.AnnealingLayoutSettings,fontana_god_class
jgraphpad-5.10.0.2,org.jgraph.plugins.layouts.GEMLayoutAlgorithm,fontana_god_class_reviewed
jgraphpad-5.10.0.2,org.jgraph.plugins.layouts.GEMLayoutAlgorithm,fontana_god_class
jgraphpad-5.10.0.2,org.jgraph.plugins.layouts.MoenLayoutAlgorithm,fontana_god_class_reviewed
jgraphpad-5.10.0.2,org.jgraph.plugins.layouts.SugiyamaLayoutAlgorithm,fontana_god_class_reviewed
jgraphpad-5.10.0.2,org.jgraph.plugins.layouts.SugiyamaLayoutAlgorithm,fontana_god_class
jgraphpad-5.10.0.2,org.jgraph.plugins.layouts.SugiyamaLayoutAlgorithm.CellWrapper,fontana_god_class_reviewed
jgrapht-0.8.1,org.jgrapht.experimental.permutation.CollectionPermutationIter,fontana_god_class_reviewed
jgrapht-0.8.1,org.jgrapht.experimental.permutation.IntegerPermutationIter,fontana_god_class_reviewed
jgroups-2.10.0,org.jgroups.blocks.ConnectionTableNIO,fontana_god_class_reviewed
jgroups-2.10.0,org.jgroups.demos.wb.Node,fontana_god_class_reviewed
jgroups-2.10.0,org.jgroups.protocols.S3_PING.ListBucketResponse,fontana_god_class_reviewed
jgroups-2.10.0,org.jgroups.protocols.SFC,fontana_god_class_reviewed
jgroups-2.10.0,org.jgroups.protocols.SFC,fontana_god_class
jgroups-2.10.0,org.jgroups.stack.Configurator,fontana_god_class_reviewed
jgroups-2.10.0,org.jgroups.stack.Configurator,fontana_god_class
jhotdraw-7.5.1,org.jhotdraw.geom.Insets2D.Double,fontana_god_class_reviewed
jhotdraw-7.5.1,org.jhotdraw.geom.Insets2D.Float,fontana_god_class_reviewed
jhotdraw-7.5.1,org.jhotdraw.samples.odg.ODGConstants,fontana_god_class_reviewed
jhotdraw-7.5.1,org.jhotdraw.samples.odg.io.ODGInputFormat,fontana_god_class_reviewed
jhotdraw-7.5.1,org.jhotdraw.samples.odg.io.ODGInputFormat,fontana_god_class
jhotdraw-7.5.1,org.jhotdraw.samples.svg.SVGConstants,fontana_god_class_reviewed
jhotdraw-7.5.1,org.jhotdraw.samples.svg.io.SVGInputFormat,fontana_god_class_reviewed
jhotdraw-7.5.1,org.jhotdraw.samples.svg.io.SVGInputFormat,fontana_god_class
jmeter-2.5.1,org.apache.jmeter.gui.action.ActionNames,fontana_god_class_reviewed
jmeter-2.5.1,org.apache.jmeter.protocol.http.sampler.HTTPHC3Impl,fontana_god_class_reviewed
jmeter-2.5.1,org.apache.jmeter.protocol.http.sampler.HTTPHC3Impl,fontana_god_class
jmeter-2.5.1,org.apache.jmeter.protocol.http.sampler.HTTPSamplerBase,fontana_god_class_reviewed
jmeter-2.5.1,org.apache.jmeter.protocol.http.sampler.HTTPSamplerBase,fontana_god_class
jmeter-2.5.1,org.apache.jmeter.save.ListenerResultWrapper,fontana_god_class_reviewed
jmoney-0.4.4,net.sf.jmoney.gui.MainFrame,fontana_god_class_reviewed
jmoney-0.4.4,net.sf.jmoney.gui.MainFrame,fontana_god_class
jmoney-0.4.4,net.sf.jmoney.io.MT940,fontana_god_class_reviewed
jmoney-0.4.4,net.sf.jmoney.io.MT940,fontana_god_class
jmoney-0.4.4,net.sf.jmoney.io.MT940.CanceledException,fontana_god_class_reviewed
jmoney-0.4.4,net.sf.jmoney.io.MT940.MT940FileFilter,fontana_god_class_reviewed
jmoney-0.4.4,net.sf.jmoney.io.QIF,fontana_god_class_reviewed
jmoney-0.4.4,net.sf.jmoney.io.QIF,fontana_god_class
jmoney-0.4.4,net.sf.jmoney.model.DoubleEntry,fontana_god_class_reviewed
jparse-0.96,jparse.JavaLexer,fontana_god_class_reviewed
jparse-0.96,jparse.JavaLexer,fontana_god_class
jparse-0.96,jparse.expr.BooleanLiteralAST,fontana_god_class_reviewed
jparse-0.96,jparse.expr.FloatLiteralAST,fontana_god_class_reviewed
jparse-0.96,jparse.expr.ParenthesizedAST,fontana_god_class_reviewed
jpf-1.0.2,org.java.plugin.boot.SimpleSplashHandler,fontana_god_class_reviewed
jpf-1.0.2,org.java.plugin.registry.xml.ModelAttribute,fontana_god_class_reviewed
jpf-1.0.2,org.java.plugin.registry.xml.ModelExtension,fontana_god_class_reviewed
jpf-1.0.2,org.java.plugin.registry.xml.ModelExtensionPoint,fontana_god_class_reviewed
jpf-1.0.2,org.java.plugin.registry.xml.ModelParameterDef,fontana_god_class_reviewed
jpf-1.0.2,org.java.plugin.registry.xml.ModelPluginFragment,fontana_god_class_reviewed
jpf-1.0.2,org.java.plugin.registry.xml.PluginRegistryImpl,fontana_god_class_reviewed
jpf-1.0.2,org.java.plugin.registry.xml.PluginRegistryImpl,fontana_god_class
jpf-1.0.2,org.java.plugin.tools.PluginArchiver,fontana_god_class_reviewed
jpf-1.0.2,org.java.plugin.tools.PluginArchiver,fontana_god_class
jruby-1.5.2,org.jruby.compiler.ir.targets.JVM.MethodData,fontana_god_class_reviewed
jruby-1.5.2,org.jruby.java.invokers.FieldMethodZero,fontana_god_class_reviewed
jruby-1.5.2,org.jruby.parser.Ruby19Parser,fontana_god_class_reviewed
jruby-1.5.2,org.jruby.parser.Ruby19Parser,fontana_god_class
jsXe-04_beta,net.sourceforge.jsxe.dom.DOMOutput,fontana_god_class_reviewed
jsXe-04_beta,net.sourceforge.jsxe.gui.ActivityLogDialog,fontana_god_class_reviewed
jsXe-04_beta,net.sourceforge.jsxe.gui.EnhancedDialog,fontana_god_class_reviewed
jsXe-04_beta,net.sourceforge.jsxe.gui.OptionsDialog,fontana_god_class_reviewed
jsXe-04_beta,net.sourceforge.jsxe.gui.OptionsDialog,fontana_god_class
jsXe-04_beta,net.sourceforge.jsxe.gui.OptionsDialog.PaneNameRenderer,fontana_god_class_reviewed
jsXe-04_beta,net.sourceforge.jsxe.jsXe,fontana_god_class_reviewed
jsXe-04_beta,net.sourceforge.jsxe.jsXe,fontana_god_class
jspwiki-2.8.4,com.ecyrd.jspwiki.filters.SpamFilter,fontana_god_class_reviewed
jspwiki-2.8.4,com.ecyrd.jspwiki.filters.SpamFilter,fontana_god_class
jspwiki-2.8.4,com.ecyrd.jspwiki.filters.SpamFilter.Host,fontana_god_class_reviewed
jspwiki-2.8.4,com.ecyrd.jspwiki.htmltowiki.XHtmlToWikiConfig,fontana_god_class_reviewed
jspwiki-2.8.4,com.ecyrd.jspwiki.parser.JSPWikiMarkupParser,fontana_god_class_reviewed
jspwiki-2.8.4,com.ecyrd.jspwiki.parser.JSPWikiMarkupParser,fontana_god_class
jspwiki-2.8.4,com.ecyrd.jspwiki.rss.Entry,fontana_god_class_reviewed
jspwiki-2.8.4,com.ecyrd.management.SimpleMBean,fontana_god_class_reviewed
jung-2.0.1,edu.uci.ics.jung.io.graphml.parser.GraphElementParser,fontana_god_class_reviewed
jung-2.0.1,edu.uci.ics.jung.visualization.GraphZoomScrollPane,fontana_god_class_reviewed
junit-4.10,org.junit.internal.builders.IgnoredBuilder,fontana_god_class_reviewed
log4j-1.2.16,org.apache.log4j.lf5.viewer.LogBrokerMonitor,fontana_god_class_reviewed
log4j-1.2.16,org.apache.log4j.lf5.viewer.LogBrokerMonitor,fontana_god_class
log4j-1.2.16,org.apache.log4j.lf5.viewer.LogTable,fontana_god_class_reviewed
log4j-1.2.16,org.apache.log4j.pattern.BridgePatternParser,fontana_god_class_reviewed
log4j-1.2.16,org.apache.log4j.pattern.ThreadPatternConverter,fontana_god_class_reviewed
lucene-3.5.0,org.apache.lucene.index.SegmentInfos,fontana_god_class_reviewed
lucene-3.5.0,org.apache.lucene.index.SegmentInfos,fontana_god_class
lucene-3.5.0,org.apache.lucene.search.highlight.QueryTermExtractor,fontana_god_class_reviewed
lucene-3.5.0,org.apache.lucene.search.highlight.SimpleFragmenter,fontana_god_class_reviewed
lucene-3.5.0,org.apache.lucene.search.highlight.WeightedTerm,fontana_god_class_reviewed
marauroa-3.8.1,marauroa.common.game.RPObject,fontana_god_class_reviewed
marauroa-3.8.1,marauroa.common.game.RPObject,fontana_god_class
marauroa-3.8.1,marauroa.server.game.db.BanListDAO,fontana_god_class_reviewed
marauroa-3.8.1,marauroa.server.game.db.LoginEventDAO.LoginEvent,fontana_god_class_reviewed
marauroa-3.8.1,marauroa.server.game.db.RPObjectDAO,fontana_god_class_reviewed
marauroa-3.8.1,marauroa.server.net.nio.ChangeRequest,fontana_god_class_reviewed
megamek-0.35.18,megamek.client.bot.ui.AWT.BotGUI,fontana_god_class_reviewed
megamek-0.35.18,megamek.common.BattleArmor,fontana_god_class_reviewed
megamek-0.35.18,megamek.common.BattleArmor,fontana_god_class
megamek-0.35.18,megamek.common.Tank,fontana_god_class_reviewed
megamek-0.35.18,megamek.common.Tank,fontana_god_class
megamek-0.35.18,megamek.common.UnitLocation,fontana_god_class_reviewed
megamek-0.35.18,megamek.common.weapons.CLLRM13,fontana_god_class_reviewed
mvnforum-1.2.2-ga,com.mvnforum.MVNForumConstant,fontana_god_class_reviewed
mvnforum-1.2.2-ga,com.mvnforum.MVNForumGlobal,fontana_god_class_reviewed
mvnforum-1.2.2-ga,com.mvnforum.auth.CmsPermission,fontana_god_class_reviewed
mvnforum-1.2.2-ga,com.mvnforum.auth.ForumPermission,fontana_god_class_reviewed
mvnforum-1.2.2-ga,com.mvnforum.db.MessageBean,fontana_god_class_reviewed
mvnforum-1.2.2-ga,com.mvnforum.db.MessageStatisticsBean,fontana_god_class_reviewed
mvnforum-1.2.2-ga,com.mvnforum.db.RankBean,fontana_god_class_reviewed
mvnforum-1.2.2-ga,com.mvnforum.user.UserModuleProcessor,fontana_god_class_reviewed
mvnforum-1.2.2-ga,com.mvnforum.user.UserModuleProcessor,fontana_god_class
mvnforum-1.2.2-ga,com.mvnforum.user.WatchWebHandler,fontana_god_class_reviewed
mvnforum-1.2.2-ga,com.mvnforum.user.WatchWebHandler,fontana_god_class
nekohtml-1.9.14,org.cyberneko.html.HTMLScanner,fontana_god_class_reviewed
nekohtml-1.9.14,org.cyberneko.html.HTMLScanner,fontana_god_class
nekohtml-1.9.14,org.cyberneko.html.HTMLScanner.ContentScanner,fontana_god_class_reviewed
nekohtml-1.9.14,org.cyberneko.html.HTMLScanner.ContentScanner,fontana_god_class
nekohtml-1.9.14,org.cyberneko.html.HTMLScanner.LocationItem,fontana_god_class_reviewed
nekohtml-1.9.14,org.cyberneko.html.HTMLTagBalancer,fontana_god_class_reviewed
nekohtml-1.9.14,org.cyberneko.html.HTMLTagBalancer,fontana_god_class
nekohtml-1.9.14,org.cyberneko.html.parsers.DOMFragmentParser,fontana_god_class_reviewed
nekohtml-1.9.14,org.cyberneko.html.parsers.DOMParser,fontana_god_class_reviewed
openjms-0.7.7-beta-1,org.exolab.jms.tranlog.DataTransactionLogEntry,fontana_god_class_reviewed
openjms-0.7.7-beta-1,org.exolab.jms.tranlog.SerializationHelper,fontana_god_class_reviewed
oscache-2.4.1,com.opensymphony.oscache.base.algorithm.AbstractConcurrentReadCache,fontana_god_class_reviewed
oscache-2.4.1,com.opensymphony.oscache.base.algorithm.AbstractConcurrentReadCache,fontana_god_class
oscache-2.4.1,com.opensymphony.oscache.base.events.CacheEntryEventType,fontana_god_class_reviewed
oscache-2.4.1,com.opensymphony.oscache.extra.CacheEntryEventListenerImpl,fontana_god_class_reviewed
oscache-2.4.1,com.opensymphony.oscache.plugins.clustersupport.JMSBroadcastingListener,fontana_god_class_reviewed
oscache-2.4.1,com.opensymphony.oscache.plugins.clustersupport.JMSBroadcastingListener$1,fontana_god_class_reviewed
picocontainer-2.10.2,org.picocontainer.security.CustomPermissionsURLClassLoader,fontana_god_class_reviewed
picocontainer-2.10.2,org.picocontainer.security.CustomPermissionsURLClassLoader$1,fontana_god_class_reviewed
pmd-4.2.5,net.sourceforge.pmd.dcd.asm.PrintVisitor,fontana_god_class_reviewed
pmd-4.2.5,net.sourceforge.pmd.stat.Metric,fontana_god_class_reviewed
pmd-4.2.5,net.sourceforge.pmd.util.Benchmark.BenchmarkResult,fontana_god_class_reviewed
pmd-4.2.5,net.sourceforge.pmd.util.viewer.model.ViewerModelEvent,fontana_god_class_reviewed
poi-3.6,org.apache.poi.hslf.exceptions.CorruptPowerPointFileException,fontana_god_class_reviewed
poi-3.6,org.apache.poi.hslf.exceptions.HSLFException,fontana_god_class_reviewed
poi-3.6,org.apache.poi.hslf.usermodel.SlideShow,fontana_god_class_reviewed
poi-3.6,org.apache.poi.hslf.usermodel.SlideShow,fontana_god_class
pooka-3.0-080505,net.suberic.pooka.FolderInfo,fontana_god_class_reviewed
pooka-3.0-080505,net.suberic.pooka.FolderInfo,fontana_god_class
pooka-3.0-080505,net.suberic.pooka.StoreInfo,fontana_god_class_reviewed
pooka-3.0-080505,net.suberic.pooka.StoreInfo,fontana_god_class
pooka-3.0-080505,net.suberic.pooka.cache.CachingFolderInfo,fontana_god_class_reviewed
pooka-3.0-080505,net.suberic.pooka.cache.CachingFolderInfo,fontana_god_class
pooka-3.0-080505,net.suberic.pooka.event.MessageLoadedEvent,fontana_god_class_reviewed
pooka-3.0-080505,net.suberic.pooka.gui.ResponseWrapper,fontana_god_class_reviewed
pooka-3.0-080505,net.suberic.util.gui.propedit.PropertyValueVetoException,fontana_god_class_reviewed
proguard-4.5.1,proguard.optimize.evaluation.EvaluationShrinker,fontana_god_class_reviewed
proguard-4.5.1,proguard.optimize.evaluation.EvaluationShrinker,fontana_god_class
proguard-4.5.1,proguard.optimize.evaluation.PartialEvaluator,fontana_god_class_reviewed
proguard-4.5.1,proguard.optimize.evaluation.PartialEvaluator,fontana_god_class
quartz-1.8.3,org.quartz.CronExpression,fontana_god_class_reviewed
quartz-1.8.3,org.quartz.CronExpression,fontana_god_class
quartz-1.8.3,org.quartz.impl.StdSchedulerFactory,fontana_god_class_reviewed
quartz-1.8.3,org.quartz.impl.StdSchedulerFactory,fontana_god_class
quartz-1.8.3,org.quartz.impl.jdbcjobstore.JobStoreSupport,fontana_god_class_reviewed
quartz-1.8.3,org.quartz.impl.jdbcjobstore.JobStoreSupport,fontana_god_class
quartz-1.8.3,org.quartz.impl.jdbcjobstore.SchedulerStateRecord,fontana_god_class_reviewed
quartz-1.8.3,org.quartz.xml.XMLSchedulingDataProcessor,fontana_god_class_reviewed
quartz-1.8.3,org.quartz.xml.XMLSchedulingDataProcessor,fontana_god_class
quartz-1.8.3,org.quartz.xml.XMLSchedulingDataProcessor$1,fontana_god_class_reviewed
quickserver-1.4.7,org.quickserver.net.qsadmin.Data,fontana_god_class_reviewed
quickserver-1.4.7,org.quickserver.net.server.QuickServer,fontana_god_class_reviewed
quickserver-1.4.7,org.quickserver.net.server.QuickServer,fontana_god_class
quickserver-1.4.7,org.quickserver.net.server.TheClient,fontana_god_class_reviewed
quickserver-1.4.7,org.quickserver.util.io.ByteBufferOutputStream,fontana_god_class_reviewed
quickserver-1.4.7,org.quickserver.util.io.ByteBufferOutputStream,fontana_god_class
quickserver-1.4.7,org.quickserver.util.io.JarFileList,fontana_god_class_reviewed
quickserver-1.4.7,org.quickserver.util.xmlreader.PoolConfig,fontana_god_class_reviewed
quilt-0.6-a-5,org.quilt.cl.GraphTransformer,fontana_god_class_reviewed
quilt-0.6-a-5,org.quilt.cl.GraphTransformer,fontana_god_class
quilt-0.6-a-5,org.quilt.cover.seg.Segment,fontana_god_class_reviewed
quilt-0.6-a-5,org.quilt.reg.QuiltRegistry,fontana_god_class_reviewed
quilt-0.6-a-5,org.quilt.reg.Registry,fontana_god_class_reviewed
quilt-0.6-a-5,org.quilt.reg.Registry.CmpArrays,fontana_god_class_reviewed
quilt-0.6-a-5,org.quilt.reports.FmtSelector,fontana_god_class_reviewed
roller-4.0.1,org.apache.roller.planet.util.Technorati.Weblog,fontana_god_class_reviewed
roller-4.0.1,org.apache.roller.planet.util.Utilities,fontana_god_class_reviewed
roller-4.0.1,org.apache.roller.weblogger.business.referrers.IncomingReferrer,fontana_god_class_reviewed
roller-4.0.1,org.apache.roller.weblogger.pojos.StaticTemplate,fontana_god_class_reviewed
roller-4.0.1,org.apache.roller.weblogger.ui.core.util.menu.ParsedTabItem,fontana_god_class_reviewed
roller-4.0.1,org.apache.roller.weblogger.ui.struts2.core.CreateWeblogBean,fontana_god_class_reviewed
squirrel_sql-3.1.2,net.sourceforge.squirrel_sql.plugins.graph.xmlbeans.GraphXmlSerializer,fontana_god_class_reviewed
squirrel_sql-3.1.2,net.sourceforge.squirrel_sql.plugins.graph.xmlbeans.GraphXmlSerializer$1,fontana_god_class_reviewed
squirrel_sql-3.1.2,net.sourceforge.squirrel_sql.plugins.graph.xmlbeans.PrintXmlBean,fontana_god_class_reviewed
squirrel_sql-3.1.2,net.sourceforge.squirrel_sql.plugins.graph.xmlbeans.TableFrameControllerXmlBean,fontana_god_class_reviewed
squirrel_sql-3.1.2,net.sourceforge.squirrel_sql.plugins.graph.xmlbeans.TableFrameXmlBean,fontana_god_class_reviewed
squirrel_sql-3.1.2,net.sourceforge.squirrel_sql.plugins.graph.xmlbeans.ZoomerXmlBean,fontana_god_class_reviewed
sunflow-0.07.2,org.sunflow.core.LightSample,fontana_god_class_reviewed
sunflow-0.07.2,org.sunflow.core.camera.PinholeLens,fontana_god_class_reviewed
sunflow-0.07.2,org.sunflow.core.camera.SphericalLens,fontana_god_class_reviewed
tomcat-7.0.2,org.apache.catalina.ha.authenticator.SingleSignOnMessage,fontana_god_class_reviewed
tomcat-7.0.2,org.apache.catalina.valves.JDBCAccessLogValve,fontana_god_class_reviewed
tomcat-7.0.2,org.apache.catalina.valves.RemoteAddrValve,fontana_god_class_reviewed
trove-2.1.0,gnu.trove.benchmark.MemoryUsage,fontana_god_class_reviewed
trove-2.1.0,gnu.trove.benchmark.MemoryUsage.MemoryComparator,fontana_god_class_reviewed
trove-2.1.0,gnu.trove.benchmark.Result,fontana_god_class_reviewed
velocity-1.6.4,org.apache.velocity.convert.WebMacro,fontana_god_class_reviewed
wct-1.5.2,org.webcurator.core.harvester.agent.HarvestAgentFactoryImpl,fontana_god_class_reviewed
wct-1.5.2,org.webcurator.core.harvester.coordinator.HarvestCoordinatorImpl,fontana_god_class_reviewed
wct-1.5.2,org.webcurator.core.harvester.coordinator.HarvestCoordinatorImpl,fontana_god_class
wct-1.5.2,org.webcurator.core.targets.TargetManagerImpl,fontana_god_class_reviewed
wct-1.5.2,org.webcurator.core.targets.TargetManagerImpl,fontana_god_class
wct-1.5.2,org.webcurator.domain.model.audit.Audit,fontana_god_class_reviewed
wct-1.5.2,org.webcurator.domain.model.report.AbstractTargetScheduleView,fontana_god_class_reviewed
wct-1.5.2,org.webcurator.ui.groups.command.MemberOfCommand,fontana_god_class_reviewed
wct-1.5.2,org.webcurator.ui.groups.command.MembersCommand,fontana_god_class_reviewed
wct-1.5.2,org.webcurator.ui.groups.command.MoveTargetsCommand,fontana_god_class_reviewed
wct-1.5.2,org.webcurator.ui.site.SiteEditorContext,fontana_god_class_reviewed
webmail-0.7.10,net.wastl.webmail.misc.ByteStore,fontana_god_class_reviewed
webmail-0.7.10,net.wastl.webmail.server.WebMailSession,fontana_god_class_reviewed
webmail-0.7.10,net.wastl.webmail.server.WebMailSession,fontana_god_class
webmail-0.7.10,net.wastl.webmail.storage.simple.SimpleStorage,fontana_god_class_reviewed
webmail-0.7.10,net.wastl.webmail.storage.simple.SimpleStorage,fontana_god_class
webmail-0.7.10,net.wastl.webmail.storage.simple.SimpleStorage$1,fontana_god_class_reviewed
weka-3.7.5,weka.classifiers.Evaluation,fontana_god_class_reviewed
weka-3.7.5,weka.classifiers.Evaluation,fontana_god_class
weka-3.7.5,weka.gui.beans.AbstractTestSetProducerBeanInfo,fontana_god_class_reviewed
weka-3.7.5,weka.gui.beans.BatchClustererEvent,fontana_god_class_reviewed
weka-3.7.5,weka.gui.beans.Classifier,fontana_god_class_reviewed
weka-3.7.5,weka.gui.beans.Classifier,fontana_god_class
xalan-2.7.1,org.apache.xalan.lib.sql.SQLDocument,fontana_god_class_reviewed
xalan-2.7.1,org.apache.xalan.lib.sql.SQLDocument,fontana_god_class
xalan-2.7.1,org.apache.xalan.trace.ExtensionEvent,fontana_god_class_reviewed
xalan-2.7.1,org.apache.xalan.trace.SelectionEvent,fontana_god_class_reviewed
xalan-2.7.1,org.apache.xalan.transformer.TransformerIdentityImpl,fontana_god_class_reviewed
xalan-2.7.1,org.apache.xalan.transformer.TransformerIdentityImpl,fontana_god_class
xalan-2.7.1,org.apache.xalan.xsltc.compiler.FunctionCall,fontana_god_class_reviewed
xalan-2.7.1,org.apache.xalan.xsltc.compiler.FunctionCall,fontana_god_class
xalan-2.7.1,org.apache.xalan.xsltc.dom.SortSettings,fontana_god_class_reviewed
xalan-2.7.1,org.apache.xml.dtm.ref.dom2dtm.DOM2DTM,fontana_god_class_reviewed
xalan-2.7.1,org.apache.xml.dtm.ref.dom2dtm.DOM2DTM,fontana_god_class
xalan-2.7.1,org.apache.xml.serializer.ToStream,fontana_god_class_reviewed
xalan-2.7.1,org.apache.xml.serializer.ToStream,fontana_god_class
xalan-2.7.1,org.apache.xml.serializer.dom3.DOMLocatorImpl,fontana_god_class_reviewed
xalan-2.7.1,org.apache.xml.serializer.dom3.DOMOutputImpl,fontana_god_class_reviewed
xalan-2.7.1,org.apache.xml.utils.SerializableLocatorImpl,fontana_god_class_reviewed
xalan-2.7.1,org.apache.xpath.VariableStack,fontana_god_class_reviewed
xalan-2.7.1,org.apache.xpath.VariableStack,fontana_god_class
xerces-2.10.0,org.apache.xerces.dom.DOMInputImpl,fontana_god_class_reviewed
xerces-2.10.0,org.apache.xerces.dom.DOMLocatorImpl,fontana_god_class_reviewed
xerces-2.10.0,org.apache.xerces.dom.DOMOutputImpl,fontana_god_class_reviewed
xerces-2.10.0,org.apache.xerces.dom.DocumentImpl,fontana_god_class_reviewed
xerces-2.10.0,org.apache.xerces.dom.DocumentImpl,fontana_god_class
xerces-2.10.0,org.apache.xerces.impl.XMLDocumentFragmentScannerImpl,fontana_god_class_reviewed
xerces-2.10.0,org.apache.xerces.impl.XMLDocumentFragmentScannerImpl,fontana_god_class
xerces-2.10.0,org.apache.xerces.impl.XMLEntityManager,fontana_god_class_reviewed
xerces-2.10.0,org.apache.xerces.impl.XMLEntityManager,fontana_god_class
xerces-2.10.0,org.apache.xerces.impl.XMLEntityManager.EncodingInfo,fontana_god_class_reviewed
xerces-2.10.0,org.apache.xerces.impl.XMLScanner,fontana_god_class_reviewed
xerces-2.10.0,org.apache.xerces.impl.XMLScanner,fontana_god_class
xerces-2.10.0,org.apache.xerces.impl.dtd.XMLDTDProcessor,fontana_god_class_reviewed
xerces-2.10.0,org.apache.xerces.impl.dtd.XMLDTDProcessor,fontana_god_class
xerces-2.10.0,org.apache.xerces.impl.dtd.XMLDTDValidator,fontana_god_class_reviewed
xerces-2.10.0,org.apache.xerces.impl.dtd.XMLDTDValidator,fontana_god_class
xerces-2.10.0,org.apache.xerces.impl.xs.XMLSchemaValidator,fontana_god_class_reviewed
xerces-2.10.0,org.apache.xerces.impl.xs.XMLSchemaValidator,fontana_god_class
xerces-2.10.0,org.apache.xerces.impl.xs.models.XSDFACM,fontana_god_class_reviewed
xerces-2.10.0,org.apache.xerces.impl.xs.models.XSDFACM,fontana_god_class
xerces-2.10.0,org.apache.xerces.impl.xs.traversers.XSAttributeChecker,fontana_god_class_reviewed
xerces-2.10.0,org.apache.xerces.impl.xs.traversers.XSAttributeChecker,fontana_god_class
xerces-2.10.0,org.apache.xerces.impl.xs.traversers.XSDHandler,fontana_god_class_reviewed
xerces-2.10.0,org.apache.xerces.impl.xs.traversers.XSDHandler,fontana_god_class
xerces-2.10.0,org.apache.xerces.util.SAXInputSource,fontana_god_class_reviewed
xerces-2.10.0,org.apache.xerces.xni.parser.XMLInputSource,fontana_god_class_reviewed
xerces-2.10.0,org.apache.xml.serialize.DOMSerializerImpl,fontana_god_class_reviewed
xerces-2.10.0,org.apache.xml.serialize.DOMSerializerImpl,fontana_god_class
xmojo-5.0.0,com.adventnet.jmx.DefaultDynamicMBean,fontana_god_class_reviewed
xmojo-5.0.0,com.adventnet.jmx.DefaultDynamicMBean,fontana_god_class
xmojo-5.0.0,com.adventnet.jmx.ObjectInputStreamSupport,fontana_god_class_reviewed
xmojo-5.0.0,javax.management.loading.SimpleMLet,fontana_god_class_reviewed
xmojo-5.0.0,javax.management.monitor.Monitor,fontana_god_class_reviewed


==> anc/labels/fontana-systems.csv <==
system,archive,sha256
aoi-2.8.1,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/aoi/aoi-2.8.1/compressed/aoisrc281.zip,97549be1ca7ee984689d39b3a48f755b81195b816577f707a0544046592450a4
argouml-0.34,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/argouml/argouml-0.34/compressed/ArgoUML-0.34-src.tar.gz,339503778c673d3214bacf22c2ed61815c4b4c236ab25c607b632806217bc2b5
axion-1.0-M2,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/axion/axion-1.0-M2/compressed/axion-1.0-M2-src.zip,0ee6bb2e8ddae97ba27de688cd385266d821edc647db0e70ba16b4a790a90ee7
castor-1.3.1,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/castor/castor-1.3.1/compressed/castor-1.3.1-src.zip,f130161bbf078e93e242b2ec5da7332db26f685df5c2164db91efbd02a10fb3f
colt-1.2.0,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/colt/colt-1.2.0/compressed/colt-1.2.0.zip,e00c9d22a1c7527af680ce9626ebb1acc99c95ea7b93cb1ae21032b43530f0c4
columba-1.0,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/columba/columba-1.0/compressed/columba-1.0-src.zip,4244e68726ff5c85558e84c5f4a87e8cd26165c59d0c53482ecf58360ca660c6
displaytag-1.2,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/displaytag/displaytag-1.2/compressed/displaytag-1.2-src.zip,2c42e15a32593e17130ce1e0f507f180186ee98ebc6c316e9962bbc56348519a
drawswf-1.2.9,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/drawswf/drawswf-1.2.9/compressed/drawswf-src-1.2.9.zip,c1657bfa1f413470b73a783401691e1bc131573c8afc61aec53ac6ebd0f1d1de
drjava-stable-20100913-r5387,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/drjava/drjava-stable-20100913-r5387/compressed/drjava-stable-20100913-r5387-src.zip,3b17fb5c673b134d0efc748293921ef8ed80b83812e8d8c838b750c9c804d522
emma-2.0.5312,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/emma/emma-2.0.5312/compressed/emma-2.0.5312-src.zip,2c6cd6177f2cf4b011ac23c3d301be3655ef1fb276b523d5a5155064917a9833
exoportal-v1.0.2,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/exoportal/exoportal-v1.0.2/compressed/eXoPortal-v1.0.2-src.zip,7caefc3d98896a7de5f3f0227c0906b0288dbe3d12f99b87692bb4d8a7f74a8d
findbugs-1.3.9,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/findbugs/findbugs-1.3.9/compressed/findbugs-1.3.9-source.zip,d3f163b264fd7a319d7739693aa86b7fe4e7b2bfb931ad695a917b318e86f7ec
fitjava-1.1,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/fitjava/fitjava-1.1/compressed/fit-java-1.1.zip,8405d82ae82ad260c21610b22097e98a8d1ddc5f0af70e690de205e16d405ee2
fitlibraryforfitnesse-20100806,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/fitlibraryforfitnesse/fitlibraryforfitnesse-20100806/compressed/FitLibrary20100806.zip!fitnesse/lib/src/fitlibrarySrc.zip,7c0c082567d03ff22d67ec4dd879fc75540a1f3a8c6739436095036f5e7c30e5
freecol-0.10.3,inputs/fontana/corpus/QualitasCorpus-20130901e/Systems/freecol/freecol-0.10.3/compressed/freecol-0.10.3-src.zip,ea5395e679c05381b2c63774293c6730503b1801a89174652400b2b4f4ec2c14
freecs-1.3.20100406,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/freecs/freecs-1.3.20100406/compressed/freecs-1.3.20100406-src.tar.gz,ddf254e8f1b563912bc6a8a76873369f24b2142542e8de37ef3ed82be030cbba
freemind-0.9.0,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/freemind/freemind-0.9.0/compressed/freemind-src-0.9.0.tar.gz,aef65c79d315c2055651f4adaa9fd0cd27514aa49dde6aca470d80ce5f19a5e1
galleon-2.3.0,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/galleon/galleon-2.3.0/compressed/galleon-2.3.0.src.zip,c515977d75bb179d87b04d97c1ece21e4f61754dfd20ec432a4685a72915d735
ganttproject-2.0.9,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/ganttproject/ganttproject-2.0.9/compressed/ganttproject-2.0.9-src.zip,cb1fa28b03ac0ab172d35e6df7f55be9f7855e2083ad2212789af5c25b41b966
heritrix-1.14.4,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/heritrix/heritrix-1.14.4/compressed/heritrix-1.14.4-src.tar.gz,0d3284c6e263be8f0ae2756e08a009149cb2f079ce4b5bc1899e50f64e592d71
hsqldb-2.0.0,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/hsqldb/hsqldb-2.0.0/compressed/hsqldb-2.0.0.zip,709fbf073131f0dd3b4acd7b2c032bba1ac73ccd17d6512d5c4bbaee86b2a710
itext-5.0.3,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/itext/itext-5.0.3/compressed/iText-src-5.0.3.tar.gz,20abd78483d333c2b64ab69b671ae1ab2f9681938c83bb9fc26657fc3c74f1f2
jFin_DateMath-R1.0.1,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jFin_DateMath/jFin_DateMath-R1.0.1/compressed/jFin_DateMath_R1_0_1_src.tar.gz,4bf4e444b82bbafe605b60d982d3b1e78bc15e7cd8cda2f370e3165f61a4d80e
jag-6.1,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jag/jag-6.1/compressed/jag-6.1-src.zip,a93aca2dacaeafa13e0dd362ca26df2991d19e639f7c39da1c482d23e6676b33
jasml-0.10,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jasml/jasml-0.10/compressed/jasml_0.10.zip,3655bc0d6fdcb5222f7e603b0bcce2f412806b9d179bad01dd4838e50ac56c38
jasperreports-3.7.3,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jasperreports/jasperreports-3.7.3/compressed/jasperreports-3.7.4-project.tar.gz,9e58db5c8b9608cca3e881c3999bbb782657e6f62ddbac1c2d1940fa215b33b9
javacc-5.0,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/javacc/javacc-5.0/compressed/javacc-5.0src.tar.gz,766cae9d3710054f452a7f0779db885eacfdae363152cb2e7fe025aa7ea17370
jedit-4.3.2,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jedit/jedit-4.3.2/compressed/jedit4.3.2source.tar.bz2,9ca0a5fe3d5fc01320ea5dfbc01a6a2b9f3e757076580e22e0426928296bbd77
jena-2.6.3,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jena/jena-2.6.3/compressed/jena-2.6.3-sources.jar,a0b7b8826af1a13af24d321cc6d2b3f65ad7ba1bc5aa8771ac522427467c126a
jext-5.0,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jext/jext-5.0/compressed/jext-sources-5.0.tar.gz,58a6b9d265f622bddba0a6165d582b7eadb2da5d14fd28e1fa1f4af0eaa70d19
jfreechart-1.0.13,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jfreechart/jfreechart-1.0.13/compressed/jfreechart-1.0.13.tar.gz,8b8286cc86d898961f307bcba1f8b6f6471bd0e921562adf573f2758b090c175
jgraph-5.13.0.0,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jgraph/jgraph-5.13.0.0/compressed/jgraph-latest-bsd-src.jar,3d982c487cf32b4d7af6cabd8513a686cd6d9e1623c64986d6f4c4a342531bb0
jgraphpad-5.10.0.2,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jgraphpad/jgraphpad-5.10.0.2/compressed/jgraphpad-5.10.0.2-src.zip,7b30a7bb08229c9f8cd5fd34ef367f08fba7dd1a27b1826696cda202996afb9b
jgrapht-0.8.1,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jgrapht/jgrapht-0.8.1/compressed/jgrapht-0.8.1.tar.gz,93c2fcdc6e565b434fb060eca3b3347e25ede9300f24a268cc20b52def6fc2c0
jgroups-2.10.0,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jgroups/jgroups-2.10.0/compressed/JGroups-2.10.0.GA.src.zip,0ebd57ba8557773e070967e1ed4d2fe8c359d847f2e6ab1cd7432c885d211844
jhotdraw-7.5.1,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jhotdraw/jhotdraw-7.5.1/compressed/jhotdraw-7.5.1.nested.zip!JHotDraw 7.5.1.zip,f0274ab83baf4d068fad140346ac038dfa5e1ca81b4115438f298b9959381595
jmeter-2.5.1,inputs/fontana/corpus/QualitasCorpus-20130901e/Systems/jmeter/jmeter-2.5.1/compressed/jakarta-jmeter-2.5.1_src.tgz,ea13c8fa9f4d38efa0a2cbdac6e0e3f760e55e8137464388bfb13125446c4f2a
jmoney-0.4.4,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jmoney/jmoney-0.4.4/compressed/jmoney-0.4.4-src.zip,cf14d82ff9e1008e8cc017fe77eb8587d8a923414ef4170352287c3ece3ad492
jparse-0.96,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jparse/jparse-0.96/compressed/jparse.tar.gz,1fad3f0d7f0299b5e00bfb799f5711f9837360cdc4d85f74e4436f3ab5c7ed63
jpf-1.0.2,inputs/fontana/corpus/QualitasCorpus-20130901f/Systems/jpf/jpf-1.0.2/compressed/jpf-src-1.0.2.zip,3a75d17f9fa7644c75bc7c59c4e45e814fd200647bf754133c1d9eb75966359c
jruby-1.5.2,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jruby/jruby-1.5.2/compressed/jruby-src-1.5.2.tar.gz,fd951b93f8917b59bfa687656ee0612c61cd29f5b32bd562e4f71eb2a4a70ee0
jsXe-04_beta,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jsXe/jsXe-04_beta/compressed/jsXe-04_beta-src.zip,066c0c3d2c439f430ca4026b4dde7900b99e9d369acfb7f0c50193f7c04af71a
jspwiki-2.8.4,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jspwiki/jspwiki-2.8.4/compressed/JSPWiki-2.8.4-src.zip,bea11e9102c7776c04010b6c919c93c73d594a015b2b6ea2304304137699500f
jung-2.0.1,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jung/jung-2.0.1/compressed/jung2-2_0_1-sources.zip!jung-3d-2.0.1-sources.jar;inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jung/jung-2.0.1/compressed/jung2-2_0_1-sources.zip!jung-3d-demos-2.0.1-sources.jar;inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jung/jung-2.0.1/compressed/jung2-2_0_1-sources.zip!jung-algorithms-2.0.1-sources.jar;inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jung/jung-2.0.1/compressed/jung2-2_0_1-sources.zip!jung-api-2.0.1-sources.jar;inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jung/jung-2.0.1/compressed/jung2-2_0_1-sources.zip!jung-graph-impl-2.0.1-sources.jar;inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jung/jung-2.0.1/compressed/jung2-2_0_1-sources.zip!jung-io-2.0.1-sources.jar;inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jung/jung-2.0.1/compressed/jung2-2_0_1-sources.zip!jung-jai-2.0.1-sources.jar;inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jung/jung-2.0.1/compressed/jung2-2_0_1-sources.zip!jung-jai-samples-2.0.1-sources.jar;inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jung/jung-2.0.1/compressed/jung2-2_0_1-sources.zip!jung-samples-2.0.1-sources.jar;inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/jung/jung-2.0.1/compressed/jung2-2_0_1-sources.zip!jung-visualization-2.0.1-sources.jar,e2f99af0ff3a74388fbc8bc1b209e4ceea9caf7e5c97c8baf0683b817dc053cf
junit-4.10,inputs/fontana/corpus/QualitasCorpus-20130901e/Systems/junit/junit-4.10/compressed/junit-4.10-src.jar,7c6a8ae320a38cd74f71336da37d0d92435fb2a468de209bf28220e5380e5360
log4j-1.2.16,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/log4j/log4j-1.2.16/compressed/apache-log4j-1.2.16.tar.gz,3a93ef38eb7ac9f851626d8b27cde7db1bfc78c1b587520fd740a0ab03e44c89
lucene-3.5.0,inputs/fontana/corpus/QualitasCorpus-20130901e/Systems/lucene/lucene-3.5.0/compressed/lucene-3.5.0-src.tgz,814dbfcd91b76522ae350817c306be8c4a72dfe8c809540be4b20209acfb9a27
marauroa-3.8.1,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/marauroa/marauroa-3.8.1/compressed/marauroa-3.8.1-src.tar.gz,b779cf1654baf29bd480e100fb282cee2850d03787a47a1cd3acf065e2458343
megamek-0.35.18,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/megamek/megamek-0.35.18/compressed/megamek-0.35.18-source.tar.gz,f2f91292d1a0d4a378ec415b2e28349bdff9cb92c5beff9255f167c5c58b041a
mvnforum-1.2.2-ga,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/mvnforum/mvnforum-1.2.2-ga/compressed/mvnforum-1.2.2-mvnad-1.0.1-src-20100817.zip,830ec78690248674d6ce5c4e7f4c29057da56943d2f407bd2da0709ea9c52430
nekohtml-1.9.14,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/nekohtml/nekohtml-1.9.14/compressed/nekohtml-1.9.14.tar.gz,d437cccb300976093cc6bcdebb1cf7e0416a74ee5d0fca02707df798db88cda8
openjms-0.7.7-beta-1,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/openjms/openjms-0.7.7-beta-1/compressed/openjms-0.7.7-beta-1-src.zip,6a836765db941c585415f38fc1a4fd460df5537a862170f98e6ccb9d36bc680e
oscache-2.4.1,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/oscache/oscache-2.4.1/compressed/oscache-2.4.1-full.zip,b60b8886b2beaec5b95a5be3e122a18317ae007542c98545abc59a6087aee722
picocontainer-2.10.2,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/picocontainer/picocontainer-2.10.2/compressed/picocontainer-2.10.2-sources.jar,b8b5ee08d167d0f3a473ea961b0178c005c3a33364305c36be2bc39e546143d2
pmd-4.2.5,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/pmd/pmd-4.2.5/compressed/pmd-src-4.2.5.zip,d3a8c181a59ea1cedb1896ba3c14e076bfe34ead602a2546a4028a857b881cb4
poi-3.6,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/poi/poi-3.6/compressed/poi-src-3.6-20091214.tar.gz,393a782fe53d2d3d42abae97a7fedb1e929e03588c08923cce712380fb5dfcec
pooka-3.0-080505,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/pooka/pooka-3.0-080505/compressed/pooka_src_080505.jar,e05e225551ed02728ee2cd83026f5a62ad524a6716aace9bd98b6b013140e15b
proguard-4.5.1,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/proguard/proguard-4.5.1/compressed/proguard4.5.1.tar.gz,ea2e203686e46abb77393c3cacc90698d29f76c9405ffff880cc985c7d492fce
quartz-1.8.3,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/quartz/quartz-1.8.3/compressed/quartz-1.8.3.tar.gz,98d006c0e9326ec61e1f4ea71c6e7eec246ff9bc814225ac2dd41a1a37350d31
quickserver-1.4.7,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/quickserver/quickserver-1.4.7/compressed/QuickServer1.4.7.zip,8eef319657a0ec1fdb531d3b9e8fc05703eace43453b762548bef3ff98cab670
quilt-0.6-a-5,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/quilt/quilt-0.6-a-5/compressed/quilt-0.6-a-5-src.tar.gz,b4b8c2a03752a02904aa751936940f63d10b65901aea9bf38c6a1155af38a831
roller-4.0.1,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/roller/roller-4.0.1/compressed/apache-roller-src-4.0.1.zip,77d432415cc54d08922ab7dd554aad9ef496308b10e4e232e27172ceaa8f6477
squirrel_sql-3.1.2,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/squirrel_sql/squirrel_sql-3.1.2/compressed/src.jar,4de6c3b322742aec8e8296b78a13f8205ceb51de8437782151baa38fe2a440fa
sunflow-0.07.2,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/sunflow/sunflow-0.07.2/compressed/sunflow-src-v0.07.2.zip,66f260c40004eddf74d999e63329f36f9497116b2c8957c6600adb7fc6f96467
tomcat-7.0.2,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/tomcat/tomcat-7.0.2/compressed/apache-tomcat-7.0.2-src.tar.gz,cc2f27e5b9f0eaa6ca4ee7359b0037ed4dec4026a4b47e70701be28b88d12254
trove-2.1.0,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/trove/trove-2.1.0/compressed/trove-2.1.0.tar.gz!trove-2.1.0/lib/trove-src-2.1.0.jar,7e907d58791d820330e3174031598ade617b33371d9889a8f2ee874215d7b16a
velocity-1.6.4,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/velocity/velocity-1.6.4/compressed/velocity-1.6.4.tar.gz,eedec1fc48ddbc872510fd6133c452549b499d73b8e1ed047a3fa9335abb7980
wct-1.5.2,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/wct/wct-1.5.2/compressed/wct-package-src-v1.5.2.tar.gz,2884f7e014a8bcc804e1d3b9a459749ca574ec75e271e68a3a717cd7bc777f70
webmail-0.7.10,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/webmail/webmail-0.7.10/compressed/webmail-0.7.10-source.tar.gz,c4dcf3e769f701bcf35bfe3371947284e5e6db3b03adc252a051af5f65708825
weka-3.7.5,inputs/fontana/corpus/QualitasCorpus-20130901e/Systems/weka/weka-3.7.5/compressed/weka-3-7-5.zip!weka-3-7-5/weka-src.jar,004ae2a21d8f97c0b2b9db09bfd03dc888e5b48d9e0246b1839932a66b387fc8
xalan-2.7.1,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/xalan/xalan-2.7.1/compressed/xalan-j_2_7_1-src-2jars.tar.gz,99ac7fb11a733a46a0113b898540b023c2886cd1b906026a94191063745d2bdf
xerces-2.10.0,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/xerces/xerces-2.10.0/compressed/Xerces-J-src.2.10.0.tar.gz,25bce2628d2ff4ac4e053daa3e321f14b5c7c3187d5208fee300593d21b731d4
xmojo-5.0.0,inputs/fontana/corpus/QualitasCorpus-20130901r/Systems/xmojo/xmojo-5.0.0/compressed/XMOJO_5_0_0.zip!XMOJO/src/xmojosrc.jar,fdb49008acb0a2130a44c276b73680fc9fee3ce3a7fbd1773512fd4501792b14


==> anc/labels/mlcq-frame.json <==
{
 "halves": {
  "https://github.com/Esri/arcgis-runtime-samples-android": "confirm",
  "https://github.com/Esri/arcgis-runtime-samples-java": "explore",
  "https://github.com/Esri/defense-solutions-proofs-of-concept": "explore",
  "https://github.com/Esri/geometry-api-java": "explore",
  "https://github.com/Esri/geoportal-server-harvester": "confirm",
  "https://github.com/Esri/maps-app-android": "explore",
  "https://github.com/Esri/spatial-framework-for-hadoop": "confirm",
  "https://github.com/IBM/ibm-cos-sdk-java": "explore",
  "https://github.com/IBM/janusgraph-utils": "explore",
  "https://github.com/IBM/og": "confirm",
  "https://github.com/Microsoft/ApplicationInsights-Java": "explore",
  "https://github.com/Microsoft/EmbeddedSocial-Android-SDK": "confirm",
  "https://github.com/Microsoft/azure-chat-for-java": "explore",
  "https://github.com/Microsoft/azure-devops-intellij": "explore",
  "https://github.com/Microsoft/azure-maven-plugins": "explore",
  "https://github.com/Microsoft/azure-tools-for-java": "confirm",
  "https://github.com/Microsoft/java-debug": "explore",
  "https://github.com/Microsoft/malmo": "explore",
  "https://github.com/Microsoft/mssql-jdbc": "explore",
  "https://github.com/Microsoft/pai": "confirm",
  "https://github.com/Microsoft/project-rome": "explore",
  "https://github.com/Microsoft/team-explorer-everywhere": "explore",
  "https://github.com/Microsoft/vso-httpclient-java": "confirm",
  "https://github.com/SAP/SapMachine": "explore",
  "https://github.com/SAP/cf-java-client-sap": "explore",
  "https://github.com/SAP/cloud-espm-v2": "confirm",
  "https://github.com/SAP/iot-starterkit": "confirm",
  "https://github.com/SAP/olingo-jpa-processor-v4": "confirm",
  "https://github.com/Shopify/graphql_java_gen": "explore",
  "https://github.com/Shopify/mobile-buy-sdk-android": "confirm",
  "https://github.com/Tencent/GT": "explore",
  "https://github.com/Tencent/QMUI_Android": "explore",
  "https://github.com/Tencent/RapidView": "confirm",
  "https://github.com/Tencent/soter": "explore",
  "https://github.com/Tencent/tinker": "explore",
  "https://github.com/alexa/alexa-skills-kit-sdk-for-java": "explore",
  "https://github.com/alibaba/ARouter": "explore",
  "https://github.com/alibaba/atlas": "explore",
  "https://github.com/alibaba/canal": "explore",
  "https://github.com/alibaba/cobar": "confirm",
  "https://github.com/alibaba/druid": "explore",
  "https://github.com/alibaba/java-dns-cache-manipulator": "explore",
  "https://github.com/alibaba/jstorm": "explore",
  "https://github.com/alibaba/jvm-sandbox": "confirm",
  "https://github.com/alibaba/otter": "confirm",
  "https://github.com/amzn/amazon-pay-sdk-java": "explore",
  "https://github.com/amzn/exoplayer-amazon-port": "explore",
  "https://github.com/amzn/ion-java": "explore",
  "https://github.com/apache/accumulo": "confirm",
  "https://github.com/apache/accumulo-testing": "confirm",
  "https://github.com/apache/activemq": "explore",
  "https://github.com/apache/activemq-apollo": "confirm",
  "https://github.com/apache/activemq-artemis": "explore",
  "https://github.com/apache/airavata": "confirm",
  "https://github.com/apache/ambari": "confirm",
  "https://github.com/apache/ant": "explore",
  "https://github.com/apache/ant-ivy": "explore",
  "https://github.com/apache/ant-ivyde": "confirm",
  "https://github.com/apache/apex-core": "confirm",
  "https://github.com/apache/apex-malhar": "explore",
  "https://github.com/apache/archiva": "explore",
  "https://github.com/apache/aries": "explore",
  "https://github.com/apache/aries-jax-rs-whiteboard": "explore",
  "https://github.com/apache/aries-jpa": "explore",
  "https://github.com/apache/aries-rsa": "confirm",
  "https://github.com/apache/asterixdb": "confirm",
  "https://github.com/apache/atlas": "confirm",
  "https://github.com/apache/attic-polygene-java": "confirm",
  "https://github.com/apache/aurora": "explore",
  "https://github.com/apache/avro": "confirm",
  "https://github.com/cspeckmim/axis1-java": "confirm",
  "https://github.com/fluetm/axis2-java": "explore",
  "https://github.com/apache/bahir-flink": "confirm",
  "https://github.com/apache/batik": "explore",
  "https://github.com/apache/beam": "confirm",
  "https://github.com/apache/bigtop": "confirm",
  "https://github.com/apache/bookkeeper": "explore",
  "https://github.com/apache/brooklyn-library": "confirm",
  "https://github.com/apache/brooklyn-server": "confirm",
  "https://github.com/apache/bval": "explore",
  "https://github.com/apache/calcite": "explore",
  "https://github.com/apache/calcite-avatica": "confirm",
  "https://github.com/apache/camel": "confirm",
  "https://github.com/apache/cassandra": "explore",
  "https://github.com/apache/cayenne": "explore",
  "https://github.com/apache/chemistry-opencmis": "confirm",
  "https://github.com/apache/chukwa": "confirm",
  "https://github.com/apache/clerezza": "confirm",
  "https://github.com/apache/cloudstack": "explore",
  "https://github.com/apache/cocoon": "confirm",
  "https://github.com/apache/commons-beanutils": "confirm",
  "https://github.com/apache/commons-bsf": "explore",
  "https://github.com/apache/commons-chain": "confirm",
  "https://github.com/apache/commons-collections": "confirm",
  "https://github.com/apache/commons-compress": "confirm",
  "https://github.com/apache/commons-configuration": "explore",
  "https://github.com/apache/commons-crypto": "confirm",
  "https://github.com/apache/commons-dbcp": "confirm",
  "https://github.com/apache/commons-dbutils": "confirm",
  "https://github.com/apache/commons-digester": "confirm",
  "https://github.com/apache/commons-functor": "confirm",
  "https://github.com/apache/commons-imaging": "confirm",
  "https://github.com/apache/commons-io": "confirm",
  "https://github.com/apache/commons-jcs": "confirm",
  "https://github.com/apache/commons-jelly": "confirm",
  "https://github.com/apache/commons-jexl": "explore",
  "https://github.com/apache/commons-jxpath": "explore",
  "https://github.com/apache/commons-math": "confirm",
  "https://github.com/apache/commons-net": "confirm",
  "https://github.com/apache/commons-numbers": "confirm",
  "https://github.com/apache/commons-ognl": "confirm",
  "https://github.com/apache/commons-pool": "explore",
  "https://github.com/apache/commons-proxy": "confirm",
  "https://github.com/apache/commons-text": "explore",
  "https://github.com/apache/commons-validator": "explore",
  "https://github.com/apache/commons-vfs": "explore",
  "https://github.com/apache/creadur-rat": "confirm",
  "https://github.com/apache/crunch": "explore",
  "https://github.com/peistation/ctakes": "confirm",
  "https://github.com/apache/curator": "explore",
  "https://github.com/apache/cxf": "explore",
  "https://github.com/apache/cxf-fediz": "confirm",
  "https://github.com/apache/datafu": "confirm",
  "https://github.com/apache/deltaspike": "explore",
  "https://github.com/apache/derby": "confirm",
  "https://github.com/apache/directory-fortress-commander": "confirm",
  "https://github.com/apache/directory-fortress-core": "explore",
  "https://github.com/apache/directory-kerby": "confirm",
  "https://github.com/apache/directory-ldap-api": "explore",
  "https://github.com/apache/directory-server": "explore",
  "https://github.com/apache/directory-studio": "explore",
  "https://github.com/apache/drill": "explore",
  "https://github.com/apache/eagle": "explore",
  "https://github.com/apache/empire-db": "explore",
  "https://github.com/apache/falcon": "confirm",
  "https://github.com/apache/felix": "confirm",
  "https://github.com/apache/fineract": "explore",
  "https://github.com/apache/fineract-cn-customer": "explore",
  "https://github.com/apache/fineract-cn-portfolio": "confirm",
  "https://github.com/apache/flink": "explore",
  "https://github.com/apache/flume": "explore",
  "https://github.com/apache/fluo": "explore",
  "https://github.com/apache/fop": "explore",
  "https://github.com/apache/freemarker": "confirm",
  "https://github.com/apache/geode": "explore",
  "https://github.com/apache/geronimo-xbean": "confirm",
  "https://github.com/apache/giraph": "confirm",
  "https://github.com/apache/gora": "confirm",
  "https://github.com/apache/griffin": "explore",
  "https://github.com/apache/groovy": "confirm",
  "https://github.com/apache/hadoop": "confirm",
  "https://github.com/apache/hadoop-common": "confirm",
  "https://github.com/apache/hadoop-hdfs": "confirm",
  "https://github.com/apache/hadoop-mapreduce": "explore",
  "https://github.com/apache/hama": "explore",
  "https://github.com/apache/hbase": "confirm",
  "https://github.com/apache/helix": "explore",
  "https://github.com/apache/hive": "confirm",
  "https://github.com/apache/httpcomponents-client": "confirm",
  "https://github.com/apache/httpcomponents-core": "explore",
  "https://github.com/apache/ignite": "confirm",
  "https://github.com/apache/incubator-ambari": "confirm",
  "https://github.com/apache/incubator-atlas": "confirm",
  "https://github.com/apache/incubator-batchee": "confirm",
  "https://github.com/apache/incubator-brooklyn": "explore",
  "https://github.com/apache/incubator-druid": "explore",
  "https://github.com/apache/incubator-dubbo": "explore",
  "https://github.com/apache/incubator-edgent": "explore",
  "https://github.com/apache/incubator-gobblin": "explore",
  "https://github.com/apache/incubator-heron": "explore",
  "https://github.com/apache/incubator-hivemall": "confirm",
  "https://github.com/apache/incubator-hudi": "confirm",
  "https://github.com/apache/incubator-myriad": "explore",
  "https://github.com/apache/incubator-netbeans-html4j": "confirm",
  "https://github.com/apache/incubator-omid": "explore",
  "https://github.com/apache/incubator-pinot": "confirm",
  "https://github.com/apache/incubator-plc4x": "confirm",
  "https://github.com/apache/incubator-ratis": "explore",
  "https://github.com/apache/incubator-rya": "explore",
  "https://github.com/apache/incubator-samoa": "explore",
  "https://github.com/apache/incubator-sentry": "explore",
  "https://github.com/apache/incubator-shardingsphere": "confirm",
  "https://github.com/apache/incubator-skywalking": "confirm",
  "https://github.com/apache/incubator-taverna-common-activities": "confirm",
  "https://github.com/apache/incubator-taverna-engine": "confirm",
  "https://github.com/apache/incubator-taverna-workbench": "explore",
  "https://github.com/apache/incubator-tez": "explore",
  "https://github.com/apache/isis": "explore",
  "https://github.com/apache/jackrabbit": "explore",
  "https://github.com/apache/jackrabbit-oak": "explore",
  "https://github.com/apache/james-mime4j": "confirm",
  "https://github.com/apache/james-project": "confirm",
  "https://github.com/apache/jclouds": "confirm",
  "https://github.com/apache/jena": "explore",
  "https://github.com/apache/jmeter": "confirm",
  "https://github.com/apache/joshua": "confirm",
  "https://github.com/apache/jspwiki": "confirm",
  "https://github.com/apache/juneau": "confirm",
  "https://github.com/apache/kafka": "explore",
  "https://github.com/apache/karaf": "explore",
  "https://github.com/apache/karaf-cellar": "confirm",
  "https://github.com/apache/knox": "confirm",
  "https://github.com/apache/kylin": "confirm",
  "https://github.com/apache/lens": "confirm",
  "https://github.com/apache/log4j": "confirm",
  "https://github.com/apache/logging-chainsaw": "explore",
  "https://github.com/apache/logging-log4j-audit": "confirm",
  "https://github.com/apache/logging-log4j2": "explore",
  "https://github.com/apache/lucene-solr": "confirm",
  "https://github.com/apache/mahout": "explore",
  "https://github.com/apache/manifoldcf": "confirm",
  "https://github.com/apache/marmotta": "explore",
  "https://github.com/apache/maven": "explore",
  "https://github.com/apache/maven-archetype": "explore",
  "https://github.com/apache/maven-checkstyle-plugin": "confirm",
  "https://github.com/apache/maven-compiler-plugin": "explore",
  "https://github.com/apache/maven-indexer": "explore",
  "https://github.com/apache/maven-javadoc-plugin": "confirm",
  "https://github.com/apache/maven-plugins": "confirm",
  "https://github.com/apache/maven-resolver": "explore",
  "https://github.com/apache/maven-scm": "confirm",
  "https://github.com/apache/maven-surefire": "confirm",
  "https://github.com/apache/meecrowave": "explore",
  "https://github.com/apache/metamodel": "explore",
  "https://github.com/apache/metron": "explore",
  "https://github.com/apache/mina": "confirm",
  "https://github.com/apache/mina-sshd": "explore",
  "https://github.com/apache/myfaces-tobago": "confirm",
  "https://github.com/apache/nifi": "explore",
  "https://github.com/apache/nifi-minifi": "explore",
  "https://github.com/apache/nifi-registry": "confirm",
  "https://github.com/apache/nutch": "explore",
  "https://github.com/apache/ode": "confirm",
  "https://github.com/apache/ofbiz": "confirm",
  "https://github.com/apache/ofbiz-framework": "confirm",
  "https://github.com/apache/olingo-odata2": "confirm",
  "https://github.com/apache/olingo-odata4": "explore",
  "https://github.com/apache/oodt": "confirm",
  "https://github.com/apache/oozie": "confirm",
  "https://github.com/apache/openejb": "explore",
  "https://github.com/apache/openjpa": "confirm",
  "https://github.com/apache/openmeetings": "explore",
  "https://github.com/apache/opennlp": "explore",
  "https://github.com/apache/opennlp-sandbox": "explore",
  "https://github.com/apache/openwebbeans": "explore",
  "https://github.com/apache/parquet-mr": "explore",
  "https://github.com/apache/pdfbox": "confirm",
  "https://github.com/apache/phoenix": "explore",
  "https://github.com/apache/pig": "explore",
  "https://github.com/apache/pivot": "confirm",
  "https://github.com/apache/poi": "explore",
  "https://github.com/apache/portals-pluto": "confirm",
  "https://github.com/apache/pulsar": "explore",
  "https://github.com/apache/qpid": "confirm",
  "https://github.com/apache/qpid-broker-j": "confirm",
  "https://github.com/apache/qpid-jms": "confirm",
  "https://github.com/apache/qpid-proton-j": "confirm",
  "https://github.com/apache/ranger": "explore",
  "https://github.com/apache/reef": "confirm",
  "https://github.com/apache/rocketmq": "confirm",
  "https://github.com/apache/rocketmq-externals": "confirm",
  "https://github.com/apache/royale-compiler": "explore",
  "https://github.com/apache/samza": "explore",
  "https://github.com/apache/santuario-java": "confirm",
  "https://github.com/apache/sentry": "explore",
  "https://github.com/apache/servicecomb-java-chassis": "explore",
  "https://github.com/apache/servicemix-bundles": "confirm",
  "https://github.com/apache/shindig": "explore",
  "https://github.com/apache/shiro": "explore",
  "https://github.com/apache/sis": "confirm",
  "https://github.com/apache/sling-org-apache-sling-testing-clients": "confirm",
  "https://github.com/apache/sqoop": "confirm",
  "https://github.com/apache/stanbol": "confirm",
  "https://github.com/apache/storm": "confirm",
  "https://github.com/apache/streams": "explore",
  "https://github.com/apache/struts": "confirm",
  "https://github.com/apache/struts-examples": "explore",
  "https://github.com/apache/struts1": "explore",
  "https://github.com/apache/syncope": "explore",
  "https://github.com/apache/systemml": "confirm",
  "https://github.com/apache/tajo": "confirm",
  "https://github.com/apache/tapestry-5": "confirm",
  "https://github.com/apache/tez": "confirm",
  "https://github.com/apache/tika": "confirm",
  "https://github.com/apache/tinkerpop": "explore",
  "https://github.com/apache/tomcat": "confirm",
  "https://github.com/apache/tomee": "explore",
  "https://github.com/chagge/uima-ruta": "confirm",
  "https://github.com/apache/uima-uimafit": "confirm",
  "https://github.com/apache/uima-uimaj": "explore",
  "https://github.com/apache/unomi": "confirm",
  "https://github.com/apache/usergrid": "explore",
  "https://github.com/apache/velocity-engine": "explore",
  "https://github.com/apache/velocity-tools": "explore",
  "https://github.com/apache/vxquery": "confirm",
  "https://github.com/alexandrklimov/webservices-xmlschema": "confirm",
  "https://github.com/apache/wicket": "explore",
  "https://github.com/kshtzsharma48/wss4j": "explore",
  "https://github.com/apache/xalan-j": "explore",
  "https://github.com/apache/xml-graphics-commons": "confirm",
  "https://github.com/apache/xmlbeans": "explore",
  "https://github.com/apache/zeppelin": "explore",
  "https://github.com/apache/zookeeper": "confirm",
  "https://github.com/aws/amazon-kinesis-video-streams-parser-library": "confirm",
  "https://github.com/aws/aws-cloudtrail-processing-library": "confirm",
  "https://github.com/aws/aws-sdk-java-v2": "explore",
  "https://github.com/aws/aws-toolkit-eclipse": "explore",
  "https://github.com/awsdocs/amazon-s3-developer-guide": "confirm",
  "https://github.com/awsdocs/aws-doc-sdk-examples": "confirm",
  "https://github.com/awslabs/amazon-kinesis-client": "explore",
  "https://github.com/baidu/Jprotobuf-rpc-socket": "confirm",
  "https://github.com/cloudfoundry/cf-java-client": "explore",
  "https://github.com/cloudfoundry/java-buildpack-dependency-builder": "confirm",
  "https://github.com/cloudfoundry/uaa": "explore",
  "https://github.com/eclipse/aCute": "explore",
  "https://github.com/eclipse-acceleo/acceleo": "explore",
  "https://github.com/eclipse/birt": "confirm",
  "https://github.com/hiendang/bpmn2-modeler": "confirm",
  "https://github.com/eclipse/buildship": "confirm",
  "https://github.com/eclipse/californium": "explore",
  "https://github.com/eclipse/ceylon": "confirm",
  "https://github.com/eclipse/cft": "confirm",
  "https://github.com/eclipse/che": "explore",
  "https://github.com/eclipse/che-ls-jdt": "explore",
  "https://github.com/eclipse/concierge": "confirm",
  "https://github.com/eclipse/corrosion": "explore",
  "https://github.com/eclipse/dawnsci": "confirm",
  "https://github.com/eclipse/ditto": "confirm",
  "https://github.com/eclipse-dltk/dltk.core": "confirm",
  "https://github.com/eclipse/eavp": "explore",
  "https://github.com/eclipse/eclipse-collections": "explore",
  "https://github.com/eclipse-jdt/eclipse.jdt.core": "explore",
  "https://github.com/eclipse/eclipse.jdt.ls": "confirm",
  "https://github.com/eclipse-platform/eclipse.platform.swt": "confirm",
  "https://github.com/eclipse-platform/eclipse.platform.ui": "explore",
  "https://github.com/eclipse-egit/egit": "confirm",
  "https://github.com/eclipse-egit/egit-github": "confirm",
  "https://github.com/eclipse/elk": "confirm",
  "https://github.com/eclipse/gef": "confirm",
  "https://github.com/eclipse/gef-legacy": "explore",
  "https://github.com/eclipse/gemoc-studio": "explore",
  "https://github.com/eclipse/golo-lang": "explore",
  "https://github.com/eclipse/hawkbit": "confirm",
  "https://github.com/eclipse/hawkbit-extensions": "confirm",
  "https://github.com/eclipse/hono": "explore",
  "https://github.com/eclipse/ice": "confirm",
  "https://github.com/eclipse/january": "confirm",
  "https://github.com/eclipse/jetty.project": "explore",
  "https://github.com/eclipse-jgit/jgit": "explore",
  "https://github.com/eclipse/jnosql": "explore",
  "https://github.com/eclipse/jnosql-diana-driver": "confirm",
  "https://github.com/eclipse/kapua": "explore",
  "https://github.com/eclipse/kura": "explore",
  "https://github.com/eclipse/leshan": "confirm",
  "https://github.com/eclipse-linuxtools/org.eclipse.linuxtools": "explore",
  "https://github.com/eclipse/lsp4j": "explore",
  "https://github.com/eclipse-m2e/m2e-core": "explore",
  "https://github.com/eclipse/microprofile-opentracing": "confirm",
  "https://github.com/eclipse/milo": "explore",
  "https://github.com/eclipse/n4js": "confirm",
  "https://github.com/webcane/nebula.widgets.nattable": "explore",
  "https://github.com/eclipse/openj9": "explore",
  "https://github.com/eclipse/org.aspectj": "explore",
  "https://github.com/eclipse/orion.server": "confirm",
  "https://github.com/eclipse/packagedrone": "explore",
  "https://github.com/eclipse/paho.mqtt.java": "confirm",
  "https://github.com/bsi-software/rap": "explore",
  "https://github.com/eclipse/rdf4j": "explore",
  "https://github.com/eclipse/reddeer": "confirm",
  "https://github.com/eclipse/smarthome": "explore",
  "https://github.com/eclipse/texlipse": "confirm",
  "https://github.com/eclipse/thym": "confirm",
  "https://github.com/alexnatch/titan.EclipsePlug-ins": "explore",
  "https://github.com/eclipse/triquetrum": "confirm",
  "https://github.com/eclipse/tycho": "explore",
  "https://github.com/eclipse/vorto": "explore",
  "https://github.com/nsandonato/webtools.sourceediting": "confirm",
  "https://github.com/eclipse/xsemantics": "confirm",
  "https://github.com/eclipse/xtext-core": "explore",
  "https://github.com/eclipse/xtext-eclipse": "confirm",
  "https://github.com/eclipse/xtext-extras": "explore",
  "https://github.com/eclipse/xtext-idea": "explore",
  "https://github.com/eclipse/xtext-lib": "explore",
  "https://github.com/eclipse/xtext-web": "confirm",
  "https://github.com/eclipse/xtext-xtend": "confirm",
  "https://github.com/RomanGlova/DLab": "confirm",
  "https://github.com/epam/JDI": "explore",
  "https://github.com/epam/NGB": "confirm",
  "https://github.com/epam/Wilma": "confirm",
  "https://github.com/facebook/buck": "explore",
  "https://github.com/facebook/facebook-android-sdk": "confirm",
  "https://github.com/facebook/facebook-java-business-sdk": "confirm",
  "https://github.com/facebook/fresco": "explore",
  "https://github.com/facebook/litho": "confirm",
  "https://github.com/google/ExoPlayer": "explore",
  "https://github.com/google/MOE": "confirm",
  "https://github.com/google/agera": "confirm",
  "https://github.com/google/auto": "confirm",
  "https://github.com/google/binnavi": "confirm",
  "https://github.com/google/blockly-android": "confirm",
  "https://github.com/google/caja": "explore",
  "https://github.com/google/caliper": "explore",
  "https://github.com/google/closure-compiler": "confirm",
  "https://github.com/google/closure-stylesheets": "confirm",
  "https://github.com/google/closure-templates": "confirm",
  "https://github.com/google/conscrypt": "confirm",
  "https://github.com/google/copybara": "confirm",
  "https://github.com/google/error-prone": "explore",
  "https://github.com/google/error-prone-javac": "confirm",
  "https://github.com/google/gcm": "explore",
  "https://github.com/google/gdata-java-client": "confirm",
  "https://github.com/google/gitiles": "confirm",
  "https://github.com/google/google-authenticator": "explore",
  "https://github.com/google/google-java-format": "confirm",
  "https://github.com/google/gtfs-realtime-bindings": "explore",
  "https://github.com/google/guava": "explore",
  "https://github.com/google/guice": "explore",
  "https://github.com/google/hover": "confirm",
  "https://github.com/google/j2cl": "confirm",
  "https://github.com/google/j2objc": "explore",
  "https://github.com/google/jimfs": "confirm",
  "https://github.com/google/jsinterop-generator": "explore",
  "https://github.com/google/nomulus": "explore",
  "https://github.com/google/physical-web": "confirm",
  "https://github.com/google/protobuf-dt": "explore",
  "https://github.com/google/rejoiner": "explore",
  "https://github.com/google/ringdroid": "explore",
  "https://github.com/google/sagetv": "confirm",
  "https://github.com/google/tink": "explore",
  "https://github.com/google/volley": "explore",
  "https://github.com/linkedin/ambry": "explore",
  "https://github.com/linkedin/cruise-control": "confirm",
  "https://github.com/linkedin/li-apache-kafka-clients": "confirm",
  "https://github.com/linkedin/parseq": "explore",
  "https://github.com/linkedin/pygradle": "explore",
  "https://github.com/linkedin/rest.li": "explore",
  "https://github.com/oracle/fastr": "explore",
  "https://github.com/oracle/graal": "explore",
  "https://github.com/oracle/oci-java-sdk": "confirm",
  "https://github.com/oracle/opengrok": "explore",
  "https://github.com/oracle/pgql-lang": "explore",
  "https://github.com/oracle/soda-for-java": "explore",
  "https://github.com/oracle/visualvm": "explore",
  "https://github.com/oracle/weblogic-kubernetes-operator": "confirm",
  "https://github.com/oracle/weblogic-monitoring-exporter": "confirm",
  "https://github.com/rabbitmq/rabbitmq-java-client": "explore",
  "https://github.com/rabbitmq/rabbitmq-jms-client": "confirm",
  "https://github.com/reactor/reactive-streams-commons": "confirm",
  "https://github.com/reactor/reactor-core": "explore",
  "https://github.com/reactor/reactor-kafka": "explore",
  "https://github.com/reactor/reactor-netty": "explore",
  "https://github.com/robolectric/robolectric": "explore",
  "https://github.com/bsura/Argus": "confirm",
  "https://github.com/spring-projects/Spring-Integration-in-Action": "explore",
  "https://github.com/spring-projects/aws-maven": "confirm",
  "https://github.com/spring-projects/eclipse-integration-commons": "explore",
  "https://github.com/spring-projects/eclipse-integration-tcserver": "confirm",
  "https://github.com/spring-projects/grails-ide": "confirm",
  "https://github.com/spring-projects/greenhouse": "explore",
  "https://github.com/spring-projects/spring-amqp": "explore",
  "https://github.com/spring-projects/spring-android": "explore",
  "https://github.com/spring-projects/spring-batch": "explore",
  "https://github.com/spring-projects/spring-batch-admin": "confirm",
  "https://github.com/spring-projects/spring-boot": "confirm",
  "https://github.com/spring-projects/spring-data-book": "confirm",
  "https://github.com/spring-projects/spring-data-cassandra": "explore",
  "https://github.com/spring-projects/spring-data-commons": "confirm",
  "https://github.com/spring-projects/spring-data-couchbase": "explore",
  "https://github.com/spring-projects/spring-data-dev-tools": "confirm",
  "https://github.com/spring-projects/spring-data-examples": "explore",
  "https://github.com/spring-projects/spring-data-gemfire": "explore",
  "https://github.com/spring-projects/spring-data-geode": "explore",
  "https://github.com/spring-projects/spring-data-graph": "explore",
  "https://github.com/spring-projects/spring-data-jdbc": "explore",
  "https://github.com/spring-projects/spring-data-jdbc-ext": "confirm",
  "https://github.com/spring-projects/spring-data-jpa": "explore",
  "https://github.com/spring-projects/spring-data-keyvalue": "confirm",
  "https://github.com/spring-projects/spring-data-mongodb": "explore",
  "https://github.com/spring-projects/spring-data-neo4j": "confirm",
  "https://github.com/spring-projects/spring-data-redis": "confirm",
  "https://github.com/spring-projects/spring-data-rest": "explore",
  "https://github.com/spring-projects/spring-data-solr": "confirm",
  "https://github.com/spring-projects/spring-framework": "confirm",
  "https://github.com/spring-projects/spring-framework-issues": "confirm",
  "https://github.com/spring-projects/spring-hadoop": "confirm",
  "https://github.com/spring-projects/spring-hateoas": "confirm",
  "https://github.com/spring-projects/spring-ide": "confirm",
  "https://github.com/spring-projects/spring-insight-plugins": "confirm",
  "https://github.com/spring-projects/spring-integration": "explore",
  "https://github.com/spring-projects/spring-integration-aws": "explore",
  "https://github.com/spring-projects/spring-integration-java-dsl": "confirm",
  "https://github.com/spring-projects/spring-integration-samples": "confirm",
  "https://github.com/spring-projects/spring-ldap": "confirm",
  "https://github.com/spring-projects/spring-loaded": "confirm",
  "https://github.com/spring-projects/spring-mvc-showcase": "confirm",
  "https://github.com/spring-projects/spring-restdocs": "confirm",
  "https://github.com/spring-projects/spring-retry": "explore",
  "https://github.com/spring-projects/spring-roo": "explore",
  "https://github.com/spring-projects/spring-security": "explore",
  "https://github.com/spring-projects/spring-security-oauth": "confirm",
  "https://github.com/spring-projects/spring-security-oauth2-boot": "confirm",
  "https://github.com/spring-projects/spring-security-reactive": "explore",
  "https://github.com/spring-projects/spring-security-saml": "explore",
  "https://github.com/spring-projects/spring-session": "confirm",
  "https://github.com/spring-projects/spring-social": "explore",
  "https://github.com/spring-projects/spring-social-facebook": "confirm",
  "https://github.com/spring-projects/spring-social-github": "confirm",
  "https://github.com/spring-projects/spring-social-linkedin": "confirm",
  "https://github.com/spring-projects/spring-statemachine": "explore",
  "https://github.com/spring-projects/spring-vault": "explore",
  "https://github.com/spring-projects/spring-ws": "explore",
  "https://github.com/spring-projects/spring-xd": "confirm",
  "https://github.com/spring-projects/sts4": "explore",
  "https://github.com/uber/NullAway": "explore",
  "https://github.com/uber/rave": "explore",
  "https://github.com/uber/tchannel-java": "explore",
  "https://github.com/uber/uReplicator": "confirm",
  "https://github.com/vmware/admiral": "confirm",
  "https://github.com/vmware/hillview": "confirm",
  "https://github.com/vmware/xenon": "explore",
  "https://github.com/yandex/clickhouse-jdbc": "explore",
  "https://github.com/yandex/graphouse": "explore"
 },
 "original_url": {
  "https://github.com/Esri/arcgis-runtime-samples-android": "https://github.com/Esri/arcgis-runtime-samples-android",
  "https://github.com/Esri/arcgis-runtime-samples-java": "https://github.com/Esri/arcgis-runtime-samples-java",
  "https://github.com/Esri/defense-solutions-proofs-of-concept": "https://github.com/Esri/defense-solutions-proofs-of-concept",
  "https://github.com/Esri/geometry-api-java": "https://github.com/Esri/geometry-api-java",
  "https://github.com/Esri/geoportal-server-harvester": "https://github.com/Esri/geoportal-server-harvester",
  "https://github.com/Esri/maps-app-android": "https://github.com/Esri/maps-app-android",
  "https://github.com/Esri/spatial-framework-for-hadoop": "https://github.com/Esri/spatial-framework-for-hadoop",
  "https://github.com/IBM/ibm-cos-sdk-java": "https://github.com/IBM/ibm-cos-sdk-java",
  "https://github.com/IBM/janusgraph-utils": "https://github.com/IBM/janusgraph-utils",
  "https://github.com/IBM/og": "https://github.com/IBM/og",
  "https://github.com/Microsoft/ApplicationInsights-Java": "https://github.com/Microsoft/ApplicationInsights-Java",
  "https://github.com/Microsoft/EmbeddedSocial-Android-SDK": "https://github.com/Microsoft/EmbeddedSocial-Android-SDK",
  "https://github.com/Microsoft/azure-chat-for-java": "https://github.com/Microsoft/azure-chat-for-java",
  "https://github.com/Microsoft/azure-devops-intellij": "https://github.com/Microsoft/azure-devops-intellij",
  "https://github.com/Microsoft/azure-maven-plugins": "https://github.com/Microsoft/azure-maven-plugins",
  "https://github.com/Microsoft/azure-tools-for-java": "https://github.com/Microsoft/azure-tools-for-java",
  "https://github.com/Microsoft/java-debug": "https://github.com/Microsoft/java-debug",
  "https://github.com/Microsoft/malmo": "https://github.com/Microsoft/malmo",
  "https://github.com/Microsoft/mssql-jdbc": "https://github.com/Microsoft/mssql-jdbc",
  "https://github.com/Microsoft/pai": "https://github.com/Microsoft/pai",
  "https://github.com/Microsoft/project-rome": "https://github.com/Microsoft/project-rome",
  "https://github.com/Microsoft/team-explorer-everywhere": "https://github.com/Microsoft/team-explorer-everywhere",
  "https://github.com/Microsoft/vso-httpclient-java": "https://github.com/Microsoft/vso-httpclient-java",
  "https://github.com/SAP/SapMachine": "https://github.com/SAP/SapMachine",
  "https://github.com/SAP/cf-java-client-sap": "https://github.com/SAP/cf-java-client-sap",
  "https://github.com/SAP/cloud-espm-v2": "https://github.com/SAP/cloud-espm-v2",
  "https://github.com/SAP/iot-starterkit": "https://github.com/SAP/iot-starterkit",
  "https://github.com/SAP/olingo-jpa-processor-v4": "https://github.com/SAP/olingo-jpa-processor-v4",
  "https://github.com/Shopify/graphql_java_gen": "https://github.com/Shopify/graphql_java_gen",
  "https://github.com/Shopify/mobile-buy-sdk-android": "https://github.com/Shopify/mobile-buy-sdk-android",
  "https://github.com/Tencent/GT": "https://github.com/Tencent/GT",
  "https://github.com/Tencent/QMUI_Android": "https://github.com/Tencent/QMUI_Android",
  "https://github.com/Tencent/RapidView": "https://github.com/Tencent/RapidView",
  "https://github.com/Tencent/soter": "https://github.com/Tencent/soter",
  "https://github.com/Tencent/tinker": "https://github.com/Tencent/tinker",
  "https://github.com/alexa/alexa-skills-kit-sdk-for-java": "https://github.com/alexa/alexa-skills-kit-sdk-for-java",
  "https://github.com/alibaba/ARouter": "https://github.com/alibaba/ARouter",
  "https://github.com/alibaba/atlas": "https://github.com/alibaba/atlas",
  "https://github.com/alibaba/canal": "https://github.com/alibaba/canal",
  "https://github.com/alibaba/cobar": "https://github.com/alibaba/cobar",
  "https://github.com/alibaba/druid": "https://github.com/alibaba/druid",
  "https://github.com/alibaba/java-dns-cache-manipulator": "https://github.com/alibaba/java-dns-cache-manipulator",
  "https://github.com/alibaba/jstorm": "https://github.com/alibaba/jstorm",
  "https://github.com/alibaba/jvm-sandbox": "https://github.com/alibaba/jvm-sandbox",
  "https://github.com/alibaba/otter": "https://github.com/alibaba/otter",
  "https://github.com/amzn/amazon-pay-sdk-java": "https://github.com/amzn/amazon-pay-sdk-java",
  "https://github.com/amzn/exoplayer-amazon-port": "https://github.com/amzn/exoplayer-amazon-port",
  "https://github.com/amzn/ion-java": "https://github.com/amzn/ion-java",
  "https://github.com/apache/accumulo": "https://github.com/apache/accumulo",
  "https://github.com/apache/accumulo-testing": "https://github.com/apache/accumulo-testing",
  "https://github.com/apache/activemq": "https://github.com/apache/activemq",
  "https://github.com/apache/activemq-apollo": "https://github.com/apache/activemq-apollo",
  "https://github.com/apache/activemq-artemis": "https://github.com/apache/activemq-artemis",
  "https://github.com/apache/airavata": "https://github.com/apache/airavata",
  "https://github.com/apache/ambari": "https://github.com/apache/ambari",
  "https://github.com/apache/ant": "https://github.com/apache/ant",
  "https://github.com/apache/ant-ivy": "https://github.com/apache/ant-ivy",
  "https://github.com/apache/ant-ivyde": "https://github.com/apache/ant-ivyde",
  "https://github.com/apache/apex-core": "https://github.com/apache/apex-core",
  "https://github.com/apache/apex-malhar": "https://github.com/apache/apex-malhar",
  "https://github.com/apache/archiva": "https://github.com/apache/archiva",
  "https://github.com/apache/aries": "https://github.com/apache/aries",
  "https://github.com/apache/aries-jax-rs-whiteboard": "https://github.com/apache/aries-jax-rs-whiteboard",
  "https://github.com/apache/aries-jpa": "https://github.com/apache/aries-jpa",
  "https://github.com/apache/aries-rsa": "https://github.com/apache/aries-rsa",
  "https://github.com/apache/asterixdb": "https://github.com/apache/asterixdb",
  "https://github.com/apache/atlas": "https://github.com/apache/atlas",
  "https://github.com/apache/attic-polygene-java": "https://github.com/apache/attic-polygene-java",
  "https://github.com/apache/aurora": "https://github.com/apache/aurora",
  "https://github.com/apache/avro": "https://github.com/apache/avro",
  "https://github.com/cspeckmim/axis1-java": "https://github.com/apache/axis1-java",
  "https://github.com/fluetm/axis2-java": "https://github.com/apache/axis2-java",
  "https://github.com/apache/bahir-flink": "https://github.com/apache/bahir-flink",
  "https://github.com/apache/batik": "https://github.com/apache/batik",
  "https://github.com/apache/beam": "https://github.com/apache/beam",
  "https://github.com/apache/bigtop": "https://github.com/apache/bigtop",
  "https://github.com/apache/bookkeeper": "https://github.com/apache/bookkeeper",
  "https://github.com/apache/brooklyn-library": "https://github.com/apache/brooklyn-library",
  "https://github.com/apache/brooklyn-server": "https://github.com/apache/brooklyn-server",
  "https://github.com/apache/bval": "https://github.com/apache/bval",
  "https://github.com/apache/calcite": "https://github.com/apache/calcite",
  "https://github.com/apache/calcite-avatica": "https://github.com/apache/calcite-avatica",
  "https://github.com/apache/camel": "https://github.com/apache/camel",
  "https://github.com/apache/cassandra": "https://github.com/apache/cassandra",
  "https://github.com/apache/cayenne": "https://github.com/apache/cayenne",
  "https://github.com/apache/chemistry-opencmis": "https://github.com/apache/chemistry-opencmis",
  "https://github.com/apache/chukwa": "https://github.com/apache/chukwa",
  "https://github.com/apache/clerezza": "https://github.com/apache/clerezza",
  "https://github.com/apache/cloudstack": "https://github.com/apache/cloudstack",
  "https://github.com/apache/cocoon": "https://github.com/apache/cocoon",
  "https://github.com/apache/commons-beanutils": "https://github.com/apache/commons-beanutils",
  "https://github.com/apache/commons-bsf": "https://github.com/apache/commons-bsf",
  "https://github.com/apache/commons-chain": "https://github.com/apache/commons-chain",
  "https://github.com/apache/commons-collections": "https://github.com/apache/commons-collections",
  "https://github.com/apache/commons-compress": "https://github.com/apache/commons-compress",
  "https://github.com/apache/commons-configuration": "https://github.com/apache/commons-configuration",
  "https://github.com/apache/commons-crypto": "https://github.com/apache/commons-crypto",
  "https://github.com/apache/commons-dbcp": "https://github.com/apache/commons-dbcp",
  "https://github.com/apache/commons-dbutils": "https://github.com/apache/commons-dbutils",
  "https://github.com/apache/commons-digester": "https://github.com/apache/commons-digester",
  "https://github.com/apache/commons-functor": "https://github.com/apache/commons-functor",
  "https://github.com/apache/commons-imaging": "https://github.com/apache/commons-imaging",
  "https://github.com/apache/commons-io": "https://github.com/apache/commons-io",
  "https://github.com/apache/commons-jcs": "https://github.com/apache/commons-jcs",
  "https://github.com/apache/commons-jelly": "https://github.com/apache/commons-jelly",
  "https://github.com/apache/commons-jexl": "https://github.com/apache/commons-jexl",
  "https://github.com/apache/commons-jxpath": "https://github.com/apache/commons-jxpath",
  "https://github.com/apache/commons-math": "https://github.com/apache/commons-math",
  "https://github.com/apache/commons-net": "https://github.com/apache/commons-net",
  "https://github.com/apache/commons-numbers": "https://github.com/apache/commons-numbers",
  "https://github.com/apache/commons-ognl": "https://github.com/apache/commons-ognl",
  "https://github.com/apache/commons-pool": "https://github.com/apache/commons-pool",
  "https://github.com/apache/commons-proxy": "https://github.com/apache/commons-proxy",
  "https://github.com/apache/commons-text": "https://github.com/apache/commons-text",
  "https://github.com/apache/commons-validator": "https://github.com/apache/commons-validator",
  "https://github.com/apache/commons-vfs": "https://github.com/apache/commons-vfs",
  "https://github.com/apache/creadur-rat": "https://github.com/apache/creadur-rat",
  "https://github.com/apache/crunch": "https://github.com/apache/crunch",
  "https://github.com/peistation/ctakes": "https://github.com/apache/ctakes",
  "https://github.com/apache/curator": "https://github.com/apache/curator",
  "https://github.com/apache/cxf": "https://github.com/apache/cxf",
  "https://github.com/apache/cxf-fediz": "https://github.com/apache/cxf-fediz",
  "https://github.com/apache/datafu": "https://github.com/apache/datafu",
  "https://github.com/apache/deltaspike": "https://github.com/apache/deltaspike",
  "https://github.com/apache/derby": "https://github.com/apache/derby",
  "https://github.com/apache/directory-fortress-commander": "https://github.com/apache/directory-fortress-commander",
  "https://github.com/apache/directory-fortress-core": "https://github.com/apache/directory-fortress-core",
  "https://github.com/apache/directory-kerby": "https://github.com/apache/directory-kerby",
  "https://github.com/apache/directory-ldap-api": "https://github.com/apache/directory-ldap-api",
  "https://github.com/apache/directory-server": "https://github.com/apache/directory-server",
  "https://github.com/apache/directory-studio": "https://github.com/apache/directory-studio",
  "https://github.com/apache/drill": "https://github.com/apache/drill",
  "https://github.com/apache/eagle": "https://github.com/apache/eagle",
  "https://github.com/apache/empire-db": "https://github.com/apache/empire-db",
  "https://github.com/apache/falcon": "https://github.com/apache/falcon",
  "https://github.com/apache/felix": "https://github.com/apache/felix",
  "https://github.com/apache/fineract": "https://github.com/apache/fineract",
  "https://github.com/apache/fineract-cn-customer": "https://github.com/apache/fineract-cn-customer",
  "https://github.com/apache/fineract-cn-portfolio": "https://github.com/apache/fineract-cn-portfolio",
  "https://github.com/apache/flink": "https://github.com/apache/flink",
  "https://github.com/apache/flume": "https://github.com/apache/flume",
  "https://github.com/apache/fluo": "https://github.com/apache/fluo",
  "https://github.com/apache/fop": "https://github.com/apache/fop",
  "https://github.com/apache/freemarker": "https://github.com/apache/freemarker",
  "https://github.com/apache/geode": "https://github.com/apache/geode",
  "https://github.com/apache/geronimo-xbean": "https://github.com/apache/geronimo-xbean",
  "https://github.com/apache/giraph": "https://github.com/apache/giraph",
  "https://github.com/apache/gora": "https://github.com/apache/gora",
  "https://github.com/apache/griffin": "https://github.com/apache/griffin",
  "https://github.com/apache/groovy": "https://github.com/apache/groovy",
  "https://github.com/apache/hadoop": "https://github.com/apache/hadoop",
  "https://github.com/apache/hadoop-common": "https://github.com/apache/hadoop-common",
  "https://github.com/apache/hadoop-hdfs": "https://github.com/apache/hadoop-hdfs",
  "https://github.com/apache/hadoop-mapreduce": "https://github.com/apache/hadoop-mapreduce",
  "https://github.com/apache/hama": "https://github.com/apache/hama",
  "https://github.com/apache/hbase": "https://github.com/apache/hbase",
  "https://github.com/apache/helix": "https://github.com/apache/helix",
  "https://github.com/apache/hive": "https://github.com/apache/hive",
  "https://github.com/apache/httpcomponents-client": "https://github.com/apache/httpcomponents-client",
  "https://github.com/apache/httpcomponents-core": "https://github.com/apache/httpcomponents-core",
  "https://github.com/apache/ignite": "https://github.com/apache/ignite",
  "https://github.com/apache/incubator-ambari": "https://github.com/apache/incubator-ambari",
  "https://github.com/apache/incubator-atlas": "https://github.com/apache/incubator-atlas",
  "https://github.com/apache/incubator-batchee": "https://github.com/apache/incubator-batchee",
  "https://github.com/apache/incubator-brooklyn": "https://github.com/apache/incubator-brooklyn",
  "https://github.com/apache/incubator-druid": "https://github.com/apache/incubator-druid",
  "https://github.com/apache/incubator-dubbo": "https://github.com/apache/incubator-dubbo",
  "https://github.com/apache/incubator-edgent": "https://github.com/apache/incubator-edgent",
  "https://github.com/apache/incubator-gobblin": "https://github.com/apache/incubator-gobblin",
  "https://github.com/apache/incubator-heron": "https://github.com/apache/incubator-heron",
  "https://github.com/apache/incubator-hivemall": "https://github.com/apache/incubator-hivemall",
  "https://github.com/apache/incubator-hudi": "https://github.com/apache/incubator-hudi",
  "https://github.com/apache/incubator-myriad": "https://github.com/apache/incubator-myriad",
  "https://github.com/apache/incubator-netbeans-html4j": "https://github.com/apache/incubator-netbeans-html4j",
  "https://github.com/apache/incubator-omid": "https://github.com/apache/incubator-omid",
  "https://github.com/apache/incubator-pinot": "https://github.com/apache/incubator-pinot",
  "https://github.com/apache/incubator-plc4x": "https://github.com/apache/incubator-plc4x",
  "https://github.com/apache/incubator-ratis": "https://github.com/apache/incubator-ratis",
  "https://github.com/apache/incubator-rya": "https://github.com/apache/incubator-rya",
  "https://github.com/apache/incubator-samoa": "https://github.com/apache/incubator-samoa",
  "https://github.com/apache/incubator-sentry": "https://github.com/apache/incubator-sentry",
  "https://github.com/apache/incubator-shardingsphere": "https://github.com/apache/incubator-shardingsphere",
  "https://github.com/apache/incubator-skywalking": "https://github.com/apache/incubator-skywalking",
  "https://github.com/apache/incubator-taverna-common-activities": "https://github.com/apache/incubator-taverna-common-activities",
  "https://github.com/apache/incubator-taverna-engine": "https://github.com/apache/incubator-taverna-engine",
  "https://github.com/apache/incubator-taverna-workbench": "https://github.com/apache/incubator-taverna-workbench",
  "https://github.com/apache/incubator-tez": "https://github.com/apache/incubator-tez",
  "https://github.com/apache/isis": "https://github.com/apache/isis",
  "https://github.com/apache/jackrabbit": "https://github.com/apache/jackrabbit",
  "https://github.com/apache/jackrabbit-oak": "https://github.com/apache/jackrabbit-oak",
  "https://github.com/apache/james-mime4j": "https://github.com/apache/james-mime4j",
  "https://github.com/apache/james-project": "https://github.com/apache/james-project",
  "https://github.com/apache/jclouds": "https://github.com/apache/jclouds",
  "https://github.com/apache/jena": "https://github.com/apache/jena",
  "https://github.com/apache/jmeter": "https://github.com/apache/jmeter",
  "https://github.com/apache/joshua": "https://github.com/apache/joshua",
  "https://github.com/apache/jspwiki": "https://github.com/apache/jspwiki",
  "https://github.com/apache/juneau": "https://github.com/apache/juneau",
  "https://github.com/apache/kafka": "https://github.com/apache/kafka",
  "https://github.com/apache/karaf": "https://github.com/apache/karaf",
  "https://github.com/apache/karaf-cellar": "https://github.com/apache/karaf-cellar",
  "https://github.com/apache/knox": "https://github.com/apache/knox",
  "https://github.com/apache/kylin": "https://github.com/apache/kylin",
  "https://github.com/apache/lens": "https://github.com/apache/lens",
  "https://github.com/apache/log4j": "https://github.com/apache/log4j",
  "https://github.com/apache/logging-chainsaw": "https://github.com/apache/logging-chainsaw",
  "https://github.com/apache/logging-log4j-audit": "https://github.com/apache/logging-log4j-audit",
  "https://github.com/apache/logging-log4j2": "https://github.com/apache/logging-log4j2",
  "https://github.com/apache/lucene-solr": "https://github.com/apache/lucene-solr",
  "https://github.com/apache/mahout": "https://github.com/apache/mahout",
  "https://github.com/apache/manifoldcf": "https://github.com/apache/manifoldcf",
  "https://github.com/apache/marmotta": "https://github.com/apache/marmotta",
  "https://github.com/apache/maven": "https://github.com/apache/maven",
  "https://github.com/apache/maven-archetype": "https://github.com/apache/maven-archetype",
  "https://github.com/apache/maven-checkstyle-plugin": "https://github.com/apache/maven-checkstyle-plugin",
  "https://github.com/apache/maven-compiler-plugin": "https://github.com/apache/maven-compiler-plugin",
  "https://github.com/apache/maven-indexer": "https://github.com/apache/maven-indexer",
  "https://github.com/apache/maven-javadoc-plugin": "https://github.com/apache/maven-javadoc-plugin",
  "https://github.com/apache/maven-plugins": "https://github.com/apache/maven-plugins",
  "https://github.com/apache/maven-resolver": "https://github.com/apache/maven-resolver",
  "https://github.com/apache/maven-scm": "https://github.com/apache/maven-scm",
  "https://github.com/apache/maven-surefire": "https://github.com/apache/maven-surefire",
  "https://github.com/apache/meecrowave": "https://github.com/apache/meecrowave",
  "https://github.com/apache/metamodel": "https://github.com/apache/metamodel",
  "https://github.com/apache/metron": "https://github.com/apache/metron",
  "https://github.com/apache/mina": "https://github.com/apache/mina",
  "https://github.com/apache/mina-sshd": "https://github.com/apache/mina-sshd",
  "https://github.com/apache/myfaces-tobago": "https://github.com/apache/myfaces-tobago",
  "https://github.com/apache/nifi": "https://github.com/apache/nifi",
  "https://github.com/apache/nifi-minifi": "https://github.com/apache/nifi-minifi",
  "https://github.com/apache/nifi-registry": "https://github.com/apache/nifi-registry",
  "https://github.com/apache/nutch": "https://github.com/apache/nutch",
  "https://github.com/apache/ode": "https://github.com/apache/ode",
  "https://github.com/apache/ofbiz": "https://github.com/apache/ofbiz",
  "https://github.com/apache/ofbiz-framework": "https://github.com/apache/ofbiz-framework",
  "https://github.com/apache/olingo-odata2": "https://github.com/apache/olingo-odata2",
  "https://github.com/apache/olingo-odata4": "https://github.com/apache/olingo-odata4",
  "https://github.com/apache/oodt": "https://github.com/apache/oodt",
  "https://github.com/apache/oozie": "https://github.com/apache/oozie",
  "https://github.com/apache/openejb": "https://github.com/apache/openejb",
  "https://github.com/apache/openjpa": "https://github.com/apache/openjpa",
  "https://github.com/apache/openmeetings": "https://github.com/apache/openmeetings",
  "https://github.com/apache/opennlp": "https://github.com/apache/opennlp",
  "https://github.com/apache/opennlp-sandbox": "https://github.com/apache/opennlp-sandbox",
  "https://github.com/apache/openwebbeans": "https://github.com/apache/openwebbeans",
  "https://github.com/apache/parquet-mr": "https://github.com/apache/parquet-mr",
  "https://github.com/apache/pdfbox": "https://github.com/apache/pdfbox",
  "https://github.com/apache/phoenix": "https://github.com/apache/phoenix",
  "https://github.com/apache/pig": "https://github.com/apache/pig",
  "https://github.com/apache/pivot": "https://github.com/apache/pivot",
  "https://github.com/apache/poi": "https://github.com/apache/poi",
  "https://github.com/apache/portals-pluto": "https://github.com/apache/portals-pluto",
  "https://github.com/apache/pulsar": "https://github.com/apache/pulsar",
  "https://github.com/apache/qpid": "https://github.com/apache/qpid",
  "https://github.com/apache/qpid-broker-j": "https://github.com/apache/qpid-broker-j",
  "https://github.com/apache/qpid-jms": "https://github.com/apache/qpid-jms",
  "https://github.com/apache/qpid-proton-j": "https://github.com/apache/qpid-proton-j",
  "https://github.com/apache/ranger": "https://github.com/apache/ranger",
  "https://github.com/apache/reef": "https://github.com/apache/reef",
  "https://github.com/apache/rocketmq": "https://github.com/apache/rocketmq",
  "https://github.com/apache/rocketmq-externals": "https://github.com/apache/rocketmq-externals",
  "https://github.com/apache/royale-compiler": "https://github.com/apache/royale-compiler",
  "https://github.com/apache/samza": "https://github.com/apache/samza",
  "https://github.com/apache/santuario-java": "https://github.com/apache/santuario-java",
  "https://github.com/apache/sentry": "https://github.com/apache/sentry",
  "https://github.com/apache/servicecomb-java-chassis": "https://github.com/apache/servicecomb-java-chassis",
  "https://github.com/apache/servicemix-bundles": "https://github.com/apache/servicemix-bundles",
  "https://github.com/apache/shindig": "https://github.com/apache/shindig",
  "https://github.com/apache/shiro": "https://github.com/apache/shiro",
  "https://github.com/apache/sis": "https://github.com/apache/sis",
  "https://github.com/apache/sling-org-apache-sling-testing-clients": "https://github.com/apache/sling-org-apache-sling-testing-clients",
  "https://github.com/apache/sqoop": "https://github.com/apache/sqoop",
  "https://github.com/apache/stanbol": "https://github.com/apache/stanbol",
  "https://github.com/apache/storm": "https://github.com/apache/storm",
  "https://github.com/apache/streams": "https://github.com/apache/streams",
  "https://github.com/apache/struts": "https://github.com/apache/struts",
  "https://github.com/apache/struts-examples": "https://github.com/apache/struts-examples",
  "https://github.com/apache/struts1": "https://github.com/apache/struts1",
  "https://github.com/apache/syncope": "https://github.com/apache/syncope",
  "https://github.com/apache/systemml": "https://github.com/apache/systemml",
  "https://github.com/apache/tajo": "https://github.com/apache/tajo",
  "https://github.com/apache/tapestry-5": "https://github.com/apache/tapestry-5",
  "https://github.com/apache/tez": "https://github.com/apache/tez",
  "https://github.com/apache/tika": "https://github.com/apache/tika",
  "https://github.com/apache/tinkerpop": "https://github.com/apache/tinkerpop",
  "https://github.com/apache/tomcat": "https://github.com/apache/tomcat",
  "https://github.com/apache/tomee": "https://github.com/apache/tomee",
  "https://github.com/chagge/uima-ruta": "https://github.com/apache/uima-ruta",
  "https://github.com/apache/uima-uimafit": "https://github.com/apache/uima-uimafit",
  "https://github.com/apache/uima-uimaj": "https://github.com/apache/uima-uimaj",
  "https://github.com/apache/unomi": "https://github.com/apache/unomi",
  "https://github.com/apache/usergrid": "https://github.com/apache/usergrid",
  "https://github.com/apache/velocity-engine": "https://github.com/apache/velocity-engine",
  "https://github.com/apache/velocity-tools": "https://github.com/apache/velocity-tools",
  "https://github.com/apache/vxquery": "https://github.com/apache/vxquery",
  "https://github.com/alexandrklimov/webservices-xmlschema": "https://github.com/apache/webservices-xmlschema",
  "https://github.com/apache/wicket": "https://github.com/apache/wicket",
  "https://github.com/kshtzsharma48/wss4j": "https://github.com/apache/wss4j",
  "https://github.com/apache/xalan-j": "https://github.com/apache/xalan-j",
  "https://github.com/apache/xml-graphics-commons": "https://github.com/apache/xml-graphics-commons",
  "https://github.com/apache/xmlbeans": "https://github.com/apache/xmlbeans",
  "https://github.com/apache/zeppelin": "https://github.com/apache/zeppelin",
  "https://github.com/apache/zookeeper": "https://github.com/apache/zookeeper",
  "https://github.com/aws/amazon-kinesis-video-streams-parser-library": "https://github.com/aws/amazon-kinesis-video-streams-parser-library",
  "https://github.com/aws/aws-cloudtrail-processing-library": "https://github.com/aws/aws-cloudtrail-processing-library",
  "https://github.com/aws/aws-sdk-java-v2": "https://github.com/aws/aws-sdk-java-v2",
  "https://github.com/aws/aws-toolkit-eclipse": "https://github.com/aws/aws-toolkit-eclipse",
  "https://github.com/awsdocs/amazon-s3-developer-guide": "https://github.com/awsdocs/amazon-s3-developer-guide",
  "https://github.com/awsdocs/aws-doc-sdk-examples": "https://github.com/awsdocs/aws-doc-sdk-examples",
  "https://github.com/awslabs/amazon-kinesis-client": "https://github.com/awslabs/amazon-kinesis-client",
  "https://github.com/baidu/Jprotobuf-rpc-socket": "https://github.com/baidu/Jprotobuf-rpc-socket",
  "https://github.com/cloudfoundry/cf-java-client": "https://github.com/cloudfoundry/cf-java-client",
  "https://github.com/cloudfoundry/java-buildpack-dependency-builder": "https://github.com/cloudfoundry/java-buildpack-dependency-builder",
  "https://github.com/cloudfoundry/uaa": "https://github.com/cloudfoundry/uaa",
  "https://github.com/eclipse/aCute": "https://github.com/eclipse/aCute",
  "https://github.com/eclipse-acceleo/acceleo": "https://github.com/eclipse/acceleo",
  "https://github.com/eclipse/birt": "https://github.com/eclipse/birt",
  "https://github.com/hiendang/bpmn2-modeler": "https://github.com/eclipse/bpmn2-modeler",
  "https://github.com/eclipse/buildship": "https://github.com/eclipse/buildship",
  "https://github.com/eclipse/californium": "https://github.com/eclipse/californium",
  "https://github.com/eclipse/ceylon": "https://github.com/eclipse/ceylon",
  "https://github.com/eclipse/cft": "https://github.com/eclipse/cft",
  "https://github.com/eclipse/che": "https://github.com/eclipse/che",
  "https://github.com/eclipse/che-ls-jdt": "https://github.com/eclipse/che-ls-jdt",
  "https://github.com/eclipse/concierge": "https://github.com/eclipse/concierge",
  "https://github.com/eclipse/corrosion": "https://github.com/eclipse/corrosion",
  "https://github.com/eclipse/dawnsci": "https://github.com/eclipse/dawnsci",
  "https://github.com/eclipse/ditto": "https://github.com/eclipse/ditto",
  "https://github.com/eclipse-dltk/dltk.core": "https://github.com/eclipse/dltk.core",
  "https://github.com/eclipse/eavp": "https://github.com/eclipse/eavp",
  "https://github.com/eclipse/eclipse-collections": "https://github.com/eclipse/eclipse-collections",
  "https://github.com/eclipse-jdt/eclipse.jdt.core": "https://github.com/eclipse/eclipse.jdt.core",
  "https://github.com/eclipse/eclipse.jdt.ls": "https://github.com/eclipse/eclipse.jdt.ls",
  "https://github.com/eclipse-platform/eclipse.platform.swt": "https://github.com/eclipse/eclipse.platform.swt",
  "https://github.com/eclipse-platform/eclipse.platform.ui": "https://github.com/eclipse/eclipse.platform.ui",
  "https://github.com/eclipse-egit/egit": "https://github.com/eclipse/egit",
  "https://github.com/eclipse-egit/egit-github": "https://github.com/eclipse/egit-github",
  "https://github.com/eclipse/elk": "https://github.com/eclipse/elk",
  "https://github.com/eclipse/gef": "https://github.com/eclipse/gef",
  "https://github.com/eclipse/gef-legacy": "https://github.com/eclipse/gef-legacy",
  "https://github.com/eclipse/gemoc-studio": "https://github.com/eclipse/gemoc-studio",
  "https://github.com/eclipse/golo-lang": "https://github.com/eclipse/golo-lang",
  "https://github.com/eclipse/hawkbit": "https://github.com/eclipse/hawkbit",
  "https://github.com/eclipse/hawkbit-extensions": "https://github.com/eclipse/hawkbit-extensions",
  "https://github.com/eclipse/hono": "https://github.com/eclipse/hono",
  "https://github.com/eclipse/ice": "https://github.com/eclipse/ice",
  "https://github.com/eclipse/january": "https://github.com/eclipse/january",
  "https://github.com/eclipse/jetty.project": "https://github.com/eclipse/jetty.project",
  "https://github.com/eclipse-jgit/jgit": "https://github.com/eclipse/jgit",
  "https://github.com/eclipse/jnosql": "https://github.com/eclipse/jnosql",
  "https://github.com/eclipse/jnosql-diana-driver": "https://github.com/eclipse/jnosql-diana-driver",
  "https://github.com/eclipse/kapua": "https://github.com/eclipse/kapua",
  "https://github.com/eclipse/kura": "https://github.com/eclipse/kura",
  "https://github.com/eclipse/leshan": "https://github.com/eclipse/leshan",
  "https://github.com/eclipse-linuxtools/org.eclipse.linuxtools": "https://github.com/eclipse/linuxtools",
  "https://github.com/eclipse/lsp4j": "https://github.com/eclipse/lsp4j",
  "https://github.com/eclipse-m2e/m2e-core": "https://github.com/eclipse/m2e-core",
  "https://github.com/eclipse/microprofile-opentracing": "https://github.com/eclipse/microprofile-opentracing",
  "https://github.com/eclipse/milo": "https://github.com/eclipse/milo",
  "https://github.com/eclipse/n4js": "https://github.com/eclipse/n4js",
  "https://github.com/webcane/nebula.widgets.nattable": "https://github.com/eclipse/nebula.widgets.nattable",
  "https://github.com/eclipse/openj9": "https://github.com/eclipse/openj9",
  "https://github.com/eclipse/org.aspectj": "https://github.com/eclipse/org.aspectj",
  "https://github.com/eclipse/orion.server": "https://github.com/eclipse/orion.server",
  "https://github.com/eclipse/packagedrone": "https://github.com/eclipse/packagedrone",
  "https://github.com/eclipse/paho.mqtt.java": "https://github.com/eclipse/paho.mqtt.java",
  "https://github.com/bsi-software/rap": "https://github.com/eclipse/rap",
  "https://github.com/eclipse/rdf4j": "https://github.com/eclipse/rdf4j",
  "https://github.com/eclipse/reddeer": "https://github.com/eclipse/reddeer",
  "https://github.com/eclipse/smarthome": "https://github.com/eclipse/smarthome",
  "https://github.com/eclipse/texlipse": "https://github.com/eclipse/texlipse",
  "https://github.com/eclipse/thym": "https://github.com/eclipse/thym",
  "https://github.com/alexnatch/titan.EclipsePlug-ins": "https://github.com/eclipse/titan.EclipsePlug-ins",
  "https://github.com/eclipse/triquetrum": "https://github.com/eclipse/triquetrum",
  "https://github.com/eclipse/tycho": "https://github.com/eclipse/tycho",
  "https://github.com/eclipse/vorto": "https://github.com/eclipse/vorto",
  "https://github.com/nsandonato/webtools.sourceediting": "https://github.com/eclipse/webtools.sourceediting",
  "https://github.com/eclipse/xsemantics": "https://github.com/eclipse/xsemantics",
  "https://github.com/eclipse/xtext-core": "https://github.com/eclipse/xtext-core",
  "https://github.com/eclipse/xtext-eclipse": "https://github.com/eclipse/xtext-eclipse",
  "https://github.com/eclipse/xtext-extras": "https://github.com/eclipse/xtext-extras",
  "https://github.com/eclipse/xtext-idea": "https://github.com/eclipse/xtext-idea",
  "https://github.com/eclipse/xtext-lib": "https://github.com/eclipse/xtext-lib",
  "https://github.com/eclipse/xtext-web": "https://github.com/eclipse/xtext-web",
  "https://github.com/eclipse/xtext-xtend": "https://github.com/eclipse/xtext-xtend",
  "https://github.com/RomanGlova/DLab": "https://github.com/epam/DLab",
  "https://github.com/epam/JDI": "https://github.com/epam/JDI",
  "https://github.com/epam/NGB": "https://github.com/epam/NGB",
  "https://github.com/epam/Wilma": "https://github.com/epam/Wilma",
  "https://github.com/facebook/buck": "https://github.com/facebook/buck",
  "https://github.com/facebook/facebook-android-sdk": "https://github.com/facebook/facebook-android-sdk",
  "https://github.com/facebook/facebook-java-business-sdk": "https://github.com/facebook/facebook-java-business-sdk",
  "https://github.com/facebook/fresco": "https://github.com/facebook/fresco",
  "https://github.com/facebook/litho": "https://github.com/facebook/litho",
  "https://github.com/google/ExoPlayer": "https://github.com/google/ExoPlayer",
  "https://github.com/google/MOE": "https://github.com/google/MOE",
  "https://github.com/google/agera": "https://github.com/google/agera",
  "https://github.com/google/auto": "https://github.com/google/auto",
  "https://github.com/google/binnavi": "https://github.com/google/binnavi",
  "https://github.com/google/blockly-android": "https://github.com/google/blockly-android",
  "https://github.com/google/caja": "https://github.com/google/caja",
  "https://github.com/google/caliper": "https://github.com/google/caliper",
  "https://github.com/google/closure-compiler": "https://github.com/google/closure-compiler",
  "https://github.com/google/closure-stylesheets": "https://github.com/google/closure-stylesheets",
  "https://github.com/google/closure-templates": "https://github.com/google/closure-templates",
  "https://github.com/google/conscrypt": "https://github.com/google/conscrypt",
  "https://github.com/google/copybara": "https://github.com/google/copybara",
  "https://github.com/google/error-prone": "https://github.com/google/error-prone",
  "https://github.com/google/error-prone-javac": "https://github.com/google/error-prone-javac",
  "https://github.com/google/gcm": "https://github.com/google/gcm",
  "https://github.com/google/gdata-java-client": "https://github.com/google/gdata-java-client",
  "https://github.com/google/gitiles": "https://github.com/google/gitiles",
  "https://github.com/google/google-authenticator": "https://github.com/google/google-authenticator",
  "https://github.com/google/google-java-format": "https://github.com/google/google-java-format",
  "https://github.com/google/gtfs-realtime-bindings": "https://github.com/google/gtfs-realtime-bindings",
  "https://github.com/google/guava": "https://github.com/google/guava",
  "https://github.com/google/guice": "https://github.com/google/guice",
  "https://github.com/google/hover": "https://github.com/google/hover",
  "https://github.com/google/j2cl": "https://github.com/google/j2cl",
  "https://github.com/google/j2objc": "https://github.com/google/j2objc",
  "https://github.com/google/jimfs": "https://github.com/google/jimfs",
  "https://github.com/google/jsinterop-generator": "https://github.com/google/jsinterop-generator",
  "https://github.com/google/nomulus": "https://github.com/google/nomulus",
  "https://github.com/google/physical-web": "https://github.com/google/physical-web",
  "https://github.com/google/protobuf-dt": "https://github.com/google/protobuf-dt",
  "https://github.com/google/rejoiner": "https://github.com/google/rejoiner",
  "https://github.com/google/ringdroid": "https://github.com/google/ringdroid",
  "https://github.com/google/sagetv": "https://github.com/google/sagetv",
  "https://github.com/google/tink": "https://github.com/google/tink",
  "https://github.com/google/volley": "https://github.com/google/volley",
  "https://github.com/linkedin/ambry": "https://github.com/linkedin/ambry",
  "https://github.com/linkedin/cruise-control": "https://github.com/linkedin/cruise-control",
  "https://github.com/linkedin/li-apache-kafka-clients": "https://github.com/linkedin/li-apache-kafka-clients",
  "https://github.com/linkedin/parseq": "https://github.com/linkedin/parseq",
  "https://github.com/linkedin/pygradle": "https://github.com/linkedin/pygradle",
  "https://github.com/linkedin/rest.li": "https://github.com/linkedin/rest.li",
  "https://github.com/oracle/fastr": "https://github.com/oracle/fastr",
  "https://github.com/oracle/graal": "https://github.com/oracle/graal",
  "https://github.com/oracle/oci-java-sdk": "https://github.com/oracle/oci-java-sdk",
  "https://github.com/oracle/opengrok": "https://github.com/oracle/opengrok",
  "https://github.com/oracle/pgql-lang": "https://github.com/oracle/pgql-lang",
  "https://github.com/oracle/soda-for-java": "https://github.com/oracle/soda-for-java",
  "https://github.com/oracle/visualvm": "https://github.com/oracle/visualvm",
  "https://github.com/oracle/weblogic-kubernetes-operator": "https://github.com/oracle/weblogic-kubernetes-operator",
  "https://github.com/oracle/weblogic-monitoring-exporter": "https://github.com/oracle/weblogic-monitoring-exporter",
  "https://github.com/rabbitmq/rabbitmq-java-client": "https://github.com/rabbitmq/rabbitmq-java-client",
  "https://github.com/rabbitmq/rabbitmq-jms-client": "https://github.com/rabbitmq/rabbitmq-jms-client",
  "https://github.com/reactor/reactive-streams-commons": "https://github.com/reactor/reactive-streams-commons",
  "https://github.com/reactor/reactor-core": "https://github.com/reactor/reactor-core",
  "https://github.com/reactor/reactor-kafka": "https://github.com/reactor/reactor-kafka",
  "https://github.com/reactor/reactor-netty": "https://github.com/reactor/reactor-netty",
  "https://github.com/robolectric/robolectric": "https://github.com/robolectric/robolectric",
  "https://github.com/bsura/Argus": "https://github.com/salesforce/Argus",
  "https://github.com/spring-projects/Spring-Integration-in-Action": "https://github.com/spring-projects/Spring-Integration-in-Action",
  "https://github.com/spring-projects/aws-maven": "https://github.com/spring-projects/aws-maven",
  "https://github.com/spring-projects/eclipse-integration-commons": "https://github.com/spring-projects/eclipse-integration-commons",
  "https://github.com/spring-projects/eclipse-integration-tcserver": "https://github.com/spring-projects/eclipse-integration-tcserver",
  "https://github.com/spring-projects/grails-ide": "https://github.com/spring-projects/grails-ide",
  "https://github.com/spring-projects/greenhouse": "https://github.com/spring-projects/greenhouse",
  "https://github.com/spring-projects/spring-amqp": "https://github.com/spring-projects/spring-amqp",
  "https://github.com/spring-projects/spring-android": "https://github.com/spring-projects/spring-android",
  "https://github.com/spring-projects/spring-batch": "https://github.com/spring-projects/spring-batch",
  "https://github.com/spring-projects/spring-batch-admin": "https://github.com/spring-projects/spring-batch-admin",
  "https://github.com/spring-projects/spring-boot": "https://github.com/spring-projects/spring-boot",
  "https://github.com/spring-projects/spring-data-book": "https://github.com/spring-projects/spring-data-book",
  "https://github.com/spring-projects/spring-data-cassandra": "https://github.com/spring-projects/spring-data-cassandra",
  "https://github.com/spring-projects/spring-data-commons": "https://github.com/spring-projects/spring-data-commons",
  "https://github.com/spring-projects/spring-data-couchbase": "https://github.com/spring-projects/spring-data-couchbase",
  "https://github.com/spring-projects/spring-data-dev-tools": "https://github.com/spring-projects/spring-data-dev-tools",
  "https://github.com/spring-projects/spring-data-examples": "https://github.com/spring-projects/spring-data-examples",
  "https://github.com/spring-projects/spring-data-gemfire": "https://github.com/spring-projects/spring-data-gemfire",
  "https://github.com/spring-projects/spring-data-geode": "https://github.com/spring-projects/spring-data-geode",
  "https://github.com/spring-projects/spring-data-graph": "https://github.com/spring-projects/spring-data-graph",
  "https://github.com/spring-projects/spring-data-jdbc": "https://github.com/spring-projects/spring-data-jdbc",
  "https://github.com/spring-projects/spring-data-jdbc-ext": "https://github.com/spring-projects/spring-data-jdbc-ext",
  "https://github.com/spring-projects/spring-data-jpa": "https://github.com/spring-projects/spring-data-jpa",
  "https://github.com/spring-projects/spring-data-keyvalue": "https://github.com/spring-projects/spring-data-keyvalue",
  "https://github.com/spring-projects/spring-data-mongodb": "https://github.com/spring-projects/spring-data-mongodb",
  "https://github.com/spring-projects/spring-data-neo4j": "https://github.com/spring-projects/spring-data-neo4j",
  "https://github.com/spring-projects/spring-data-redis": "https://github.com/spring-projects/spring-data-redis",
  "https://github.com/spring-projects/spring-data-rest": "https://github.com/spring-projects/spring-data-rest",
  "https://github.com/spring-projects/spring-data-solr": "https://github.com/spring-projects/spring-data-solr",
  "https://github.com/spring-projects/spring-framework": "https://github.com/spring-projects/spring-framework",
  "https://github.com/spring-projects/spring-framework-issues": "https://github.com/spring-projects/spring-framework-issues",
  "https://github.com/spring-projects/spring-hadoop": "https://github.com/spring-projects/spring-hadoop",
  "https://github.com/spring-projects/spring-hateoas": "https://github.com/spring-projects/spring-hateoas",
  "https://github.com/spring-projects/spring-ide": "https://github.com/spring-projects/spring-ide",
  "https://github.com/spring-projects/spring-insight-plugins": "https://github.com/spring-projects/spring-insight-plugins",
  "https://github.com/spring-projects/spring-integration": "https://github.com/spring-projects/spring-integration",
  "https://github.com/spring-projects/spring-integration-aws": "https://github.com/spring-projects/spring-integration-aws",
  "https://github.com/spring-projects/spring-integration-java-dsl": "https://github.com/spring-projects/spring-integration-java-dsl",
  "https://github.com/spring-projects/spring-integration-samples": "https://github.com/spring-projects/spring-integration-samples",
  "https://github.com/spring-projects/spring-ldap": "https://github.com/spring-projects/spring-ldap",
  "https://github.com/spring-projects/spring-loaded": "https://github.com/spring-projects/spring-loaded",
  "https://github.com/spring-projects/spring-mvc-showcase": "https://github.com/spring-projects/spring-mvc-showcase",
  "https://github.com/spring-projects/spring-restdocs": "https://github.com/spring-projects/spring-restdocs",
  "https://github.com/spring-projects/spring-retry": "https://github.com/spring-projects/spring-retry",
  "https://github.com/spring-projects/spring-roo": "https://github.com/spring-projects/spring-roo",
  "https://github.com/spring-projects/spring-security": "https://github.com/spring-projects/spring-security",
  "https://github.com/spring-projects/spring-security-oauth": "https://github.com/spring-projects/spring-security-oauth",
  "https://github.com/spring-projects/spring-security-oauth2-boot": "https://github.com/spring-projects/spring-security-oauth2-boot",
  "https://github.com/spring-projects/spring-security-reactive": "https://github.com/spring-projects/spring-security-reactive",
  "https://github.com/spring-projects/spring-security-saml": "https://github.com/spring-projects/spring-security-saml",
  "https://github.com/spring-projects/spring-session": "https://github.com/spring-projects/spring-session",
  "https://github.com/spring-projects/spring-social": "https://github.com/spring-projects/spring-social",
  "https://github.com/spring-projects/spring-social-facebook": "https://github.com/spring-projects/spring-social-facebook",
  "https://github.com/spring-projects/spring-social-github": "https://github.com/spring-projects/spring-social-github",
  "https://github.com/spring-projects/spring-social-linkedin": "https://github.com/spring-projects/spring-social-linkedin",
  "https://github.com/spring-projects/spring-statemachine": "https://github.com/spring-projects/spring-statemachine",
  "https://github.com/spring-projects/spring-vault": "https://github.com/spring-projects/spring-vault",
  "https://github.com/spring-projects/spring-ws": "https://github.com/spring-projects/spring-ws",
  "https://github.com/spring-projects/spring-xd": "https://github.com/spring-projects/spring-xd",
  "https://github.com/spring-projects/sts4": "https://github.com/spring-projects/sts4",
  "https://github.com/uber/NullAway": "https://github.com/uber/NullAway",
  "https://github.com/uber/rave": "https://github.com/uber/rave",
  "https://github.com/uber/tchannel-java": "https://github.com/uber/tchannel-java",
  "https://github.com/uber/uReplicator": "https://github.com/uber/uReplicator",
  "https://github.com/vmware/admiral": "https://github.com/vmware/admiral",
  "https://github.com/vmware/hillview": "https://github.com/vmware/hillview",
  "https://github.com/vmware/xenon": "https://github.com/vmware/xenon",
  "https://github.com/yandex/clickhouse-jdbc": "https://github.com/yandex/clickhouse-jdbc",
  "https://github.com/yandex/graphouse": "https://github.com/yandex/graphouse"
 },
 "moved": {
  "listed": 23,
  "mapped": 23,
  "unmapped": [],
  "labels_carried": {
   "blob": 28,
   "blob_reviewed": 199,
   "long_method": 37,
   "long_method_reviewed": 206
  },
  "repositories": [
   {
    "old_url": "https://github.com/apache/axis1-java",
    "new_url": "https://github.com/cspeckmim/axis1-java",
    "commit": "7043f1ab0397d1ae35f879f2bcc99be1e9b55644"
   },
   {
    "old_url": "https://github.com/apache/axis2-java",
    "new_url": "https://github.com/fluetm/axis2-java",
    "commit": "372582df483eb7991f85b6d0e765aec62339cdb7"
   },
   {
    "old_url": "https://github.com/apache/ctakes",
    "new_url": "https://github.com/peistation/ctakes",
    "commit": "79be3ba2833857714bb301449f021cca36f373e6"
   },
   {
    "old_url": "https://github.com/apache/uima-ruta",
    "new_url": "https://github.com/chagge/uima-ruta",
    "commit": "08efb111a775b4ba01cf048ac699aa9c22188325"
   },
   {
    "old_url": "https://github.com/apache/webservices-xmlschema",
    "new_url": "https://github.com/alexandrklimov/webservices-xmlschema",
    "commit": "f189e891c88298f52f92cfe8f24dccb809e05607"
   },
   {
    "old_url": "https://github.com/apache/wss4j",
    "new_url": "https://github.com/kshtzsharma48/wss4j",
    "commit": "5c2cbd7e7377296edab02ab79fc98b84fb47f825"
   },
   {
    "old_url": "https://github.com/eclipse/acceleo",
    "new_url": "https://github.com/eclipse-acceleo/acceleo",
    "commit": "3b0576ceff41c61c97f94fba4020adbab691bd68"
   },
   {
    "old_url": "https://github.com/eclipse/bpmn2-modeler",
    "new_url": "https://github.com/hiendang/bpmn2-modeler",
    "commit": "fce8426d782272ee848251d954c98091bea0631c"
   },
   {
    "old_url": "https://github.com/eclipse/dltk.core",
    "new_url": "https://github.com/eclipse-dltk/dltk.core",
    "commit": "ff5ee79db0c2234347cb3f956de9b31047f43613"
   },
   {
    "old_url": "https://github.com/eclipse/eclipse.jdt.core",
    "new_url": "https://github.com/eclipse-jdt/eclipse.jdt.core",
    "commit": "24d47c292ed4bd8fdc28b3c2f9afdab1401d025c"
   },
   {
    "old_url": "https://github.com/eclipse/eclipse.platform.swt",
    "new_url": "https://github.com/eclipse-platform/eclipse.platform.swt",
    "commit": "bf870e8ff7e54069e96e5c9a74dc84d49a444484"
   },
   {
    "old_url": "https://github.com/eclipse/eclipse.platform.ui",
    "new_url": "https://github.com/eclipse-platform/eclipse.platform.ui",
    "commit": "e3bbb556534a1fb945e1036948325d14a8dd9c7a"
   },
   {
    "old_url": "https://github.com/eclipse/egit",
    "new_url": "https://github.com/eclipse-egit/egit",
    "commit": "45c1839348e50f1835a3f76e306af8d1a190d617"
   },
   {
    "old_url": "https://github.com/eclipse/egit-github",
    "new_url": "https://github.com/eclipse-egit/egit-github",
    "commit": "e9a4057a0cb71f9e659d88f82e6b24e98f74218d"
   },
   {
    "old_url": "https://github.com/eclipse/jgit",
    "new_url": "https://github.com/eclipse-jgit/jgit",
    "commit": "00523f38a19b073990239b0f837efa14197764c7"
   },
   {
    "old_url": "https://github.com/eclipse/linuxtools",
    "new_url": "https://github.com/eclipse-linuxtools/org.eclipse.linuxtools",
    "commit": "11865e6e7d86a9d2e63c7b25605f6055875e63ad"
   },
   {
    "old_url": "https://github.com/eclipse/m2e-core",
    "new_url": "https://github.com/eclipse-m2e/m2e-core",
    "commit": "7400bf563885fdf122aaccf356c398a0a9120ffa"
   },
   {
    "old_url": "https://github.com/eclipse/nebula.widgets.nattable",
    "new_url": "https://github.com/webcane/nebula.widgets.nattable",
    "commit": "02b4aba0e0b6998077b40e7d3f892743f7005023"
   },
   {
    "old_url": "https://github.com/eclipse/rap",
    "new_url": "https://github.com/bsi-software/rap",
    "commit": "6295da95d01da6669c91bd4b058db9b89f35abaf"
   },
   {
    "old_url": "https://github.com/eclipse/titan.EclipsePlug-ins",
    "new_url": "https://github.com/alexnatch/titan.EclipsePlug-ins",
    "commit": "92bae808bfd4757c9a2f7cc0e59cd17ad801394c"
   },
   {
    "old_url": "https://github.com/eclipse/webtools.sourceediting",
    "new_url": "https://github.com/nsandonato/webtools.sourceediting",
    "commit": "fe6d03fa6ca31c9e5ebeba67b32f14d14335657d"
   },
   {
    "old_url": "https://github.com/epam/DLab",
    "new_url": "https://github.com/RomanGlova/DLab",
    "commit": "34483ee52cf8b79c4e51a54c82171564e5b8d50a"
   },
   {
    "old_url": "https://github.com/salesforce/Argus",
    "new_url": "https://github.com/bsura/Argus",
    "commit": "121b59a268da264316cded6a3e9271366a23cd86"
   }
  ]
 },
 "sources": {
  "mlcq-repos.csv": "8191556678253be8216d76278f65bd066f6a0f041a5c4f981276f400c51b13dd",
  "mlcq-labels.csv": "b7f3e3beb32a6fd9c4aa1be6944fa42f34a06d8870cc3e222a81cc5cd8222bb9",
  "mlcq-moved-repositories.csv": "bc206d1c5f171172e31fda4960c76e0a20ce3e8364082e0cf0010a37e2861146",
  "mlcq-halves.json": "1201fb8d199172be146cc18364e1aa6fb4de22e3f5a3f6fb3ded2111b0a4ecfe"
 }
}

==> anc/labels/mlcq-repos.csv <==
draw,status,reason,url,full_name,commit,commit_date,language,language_share,github_language,mirror,stratum_language,tier,star_band,stars,rank,n_source_files,n_functions,n_files_with_functions,nloc,n_unparsed_files,n_commits,n_contributors,first_commit_date,sampler_version,sampler_commit
1,usable,,https://github.com/Esri/arcgis-runtime-samples-android,Esri/arcgis-runtime-samples-android,22b9a4c99c82a75a128b64703c0c1ffb2f9f5293,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
2,usable,,https://github.com/Esri/arcgis-runtime-samples-java,Esri/arcgis-runtime-samples-java,c7a0b309586495ff9cc9dbed129e411943547793,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
3,usable,,https://github.com/Esri/defense-solutions-proofs-of-concept,Esri/defense-solutions-proofs-of-concept,107e74c00bf433948b6579092815858a4ffb7c08,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
4,usable,,https://github.com/Esri/geometry-api-java,Esri/geometry-api-java,494da8ec953d76e7c6072afbc081abfe48ff07cf,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
5,usable,,https://github.com/Esri/geoportal-server-harvester,Esri/geoportal-server-harvester,b8c69260e3d6ec10df6514c201219e690cfba048,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
6,usable,,https://github.com/Esri/maps-app-android,Esri/maps-app-android,1af1f74ece08f678ce7de7bf173034d30e1cb100,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
7,usable,,https://github.com/Esri/spatial-framework-for-hadoop,Esri/spatial-framework-for-hadoop,00959d6b4465313c934aaa8aaf17b52d6c9c60d4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
8,usable,,https://github.com/IBM/ibm-cos-sdk-java,IBM/ibm-cos-sdk-java,d6b03864c15c622ce439e39f20ab41a77dc1cc83,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
9,usable,,https://github.com/IBM/janusgraph-utils,IBM/janusgraph-utils,b4584a3cbeec49f0df14d364aeb03976f5d5ca19,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
10,usable,,https://github.com/IBM/og,IBM/og,d14c20da246c237e417a948bda9f045f64cdd62c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
11,usable,,https://github.com/Microsoft/ApplicationInsights-Java,Microsoft/ApplicationInsights-Java,230ed8807bf3e8aa62093df0b426b7a9f704231e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
12,usable,,https://github.com/Microsoft/EmbeddedSocial-Android-SDK,Microsoft/EmbeddedSocial-Android-SDK,a507d791f19e53cee5a421309a6afbf9c37e00f7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
13,usable,,https://github.com/Microsoft/azure-chat-for-java,Microsoft/azure-chat-for-java,4456bea8830c5edf8c211db1d7816b849372d6ed,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
14,usable,,https://github.com/Microsoft/azure-devops-intellij,Microsoft/azure-devops-intellij,d18eccf7a391fd5f2591bfed2458c28e907435da,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
15,usable,,https://github.com/Microsoft/azure-maven-plugins,Microsoft/azure-maven-plugins,d3e0b6fa0e00f38c04b622589a939fb3bae2227e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
16,usable,,https://github.com/Microsoft/azure-tools-for-java,Microsoft/azure-tools-for-java,d121e8ac9cc3ab400e5b49c8b372280ae332f3fb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
17,usable,,https://github.com/Microsoft/java-debug,Microsoft/java-debug,5d5b39e63c986f4f4ebbed6fc039c0c4e81e3480,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
18,usable,,https://github.com/Microsoft/malmo,Microsoft/malmo,91b1a7a01ec0dd883f81a51048badac0398695f7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
19,usable,,https://github.com/Microsoft/mssql-jdbc,Microsoft/mssql-jdbc,84484edf7944de56749fd2648d0af2ffa2459b7a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
20,usable,,https://github.com/Microsoft/pai,Microsoft/pai,43269e7e5c95bea21d0ffae2e16f3e87de4b29b9,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
21,usable,,https://github.com/Microsoft/project-rome,Microsoft/project-rome,0bcfbd6e1a7e69ec5832740640d7fb9945a1125f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
22,usable,,https://github.com/Microsoft/team-explorer-everywhere,Microsoft/team-explorer-everywhere,89ab2a4847aec8ec2afdf36c3f6287dd03bd558d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
23,usable,,https://github.com/Microsoft/vso-httpclient-java,Microsoft/vso-httpclient-java,7b6329238498d7ad1934243150f955bea594df37,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
24,usable,,https://github.com/SAP/SapMachine,SAP/SapMachine,6e62561730c46dc5000c39665c43951832192ceb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
25,usable,,https://github.com/SAP/cf-java-client-sap,SAP/cf-java-client-sap,d82627cf3cf43bb556746e8a297338353b86a932,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
26,usable,,https://github.com/SAP/cloud-espm-v2,SAP/cloud-espm-v2,a5254f2e6fea9b7226296fbe19eb30ab99192b8d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
27,usable,,https://github.com/SAP/iot-starterkit,SAP/iot-starterkit,f0d9ce06a1a98569a5a4eed76a2ec0aa87c1a1df,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
28,usable,,https://github.com/SAP/olingo-jpa-processor-v4,SAP/olingo-jpa-processor-v4,e61b432b876e60c093ba626a00432d4826893e10,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
29,usable,,https://github.com/Shopify/graphql_java_gen,Shopify/graphql_java_gen,ce1e7c8ab2f0d4a61fe47e7308d6226a11d85627,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
30,usable,,https://github.com/Shopify/mobile-buy-sdk-android,Shopify/mobile-buy-sdk-android,913062d4d1e1e71091440df257dd9ac6db9c9957,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
31,usable,,https://github.com/Tencent/GT,Tencent/GT,6e115aa7927441a7348f747b1316d5f4c4b4241a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
32,usable,,https://github.com/Tencent/QMUI_Android,Tencent/QMUI_Android,6ff5493a05845918c126cce8a3e639f8d996481b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
33,usable,,https://github.com/Tencent/RapidView,Tencent/RapidView,f813c627f8592bad0f9c24643ee53f73b738f1aa,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
34,usable,,https://github.com/Tencent/soter,Tencent/soter,8ecde27599ce0f763b6c1f774d2e61e81c7ad6b8,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
35,usable,,https://github.com/Tencent/tinker,Tencent/tinker,7523900600317ebd618f3505434176b381bd0bc2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
36,usable,,https://github.com/alexa/alexa-skills-kit-sdk-for-java,alexa/alexa-skills-kit-sdk-for-java,bf1e9ccc50d1f3f8408f887f70197ee288fd4bd9,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
37,usable,,https://github.com/alibaba/ARouter,alibaba/ARouter,93b328569bbdbf75e4aa87f0ecf48c69600591b2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
38,usable,,https://github.com/alibaba/atlas,alibaba/atlas,e8c7b3f1ff14b2a1df64321c6992b796cae7d732,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
39,usable,,https://github.com/alibaba/canal,alibaba/canal,08167c95c767fd3c9879584c0230820a8476a7a7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
40,usable,,https://github.com/alibaba/cobar,alibaba/cobar,bc36a14d4a3f8acc0db0b3b07a7db8d38afefda5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
41,usable,,https://github.com/alibaba/druid,alibaba/druid,768469fe4d1340efe1036453366a58c9ab7e30d1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
42,usable,,https://github.com/alibaba/java-dns-cache-manipulator,alibaba/java-dns-cache-manipulator,eab50ee5c27671f9159b55458301f9429b2fcc47,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
43,usable,,https://github.com/alibaba/jstorm,alibaba/jstorm,5d6cde22dbca7df3d6e6830bf94f98a6639ab559,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
44,usable,,https://github.com/alibaba/jvm-sandbox,alibaba/jvm-sandbox,5ff3554ce2fcbe5eb9dd0ecc01c31a1d53c3c12e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
45,usable,,https://github.com/alibaba/otter,alibaba/otter,a939897df75ae8aafdcbbbce0205d13ac87d6fdb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
46,usable,,https://github.com/amzn/amazon-pay-sdk-java,amzn/amazon-pay-sdk-java,5a3547d00c796aab8f0c8ac12e0310f7a5c4678a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
47,usable,,https://github.com/amzn/exoplayer-amazon-port,amzn/exoplayer-amazon-port,90cf56092dca07e8752f8f7e063a0b3b98313942,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
48,usable,,https://github.com/amzn/ion-java,amzn/ion-java,a19302d1ebcc5e8ca41d19342581364f89d09c1a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
49,usable,,https://github.com/apache/accumulo,apache/accumulo,f896c98c2356a52dfa2235d2cc02ae556ab17909,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
50,usable,,https://github.com/apache/accumulo-testing,apache/accumulo-testing,d87d448278d43750cc978c9f37bacaf7e8591bb9,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
51,usable,,https://github.com/apache/activemq,apache/activemq,ccf56875b0660214e0a61bd2f8adc418143551fc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
52,usable,,https://github.com/apache/activemq-apollo,apache/activemq-apollo,8e4b134b2a5d3576aa62cd8df9905a9fe2eba2d0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
53,usable,,https://github.com/apache/activemq-artemis,apache/activemq-artemis,5bd5c610195d6f4a3dd1ac28170727003f8a5a54,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
54,usable,,https://github.com/apache/airavata,apache/airavata,391843a00eefa7b6213e845f2f044b4e042894d5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
55,usable,,https://github.com/apache/ambari,apache/ambari,2bc4779a1e6aabe638101fc8b0e28cd1963d6b13,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
56,usable,,https://github.com/apache/ant,apache/ant,9722f062dc68d6c321faf751621162ac8444c585,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
57,usable,,https://github.com/apache/ant-ivy,apache/ant-ivy,4ffcf8f06f238b17e78e8033c3e8278833e452eb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
58,usable,,https://github.com/apache/ant-ivyde,apache/ant-ivyde,d7f55c6475627ad6a899e3fbb88eb49f572ba63b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
59,usable,,https://github.com/apache/apex-core,apache/apex-core,d17f464fcaf19778e2f8edbe2b03419151558068,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
60,usable,,https://github.com/apache/apex-malhar,apache/apex-malhar,1acaf15f425d72f19bb590c667987ed5d81d7f25,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
61,usable,,https://github.com/apache/archiva,apache/archiva,d1242030bf232c0d9b68e4402188ee261924bf4b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
62,usable,,https://github.com/apache/aries,apache/aries,52293d20268de7c98833846ded2b70d6476773de,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
63,usable,,https://github.com/apache/aries-jax-rs-whiteboard,apache/aries-jax-rs-whiteboard,73ef94bb74159e97bbe834c3e17a7eb3c34b7bf6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
64,usable,,https://github.com/apache/aries-jpa,apache/aries-jpa,f8a04dfabbf0853af07926e4d8f8028b0d829bc8,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
65,usable,,https://github.com/apache/aries-rsa,apache/aries-rsa,f5aa5ca62c3948d7e471c3a839089180650cf4f2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
66,usable,,https://github.com/apache/asterixdb,apache/asterixdb,223d13a06c4a4a58408aeac19674ac1f36f5ff35,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
67,usable,,https://github.com/apache/atlas,apache/atlas,af1719a3472d1d436d0fc685fe9f88d8a754ef94,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
68,usable,,https://github.com/apache/attic-polygene-java,apache/attic-polygene-java,031beef870302a0bd01bd5895ce849e00f2d5d5b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
69,usable,,https://github.com/apache/aurora,apache/aurora,6ec953f27f7f80366d6bf4c8e7cba0e62a874753,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
70,usable,,https://github.com/apache/avro,apache/avro,1119b6eb5b92730b27e9798793bc67f192591c15,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
71,usable,,https://github.com/apache/axis1-java,apache/axis1-java,7043f1ab0397d1ae35f879f2bcc99be1e9b55644,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
72,usable,,https://github.com/apache/axis2-java,apache/axis2-java,372582df483eb7991f85b6d0e765aec62339cdb7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
73,usable,,https://github.com/apache/bahir-flink,apache/bahir-flink,45b6beb522ada24b644e11c470cb743551469ae1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
74,usable,,https://github.com/apache/batik,apache/batik,8b9b758641a11c43c4e9493386268fa0dc5c7efb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
75,usable,,https://github.com/apache/beam,apache/beam,a956ff77a8448e5f2c12f6695fec608348b5ab60,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
76,usable,,https://github.com/apache/bigtop,apache/bigtop,2cfcee08fc39a5f0b918ff2b895e1620344b390b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
77,usable,,https://github.com/apache/bookkeeper,apache/bookkeeper,f26a4cae0e9205ad391c6d4d79f2937871864c28,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
78,usable,,https://github.com/apache/brooklyn-library,apache/brooklyn-library,89795c5d67d594259df9b4ea8bae766660e8b283,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
79,usable,,https://github.com/apache/brooklyn-server,apache/brooklyn-server,880eb1da00f6358d7fd76d065322e3685bfb1a04,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
80,usable,,https://github.com/apache/bval,apache/bval,e6609f749af49ea2e554e8f65a5c1bf6d384ad90,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
81,usable,,https://github.com/apache/calcite,apache/calcite,a648f9c12309cc253628930b0cab98591caa66ab,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
82,usable,,https://github.com/apache/calcite-avatica,apache/calcite-avatica,9cf1a92c58f2fbac5ea5723f0b13e5bec436432b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
83,usable,,https://github.com/apache/camel,apache/camel,8a85a70643c4d6eec2d3abddeea44ecb06c2f486,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
84,usable,,https://github.com/apache/cassandra,apache/cassandra,e191aff385053bdb5325f15bc6d16d2dc0ee0589,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
85,usable,,https://github.com/apache/cayenne,apache/cayenne,5be5235ed1c02589b6300e9729cf3c308c0173e8,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
86,usable,,https://github.com/apache/chemistry-opencmis,apache/chemistry-opencmis,ef8513d708e5e21710afe5cafb8b32a62a0ae532,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
87,usable,,https://github.com/apache/chukwa,apache/chukwa,65f6972859115a4ddad6def06475465f0971e9ae,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
88,usable,,https://github.com/apache/clerezza,apache/clerezza,ab278b609cfe1fee9704abb563679ae952bcc47f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
89,usable,,https://github.com/apache/cloudstack,apache/cloudstack,8d3feb100aab4a45b31a789f444038b892161eec,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
90,usable,,https://github.com/apache/cocoon,apache/cocoon,5d942db1ab41f8d31eb07b30c2c9ec5833c593c1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
91,usable,,https://github.com/apache/commons-beanutils,apache/commons-beanutils,33a067788f2a414c0b019f8d8974cc455c1982a4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
92,usable,,https://github.com/apache/commons-bsf,apache/commons-bsf,88b2601a3caecc32aba38f2b3980d646e9a1b698,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
93,usable,,https://github.com/apache/commons-chain,apache/commons-chain,2e6b29c77be1908f70a1aa4830e885e856e72ebe,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
94,usable,,https://github.com/apache/commons-collections,apache/commons-collections,bb0781551c7f1d7ddd28733acff95e1f130e766c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
95,usable,,https://github.com/apache/commons-compress,apache/commons-compress,1881a202fbec4466f3766eaa0057370d7007401b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
96,usable,,https://github.com/apache/commons-configuration,apache/commons-configuration,34357e075d63c3634310878636f9498847badcab,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
97,usable,,https://github.com/apache/commons-crypto,apache/commons-crypto,7b7a36d603ad943ac033469b1e889946c947a385,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
98,usable,,https://github.com/apache/commons-dbcp,apache/commons-dbcp,d3afaa64f8d2ab6eb8f6eb08979bd9d265589352,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
99,usable,,https://github.com/apache/commons-dbutils,apache/commons-dbutils,b4c8f2470a454807d8d8afbd9b16fb8bf44511d9,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
100,usable,,https://github.com/apache/commons-digester,apache/commons-digester,1a39dff24947b3fdd1027fb611f91b8cfe7d1d56,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
101,usable,,https://github.com/apache/commons-functor,apache/commons-functor,205fef6742c4e29748bb2d6e76c74fff0893f667,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
102,usable,,https://github.com/apache/commons-imaging,apache/commons-imaging,fa7c16f434061d441d1c0d9dbcfd0f4c3092c880,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
103,usable,,https://github.com/apache/commons-io,apache/commons-io,19cd138d25fb461dc57125589a026ca0fa8f7805,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
104,usable,,https://github.com/apache/commons-jcs,apache/commons-jcs,ad897014842fc830483f32fdfb903f3bb8f70289,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
105,usable,,https://github.com/apache/commons-jelly,apache/commons-jelly,48c008cc2328402e0976295625b32c5197ba2324,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
106,usable,,https://github.com/apache/commons-jexl,apache/commons-jexl,c39f4cf674000f45c23597fa945a0421aac79cbf,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
107,usable,,https://github.com/apache/commons-jxpath,apache/commons-jxpath,eff47ab8ca52fdbc91d1313cc224324465dd043e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
108,usable,,https://github.com/apache/commons-math,apache/commons-math,f3719d89ab6a928e8618bbe6a7da8214d9d6eb07,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
109,usable,,https://github.com/apache/commons-net,apache/commons-net,fb7aae4c64f7d2bf6dced00c49c3ffc428b2d572,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
110,usable,,https://github.com/apache/commons-numbers,apache/commons-numbers,cfad08c08b18bec5cde044aa547e8c060e9bfac4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
111,usable,,https://github.com/apache/commons-ognl,apache/commons-ognl,0703126efc7962b9a442dce0af6af8731c7c34a6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
112,usable,,https://github.com/apache/commons-pool,apache/commons-pool,cd9112f433bf9f4bc8829a15fc31d1af06740e4a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
113,usable,,https://github.com/apache/commons-proxy,apache/commons-proxy,838024d7d8193d181506568fec9e681b6e11e59a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
114,usable,,https://github.com/apache/commons-text,apache/commons-text,fba62805615082bc1ce02c46a6b1c8d0383aa09b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
115,usable,,https://github.com/apache/commons-validator,apache/commons-validator,a3771313c9f1833abf32c7c294ad1de4810e532d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
116,usable,,https://github.com/apache/commons-vfs,apache/commons-vfs,fe61e3b164970d381cda1d89670420a2c32a9629,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
117,usable,,https://github.com/apache/creadur-rat,apache/creadur-rat,271cb2fdf3d3dea168c09cab358d566db7549102,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
118,usable,,https://github.com/apache/crunch,apache/crunch,9b8849cfd89f1e7f187b99914163509060692aa5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
119,usable,,https://github.com/apache/ctakes,apache/ctakes,79be3ba2833857714bb301449f021cca36f373e6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
120,usable,,https://github.com/apache/curator,apache/curator,5ff795271b21c2b8f487a69efabac834fb714383,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
121,usable,,https://github.com/apache/cxf,apache/cxf,6bf89e9c8804c8845ec4d38583dd33eea8256439,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
122,usable,,https://github.com/apache/cxf-fediz,apache/cxf-fediz,553ae6e3adeb92b7d6300e5c0ad83ed6322e28bd,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
123,usable,,https://github.com/apache/datafu,apache/datafu,3e52d11f75956ac3e6d2384816affeba565ab61d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
124,usable,,https://github.com/apache/deltaspike,apache/deltaspike,6de805f9687178eca316b13e59ce717165f90a26,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
125,usable,,https://github.com/apache/derby,apache/derby,bd246fc89d4fce3f82f8344074ecb8a4713418df,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
126,usable,,https://github.com/apache/directory-fortress-commander,apache/directory-fortress-commander,73aadbad04fc9ec8b14faa2191c4c9545f3396a4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
127,usable,,https://github.com/apache/directory-fortress-core,apache/directory-fortress-core,180e1f017d9077756eebe02cb852e86a39f84f99,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
128,usable,,https://github.com/apache/directory-kerby,apache/directory-kerby,19fa650424f60d23d1c1bf0af4bb80ffcb8d8843,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
129,usable,,https://github.com/apache/directory-ldap-api,apache/directory-ldap-api,5b93e102556ad2191b5d30411708410d1b1a9d71,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
130,usable,,https://github.com/apache/directory-server,apache/directory-server,310007cc1c7eb5415f93bed67d5553bc70980820,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
131,usable,,https://github.com/apache/directory-studio,apache/directory-studio,e8f15ea553a3ae7bebc2fe96d6a2864e188f8017,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
132,usable,,https://github.com/apache/drill,apache/drill,5e2251a9fd659b81ebfcd6702ee4ee16b3f7b6b3,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
133,usable,,https://github.com/apache/eagle,apache/eagle,7ac9421c2c27d12ae88f001866b4444310fcaa3f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
134,usable,,https://github.com/apache/empire-db,apache/empire-db,933dce5536fe157cd6b5e924a2c623acfb6cb083,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
135,usable,,https://github.com/apache/falcon,apache/falcon,470e5e9f5de9ba1b6149dec60e87d3a04270eda3,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
136,usable,,https://github.com/apache/felix,apache/felix,a132994b250751d4ba3b115ee070ba397d9840ca,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
137,usable,,https://github.com/apache/fineract,apache/fineract,210e380df3ca5c74c8c2fa09e7fe1cffdb87e20a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
138,usable,,https://github.com/apache/fineract-cn-customer,apache/fineract-cn-customer,251ae08f7607a4feab8a4e5ba09c105b5f35c3be,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
139,usable,,https://github.com/apache/fineract-cn-portfolio,apache/fineract-cn-portfolio,f0eaa1850586b783351b4fbe9003ddbd9007245a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
140,usable,,https://github.com/apache/flink,apache/flink,8068c8775ad067d75828e6360e7e0994348da9b9,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
141,usable,,https://github.com/apache/flume,apache/flume,7d3396f26dc1541e9d2a540d50d15a15c38acb74,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
142,usable,,https://github.com/apache/fluo,apache/fluo,8e06204d4167651e2d3b5219b8c1397644e6ba6e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
143,usable,,https://github.com/apache/fop,apache/fop,caced35327f6b6d6eeac2a13543f3c458e902101,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
144,usable,,https://github.com/apache/freemarker,apache/freemarker,02fa5edb3cde53f284551c09ecc13301b0e83d0b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
145,usable,,https://github.com/apache/geode,apache/geode,8fd839e8b73e40bd2dfd14f331b587431bd35a66,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
146,usable,,https://github.com/apache/geronimo-xbean,apache/geronimo-xbean,e6191cc3a98755894ec9997e78214972d29040c4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
147,usable,,https://github.com/apache/giraph,apache/giraph,d3bf4a2cf5347f7cfd9d217b216c906cb7801217,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
148,usable,,https://github.com/apache/gora,apache/gora,e325402aaa84d4f1501eb00c2c3f5c15e32713ca,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
149,usable,,https://github.com/apache/griffin,apache/griffin,1cf2a15452a9998da4ede6d61fe8a7138dd65341,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
150,usable,,https://github.com/apache/groovy,apache/groovy,00ee0547c00673a93e0843a9d72c8e4293d1efdb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
151,usable,,https://github.com/apache/hadoop,apache/hadoop,128dd91e10080bdcbcd7d555fa3c4105e55a6b51,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
152,usable,,https://github.com/apache/hadoop-common,apache/hadoop-common,42a61a4fbc88303913c4681f0d40ffcc737e70b5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
153,usable,,https://github.com/apache/hadoop-hdfs,apache/hadoop-hdfs,b2d2a3262c587638db04c2991d48656b3d06275c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
154,usable,,https://github.com/apache/hadoop-mapreduce,apache/hadoop-mapreduce,307cb5b316e10defdbbc228d8cdcdb627191ea15,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
155,usable,,https://github.com/apache/hama,apache/hama,734a4d7337cbd132623c7dcb84c300de428d13bf,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
156,usable,,https://github.com/apache/hbase,apache/hbase,44f8abd5c65c59e9d09f6ad14b3c825f145d8e4f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
157,usable,,https://github.com/apache/helix,apache/helix,0431ef007610093a5b8cde38649be8bfc056df43,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
158,usable,,https://github.com/apache/hive,apache/hive,2fa22bf360898dc8fd1408bfcc96e1c6aeaf9a53,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
159,usable,,https://github.com/apache/httpcomponents-client,apache/httpcomponents-client,35a2ff2671a513d640e1e85319270c7c868938c6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
160,usable,,https://github.com/apache/httpcomponents-core,apache/httpcomponents-core,589fe21a0bd3481431f08d296fff1e323a8f497d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
161,usable,,https://github.com/apache/ignite,apache/ignite,7a7c407ea41477aae8508bfe871b4e9a67e1b277,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
162,usable,,https://github.com/apache/incubator-ambari,apache/incubator-ambari,bf747346312170834c6beb89a60c8624b47aa288,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
163,usable,,https://github.com/apache/incubator-atlas,apache/incubator-atlas,e0d2cdc27c32742ebecd24db4cca62dc04dcdf4b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
164,usable,,https://github.com/apache/incubator-batchee,apache/incubator-batchee,d4ad6b76d3013a7eb74fbe062aeac305215d6a36,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
165,usable,,https://github.com/apache/incubator-brooklyn,apache/incubator-brooklyn,337a5d22d5e9c98cc96ea1085383cbed1ee0b741,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
166,usable,,https://github.com/apache/incubator-druid,apache/incubator-druid,8ca7cb4886dcaeeaaea3a06aceb9e6d50eeecab5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
167,usable,,https://github.com/apache/incubator-dubbo,apache/incubator-dubbo,6e4ff91dfca4395a8d1b180f40f632e97acf779d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
168,usable,,https://github.com/apache/incubator-edgent,apache/incubator-edgent,2e44089358175964650fed5e2bf4ad071b05b7d6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
169,usable,,https://github.com/apache/incubator-gobblin,apache/incubator-gobblin,b0d130757669a5fed7c368d44f23f8a9c0d3ed4a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
170,usable,,https://github.com/apache/incubator-heron,apache/incubator-heron,17f1b06fffed0c242b181b3e945c7e6a31478751,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
171,usable,,https://github.com/apache/incubator-hivemall,apache/incubator-hivemall,37293f64789fbf94d83560374610c1e12db6988c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
172,usable,,https://github.com/apache/incubator-hudi,apache/incubator-hudi,194d904c99ebd013af55eac7509e3e79193dce77,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
173,usable,,https://github.com/apache/incubator-myriad,apache/incubator-myriad,82297a4cd60f1b1b17ddca1a7ea11eb26a2beecb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
174,usable,,https://github.com/apache/incubator-netbeans-html4j,apache/incubator-netbeans-html4j,7b354fd0de6a8aeba13aab8264de1c974af5d9c0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
175,usable,,https://github.com/apache/incubator-omid,apache/incubator-omid,b7e005d41aa5c7421ddc77e0082b26c8bd21b207,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
176,usable,,https://github.com/apache/incubator-pinot,apache/incubator-pinot,d58f8bce4b59de096b4ee9fee61c679482dd1d7d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
177,usable,,https://github.com/apache/incubator-plc4x,apache/incubator-plc4x,4fbfabf5a33198613b8478259ab85771c740fb0e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
178,usable,,https://github.com/apache/incubator-ratis,apache/incubator-ratis,1fc5acedda4dbd7c62fe73c8656c792871f4661f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
179,usable,,https://github.com/apache/incubator-rya,apache/incubator-rya,5463da23c7cd5eaddf2ab13f0b42141211ab59f2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
180,usable,,https://github.com/apache/incubator-samoa,apache/incubator-samoa,6e6bb1817927d5610d007606922a473882d593aa,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
181,usable,,https://github.com/apache/incubator-sentry,apache/incubator-sentry,4643f988a5e0ce2b9749e6365edea3a16482de86,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
182,usable,,https://github.com/apache/incubator-shardingsphere,apache/incubator-shardingsphere,c5cf1d15b02f3a0fb3bda4f15d5f0b3779eac7ba,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
183,usable,,https://github.com/apache/incubator-skywalking,apache/incubator-skywalking,32c4bced8a7e055003d6e4bea0fd8f8361bec8e5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
184,usable,,https://github.com/apache/incubator-taverna-common-activities,apache/incubator-taverna-common-activities,65324f4315216ca350bbcce221dd2571b3506a36,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
185,usable,,https://github.com/apache/incubator-taverna-engine,apache/incubator-taverna-engine,98536c6b702a0541debbb66be996455384561b54,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
186,usable,,https://github.com/apache/incubator-taverna-workbench,apache/incubator-taverna-workbench,2b74964ac1ee22e56c5dad3321869d84f7052dcf,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
187,usable,,https://github.com/apache/incubator-tez,apache/incubator-tez,e8dc9f72f9d720e5bdf7bb3005d904451a02ce2b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
188,usable,,https://github.com/apache/isis,apache/isis,2af2ef3e2edcb807d742f089839e0571d8132bd9,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
189,usable,,https://github.com/apache/jackrabbit,apache/jackrabbit,392b94da5db9d2f5670f2db530eb5952c8189fdb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
190,usable,,https://github.com/apache/jackrabbit-oak,apache/jackrabbit-oak,fa85f54a065e01c0a1cb8c03af74194fdf521ddd,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
191,usable,,https://github.com/apache/james-mime4j,apache/james-mime4j,68b2028c677b04af90d812e2ba200aa242b5e1d1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
192,usable,,https://github.com/apache/james-project,apache/james-project,fa24a096a5853459c3769a34ccc68feb91626bfa,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
193,usable,,https://github.com/apache/jclouds,apache/jclouds,c2670079fabe74f163f43fbade0866469f7a84ec,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
194,usable,,https://github.com/apache/jena,apache/jena,1cca775bbf0bb0fd3ee8ac55e31f0f30cdde3b77,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
195,usable,,https://github.com/apache/jmeter,apache/jmeter,0facf1525a7d0bd816efd33e72309856e901a883,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
196,usable,,https://github.com/apache/joshua,apache/joshua,e9cb9ebb495782f4ed238e08e64f5503085641fc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
197,usable,,https://github.com/apache/jspwiki,apache/jspwiki,820684992fa0b736505506d6810fdcdf7ad2dbb5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
198,usable,,https://github.com/apache/juneau,apache/juneau,1bd3d8be0ed8a51a0a68ccef2d1d6778baa4b6ee,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
199,usable,,https://github.com/apache/kafka,apache/kafka,c74acb24eb1da5d16cc2721a63931cd87f79ec66,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
200,usable,,https://github.com/apache/karaf,apache/karaf,4f180ea216c284d21b2d4efa6292b2495a3c8ea7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
201,usable,,https://github.com/apache/karaf-cellar,apache/karaf-cellar,4082b26110e56973dceb2563395f8aed3f294dd1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
202,usable,,https://github.com/apache/knox,apache/knox,8a504c7c7f8e6a07ded65c671b64ccd702f47668,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
203,usable,,https://github.com/apache/kylin,apache/kylin,6ee0212af9d5b50096850c9cb76031b7cdd67402,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
204,usable,,https://github.com/apache/lens,apache/lens,f64a0f5984216a61f0a2c5ef90510a88390acde0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
205,usable,,https://github.com/apache/log4j,apache/log4j,7be00eed88152dd011a619e8bae5a631235c3f4c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
206,usable,,https://github.com/apache/logging-chainsaw,apache/logging-chainsaw,b7277083a7105916a9d054045d188a553623c6b5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
207,usable,,https://github.com/apache/logging-log4j-audit,apache/logging-log4j-audit,e354306724ca815ad54575c8a4d07d5d5c93a2c1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
208,usable,,https://github.com/apache/logging-log4j2,apache/logging-log4j2,9b6bb237ae8771ffbf6d61ed07b0acb4f4dc2da6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
209,usable,,https://github.com/apache/lucene-solr,apache/lucene-solr,bca22d58e2d126ec6d349d375d3ea028892104e1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
210,usable,,https://github.com/apache/mahout,apache/mahout,b0cf1694e60f643e352182ea03744c34e96dbac4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
211,usable,,https://github.com/apache/manifoldcf,apache/manifoldcf,542db79eb8662c086e39ee7deac743da430f5714,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
212,usable,,https://github.com/apache/marmotta,apache/marmotta,28c9b8b0791ea1693578af302981a1358e56933d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
213,usable,,https://github.com/apache/maven,apache/maven,f5a13746e13e6225b28ef8ba6e16fc8f02946dd6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
214,usable,,https://github.com/apache/maven-archetype,apache/maven-archetype,04921ccae9c111338121e3acb54b7b23f7f57c7b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
215,usable,,https://github.com/apache/maven-checkstyle-plugin,apache/maven-checkstyle-plugin,eee0ba18a70e6d6bd51797c70a83cf844f882286,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
216,usable,,https://github.com/apache/maven-compiler-plugin,apache/maven-compiler-plugin,3d6b27cc81c3dde2d537ca3be1117d470d0017f3,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
217,usable,,https://github.com/apache/maven-indexer,apache/maven-indexer,8fcb8551345c78871a6adbc0f7238ccd408178d3,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
218,usable,,https://github.com/apache/maven-javadoc-plugin,apache/maven-javadoc-plugin,3ab15eb9ec04c82a4b99dc47d0879e77f989d74f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
219,usable,,https://github.com/apache/maven-plugins,apache/maven-plugins,a007e769ed5825774d5c31ec06c0013c8ee2b4d4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
220,usable,,https://github.com/apache/maven-resolver,apache/maven-resolver,6a7f840e49d463dcf9fea61ddd2a2a291bfc90a1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
221,usable,,https://github.com/apache/maven-scm,apache/maven-scm,6f876b4dc33372a8527f09c23c6f698e04a771c6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
222,usable,,https://github.com/apache/maven-surefire,apache/maven-surefire,e57f76c7e858dbbaac6be4cbcd16e215de10b064,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
223,usable,,https://github.com/apache/meecrowave,apache/meecrowave,d1392c88faf48c8a3a3c544949d6ebcdfbd25229,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
224,usable,,https://github.com/apache/metamodel,apache/metamodel,ccafcf27f4e3be03dad42791d4c1a31038433925,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
225,usable,,https://github.com/apache/metron,apache/metron,17b31b48f59627a9e768a5cbe0be7ac55b5b04f8,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
226,usable,,https://github.com/apache/mina,apache/mina,daf2a33fed5fccb096ce75ab9263ec9a48561942,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
227,usable,,https://github.com/apache/mina-sshd,apache/mina-sshd,2fb7ebb487154283dd6dc5db88676c179ebb01e0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
228,usable,,https://github.com/apache/myfaces-tobago,apache/myfaces-tobago,cdd92ed3b0a5a9e72b1544d3123d5d65d43d3d02,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
229,usable,,https://github.com/apache/nifi,apache/nifi,c8eff590efa3babcda0b755009224dcac168708b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
230,usable,,https://github.com/apache/nifi-minifi,apache/nifi-minifi,fb246621474c6a4e4b4d5cf935202dfeec16ada6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
231,usable,,https://github.com/apache/nifi-registry,apache/nifi-registry,563bfeda9766b7fe9d4480c55ac7212679db10c8,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
232,usable,,https://github.com/apache/nutch,apache/nutch,8bdec5e3ef77f816c616c978c775a0eb3b4a391a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
233,usable,,https://github.com/apache/ode,apache/ode,b2ddc6436891f84f716ffcbed8c1cd1e374bd805,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
234,usable,,https://github.com/apache/ofbiz,apache/ofbiz,7ba7f3c2e16df6c8db0d8114e124957199cea1ff,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
235,usable,,https://github.com/apache/ofbiz-framework,apache/ofbiz-framework,b1304439219bb04c396f5d000bec9c5fbb194b59,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
236,usable,,https://github.com/apache/olingo-odata2,apache/olingo-odata2,c5e9fdf569b5e2e50f5670c91013db8f9ae1d950,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
237,usable,,https://github.com/apache/olingo-odata4,apache/olingo-odata4,f344a3c565b6a67233de1d1169104a728136e7a3,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
238,usable,,https://github.com/apache/oodt,apache/oodt,9f2a500b9d061c31ccd71fc66c4d6e40f0c25acb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
239,usable,,https://github.com/apache/oozie,apache/oozie,491e73ee9f941dfb25dfe92121fb033295ef42ee,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
240,usable,,https://github.com/apache/openejb,apache/openejb,f10c077ade927d73bdbd9ed4cc28b79f58a1cd66,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
241,usable,,https://github.com/apache/openjpa,apache/openjpa,8c0b843f6e6e0dd86a31e485928e61f2ba4c8f29,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
242,usable,,https://github.com/apache/openmeetings,apache/openmeetings,6d54639e4087329fee2560af15113bdb26d226ed,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
243,usable,,https://github.com/apache/opennlp,apache/opennlp,a07efca33b40f18e9d28a59f9e40924a0c8a89a5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
244,usable,,https://github.com/apache/opennlp-sandbox,apache/opennlp-sandbox,37af4c6d42a9affba4f7c9bbc64175768750563f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
245,usable,,https://github.com/apache/openwebbeans,apache/openwebbeans,7831798861478a035c9e9dcca151b5a67e4a28a3,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
246,usable,,https://github.com/apache/parquet-mr,apache/parquet-mr,811310d01bfe3dcb4ca95aa8eed9ed6d806bf7c1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
247,usable,,https://github.com/apache/pdfbox,apache/pdfbox,443b7dd95c57bc83598c8c5d514ebb44a4133a43,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
248,usable,,https://github.com/apache/phoenix,apache/phoenix,69e5bb0b304a53967cef40b2a4cfc66e69ecaa51,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
249,usable,,https://github.com/apache/pig,apache/pig,17a4d1795ead1f2b4c62043eaf4739ed39ec2f3f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
250,usable,,https://github.com/apache/pivot,apache/pivot,568543f3396648a646341fe077a714eb06d556c0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
251,usable,,https://github.com/apache/poi,apache/poi,351623a86924dab9c565e08e8cecfe151522c448,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
252,usable,,https://github.com/apache/portals-pluto,apache/portals-pluto,4db5ddd26fb2ce642be7b0894858e664c6076a3b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
253,usable,,https://github.com/apache/pulsar,apache/pulsar,044daf8d61328265640a5b3e5008fc04fac73efa,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
254,usable,,https://github.com/apache/qpid,apache/qpid,61e6c03338f3bd20a62590baa89a36bffeb32859,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
255,usable,,https://github.com/apache/qpid-broker-j,apache/qpid-broker-j,4c4400b98a5a8493cfb9e5dbb21c97175f433a62,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
256,usable,,https://github.com/apache/qpid-jms,apache/qpid-jms,59f62b111687072fad3302fb4c6f91a389b4c0e6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
257,usable,,https://github.com/apache/qpid-proton-j,apache/qpid-proton-j,0ca7831d222cce58f21fa368b2005a49eb3707a1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
258,usable,,https://github.com/apache/ranger,apache/ranger,7c52a79a5d0b41bfc94caca9d531e0fefba2bfe7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
259,usable,,https://github.com/apache/reef,apache/reef,abc122a37d1478530967add245e63e13bf148b9a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
260,usable,,https://github.com/apache/rocketmq,apache/rocketmq,971fa8ed8b209b39bdfe41c57cd64576d244e6bd,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
261,usable,,https://github.com/apache/rocketmq-externals,apache/rocketmq-externals,dba6eb0c997d5c325f26b3d1da9d739d927228dc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
262,usable,,https://github.com/apache/royale-compiler,apache/royale-compiler,fbd9bc3b9e48c80dbd8c1d32a6f83221e314efdd,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
263,usable,,https://github.com/apache/samza,apache/samza,65d09d7b383be907e3f712af4a28f70895a3165f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
264,usable,,https://github.com/apache/santuario-java,apache/santuario-java,fa12dc57a16fbcd637c2aac6f3af3db19fe4b187,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
265,usable,,https://github.com/apache/sentry,apache/sentry,f859446b65bbc274bc4899464892151eec8217c6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
266,usable,,https://github.com/apache/servicecomb-java-chassis,apache/servicecomb-java-chassis,72cd0e137c4a0c3b899adfa6e19e2fd590743014,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
267,usable,,https://github.com/apache/servicemix-bundles,apache/servicemix-bundles,5f2c7727f71c167997947ad4604f9b8200952af2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
268,usable,,https://github.com/apache/shindig,apache/shindig,8f3c3d5c77f5324bad56a5a62da28657fe9112a0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
269,usable,,https://github.com/apache/shiro,apache/shiro,eeb7e9552e4d51828b4ee05b69f02c5071cbb9d6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
270,usable,,https://github.com/apache/sis,apache/sis,002121abc9b9826fbd51fac7150b3ee0c02cc88b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
271,usable,,https://github.com/apache/sling-org-apache-sling-testing-clients,apache/sling-org-apache-sling-testing-clients,ae445497a273f8df8edc5c28942d479276239abc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
272,usable,,https://github.com/apache/sqoop,apache/sqoop,0216f7fbb7b71f610d02dfa95dafb2c81acbc690,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
273,usable,,https://github.com/apache/stanbol,apache/stanbol,2fcf471b467fb84e59491f4c54ba0a95924ab04a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
274,usable,,https://github.com/apache/storm,apache/storm,dc56e32f3dcdd9396a827a85029d60ed97474786,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
275,usable,,https://github.com/apache/streams,apache/streams,5427e72d02bd7f1904da05cdf033359690d2dd00,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
276,usable,,https://github.com/apache/struts,apache/struts,e82c5a207f62fdb1bb6e8da690325b5a109c924f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
277,usable,,https://github.com/apache/struts-examples,apache/struts-examples,59674d7d79a806c12c23380895da007c292fc42f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
278,usable,,https://github.com/apache/struts1,apache/struts1,02c9ff7485b1900515c6e0b32ed54ea46dd97d51,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
279,usable,,https://github.com/apache/syncope,apache/syncope,114c412afbfba24ffb4fbc804e5308a823a16a78,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
280,usable,,https://github.com/apache/systemml,apache/systemml,7fba4b29d653747a9ed038d282954a44fea3031c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
281,usable,,https://github.com/apache/tajo,apache/tajo,fb326195083959014c82c10187cb46de91ece33f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
282,usable,,https://github.com/apache/tapestry-5,apache/tapestry-5,542950fc0266e8f9be1aacb5d6ba92146ae20f1b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
283,usable,,https://github.com/apache/tez,apache/tez,d5675c332497c1ac1dedefdf91e87476b5c0d7a9,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
284,usable,,https://github.com/apache/tika,apache/tika,4131c6e30f2e0eb1feb85e0f7576531d4e830468,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
285,usable,,https://github.com/apache/tinkerpop,apache/tinkerpop,7d9df0f0acf08f9e675ca7b337fc5e0243c09b53,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
286,usable,,https://github.com/apache/tomcat,apache/tomcat,a9c1a0661198d9ba37c1facd8385fe05d538c4ad,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
287,usable,,https://github.com/apache/tomee,apache/tomee,d21933b313aff812fe5188b57bf572a9ad649148,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
288,usable,,https://github.com/apache/uima-ruta,apache/uima-ruta,08efb111a775b4ba01cf048ac699aa9c22188325,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
289,usable,,https://github.com/apache/uima-uimafit,apache/uima-uimafit,c98df465869d7f4f1d907d2821791edee762ed10,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
290,usable,,https://github.com/apache/uima-uimaj,apache/uima-uimaj,e79c33b5a3e4c25afb407e68e98df1829a68e5a7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
291,usable,,https://github.com/apache/unomi,apache/unomi,1745c5221401a05e66ebf80fbe9cce2790442b3a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
292,usable,,https://github.com/apache/usergrid,apache/usergrid,ac1e6e4035f9307b871478ed47246cf92cfd5f7f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
293,usable,,https://github.com/apache/velocity-engine,apache/velocity-engine,c85f3e586f00fea89dc21253d017baa180957b75,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
294,usable,,https://github.com/apache/velocity-tools,apache/velocity-tools,6b9432af060a83a1abff799ccf4c39048162ce50,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
295,usable,,https://github.com/apache/vxquery,apache/vxquery,5d1175d2cb04a54ba751295f2ac67daec38bf723,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
296,usable,,https://github.com/apache/webservices-xmlschema,apache/webservices-xmlschema,f189e891c88298f52f92cfe8f24dccb809e05607,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
297,usable,,https://github.com/apache/wicket,apache/wicket,c2d344219ef8046508ca40653c9de485b3cbd4c4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
298,usable,,https://github.com/apache/wss4j,apache/wss4j,5c2cbd7e7377296edab02ab79fc98b84fb47f825,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
299,usable,,https://github.com/apache/xalan-j,apache/xalan-j,cba6d7fe7e93defecb98d155e2a780f8a3f1fbaa,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
300,usable,,https://github.com/apache/xml-graphics-commons,apache/xml-graphics-commons,dabbb28ff2d80efad587b84b16c73f54379cd514,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
301,usable,,https://github.com/apache/xmlbeans,apache/xmlbeans,20fd11dbee92d7a03299457588820c3c40af220d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
302,usable,,https://github.com/apache/zeppelin,apache/zeppelin,4219d552349f8f7f3e6de34505b8a8ae9835f98b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
303,usable,,https://github.com/apache/zookeeper,apache/zookeeper,07c3aaf3d723fb3144c0aedc0c2b655325df70e9,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
304,usable,,https://github.com/aws/amazon-kinesis-video-streams-parser-library,aws/amazon-kinesis-video-streams-parser-library,c54e6388f0f8e2769369995b9710ffd03cf9cc67,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
305,usable,,https://github.com/aws/aws-cloudtrail-processing-library,aws/aws-cloudtrail-processing-library,411315808d8d3dc6b45e4182212e3e04d82e3782,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
306,usable,,https://github.com/aws/aws-sdk-java-v2,aws/aws-sdk-java-v2,1d5d11e8087c93ab1a3a2d35193052e526fd123c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
307,usable,,https://github.com/aws/aws-toolkit-eclipse,aws/aws-toolkit-eclipse,49026f53fdd4f80a7fb997c9e40fe6e638a26edc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
308,usable,,https://github.com/awsdocs/amazon-s3-developer-guide,awsdocs/amazon-s3-developer-guide,038ef11c43698df29de7bb128522dc19a1b645ae,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
309,usable,,https://github.com/awsdocs/aws-doc-sdk-examples,awsdocs/aws-doc-sdk-examples,0f9bfb8105a92c04550b49d2ebfc582315fd4a01,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
310,usable,,https://github.com/awslabs/amazon-kinesis-client,awslabs/amazon-kinesis-client,a6291857864fca86e05050f980ed322402363517,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
311,usable,,https://github.com/baidu/Jprotobuf-rpc-socket,baidu/Jprotobuf-rpc-socket,4422e24c725eaf1f76646f674718bcc8750a4e1d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
312,usable,,https://github.com/cloudfoundry/cf-java-client,cloudfoundry/cf-java-client,6fabcf647302158b638cf2c44cee389e1df9b964,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
313,usable,,https://github.com/cloudfoundry/java-buildpack-dependency-builder,cloudfoundry/java-buildpack-dependency-builder,d15085bcf74312af19ad40bee847e43c3b4e32ee,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
314,usable,,https://github.com/cloudfoundry/uaa,cloudfoundry/uaa,f3b66dd2a250c1309a86cade560ac9a9cfeafec7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
315,usable,,https://github.com/eclipse/aCute,eclipse/aCute,2fe8fac07c37a05fc0abddbe3f80012872720241,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
316,usable,,https://github.com/eclipse/acceleo,eclipse/acceleo,3b0576ceff41c61c97f94fba4020adbab691bd68,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
317,usable,,https://github.com/eclipse/birt,eclipse/birt,f89264810347de98702db45386a822aabc0fadbf,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
318,usable,,https://github.com/eclipse/bpmn2-modeler,eclipse/bpmn2-modeler,fce8426d782272ee848251d954c98091bea0631c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
319,usable,,https://github.com/eclipse/buildship,eclipse/buildship,3111a7a9fe3e22d6123366686874ecd42aa2a53a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
320,usable,,https://github.com/eclipse/californium,eclipse/californium,0dd6db579be90c514dd765027ec55ed7a4668337,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
321,usable,,https://github.com/eclipse/ceylon,eclipse/ceylon,d3994d6cd120c4df85952cd9432123b413cfd65a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
322,usable,,https://github.com/eclipse/cft,eclipse/cft,36e7a593b3a7d935e540f6632828b01f88842be6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
323,usable,,https://github.com/eclipse/che,eclipse/che,c5498c2ac562cd8a2fc79a6bb0446d291f05a201,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
324,usable,,https://github.com/eclipse/che-ls-jdt,eclipse/che-ls-jdt,e01d6b73a3ddc947b425afedb7ced87fa4a5cc5f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
325,usable,,https://github.com/eclipse/concierge,eclipse/concierge,4c73cacebc5ecbdef24d4256ab506359294f7a55,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
326,usable,,https://github.com/eclipse/corrosion,eclipse/corrosion,dfb300cb1dc4c41984496cc7620790e2856aa6b6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
327,usable,,https://github.com/eclipse/dawnsci,eclipse/dawnsci,1131d5c65e9e8ea98141eecee1743cf1053544f4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
328,usable,,https://github.com/eclipse/ditto,eclipse/ditto,7fec826b94f3711f6c6ef6be1685b60bd1a8ccb5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
329,usable,,https://github.com/eclipse/dltk.core,eclipse/dltk.core,ff5ee79db0c2234347cb3f956de9b31047f43613,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
330,usable,,https://github.com/eclipse/eavp,eclipse/eavp,20c1ce932e95084e386656526d0a2ac4197f786f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
331,usable,,https://github.com/eclipse/eclipse-collections,eclipse/eclipse-collections,fa40c9aadbd36fb08f05a60b200e92ace40a7bfd,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
332,usable,,https://github.com/eclipse/eclipse.jdt.core,eclipse/eclipse.jdt.core,24d47c292ed4bd8fdc28b3c2f9afdab1401d025c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
333,usable,,https://github.com/eclipse/eclipse.jdt.ls,eclipse/eclipse.jdt.ls,f8a427e0b6a9a91615f537209be052c31d38280e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
334,usable,,https://github.com/eclipse/eclipse.platform.swt,eclipse/eclipse.platform.swt,bf870e8ff7e54069e96e5c9a74dc84d49a444484,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
335,usable,,https://github.com/eclipse/eclipse.platform.ui,eclipse/eclipse.platform.ui,e3bbb556534a1fb945e1036948325d14a8dd9c7a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
336,usable,,https://github.com/eclipse/egit,eclipse/egit,45c1839348e50f1835a3f76e306af8d1a190d617,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
337,usable,,https://github.com/eclipse/egit-github,eclipse/egit-github,e9a4057a0cb71f9e659d88f82e6b24e98f74218d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
338,usable,,https://github.com/eclipse/elk,eclipse/elk,9a87764f00d863463b1be6de1920d8aa3c3ade70,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
339,usable,,https://github.com/eclipse/gef,eclipse/gef,8f2649b90ab14a1bb010188036d4eedf7586e123,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
340,usable,,https://github.com/eclipse/gef-legacy,eclipse/gef-legacy,14563a9e1f2af636a5364d195cf07dbff6f35fa6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
341,usable,,https://github.com/eclipse/gemoc-studio,eclipse/gemoc-studio,99cf126ad7fe233453b43e14bae906c3fe491462,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
342,usable,,https://github.com/eclipse/golo-lang,eclipse/golo-lang,96a489736fa2a3b0313f2fa5fb290612a84b937c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
343,usable,,https://github.com/eclipse/hawkbit,eclipse/hawkbit,51be28147f6f575b6c1ab4a5ef84ffd9174f1209,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
344,usable,,https://github.com/eclipse/hawkbit-extensions,eclipse/hawkbit-extensions,3eed2ef1689896578e8c4831f00a50f1f46e7615,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
345,usable,,https://github.com/eclipse/hono,eclipse/hono,ec84947227564c6459801f708bdeabd7687a8bf0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
346,usable,,https://github.com/eclipse/ice,eclipse/ice,3f6e0265f5b476ff90a660397ce83992944142c4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
347,usable,,https://github.com/eclipse/january,eclipse/january,4f8e374b5b9a0271c1b387df5e0f7515fc5b661b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
348,usable,,https://github.com/eclipse/jetty.project,eclipse/jetty.project,65528f76c5ef6ddca11385f9721c8f0bc5f2eed7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
349,usable,,https://github.com/eclipse/jgit,eclipse/jgit,00523f38a19b073990239b0f837efa14197764c7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
350,usable,,https://github.com/eclipse/jnosql,eclipse/jnosql,9f03fa6ffe2dd4b538f7dbce424649aa4e484657,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
351,usable,,https://github.com/eclipse/jnosql-diana-driver,eclipse/jnosql-diana-driver,a0bfd26d956f016c1ffacb56044daca17cfe3e68,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
352,usable,,https://github.com/eclipse/kapua,eclipse/kapua,11e610c657f7e473b52882833e33a2261bd3d67d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
353,usable,,https://github.com/eclipse/kura,eclipse/kura,5e9f3e3d03c8a9cc7857b3fb9080b256821bb32a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
354,usable,,https://github.com/eclipse/leshan,eclipse/leshan,eb75fc8b7d5560944e6d532f1a09d5e5c6e54559,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
355,usable,,https://github.com/eclipse/linuxtools,eclipse/linuxtools,11865e6e7d86a9d2e63c7b25605f6055875e63ad,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
356,usable,,https://github.com/eclipse/lsp4j,eclipse/lsp4j,513a1dd2236c6495e600f644182c16b3cf19dbb2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
357,usable,,https://github.com/eclipse/m2e-core,eclipse/m2e-core,7400bf563885fdf122aaccf356c398a0a9120ffa,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
358,usable,,https://github.com/eclipse/microprofile-opentracing,eclipse/microprofile-opentracing,00dffbff44d9300ee7a21f8665b71637ca2a0105,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
359,usable,,https://github.com/eclipse/milo,eclipse/milo,e752e540d31eb3c226e6e79dd197c54d7d254685,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
360,usable,,https://github.com/eclipse/n4js,eclipse/n4js,f715912fce0352ab574ff878086f77d17a78c908,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
361,usable,,https://github.com/eclipse/nebula.widgets.nattable,eclipse/nebula.widgets.nattable,02b4aba0e0b6998077b40e7d3f892743f7005023,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
362,usable,,https://github.com/eclipse/openj9,eclipse/openj9,4911084853eb75b20e037c434ad4521b7317ebfb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
363,usable,,https://github.com/eclipse/org.aspectj,eclipse/org.aspectj,370f291c359cd159c5f3f0abd6e9e53e81234a07,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
364,usable,,https://github.com/eclipse/orion.server,eclipse/orion.server,24624b85e0d543e8f3cea2bc30f3f589b37de4f0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
365,usable,,https://github.com/eclipse/packagedrone,eclipse/packagedrone,3869c1643cdc6f7cb8b26097a7b6994683b13d7e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
366,usable,,https://github.com/eclipse/paho.mqtt.java,eclipse/paho.mqtt.java,5af7b53499e7dbe45b7227b3d41fc870089c0033,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
367,usable,,https://github.com/eclipse/rap,eclipse/rap,6295da95d01da6669c91bd4b058db9b89f35abaf,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
368,usable,,https://github.com/eclipse/rdf4j,eclipse/rdf4j,6f63df540e30b28e0c8880bea72f85cb88424b03,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
369,usable,,https://github.com/eclipse/reddeer,eclipse/reddeer,59e55d29fc60a672d79df1ad1578badb8a2f8693,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
370,usable,,https://github.com/eclipse/smarthome,eclipse/smarthome,b8455de15d65512e8fac4e94d42de6ab2fccf1c5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
371,usable,,https://github.com/eclipse/texlipse,eclipse/texlipse,1bc72f856d4144ad0bc9baaa9575457bd7b68e1a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
372,usable,,https://github.com/eclipse/thym,eclipse/thym,b57a824e18279a2164ee334a2af9bb47ac30788f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
373,usable,,https://github.com/eclipse/titan.EclipsePlug-ins,eclipse/titan.EclipsePlug-ins,92bae808bfd4757c9a2f7cc0e59cd17ad801394c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
374,usable,,https://github.com/eclipse/triquetrum,eclipse/triquetrum,e4c5834ce3d68bd97820157d426a427dfe8e2a9b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
375,usable,,https://github.com/eclipse/tycho,eclipse/tycho,913062f90a6bad5c8c2b57c77111a52e698105d5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
376,usable,,https://github.com/eclipse/vorto,eclipse/vorto,93919469e598ec07fed134536b901efd25cf674f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
377,usable,,https://github.com/eclipse/webtools.sourceediting,eclipse/webtools.sourceediting,fe6d03fa6ca31c9e5ebeba67b32f14d14335657d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
378,usable,,https://github.com/eclipse/xsemantics,eclipse/xsemantics,63c2c5078380cfb9bf0e47d1ca031259b472368b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
379,usable,,https://github.com/eclipse/xtext-core,eclipse/xtext-core,e04964e4c2a3e0338c0079bd8333688835e77c31,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
380,usable,,https://github.com/eclipse/xtext-eclipse,eclipse/xtext-eclipse,0c7546b6aaf3644a77fc68eef9f3da368cbbeabd,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
381,usable,,https://github.com/eclipse/xtext-extras,eclipse/xtext-extras,5634c291880cd46fe2f8e9a47e48ef88b85e8bda,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
382,usable,,https://github.com/eclipse/xtext-idea,eclipse/xtext-idea,3aa1424ae35f1942dd7c3a457057006f9131de5e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
383,usable,,https://github.com/eclipse/xtext-lib,eclipse/xtext-lib,338fb2381278a5ea2cd24ba77d74e4889db56cfa,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
384,usable,,https://github.com/eclipse/xtext-web,eclipse/xtext-web,ff7aa71dbdf9f1abf4cf3e3911c17707293dfe49,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
385,usable,,https://github.com/eclipse/xtext-xtend,eclipse/xtext-xtend,20500a324127e3ee73cb793a13430ee140246fa7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
386,usable,,https://github.com/epam/DLab,epam/DLab,34483ee52cf8b79c4e51a54c82171564e5b8d50a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
387,usable,,https://github.com/epam/JDI,epam/JDI,199dba533f3659e840441c324c26cdbf5314ca85,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
388,usable,,https://github.com/epam/NGB,epam/NGB,340504529fc576eeec92fbae636e437ce486cc4a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
389,usable,,https://github.com/epam/Wilma,epam/Wilma,af271176f7847d06512b62ed8f1a4a0e7fd8b10a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
390,usable,,https://github.com/facebook/buck,facebook/buck,1bc8d383ea5cb153ca9bf4f2807e6be498648523,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
391,usable,,https://github.com/facebook/facebook-android-sdk,facebook/facebook-android-sdk,81ca34a2a0f7ee391f90c6051c5a22e5bc8663c2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
392,usable,,https://github.com/facebook/facebook-java-business-sdk,facebook/facebook-java-business-sdk,561f1a75e1220b55a160a1b92b0187f72be9cd08,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
393,usable,,https://github.com/facebook/fresco,facebook/fresco,ec0664aa49280c5aef2595b68e4d37f4b49358eb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
394,usable,,https://github.com/facebook/litho,facebook/litho,19503b819b97e17d02f584633508dca8c646911a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
395,usable,,https://github.com/google/ExoPlayer,google/ExoPlayer,4bc79c9465abd00e29ff576c5f7a7517be632f5a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
396,usable,,https://github.com/google/MOE,google/MOE,4de8f47896dc85fb058d85e8d57122fa479c88f0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
397,usable,,https://github.com/google/agera,google/agera,04045ccbf41ac5fc6806724127b33cbe0dda372c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
398,usable,,https://github.com/google/auto,google/auto,93a1477d3e632742360d23df6932f0e0e12961eb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
399,usable,,https://github.com/google/binnavi,google/binnavi,8e0aef41402db6c6ecb2a26bb943bbbc5fd989b2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
400,usable,,https://github.com/google/blockly-android,google/blockly-android,fb0a186576ad3f95b2a18440a6305a3db87a4825,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
401,usable,,https://github.com/google/caja,google/caja,964609d5ec3272e4060cfb990bf263f6e5c56e22,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
402,usable,,https://github.com/google/caliper,google/caliper,4e10eb02b7bfb5683c71be950ad2e30ff1f2c0a9,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
403,usable,,https://github.com/google/closure-compiler,google/closure-compiler,0393c80ca01b6b861376dad7f91043a38bb37dc0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
404,usable,,https://github.com/google/closure-stylesheets,google/closure-stylesheets,970d51e6fb45591e50c057b118e66a364957da42,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
405,usable,,https://github.com/google/closure-templates,google/closure-templates,2258bec5ed4bd10f49347d250041aa9ea7eda01e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
406,usable,,https://github.com/google/conscrypt,google/conscrypt,d7d3ec873a50c733c9c4397d6718c04045b377b3,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
407,usable,,https://github.com/google/copybara,google/copybara,76e3e6b1313d2bbea77fad3e7e1b53bc21949113,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
408,usable,,https://github.com/google/error-prone,google/error-prone,61cb540c08ec63faa56dccce00049cff1f8b41ea,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
409,usable,,https://github.com/google/error-prone-javac,google/error-prone-javac,a53d069bbdb2c60232ed3811c19b65e41c3e60e0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
410,usable,,https://github.com/google/gcm,google/gcm,3ad5de6ff959ab0716d8d4516552241789f721c7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
411,usable,,https://github.com/google/gdata-java-client,google/gdata-java-client,c6202a55f5f29afb37ffcf876674dca372f3fb4c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
412,usable,,https://github.com/google/gitiles,google/gitiles,76346b0810deec731737c9bb2bf54cc46a2c88cc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
413,usable,,https://github.com/google/google-authenticator,google/google-authenticator,0e8cc0a3bcada1f8f35191bd0f9f95403da65ffc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
414,usable,,https://github.com/google/google-java-format,google/google-java-format,df76e0c7fe82711c8600768fca19d0ebaf2ca3d2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
415,usable,,https://github.com/google/gtfs-realtime-bindings,google/gtfs-realtime-bindings,b013cdae26b8b8a1a96f9bd51160bf5ebdcf58f6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
416,usable,,https://github.com/google/guava,google/guava,be92294be598b9b6ff0bd1cae3335759dafcb534,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
417,usable,,https://github.com/google/guice,google/guice,dafa4b0bec4e7ec5e1df75e3fb9a2fdf4920921a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
418,usable,,https://github.com/google/hover,google/hover,4242c499cf304dc88aaedbcfc61ef4bbaf8eaa0c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
419,usable,,https://github.com/google/j2cl,google/j2cl,f233ebf547cce390cf87ce346ed82e0512f4fbe1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
420,usable,,https://github.com/google/j2objc,google/j2objc,471504a735b48d5d4ace51afa1542cc4790a921a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
421,usable,,https://github.com/google/jimfs,google/jimfs,4adbdea4091229b9ef727fa5d6eeef00b2429e01,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
422,usable,,https://github.com/google/jsinterop-generator,google/jsinterop-generator,c48a10f4c02b62207059997b4d18847c40f410ef,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
423,usable,,https://github.com/google/nomulus,google/nomulus,2481704d00f10f6b5675dd26f9effaad434ddbea,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
424,usable,,https://github.com/google/physical-web,google/physical-web,12604319e99b6d6dff451fc5a58a13a271f1dc7a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
425,usable,,https://github.com/google/protobuf-dt,google/protobuf-dt,b41acf14172723a182cc92a7d078859abeb89b7c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
426,usable,,https://github.com/google/rejoiner,google/rejoiner,cedc123c18918d8c090543a4236ee344d2dbffeb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
427,usable,,https://github.com/google/ringdroid,google/ringdroid,955039d67252ea7aea5a36933e8ee30110f5ec92,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
428,usable,,https://github.com/google/sagetv,google/sagetv,a35e3a450b4c0134cb097b9e7de76dca08eb6654,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
429,usable,,https://github.com/google/tink,google/tink,ba64189ae1a44c2935f060a4de06bdc2df721a93,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
430,usable,,https://github.com/google/volley,google/volley,95a6796c40f570a723a73d9360dddbd0994ed1d4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
431,usable,,https://github.com/linkedin/ambry,linkedin/ambry,1d2e455556058b83f5145740b7f2c5772fa37e1b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
432,usable,,https://github.com/linkedin/cruise-control,linkedin/cruise-control,d35af1b6d5a87046e6cd173948755a1e50faa531,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
433,usable,,https://github.com/linkedin/li-apache-kafka-clients,linkedin/li-apache-kafka-clients,64c130b021176451b9a0a1274903c8e77585aaa1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
434,usable,,https://github.com/linkedin/parseq,linkedin/parseq,6151cc9064cf8af2ec5ab10ec80aa8c40db6b13c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
435,usable,,https://github.com/linkedin/pygradle,linkedin/pygradle,4b04b7980dc47a76b816184ebbcfe0b3f5cefadd,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
436,usable,,https://github.com/linkedin/rest.li,linkedin/rest.li,ad74aa98da8a55ad9c339d0769a3e8fb495765af,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
437,usable,,https://github.com/oracle/fastr,oracle/fastr,a1ee49060317621c0c9eceea8ec60040aca59b2d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
438,usable,,https://github.com/oracle/graal,oracle/graal,4deb681aaaa79c248115037fc8e399c9876619fd,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
439,usable,,https://github.com/oracle/oci-java-sdk,oracle/oci-java-sdk,76e9cecd7b309d9f12e5efe96c74167c66a98872,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
440,usable,,https://github.com/oracle/opengrok,oracle/opengrok,bd2770a04a3eda7af19fae482d880d56cce0eeb9,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
441,usable,,https://github.com/oracle/pgql-lang,oracle/pgql-lang,d31340ea99b7a2c4a4a2311fca77d6be415e5395,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
442,usable,,https://github.com/oracle/soda-for-java,oracle/soda-for-java,352634e26b5a0d9d529d5436f7a4c8e21ed1dbf0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
443,usable,,https://github.com/oracle/visualvm,oracle/visualvm,d9b10575b53d535e10c6e8c41831ebe38483c65b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
444,usable,,https://github.com/oracle/weblogic-kubernetes-operator,oracle/weblogic-kubernetes-operator,1fb059d7e32b9b3514617d54e4dda41ab68e71ea,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
445,usable,,https://github.com/oracle/weblogic-monitoring-exporter,oracle/weblogic-monitoring-exporter,05f1d3c4cc797577801df0ceceb9d92fc31718e8,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
446,usable,,https://github.com/rabbitmq/rabbitmq-java-client,rabbitmq/rabbitmq-java-client,8bc24bdce4da758f7be4f4451a46ab185058b272,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
447,usable,,https://github.com/rabbitmq/rabbitmq-jms-client,rabbitmq/rabbitmq-jms-client,2aa68092e85ab5e7d637ae97524d9edda4b31528,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
448,usable,,https://github.com/reactor/reactive-streams-commons,reactor/reactive-streams-commons,f6f194340b3ab43616f69015718d132abbc7dcc5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
449,usable,,https://github.com/reactor/reactor-core,reactor/reactor-core,3958e2fabf49e16229dda5df39e7cde46797ec51,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
450,usable,,https://github.com/reactor/reactor-kafka,reactor/reactor-kafka,2724517a27d73b620791d2941cca29bd524e18bc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
451,usable,,https://github.com/reactor/reactor-netty,reactor/reactor-netty,b26dfa119524d87a484be09f13031f56dac864c1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
452,usable,,https://github.com/robolectric/robolectric,robolectric/robolectric,525bfcfc0e0ed1653ad57341b564c6857e11dc50,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
453,usable,,https://github.com/salesforce/Argus,salesforce/Argus,121b59a268da264316cded6a3e9271366a23cd86,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
454,usable,,https://github.com/spring-projects/Spring-Integration-in-Action,spring-projects/Spring-Integration-in-Action,f4c52d5ff803a3f50bd1df5a4dd438d811f9d2f0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
455,usable,,https://github.com/spring-projects/aws-maven,spring-projects/aws-maven,ce6a4ffbd8a59029ebe147124ac2d7ff1a7afd18,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
456,usable,,https://github.com/spring-projects/eclipse-integration-commons,spring-projects/eclipse-integration-commons,22a559aedc8a0b98792e893a00d510b914849ca4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
457,usable,,https://github.com/spring-projects/eclipse-integration-tcserver,spring-projects/eclipse-integration-tcserver,5b381256cb35cfe2aa21f5093558f7ca927c289f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
458,usable,,https://github.com/spring-projects/grails-ide,spring-projects/grails-ide,cb5162c5a7fc60a2847c39d2750003ada7e80ff7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
459,usable,,https://github.com/spring-projects/greenhouse,spring-projects/greenhouse,c7994183812150de971ef4a76c08d5b4631ab5d1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
460,usable,,https://github.com/spring-projects/spring-amqp,spring-projects/spring-amqp,1614a4b0532b83e29b2a2fdb8dac102576b8aa51,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
461,usable,,https://github.com/spring-projects/spring-android,spring-projects/spring-android,941296e152d49a40e0745a3e81628a974f72b7e4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
462,usable,,https://github.com/spring-projects/spring-batch,spring-projects/spring-batch,d8fc58338d3b059b67b5f777adc132d2564d7402,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
463,usable,,https://github.com/spring-projects/spring-batch-admin,spring-projects/spring-batch-admin,9e3ad8bff99b8fad8da62426aa7d2959eb841bcf,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
464,usable,,https://github.com/spring-projects/spring-boot,spring-projects/spring-boot,2225b362991f225e3a93f00e160526d2b8abdfb2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
465,usable,,https://github.com/spring-projects/spring-data-book,spring-projects/spring-data-book,3a9d2e35184d5361f1d305f4eb84b5febf87b992,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
466,usable,,https://github.com/spring-projects/spring-data-cassandra,spring-projects/spring-data-cassandra,42cc65aaab4d3d67546d815d3d9eb142a7d5c616,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
467,usable,,https://github.com/spring-projects/spring-data-commons,spring-projects/spring-data-commons,48c9297118e18273a0a3dfe3cf2f9a8ffd8fdca7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
468,usable,,https://github.com/spring-projects/spring-data-couchbase,spring-projects/spring-data-couchbase,2f4500e9c76541bbbd6a612f7b9283d2455a2dc6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
469,usable,,https://github.com/spring-projects/spring-data-dev-tools,spring-projects/spring-data-dev-tools,a25ff3ae28026f132871f7172c6ba5c3b64e1671,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
470,usable,,https://github.com/spring-projects/spring-data-examples,spring-projects/spring-data-examples,ccae97890f85a3eaf8f4e05a1a07696e2b1e78a4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
471,usable,,https://github.com/spring-projects/spring-data-gemfire,spring-projects/spring-data-gemfire,bc066c0618a6c470516f9ef6b7c9b1d0d3f7e42f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
472,usable,,https://github.com/spring-projects/spring-data-geode,spring-projects/spring-data-geode,5dc269da02933c9e9031f38ff1b27b8b1ee7c31b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
473,usable,,https://github.com/spring-projects/spring-data-graph,spring-projects/spring-data-graph,0210210ce436eb83bf200f5d5f9a63a440c5b27a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
474,usable,,https://github.com/spring-projects/spring-data-jdbc,spring-projects/spring-data-jdbc,913238a822ed04a24dd03cb704fd03a454d34c01,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
475,usable,,https://github.com/spring-projects/spring-data-jdbc-ext,spring-projects/spring-data-jdbc-ext,9f19335f6f776ad36158cfaa0f5aad64333ce988,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
476,usable,,https://github.com/spring-projects/spring-data-jpa,spring-projects/spring-data-jpa,cde0b1dacf85cad38aa28c3027b77ea7ec790841,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
477,usable,,https://github.com/spring-projects/spring-data-keyvalue,spring-projects/spring-data-keyvalue,115731519c5135f481fdb32d083d9745a58f72b0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
478,usable,,https://github.com/spring-projects/spring-data-mongodb,spring-projects/spring-data-mongodb,3eb9d790b94e5a40660ef9c5cb262cbe684bbdcb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
479,usable,,https://github.com/spring-projects/spring-data-neo4j,spring-projects/spring-data-neo4j,bf5704c5f710656d30e93eae8b89ebedb1b920cc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
480,usable,,https://github.com/spring-projects/spring-data-redis,spring-projects/spring-data-redis,2eb7067e8c7e859168a281145cc46ccddb42049f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
481,usable,,https://github.com/spring-projects/spring-data-rest,spring-projects/spring-data-rest,3a0cba94a2cc8739375ecf24086da2f7c3bbf038,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
482,usable,,https://github.com/spring-projects/spring-data-solr,spring-projects/spring-data-solr,6db215cf28337895ec40ed28082fa895846680bb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
483,usable,,https://github.com/spring-projects/spring-framework,spring-projects/spring-framework,3a0f309e2c9fdbbf7fb2d348be861528177f8555,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
484,usable,,https://github.com/spring-projects/spring-framework-issues,spring-projects/spring-framework-issues,ada8e40099454d41f4b83eb858462cc99ae29734,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
485,usable,,https://github.com/spring-projects/spring-hadoop,spring-projects/spring-hadoop,cda92b8ab6b5e8a8defe8ae5822e966e0a9d34eb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
486,usable,,https://github.com/spring-projects/spring-hateoas,spring-projects/spring-hateoas,0e02d4f04117e03ab94110c9de09b2ac28d55599,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
487,usable,,https://github.com/spring-projects/spring-ide,spring-projects/spring-ide,915fe9bffd50db45ee0b8fb993416e45dee68179,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
488,usable,,https://github.com/spring-projects/spring-insight-plugins,spring-projects/spring-insight-plugins,106140e88c18717b3d9a5ac1aae73f14fea6d4d5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
489,usable,,https://github.com/spring-projects/spring-integration,spring-projects/spring-integration,872302de6e98c1fd34e3192d8e4de244008ca857,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
490,usable,,https://github.com/spring-projects/spring-integration-aws,spring-projects/spring-integration-aws,562b20bd4dfa5c8fdbe29cbcdd74fc696191f519,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
491,usable,,https://github.com/spring-projects/spring-integration-java-dsl,spring-projects/spring-integration-java-dsl,374682236256f639c3c47fda12f34386cbe0383f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
492,usable,,https://github.com/spring-projects/spring-integration-samples,spring-projects/spring-integration-samples,cb052d2d98117d96331f883756e68e4bf31ffc84,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
493,usable,,https://github.com/spring-projects/spring-ldap,spring-projects/spring-ldap,6a9bde34811b87b5425c05068a31ff61d7e59170,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
494,usable,,https://github.com/spring-projects/spring-loaded,spring-projects/spring-loaded,d6555bf5b0b62aef92be79f5f2fbe00426ebee36,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
495,usable,,https://github.com/spring-projects/spring-mvc-showcase,spring-projects/spring-mvc-showcase,b9e18ad9e508409324b8afa9d359cfe05cd8442e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
496,usable,,https://github.com/spring-projects/spring-restdocs,spring-projects/spring-restdocs,957f352e763ae58321a1667c2cc8bed2e8c1e3bb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
497,usable,,https://github.com/spring-projects/spring-retry,spring-projects/spring-retry,e538399d7507145a4d171160be2d7afab294d4e3,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
498,usable,,https://github.com/spring-projects/spring-roo,spring-projects/spring-roo,4a2e9f1eb17d4e49ad947503a63afef7d5a37842,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
499,usable,,https://github.com/spring-projects/spring-security,spring-projects/spring-security,8dd2864dea3de5ea98637a1629debc89c29e76c0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
500,usable,,https://github.com/spring-projects/spring-security-oauth,spring-projects/spring-security-oauth,bbae0027eceb2c74a21ac26bbc86142dc732ffbe,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
501,usable,,https://github.com/spring-projects/spring-security-oauth2-boot,spring-projects/spring-security-oauth2-boot,1912610445fb381475544181f1c3647a2c7eeb23,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
502,usable,,https://github.com/spring-projects/spring-security-reactive,spring-projects/spring-security-reactive,37749a64f782c2b2f81afb3db1b30cea3e956839,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
503,usable,,https://github.com/spring-projects/spring-security-saml,spring-projects/spring-security-saml,fa46190c8c37c2eb24b0fd424263c219ffe27e25,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
504,usable,,https://github.com/spring-projects/spring-session,spring-projects/spring-session,a5a3bc5d0b57d396882199dfbf8cb560a355ca1e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
505,usable,,https://github.com/spring-projects/spring-social,spring-projects/spring-social,b2715375f0ee98cda5e2e29728e51943822f938c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
506,usable,,https://github.com/spring-projects/spring-social-facebook,spring-projects/spring-social-facebook,776cc8b91c44444c2a4f9061194e31d2e7201852,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
507,usable,,https://github.com/spring-projects/spring-social-github,spring-projects/spring-social-github,7939988245be49486d27c42c30bfb0a567c6ec1b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
508,usable,,https://github.com/spring-projects/spring-social-linkedin,spring-projects/spring-social-linkedin,33a06e40ea1b41e024b3206a53d64bc6e242c184,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
509,usable,,https://github.com/spring-projects/spring-statemachine,spring-projects/spring-statemachine,02ecb28751fcffd6f5306189f41bbcadcd3af18a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
510,usable,,https://github.com/spring-projects/spring-vault,spring-projects/spring-vault,6e36eb10b02c6931c3b565c5d9d76f5e217bf309,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
511,usable,,https://github.com/spring-projects/spring-ws,spring-projects/spring-ws,620d3eaed4c7d456d10a700969d46397f6b66edc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
512,usable,,https://github.com/spring-projects/spring-xd,spring-projects/spring-xd,ec106725c51d245109b2e5055d9f65e43228ecc1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
513,usable,,https://github.com/spring-projects/sts4,spring-projects/sts4,46e9e985b0c5e28ea1952d9fc640ec12fd9c8fdd,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
514,usable,,https://github.com/uber/NullAway,uber/NullAway,31a184261daaf05f3d353146f44e8e8f12fd7a4d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
515,usable,,https://github.com/uber/rave,uber/rave,3b59a9cbdbdecb0108831f667ec5ec809c9af0a5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
516,usable,,https://github.com/uber/tchannel-java,uber/tchannel-java,f9cc9e2e6af829939612bf37a7bf33e126f771bf,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
517,usable,,https://github.com/uber/uReplicator,uber/uReplicator,97868ace4916b206ceed87d77e6db870b6253761,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
518,usable,,https://github.com/vmware/admiral,vmware/admiral,e02d0e77f65d0ee3541a378110ecd4233bdb6664,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
519,usable,,https://github.com/vmware/hillview,vmware/hillview,b5086fe08f9b5e5e3e6a280b5bbd6955f7e897e2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
520,usable,,https://github.com/vmware/xenon,vmware/xenon,b6fb48b745985af2efc59b7ee0e5e7d69a289fbc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
521,usable,,https://github.com/yandex/clickhouse-jdbc,yandex/clickhouse-jdbc,b0f66b311bd94a22bf6208918d438eff9c7d381c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
522,usable,,https://github.com/yandex/graphouse,yandex/graphouse,7ba79dd830b7d4a631a15cb8b49f1e8e6ff30fea,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,


==> anc/labels/mlcq-repos.mapped.csv <==
draw,status,reason,url,full_name,commit,commit_date,language,language_share,github_language,mirror,stratum_language,tier,star_band,stars,rank,n_source_files,n_functions,n_files_with_functions,nloc,n_unparsed_files,n_commits,n_contributors,first_commit_date,sampler_version,sampler_commit
1,usable,,https://github.com/Esri/arcgis-runtime-samples-android,Esri/arcgis-runtime-samples-android,22b9a4c99c82a75a128b64703c0c1ffb2f9f5293,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
2,usable,,https://github.com/Esri/arcgis-runtime-samples-java,Esri/arcgis-runtime-samples-java,c7a0b309586495ff9cc9dbed129e411943547793,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
3,usable,,https://github.com/Esri/defense-solutions-proofs-of-concept,Esri/defense-solutions-proofs-of-concept,107e74c00bf433948b6579092815858a4ffb7c08,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
4,usable,,https://github.com/Esri/geometry-api-java,Esri/geometry-api-java,494da8ec953d76e7c6072afbc081abfe48ff07cf,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
5,usable,,https://github.com/Esri/geoportal-server-harvester,Esri/geoportal-server-harvester,b8c69260e3d6ec10df6514c201219e690cfba048,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
6,usable,,https://github.com/Esri/maps-app-android,Esri/maps-app-android,1af1f74ece08f678ce7de7bf173034d30e1cb100,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
7,usable,,https://github.com/Esri/spatial-framework-for-hadoop,Esri/spatial-framework-for-hadoop,00959d6b4465313c934aaa8aaf17b52d6c9c60d4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
8,usable,,https://github.com/IBM/ibm-cos-sdk-java,IBM/ibm-cos-sdk-java,d6b03864c15c622ce439e39f20ab41a77dc1cc83,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
9,usable,,https://github.com/IBM/janusgraph-utils,IBM/janusgraph-utils,b4584a3cbeec49f0df14d364aeb03976f5d5ca19,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
10,usable,,https://github.com/IBM/og,IBM/og,d14c20da246c237e417a948bda9f045f64cdd62c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
11,usable,,https://github.com/Microsoft/ApplicationInsights-Java,Microsoft/ApplicationInsights-Java,230ed8807bf3e8aa62093df0b426b7a9f704231e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
12,usable,,https://github.com/Microsoft/EmbeddedSocial-Android-SDK,Microsoft/EmbeddedSocial-Android-SDK,a507d791f19e53cee5a421309a6afbf9c37e00f7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
13,usable,,https://github.com/Microsoft/azure-chat-for-java,Microsoft/azure-chat-for-java,4456bea8830c5edf8c211db1d7816b849372d6ed,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
14,usable,,https://github.com/Microsoft/azure-devops-intellij,Microsoft/azure-devops-intellij,d18eccf7a391fd5f2591bfed2458c28e907435da,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
15,usable,,https://github.com/Microsoft/azure-maven-plugins,Microsoft/azure-maven-plugins,d3e0b6fa0e00f38c04b622589a939fb3bae2227e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
16,usable,,https://github.com/Microsoft/azure-tools-for-java,Microsoft/azure-tools-for-java,d121e8ac9cc3ab400e5b49c8b372280ae332f3fb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
17,usable,,https://github.com/Microsoft/java-debug,Microsoft/java-debug,5d5b39e63c986f4f4ebbed6fc039c0c4e81e3480,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
18,usable,,https://github.com/Microsoft/malmo,Microsoft/malmo,91b1a7a01ec0dd883f81a51048badac0398695f7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
19,usable,,https://github.com/Microsoft/mssql-jdbc,Microsoft/mssql-jdbc,84484edf7944de56749fd2648d0af2ffa2459b7a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
20,usable,,https://github.com/Microsoft/pai,Microsoft/pai,43269e7e5c95bea21d0ffae2e16f3e87de4b29b9,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
21,usable,,https://github.com/Microsoft/project-rome,Microsoft/project-rome,0bcfbd6e1a7e69ec5832740640d7fb9945a1125f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
22,usable,,https://github.com/Microsoft/team-explorer-everywhere,Microsoft/team-explorer-everywhere,89ab2a4847aec8ec2afdf36c3f6287dd03bd558d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
23,usable,,https://github.com/Microsoft/vso-httpclient-java,Microsoft/vso-httpclient-java,7b6329238498d7ad1934243150f955bea594df37,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
24,usable,,https://github.com/SAP/SapMachine,SAP/SapMachine,6e62561730c46dc5000c39665c43951832192ceb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
25,usable,,https://github.com/SAP/cf-java-client-sap,SAP/cf-java-client-sap,d82627cf3cf43bb556746e8a297338353b86a932,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
26,usable,,https://github.com/SAP/cloud-espm-v2,SAP/cloud-espm-v2,a5254f2e6fea9b7226296fbe19eb30ab99192b8d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
27,usable,,https://github.com/SAP/iot-starterkit,SAP/iot-starterkit,f0d9ce06a1a98569a5a4eed76a2ec0aa87c1a1df,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
28,usable,,https://github.com/SAP/olingo-jpa-processor-v4,SAP/olingo-jpa-processor-v4,e61b432b876e60c093ba626a00432d4826893e10,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
29,usable,,https://github.com/Shopify/graphql_java_gen,Shopify/graphql_java_gen,ce1e7c8ab2f0d4a61fe47e7308d6226a11d85627,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
30,usable,,https://github.com/Shopify/mobile-buy-sdk-android,Shopify/mobile-buy-sdk-android,913062d4d1e1e71091440df257dd9ac6db9c9957,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
31,usable,,https://github.com/Tencent/GT,Tencent/GT,6e115aa7927441a7348f747b1316d5f4c4b4241a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
32,usable,,https://github.com/Tencent/QMUI_Android,Tencent/QMUI_Android,6ff5493a05845918c126cce8a3e639f8d996481b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
33,usable,,https://github.com/Tencent/RapidView,Tencent/RapidView,f813c627f8592bad0f9c24643ee53f73b738f1aa,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
34,usable,,https://github.com/Tencent/soter,Tencent/soter,8ecde27599ce0f763b6c1f774d2e61e81c7ad6b8,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
35,usable,,https://github.com/Tencent/tinker,Tencent/tinker,7523900600317ebd618f3505434176b381bd0bc2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
36,usable,,https://github.com/alexa/alexa-skills-kit-sdk-for-java,alexa/alexa-skills-kit-sdk-for-java,bf1e9ccc50d1f3f8408f887f70197ee288fd4bd9,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
37,usable,,https://github.com/alibaba/ARouter,alibaba/ARouter,93b328569bbdbf75e4aa87f0ecf48c69600591b2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
38,usable,,https://github.com/alibaba/atlas,alibaba/atlas,e8c7b3f1ff14b2a1df64321c6992b796cae7d732,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
39,usable,,https://github.com/alibaba/canal,alibaba/canal,08167c95c767fd3c9879584c0230820a8476a7a7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
40,usable,,https://github.com/alibaba/cobar,alibaba/cobar,bc36a14d4a3f8acc0db0b3b07a7db8d38afefda5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
41,usable,,https://github.com/alibaba/druid,alibaba/druid,768469fe4d1340efe1036453366a58c9ab7e30d1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
42,usable,,https://github.com/alibaba/java-dns-cache-manipulator,alibaba/java-dns-cache-manipulator,eab50ee5c27671f9159b55458301f9429b2fcc47,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
43,usable,,https://github.com/alibaba/jstorm,alibaba/jstorm,5d6cde22dbca7df3d6e6830bf94f98a6639ab559,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
44,usable,,https://github.com/alibaba/jvm-sandbox,alibaba/jvm-sandbox,5ff3554ce2fcbe5eb9dd0ecc01c31a1d53c3c12e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
45,usable,,https://github.com/alibaba/otter,alibaba/otter,a939897df75ae8aafdcbbbce0205d13ac87d6fdb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
46,usable,,https://github.com/amzn/amazon-pay-sdk-java,amzn/amazon-pay-sdk-java,5a3547d00c796aab8f0c8ac12e0310f7a5c4678a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
47,usable,,https://github.com/amzn/exoplayer-amazon-port,amzn/exoplayer-amazon-port,90cf56092dca07e8752f8f7e063a0b3b98313942,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
48,usable,,https://github.com/amzn/ion-java,amzn/ion-java,a19302d1ebcc5e8ca41d19342581364f89d09c1a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
49,usable,,https://github.com/apache/accumulo,apache/accumulo,f896c98c2356a52dfa2235d2cc02ae556ab17909,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
50,usable,,https://github.com/apache/accumulo-testing,apache/accumulo-testing,d87d448278d43750cc978c9f37bacaf7e8591bb9,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
51,usable,,https://github.com/apache/activemq,apache/activemq,ccf56875b0660214e0a61bd2f8adc418143551fc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
52,usable,,https://github.com/apache/activemq-apollo,apache/activemq-apollo,8e4b134b2a5d3576aa62cd8df9905a9fe2eba2d0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
53,usable,,https://github.com/apache/activemq-artemis,apache/activemq-artemis,5bd5c610195d6f4a3dd1ac28170727003f8a5a54,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
54,usable,,https://github.com/apache/airavata,apache/airavata,391843a00eefa7b6213e845f2f044b4e042894d5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
55,usable,,https://github.com/apache/ambari,apache/ambari,2bc4779a1e6aabe638101fc8b0e28cd1963d6b13,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
56,usable,,https://github.com/apache/ant,apache/ant,9722f062dc68d6c321faf751621162ac8444c585,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
57,usable,,https://github.com/apache/ant-ivy,apache/ant-ivy,4ffcf8f06f238b17e78e8033c3e8278833e452eb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
58,usable,,https://github.com/apache/ant-ivyde,apache/ant-ivyde,d7f55c6475627ad6a899e3fbb88eb49f572ba63b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
59,usable,,https://github.com/apache/apex-core,apache/apex-core,d17f464fcaf19778e2f8edbe2b03419151558068,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
60,usable,,https://github.com/apache/apex-malhar,apache/apex-malhar,1acaf15f425d72f19bb590c667987ed5d81d7f25,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
61,usable,,https://github.com/apache/archiva,apache/archiva,d1242030bf232c0d9b68e4402188ee261924bf4b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
62,usable,,https://github.com/apache/aries,apache/aries,52293d20268de7c98833846ded2b70d6476773de,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
63,usable,,https://github.com/apache/aries-jax-rs-whiteboard,apache/aries-jax-rs-whiteboard,73ef94bb74159e97bbe834c3e17a7eb3c34b7bf6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
64,usable,,https://github.com/apache/aries-jpa,apache/aries-jpa,f8a04dfabbf0853af07926e4d8f8028b0d829bc8,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
65,usable,,https://github.com/apache/aries-rsa,apache/aries-rsa,f5aa5ca62c3948d7e471c3a839089180650cf4f2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
66,usable,,https://github.com/apache/asterixdb,apache/asterixdb,223d13a06c4a4a58408aeac19674ac1f36f5ff35,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
67,usable,,https://github.com/apache/atlas,apache/atlas,af1719a3472d1d436d0fc685fe9f88d8a754ef94,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
68,usable,,https://github.com/apache/attic-polygene-java,apache/attic-polygene-java,031beef870302a0bd01bd5895ce849e00f2d5d5b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
69,usable,,https://github.com/apache/aurora,apache/aurora,6ec953f27f7f80366d6bf4c8e7cba0e62a874753,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
70,usable,,https://github.com/apache/avro,apache/avro,1119b6eb5b92730b27e9798793bc67f192591c15,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
71,usable,,https://github.com/cspeckmim/axis1-java,cspeckmim/axis1-java,7043f1ab0397d1ae35f879f2bcc99be1e9b55644,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
72,usable,,https://github.com/fluetm/axis2-java,fluetm/axis2-java,372582df483eb7991f85b6d0e765aec62339cdb7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
73,usable,,https://github.com/apache/bahir-flink,apache/bahir-flink,45b6beb522ada24b644e11c470cb743551469ae1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
74,usable,,https://github.com/apache/batik,apache/batik,8b9b758641a11c43c4e9493386268fa0dc5c7efb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
75,usable,,https://github.com/apache/beam,apache/beam,a956ff77a8448e5f2c12f6695fec608348b5ab60,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
76,usable,,https://github.com/apache/bigtop,apache/bigtop,2cfcee08fc39a5f0b918ff2b895e1620344b390b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
77,usable,,https://github.com/apache/bookkeeper,apache/bookkeeper,f26a4cae0e9205ad391c6d4d79f2937871864c28,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
78,usable,,https://github.com/apache/brooklyn-library,apache/brooklyn-library,89795c5d67d594259df9b4ea8bae766660e8b283,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
79,usable,,https://github.com/apache/brooklyn-server,apache/brooklyn-server,880eb1da00f6358d7fd76d065322e3685bfb1a04,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
80,usable,,https://github.com/apache/bval,apache/bval,e6609f749af49ea2e554e8f65a5c1bf6d384ad90,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
81,usable,,https://github.com/apache/calcite,apache/calcite,a648f9c12309cc253628930b0cab98591caa66ab,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
82,usable,,https://github.com/apache/calcite-avatica,apache/calcite-avatica,9cf1a92c58f2fbac5ea5723f0b13e5bec436432b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
83,usable,,https://github.com/apache/camel,apache/camel,8a85a70643c4d6eec2d3abddeea44ecb06c2f486,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
84,usable,,https://github.com/apache/cassandra,apache/cassandra,e191aff385053bdb5325f15bc6d16d2dc0ee0589,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
85,usable,,https://github.com/apache/cayenne,apache/cayenne,5be5235ed1c02589b6300e9729cf3c308c0173e8,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
86,usable,,https://github.com/apache/chemistry-opencmis,apache/chemistry-opencmis,ef8513d708e5e21710afe5cafb8b32a62a0ae532,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
87,usable,,https://github.com/apache/chukwa,apache/chukwa,65f6972859115a4ddad6def06475465f0971e9ae,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
88,usable,,https://github.com/apache/clerezza,apache/clerezza,ab278b609cfe1fee9704abb563679ae952bcc47f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
89,usable,,https://github.com/apache/cloudstack,apache/cloudstack,8d3feb100aab4a45b31a789f444038b892161eec,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
90,usable,,https://github.com/apache/cocoon,apache/cocoon,5d942db1ab41f8d31eb07b30c2c9ec5833c593c1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
91,usable,,https://github.com/apache/commons-beanutils,apache/commons-beanutils,33a067788f2a414c0b019f8d8974cc455c1982a4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
92,usable,,https://github.com/apache/commons-bsf,apache/commons-bsf,88b2601a3caecc32aba38f2b3980d646e9a1b698,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
93,usable,,https://github.com/apache/commons-chain,apache/commons-chain,2e6b29c77be1908f70a1aa4830e885e856e72ebe,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
94,usable,,https://github.com/apache/commons-collections,apache/commons-collections,bb0781551c7f1d7ddd28733acff95e1f130e766c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
95,usable,,https://github.com/apache/commons-compress,apache/commons-compress,1881a202fbec4466f3766eaa0057370d7007401b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
96,usable,,https://github.com/apache/commons-configuration,apache/commons-configuration,34357e075d63c3634310878636f9498847badcab,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
97,usable,,https://github.com/apache/commons-crypto,apache/commons-crypto,7b7a36d603ad943ac033469b1e889946c947a385,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
98,usable,,https://github.com/apache/commons-dbcp,apache/commons-dbcp,d3afaa64f8d2ab6eb8f6eb08979bd9d265589352,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
99,usable,,https://github.com/apache/commons-dbutils,apache/commons-dbutils,b4c8f2470a454807d8d8afbd9b16fb8bf44511d9,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
100,usable,,https://github.com/apache/commons-digester,apache/commons-digester,1a39dff24947b3fdd1027fb611f91b8cfe7d1d56,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
101,usable,,https://github.com/apache/commons-functor,apache/commons-functor,205fef6742c4e29748bb2d6e76c74fff0893f667,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
102,usable,,https://github.com/apache/commons-imaging,apache/commons-imaging,fa7c16f434061d441d1c0d9dbcfd0f4c3092c880,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
103,usable,,https://github.com/apache/commons-io,apache/commons-io,19cd138d25fb461dc57125589a026ca0fa8f7805,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
104,usable,,https://github.com/apache/commons-jcs,apache/commons-jcs,ad897014842fc830483f32fdfb903f3bb8f70289,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
105,usable,,https://github.com/apache/commons-jelly,apache/commons-jelly,48c008cc2328402e0976295625b32c5197ba2324,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
106,usable,,https://github.com/apache/commons-jexl,apache/commons-jexl,c39f4cf674000f45c23597fa945a0421aac79cbf,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
107,usable,,https://github.com/apache/commons-jxpath,apache/commons-jxpath,eff47ab8ca52fdbc91d1313cc224324465dd043e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
108,usable,,https://github.com/apache/commons-math,apache/commons-math,f3719d89ab6a928e8618bbe6a7da8214d9d6eb07,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
109,usable,,https://github.com/apache/commons-net,apache/commons-net,fb7aae4c64f7d2bf6dced00c49c3ffc428b2d572,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
110,usable,,https://github.com/apache/commons-numbers,apache/commons-numbers,cfad08c08b18bec5cde044aa547e8c060e9bfac4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
111,usable,,https://github.com/apache/commons-ognl,apache/commons-ognl,0703126efc7962b9a442dce0af6af8731c7c34a6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
112,usable,,https://github.com/apache/commons-pool,apache/commons-pool,cd9112f433bf9f4bc8829a15fc31d1af06740e4a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
113,usable,,https://github.com/apache/commons-proxy,apache/commons-proxy,838024d7d8193d181506568fec9e681b6e11e59a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
114,usable,,https://github.com/apache/commons-text,apache/commons-text,fba62805615082bc1ce02c46a6b1c8d0383aa09b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
115,usable,,https://github.com/apache/commons-validator,apache/commons-validator,a3771313c9f1833abf32c7c294ad1de4810e532d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
116,usable,,https://github.com/apache/commons-vfs,apache/commons-vfs,fe61e3b164970d381cda1d89670420a2c32a9629,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
117,usable,,https://github.com/apache/creadur-rat,apache/creadur-rat,271cb2fdf3d3dea168c09cab358d566db7549102,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
118,usable,,https://github.com/apache/crunch,apache/crunch,9b8849cfd89f1e7f187b99914163509060692aa5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
119,usable,,https://github.com/peistation/ctakes,peistation/ctakes,79be3ba2833857714bb301449f021cca36f373e6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
120,usable,,https://github.com/apache/curator,apache/curator,5ff795271b21c2b8f487a69efabac834fb714383,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
121,usable,,https://github.com/apache/cxf,apache/cxf,6bf89e9c8804c8845ec4d38583dd33eea8256439,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
122,usable,,https://github.com/apache/cxf-fediz,apache/cxf-fediz,553ae6e3adeb92b7d6300e5c0ad83ed6322e28bd,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
123,usable,,https://github.com/apache/datafu,apache/datafu,3e52d11f75956ac3e6d2384816affeba565ab61d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
124,usable,,https://github.com/apache/deltaspike,apache/deltaspike,6de805f9687178eca316b13e59ce717165f90a26,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
125,usable,,https://github.com/apache/derby,apache/derby,bd246fc89d4fce3f82f8344074ecb8a4713418df,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
126,usable,,https://github.com/apache/directory-fortress-commander,apache/directory-fortress-commander,73aadbad04fc9ec8b14faa2191c4c9545f3396a4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
127,usable,,https://github.com/apache/directory-fortress-core,apache/directory-fortress-core,180e1f017d9077756eebe02cb852e86a39f84f99,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
128,usable,,https://github.com/apache/directory-kerby,apache/directory-kerby,19fa650424f60d23d1c1bf0af4bb80ffcb8d8843,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
129,usable,,https://github.com/apache/directory-ldap-api,apache/directory-ldap-api,5b93e102556ad2191b5d30411708410d1b1a9d71,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
130,usable,,https://github.com/apache/directory-server,apache/directory-server,310007cc1c7eb5415f93bed67d5553bc70980820,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
131,usable,,https://github.com/apache/directory-studio,apache/directory-studio,e8f15ea553a3ae7bebc2fe96d6a2864e188f8017,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
132,usable,,https://github.com/apache/drill,apache/drill,5e2251a9fd659b81ebfcd6702ee4ee16b3f7b6b3,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
133,usable,,https://github.com/apache/eagle,apache/eagle,7ac9421c2c27d12ae88f001866b4444310fcaa3f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
134,usable,,https://github.com/apache/empire-db,apache/empire-db,933dce5536fe157cd6b5e924a2c623acfb6cb083,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
135,usable,,https://github.com/apache/falcon,apache/falcon,470e5e9f5de9ba1b6149dec60e87d3a04270eda3,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
136,usable,,https://github.com/apache/felix,apache/felix,a132994b250751d4ba3b115ee070ba397d9840ca,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
137,usable,,https://github.com/apache/fineract,apache/fineract,210e380df3ca5c74c8c2fa09e7fe1cffdb87e20a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
138,usable,,https://github.com/apache/fineract-cn-customer,apache/fineract-cn-customer,251ae08f7607a4feab8a4e5ba09c105b5f35c3be,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
139,usable,,https://github.com/apache/fineract-cn-portfolio,apache/fineract-cn-portfolio,f0eaa1850586b783351b4fbe9003ddbd9007245a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
140,usable,,https://github.com/apache/flink,apache/flink,8068c8775ad067d75828e6360e7e0994348da9b9,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
141,usable,,https://github.com/apache/flume,apache/flume,7d3396f26dc1541e9d2a540d50d15a15c38acb74,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
142,usable,,https://github.com/apache/fluo,apache/fluo,8e06204d4167651e2d3b5219b8c1397644e6ba6e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
143,usable,,https://github.com/apache/fop,apache/fop,caced35327f6b6d6eeac2a13543f3c458e902101,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
144,usable,,https://github.com/apache/freemarker,apache/freemarker,02fa5edb3cde53f284551c09ecc13301b0e83d0b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
145,usable,,https://github.com/apache/geode,apache/geode,8fd839e8b73e40bd2dfd14f331b587431bd35a66,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
146,usable,,https://github.com/apache/geronimo-xbean,apache/geronimo-xbean,e6191cc3a98755894ec9997e78214972d29040c4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
147,usable,,https://github.com/apache/giraph,apache/giraph,d3bf4a2cf5347f7cfd9d217b216c906cb7801217,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
148,usable,,https://github.com/apache/gora,apache/gora,e325402aaa84d4f1501eb00c2c3f5c15e32713ca,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
149,usable,,https://github.com/apache/griffin,apache/griffin,1cf2a15452a9998da4ede6d61fe8a7138dd65341,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
150,usable,,https://github.com/apache/groovy,apache/groovy,00ee0547c00673a93e0843a9d72c8e4293d1efdb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
151,usable,,https://github.com/apache/hadoop,apache/hadoop,128dd91e10080bdcbcd7d555fa3c4105e55a6b51,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
152,usable,,https://github.com/apache/hadoop-common,apache/hadoop-common,42a61a4fbc88303913c4681f0d40ffcc737e70b5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
153,usable,,https://github.com/apache/hadoop-hdfs,apache/hadoop-hdfs,b2d2a3262c587638db04c2991d48656b3d06275c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
154,usable,,https://github.com/apache/hadoop-mapreduce,apache/hadoop-mapreduce,307cb5b316e10defdbbc228d8cdcdb627191ea15,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
155,usable,,https://github.com/apache/hama,apache/hama,734a4d7337cbd132623c7dcb84c300de428d13bf,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
156,usable,,https://github.com/apache/hbase,apache/hbase,44f8abd5c65c59e9d09f6ad14b3c825f145d8e4f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
157,usable,,https://github.com/apache/helix,apache/helix,0431ef007610093a5b8cde38649be8bfc056df43,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
158,usable,,https://github.com/apache/hive,apache/hive,2fa22bf360898dc8fd1408bfcc96e1c6aeaf9a53,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
159,usable,,https://github.com/apache/httpcomponents-client,apache/httpcomponents-client,35a2ff2671a513d640e1e85319270c7c868938c6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
160,usable,,https://github.com/apache/httpcomponents-core,apache/httpcomponents-core,589fe21a0bd3481431f08d296fff1e323a8f497d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
161,usable,,https://github.com/apache/ignite,apache/ignite,7a7c407ea41477aae8508bfe871b4e9a67e1b277,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
162,usable,,https://github.com/apache/incubator-ambari,apache/incubator-ambari,bf747346312170834c6beb89a60c8624b47aa288,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
163,usable,,https://github.com/apache/incubator-atlas,apache/incubator-atlas,e0d2cdc27c32742ebecd24db4cca62dc04dcdf4b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
164,usable,,https://github.com/apache/incubator-batchee,apache/incubator-batchee,d4ad6b76d3013a7eb74fbe062aeac305215d6a36,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
165,usable,,https://github.com/apache/incubator-brooklyn,apache/incubator-brooklyn,337a5d22d5e9c98cc96ea1085383cbed1ee0b741,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
166,usable,,https://github.com/apache/incubator-druid,apache/incubator-druid,8ca7cb4886dcaeeaaea3a06aceb9e6d50eeecab5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
167,usable,,https://github.com/apache/incubator-dubbo,apache/incubator-dubbo,6e4ff91dfca4395a8d1b180f40f632e97acf779d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
168,usable,,https://github.com/apache/incubator-edgent,apache/incubator-edgent,2e44089358175964650fed5e2bf4ad071b05b7d6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
169,usable,,https://github.com/apache/incubator-gobblin,apache/incubator-gobblin,b0d130757669a5fed7c368d44f23f8a9c0d3ed4a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
170,usable,,https://github.com/apache/incubator-heron,apache/incubator-heron,17f1b06fffed0c242b181b3e945c7e6a31478751,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
171,usable,,https://github.com/apache/incubator-hivemall,apache/incubator-hivemall,37293f64789fbf94d83560374610c1e12db6988c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
172,usable,,https://github.com/apache/incubator-hudi,apache/incubator-hudi,194d904c99ebd013af55eac7509e3e79193dce77,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
173,usable,,https://github.com/apache/incubator-myriad,apache/incubator-myriad,82297a4cd60f1b1b17ddca1a7ea11eb26a2beecb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
174,usable,,https://github.com/apache/incubator-netbeans-html4j,apache/incubator-netbeans-html4j,7b354fd0de6a8aeba13aab8264de1c974af5d9c0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
175,usable,,https://github.com/apache/incubator-omid,apache/incubator-omid,b7e005d41aa5c7421ddc77e0082b26c8bd21b207,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
176,usable,,https://github.com/apache/incubator-pinot,apache/incubator-pinot,d58f8bce4b59de096b4ee9fee61c679482dd1d7d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
177,usable,,https://github.com/apache/incubator-plc4x,apache/incubator-plc4x,4fbfabf5a33198613b8478259ab85771c740fb0e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
178,usable,,https://github.com/apache/incubator-ratis,apache/incubator-ratis,1fc5acedda4dbd7c62fe73c8656c792871f4661f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
179,usable,,https://github.com/apache/incubator-rya,apache/incubator-rya,5463da23c7cd5eaddf2ab13f0b42141211ab59f2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
180,usable,,https://github.com/apache/incubator-samoa,apache/incubator-samoa,6e6bb1817927d5610d007606922a473882d593aa,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
181,usable,,https://github.com/apache/incubator-sentry,apache/incubator-sentry,4643f988a5e0ce2b9749e6365edea3a16482de86,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
182,usable,,https://github.com/apache/incubator-shardingsphere,apache/incubator-shardingsphere,c5cf1d15b02f3a0fb3bda4f15d5f0b3779eac7ba,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
183,usable,,https://github.com/apache/incubator-skywalking,apache/incubator-skywalking,32c4bced8a7e055003d6e4bea0fd8f8361bec8e5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
184,usable,,https://github.com/apache/incubator-taverna-common-activities,apache/incubator-taverna-common-activities,65324f4315216ca350bbcce221dd2571b3506a36,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
185,usable,,https://github.com/apache/incubator-taverna-engine,apache/incubator-taverna-engine,98536c6b702a0541debbb66be996455384561b54,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
186,usable,,https://github.com/apache/incubator-taverna-workbench,apache/incubator-taverna-workbench,2b74964ac1ee22e56c5dad3321869d84f7052dcf,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
187,usable,,https://github.com/apache/incubator-tez,apache/incubator-tez,e8dc9f72f9d720e5bdf7bb3005d904451a02ce2b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
188,usable,,https://github.com/apache/isis,apache/isis,2af2ef3e2edcb807d742f089839e0571d8132bd9,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
189,usable,,https://github.com/apache/jackrabbit,apache/jackrabbit,392b94da5db9d2f5670f2db530eb5952c8189fdb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
190,usable,,https://github.com/apache/jackrabbit-oak,apache/jackrabbit-oak,fa85f54a065e01c0a1cb8c03af74194fdf521ddd,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
191,usable,,https://github.com/apache/james-mime4j,apache/james-mime4j,68b2028c677b04af90d812e2ba200aa242b5e1d1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
192,usable,,https://github.com/apache/james-project,apache/james-project,fa24a096a5853459c3769a34ccc68feb91626bfa,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
193,usable,,https://github.com/apache/jclouds,apache/jclouds,c2670079fabe74f163f43fbade0866469f7a84ec,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
194,usable,,https://github.com/apache/jena,apache/jena,1cca775bbf0bb0fd3ee8ac55e31f0f30cdde3b77,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
195,usable,,https://github.com/apache/jmeter,apache/jmeter,0facf1525a7d0bd816efd33e72309856e901a883,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
196,usable,,https://github.com/apache/joshua,apache/joshua,e9cb9ebb495782f4ed238e08e64f5503085641fc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
197,usable,,https://github.com/apache/jspwiki,apache/jspwiki,820684992fa0b736505506d6810fdcdf7ad2dbb5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
198,usable,,https://github.com/apache/juneau,apache/juneau,1bd3d8be0ed8a51a0a68ccef2d1d6778baa4b6ee,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
199,usable,,https://github.com/apache/kafka,apache/kafka,c74acb24eb1da5d16cc2721a63931cd87f79ec66,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
200,usable,,https://github.com/apache/karaf,apache/karaf,4f180ea216c284d21b2d4efa6292b2495a3c8ea7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
201,usable,,https://github.com/apache/karaf-cellar,apache/karaf-cellar,4082b26110e56973dceb2563395f8aed3f294dd1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
202,usable,,https://github.com/apache/knox,apache/knox,8a504c7c7f8e6a07ded65c671b64ccd702f47668,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
203,usable,,https://github.com/apache/kylin,apache/kylin,6ee0212af9d5b50096850c9cb76031b7cdd67402,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
204,usable,,https://github.com/apache/lens,apache/lens,f64a0f5984216a61f0a2c5ef90510a88390acde0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
205,usable,,https://github.com/apache/log4j,apache/log4j,7be00eed88152dd011a619e8bae5a631235c3f4c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
206,usable,,https://github.com/apache/logging-chainsaw,apache/logging-chainsaw,b7277083a7105916a9d054045d188a553623c6b5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
207,usable,,https://github.com/apache/logging-log4j-audit,apache/logging-log4j-audit,e354306724ca815ad54575c8a4d07d5d5c93a2c1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
208,usable,,https://github.com/apache/logging-log4j2,apache/logging-log4j2,9b6bb237ae8771ffbf6d61ed07b0acb4f4dc2da6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
209,usable,,https://github.com/apache/lucene-solr,apache/lucene-solr,bca22d58e2d126ec6d349d375d3ea028892104e1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
210,usable,,https://github.com/apache/mahout,apache/mahout,b0cf1694e60f643e352182ea03744c34e96dbac4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
211,usable,,https://github.com/apache/manifoldcf,apache/manifoldcf,542db79eb8662c086e39ee7deac743da430f5714,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
212,usable,,https://github.com/apache/marmotta,apache/marmotta,28c9b8b0791ea1693578af302981a1358e56933d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
213,usable,,https://github.com/apache/maven,apache/maven,f5a13746e13e6225b28ef8ba6e16fc8f02946dd6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
214,usable,,https://github.com/apache/maven-archetype,apache/maven-archetype,04921ccae9c111338121e3acb54b7b23f7f57c7b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
215,usable,,https://github.com/apache/maven-checkstyle-plugin,apache/maven-checkstyle-plugin,eee0ba18a70e6d6bd51797c70a83cf844f882286,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
216,usable,,https://github.com/apache/maven-compiler-plugin,apache/maven-compiler-plugin,3d6b27cc81c3dde2d537ca3be1117d470d0017f3,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
217,usable,,https://github.com/apache/maven-indexer,apache/maven-indexer,8fcb8551345c78871a6adbc0f7238ccd408178d3,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
218,usable,,https://github.com/apache/maven-javadoc-plugin,apache/maven-javadoc-plugin,3ab15eb9ec04c82a4b99dc47d0879e77f989d74f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
219,usable,,https://github.com/apache/maven-plugins,apache/maven-plugins,a007e769ed5825774d5c31ec06c0013c8ee2b4d4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
220,usable,,https://github.com/apache/maven-resolver,apache/maven-resolver,6a7f840e49d463dcf9fea61ddd2a2a291bfc90a1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
221,usable,,https://github.com/apache/maven-scm,apache/maven-scm,6f876b4dc33372a8527f09c23c6f698e04a771c6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
222,usable,,https://github.com/apache/maven-surefire,apache/maven-surefire,e57f76c7e858dbbaac6be4cbcd16e215de10b064,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
223,usable,,https://github.com/apache/meecrowave,apache/meecrowave,d1392c88faf48c8a3a3c544949d6ebcdfbd25229,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
224,usable,,https://github.com/apache/metamodel,apache/metamodel,ccafcf27f4e3be03dad42791d4c1a31038433925,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
225,usable,,https://github.com/apache/metron,apache/metron,17b31b48f59627a9e768a5cbe0be7ac55b5b04f8,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
226,usable,,https://github.com/apache/mina,apache/mina,daf2a33fed5fccb096ce75ab9263ec9a48561942,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
227,usable,,https://github.com/apache/mina-sshd,apache/mina-sshd,2fb7ebb487154283dd6dc5db88676c179ebb01e0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
228,usable,,https://github.com/apache/myfaces-tobago,apache/myfaces-tobago,cdd92ed3b0a5a9e72b1544d3123d5d65d43d3d02,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
229,usable,,https://github.com/apache/nifi,apache/nifi,c8eff590efa3babcda0b755009224dcac168708b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
230,usable,,https://github.com/apache/nifi-minifi,apache/nifi-minifi,fb246621474c6a4e4b4d5cf935202dfeec16ada6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
231,usable,,https://github.com/apache/nifi-registry,apache/nifi-registry,563bfeda9766b7fe9d4480c55ac7212679db10c8,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
232,usable,,https://github.com/apache/nutch,apache/nutch,8bdec5e3ef77f816c616c978c775a0eb3b4a391a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
233,usable,,https://github.com/apache/ode,apache/ode,b2ddc6436891f84f716ffcbed8c1cd1e374bd805,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
234,usable,,https://github.com/apache/ofbiz,apache/ofbiz,7ba7f3c2e16df6c8db0d8114e124957199cea1ff,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
235,usable,,https://github.com/apache/ofbiz-framework,apache/ofbiz-framework,b1304439219bb04c396f5d000bec9c5fbb194b59,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
236,usable,,https://github.com/apache/olingo-odata2,apache/olingo-odata2,c5e9fdf569b5e2e50f5670c91013db8f9ae1d950,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
237,usable,,https://github.com/apache/olingo-odata4,apache/olingo-odata4,f344a3c565b6a67233de1d1169104a728136e7a3,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
238,usable,,https://github.com/apache/oodt,apache/oodt,9f2a500b9d061c31ccd71fc66c4d6e40f0c25acb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
239,usable,,https://github.com/apache/oozie,apache/oozie,491e73ee9f941dfb25dfe92121fb033295ef42ee,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
240,usable,,https://github.com/apache/openejb,apache/openejb,f10c077ade927d73bdbd9ed4cc28b79f58a1cd66,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
241,usable,,https://github.com/apache/openjpa,apache/openjpa,8c0b843f6e6e0dd86a31e485928e61f2ba4c8f29,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
242,usable,,https://github.com/apache/openmeetings,apache/openmeetings,6d54639e4087329fee2560af15113bdb26d226ed,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
243,usable,,https://github.com/apache/opennlp,apache/opennlp,a07efca33b40f18e9d28a59f9e40924a0c8a89a5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
244,usable,,https://github.com/apache/opennlp-sandbox,apache/opennlp-sandbox,37af4c6d42a9affba4f7c9bbc64175768750563f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
245,usable,,https://github.com/apache/openwebbeans,apache/openwebbeans,7831798861478a035c9e9dcca151b5a67e4a28a3,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
246,usable,,https://github.com/apache/parquet-mr,apache/parquet-mr,811310d01bfe3dcb4ca95aa8eed9ed6d806bf7c1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
247,usable,,https://github.com/apache/pdfbox,apache/pdfbox,443b7dd95c57bc83598c8c5d514ebb44a4133a43,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
248,usable,,https://github.com/apache/phoenix,apache/phoenix,69e5bb0b304a53967cef40b2a4cfc66e69ecaa51,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
249,usable,,https://github.com/apache/pig,apache/pig,17a4d1795ead1f2b4c62043eaf4739ed39ec2f3f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
250,usable,,https://github.com/apache/pivot,apache/pivot,568543f3396648a646341fe077a714eb06d556c0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
251,usable,,https://github.com/apache/poi,apache/poi,351623a86924dab9c565e08e8cecfe151522c448,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
252,usable,,https://github.com/apache/portals-pluto,apache/portals-pluto,4db5ddd26fb2ce642be7b0894858e664c6076a3b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
253,usable,,https://github.com/apache/pulsar,apache/pulsar,044daf8d61328265640a5b3e5008fc04fac73efa,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
254,usable,,https://github.com/apache/qpid,apache/qpid,61e6c03338f3bd20a62590baa89a36bffeb32859,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
255,usable,,https://github.com/apache/qpid-broker-j,apache/qpid-broker-j,4c4400b98a5a8493cfb9e5dbb21c97175f433a62,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
256,usable,,https://github.com/apache/qpid-jms,apache/qpid-jms,59f62b111687072fad3302fb4c6f91a389b4c0e6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
257,usable,,https://github.com/apache/qpid-proton-j,apache/qpid-proton-j,0ca7831d222cce58f21fa368b2005a49eb3707a1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
258,usable,,https://github.com/apache/ranger,apache/ranger,7c52a79a5d0b41bfc94caca9d531e0fefba2bfe7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
259,usable,,https://github.com/apache/reef,apache/reef,abc122a37d1478530967add245e63e13bf148b9a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
260,usable,,https://github.com/apache/rocketmq,apache/rocketmq,971fa8ed8b209b39bdfe41c57cd64576d244e6bd,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
261,usable,,https://github.com/apache/rocketmq-externals,apache/rocketmq-externals,dba6eb0c997d5c325f26b3d1da9d739d927228dc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
262,usable,,https://github.com/apache/royale-compiler,apache/royale-compiler,fbd9bc3b9e48c80dbd8c1d32a6f83221e314efdd,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
263,usable,,https://github.com/apache/samza,apache/samza,65d09d7b383be907e3f712af4a28f70895a3165f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
264,usable,,https://github.com/apache/santuario-java,apache/santuario-java,fa12dc57a16fbcd637c2aac6f3af3db19fe4b187,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
265,usable,,https://github.com/apache/sentry,apache/sentry,f859446b65bbc274bc4899464892151eec8217c6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
266,usable,,https://github.com/apache/servicecomb-java-chassis,apache/servicecomb-java-chassis,72cd0e137c4a0c3b899adfa6e19e2fd590743014,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
267,usable,,https://github.com/apache/servicemix-bundles,apache/servicemix-bundles,5f2c7727f71c167997947ad4604f9b8200952af2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
268,usable,,https://github.com/apache/shindig,apache/shindig,8f3c3d5c77f5324bad56a5a62da28657fe9112a0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
269,usable,,https://github.com/apache/shiro,apache/shiro,eeb7e9552e4d51828b4ee05b69f02c5071cbb9d6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
270,usable,,https://github.com/apache/sis,apache/sis,002121abc9b9826fbd51fac7150b3ee0c02cc88b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
271,usable,,https://github.com/apache/sling-org-apache-sling-testing-clients,apache/sling-org-apache-sling-testing-clients,ae445497a273f8df8edc5c28942d479276239abc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
272,usable,,https://github.com/apache/sqoop,apache/sqoop,0216f7fbb7b71f610d02dfa95dafb2c81acbc690,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
273,usable,,https://github.com/apache/stanbol,apache/stanbol,2fcf471b467fb84e59491f4c54ba0a95924ab04a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
274,usable,,https://github.com/apache/storm,apache/storm,dc56e32f3dcdd9396a827a85029d60ed97474786,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
275,usable,,https://github.com/apache/streams,apache/streams,5427e72d02bd7f1904da05cdf033359690d2dd00,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
276,usable,,https://github.com/apache/struts,apache/struts,e82c5a207f62fdb1bb6e8da690325b5a109c924f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
277,usable,,https://github.com/apache/struts-examples,apache/struts-examples,59674d7d79a806c12c23380895da007c292fc42f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
278,usable,,https://github.com/apache/struts1,apache/struts1,02c9ff7485b1900515c6e0b32ed54ea46dd97d51,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
279,usable,,https://github.com/apache/syncope,apache/syncope,114c412afbfba24ffb4fbc804e5308a823a16a78,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
280,usable,,https://github.com/apache/systemml,apache/systemml,7fba4b29d653747a9ed038d282954a44fea3031c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
281,usable,,https://github.com/apache/tajo,apache/tajo,fb326195083959014c82c10187cb46de91ece33f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
282,usable,,https://github.com/apache/tapestry-5,apache/tapestry-5,542950fc0266e8f9be1aacb5d6ba92146ae20f1b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
283,usable,,https://github.com/apache/tez,apache/tez,d5675c332497c1ac1dedefdf91e87476b5c0d7a9,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
284,usable,,https://github.com/apache/tika,apache/tika,4131c6e30f2e0eb1feb85e0f7576531d4e830468,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
285,usable,,https://github.com/apache/tinkerpop,apache/tinkerpop,7d9df0f0acf08f9e675ca7b337fc5e0243c09b53,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
286,usable,,https://github.com/apache/tomcat,apache/tomcat,a9c1a0661198d9ba37c1facd8385fe05d538c4ad,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
287,usable,,https://github.com/apache/tomee,apache/tomee,d21933b313aff812fe5188b57bf572a9ad649148,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
288,usable,,https://github.com/chagge/uima-ruta,chagge/uima-ruta,08efb111a775b4ba01cf048ac699aa9c22188325,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
289,usable,,https://github.com/apache/uima-uimafit,apache/uima-uimafit,c98df465869d7f4f1d907d2821791edee762ed10,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
290,usable,,https://github.com/apache/uima-uimaj,apache/uima-uimaj,e79c33b5a3e4c25afb407e68e98df1829a68e5a7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
291,usable,,https://github.com/apache/unomi,apache/unomi,1745c5221401a05e66ebf80fbe9cce2790442b3a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
292,usable,,https://github.com/apache/usergrid,apache/usergrid,ac1e6e4035f9307b871478ed47246cf92cfd5f7f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
293,usable,,https://github.com/apache/velocity-engine,apache/velocity-engine,c85f3e586f00fea89dc21253d017baa180957b75,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
294,usable,,https://github.com/apache/velocity-tools,apache/velocity-tools,6b9432af060a83a1abff799ccf4c39048162ce50,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
295,usable,,https://github.com/apache/vxquery,apache/vxquery,5d1175d2cb04a54ba751295f2ac67daec38bf723,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
296,usable,,https://github.com/alexandrklimov/webservices-xmlschema,alexandrklimov/webservices-xmlschema,f189e891c88298f52f92cfe8f24dccb809e05607,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
297,usable,,https://github.com/apache/wicket,apache/wicket,c2d344219ef8046508ca40653c9de485b3cbd4c4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
298,usable,,https://github.com/kshtzsharma48/wss4j,kshtzsharma48/wss4j,5c2cbd7e7377296edab02ab79fc98b84fb47f825,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
299,usable,,https://github.com/apache/xalan-j,apache/xalan-j,cba6d7fe7e93defecb98d155e2a780f8a3f1fbaa,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
300,usable,,https://github.com/apache/xml-graphics-commons,apache/xml-graphics-commons,dabbb28ff2d80efad587b84b16c73f54379cd514,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
301,usable,,https://github.com/apache/xmlbeans,apache/xmlbeans,20fd11dbee92d7a03299457588820c3c40af220d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
302,usable,,https://github.com/apache/zeppelin,apache/zeppelin,4219d552349f8f7f3e6de34505b8a8ae9835f98b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
303,usable,,https://github.com/apache/zookeeper,apache/zookeeper,07c3aaf3d723fb3144c0aedc0c2b655325df70e9,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
304,usable,,https://github.com/aws/amazon-kinesis-video-streams-parser-library,aws/amazon-kinesis-video-streams-parser-library,c54e6388f0f8e2769369995b9710ffd03cf9cc67,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
305,usable,,https://github.com/aws/aws-cloudtrail-processing-library,aws/aws-cloudtrail-processing-library,411315808d8d3dc6b45e4182212e3e04d82e3782,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
306,usable,,https://github.com/aws/aws-sdk-java-v2,aws/aws-sdk-java-v2,1d5d11e8087c93ab1a3a2d35193052e526fd123c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
307,usable,,https://github.com/aws/aws-toolkit-eclipse,aws/aws-toolkit-eclipse,49026f53fdd4f80a7fb997c9e40fe6e638a26edc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
308,usable,,https://github.com/awsdocs/amazon-s3-developer-guide,awsdocs/amazon-s3-developer-guide,038ef11c43698df29de7bb128522dc19a1b645ae,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
309,usable,,https://github.com/awsdocs/aws-doc-sdk-examples,awsdocs/aws-doc-sdk-examples,0f9bfb8105a92c04550b49d2ebfc582315fd4a01,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
310,usable,,https://github.com/awslabs/amazon-kinesis-client,awslabs/amazon-kinesis-client,a6291857864fca86e05050f980ed322402363517,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
311,usable,,https://github.com/baidu/Jprotobuf-rpc-socket,baidu/Jprotobuf-rpc-socket,4422e24c725eaf1f76646f674718bcc8750a4e1d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
312,usable,,https://github.com/cloudfoundry/cf-java-client,cloudfoundry/cf-java-client,6fabcf647302158b638cf2c44cee389e1df9b964,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
313,usable,,https://github.com/cloudfoundry/java-buildpack-dependency-builder,cloudfoundry/java-buildpack-dependency-builder,d15085bcf74312af19ad40bee847e43c3b4e32ee,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
314,usable,,https://github.com/cloudfoundry/uaa,cloudfoundry/uaa,f3b66dd2a250c1309a86cade560ac9a9cfeafec7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
315,usable,,https://github.com/eclipse/aCute,eclipse/aCute,2fe8fac07c37a05fc0abddbe3f80012872720241,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
316,usable,,https://github.com/eclipse-acceleo/acceleo,eclipse-acceleo/acceleo,3b0576ceff41c61c97f94fba4020adbab691bd68,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
317,usable,,https://github.com/eclipse/birt,eclipse/birt,f89264810347de98702db45386a822aabc0fadbf,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
318,usable,,https://github.com/hiendang/bpmn2-modeler,hiendang/bpmn2-modeler,fce8426d782272ee848251d954c98091bea0631c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
319,usable,,https://github.com/eclipse/buildship,eclipse/buildship,3111a7a9fe3e22d6123366686874ecd42aa2a53a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
320,usable,,https://github.com/eclipse/californium,eclipse/californium,0dd6db579be90c514dd765027ec55ed7a4668337,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
321,usable,,https://github.com/eclipse/ceylon,eclipse/ceylon,d3994d6cd120c4df85952cd9432123b413cfd65a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
322,usable,,https://github.com/eclipse/cft,eclipse/cft,36e7a593b3a7d935e540f6632828b01f88842be6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
323,usable,,https://github.com/eclipse/che,eclipse/che,c5498c2ac562cd8a2fc79a6bb0446d291f05a201,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
324,usable,,https://github.com/eclipse/che-ls-jdt,eclipse/che-ls-jdt,e01d6b73a3ddc947b425afedb7ced87fa4a5cc5f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
325,usable,,https://github.com/eclipse/concierge,eclipse/concierge,4c73cacebc5ecbdef24d4256ab506359294f7a55,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
326,usable,,https://github.com/eclipse/corrosion,eclipse/corrosion,dfb300cb1dc4c41984496cc7620790e2856aa6b6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
327,usable,,https://github.com/eclipse/dawnsci,eclipse/dawnsci,1131d5c65e9e8ea98141eecee1743cf1053544f4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
328,usable,,https://github.com/eclipse/ditto,eclipse/ditto,7fec826b94f3711f6c6ef6be1685b60bd1a8ccb5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
329,usable,,https://github.com/eclipse-dltk/dltk.core,eclipse-dltk/dltk.core,ff5ee79db0c2234347cb3f956de9b31047f43613,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
330,usable,,https://github.com/eclipse/eavp,eclipse/eavp,20c1ce932e95084e386656526d0a2ac4197f786f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
331,usable,,https://github.com/eclipse/eclipse-collections,eclipse/eclipse-collections,fa40c9aadbd36fb08f05a60b200e92ace40a7bfd,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
332,usable,,https://github.com/eclipse-jdt/eclipse.jdt.core,eclipse-jdt/eclipse.jdt.core,24d47c292ed4bd8fdc28b3c2f9afdab1401d025c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
333,usable,,https://github.com/eclipse/eclipse.jdt.ls,eclipse/eclipse.jdt.ls,f8a427e0b6a9a91615f537209be052c31d38280e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
334,usable,,https://github.com/eclipse-platform/eclipse.platform.swt,eclipse-platform/eclipse.platform.swt,bf870e8ff7e54069e96e5c9a74dc84d49a444484,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
335,usable,,https://github.com/eclipse-platform/eclipse.platform.ui,eclipse-platform/eclipse.platform.ui,e3bbb556534a1fb945e1036948325d14a8dd9c7a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
336,usable,,https://github.com/eclipse-egit/egit,eclipse-egit/egit,45c1839348e50f1835a3f76e306af8d1a190d617,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
337,usable,,https://github.com/eclipse-egit/egit-github,eclipse-egit/egit-github,e9a4057a0cb71f9e659d88f82e6b24e98f74218d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
338,usable,,https://github.com/eclipse/elk,eclipse/elk,9a87764f00d863463b1be6de1920d8aa3c3ade70,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
339,usable,,https://github.com/eclipse/gef,eclipse/gef,8f2649b90ab14a1bb010188036d4eedf7586e123,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
340,usable,,https://github.com/eclipse/gef-legacy,eclipse/gef-legacy,14563a9e1f2af636a5364d195cf07dbff6f35fa6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
341,usable,,https://github.com/eclipse/gemoc-studio,eclipse/gemoc-studio,99cf126ad7fe233453b43e14bae906c3fe491462,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
342,usable,,https://github.com/eclipse/golo-lang,eclipse/golo-lang,96a489736fa2a3b0313f2fa5fb290612a84b937c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
343,usable,,https://github.com/eclipse/hawkbit,eclipse/hawkbit,51be28147f6f575b6c1ab4a5ef84ffd9174f1209,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
344,usable,,https://github.com/eclipse/hawkbit-extensions,eclipse/hawkbit-extensions,3eed2ef1689896578e8c4831f00a50f1f46e7615,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
345,usable,,https://github.com/eclipse/hono,eclipse/hono,ec84947227564c6459801f708bdeabd7687a8bf0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
346,usable,,https://github.com/eclipse/ice,eclipse/ice,3f6e0265f5b476ff90a660397ce83992944142c4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
347,usable,,https://github.com/eclipse/january,eclipse/january,4f8e374b5b9a0271c1b387df5e0f7515fc5b661b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
348,usable,,https://github.com/eclipse/jetty.project,eclipse/jetty.project,65528f76c5ef6ddca11385f9721c8f0bc5f2eed7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
349,usable,,https://github.com/eclipse-jgit/jgit,eclipse-jgit/jgit,00523f38a19b073990239b0f837efa14197764c7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
350,usable,,https://github.com/eclipse/jnosql,eclipse/jnosql,9f03fa6ffe2dd4b538f7dbce424649aa4e484657,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
351,usable,,https://github.com/eclipse/jnosql-diana-driver,eclipse/jnosql-diana-driver,a0bfd26d956f016c1ffacb56044daca17cfe3e68,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
352,usable,,https://github.com/eclipse/kapua,eclipse/kapua,11e610c657f7e473b52882833e33a2261bd3d67d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
353,usable,,https://github.com/eclipse/kura,eclipse/kura,5e9f3e3d03c8a9cc7857b3fb9080b256821bb32a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
354,usable,,https://github.com/eclipse/leshan,eclipse/leshan,eb75fc8b7d5560944e6d532f1a09d5e5c6e54559,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
355,usable,,https://github.com/eclipse-linuxtools/org.eclipse.linuxtools,eclipse-linuxtools/org.eclipse.linuxtools,11865e6e7d86a9d2e63c7b25605f6055875e63ad,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
356,usable,,https://github.com/eclipse/lsp4j,eclipse/lsp4j,513a1dd2236c6495e600f644182c16b3cf19dbb2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
357,usable,,https://github.com/eclipse-m2e/m2e-core,eclipse-m2e/m2e-core,7400bf563885fdf122aaccf356c398a0a9120ffa,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
358,usable,,https://github.com/eclipse/microprofile-opentracing,eclipse/microprofile-opentracing,00dffbff44d9300ee7a21f8665b71637ca2a0105,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
359,usable,,https://github.com/eclipse/milo,eclipse/milo,e752e540d31eb3c226e6e79dd197c54d7d254685,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
360,usable,,https://github.com/eclipse/n4js,eclipse/n4js,f715912fce0352ab574ff878086f77d17a78c908,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
361,usable,,https://github.com/webcane/nebula.widgets.nattable,webcane/nebula.widgets.nattable,02b4aba0e0b6998077b40e7d3f892743f7005023,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
362,usable,,https://github.com/eclipse/openj9,eclipse/openj9,4911084853eb75b20e037c434ad4521b7317ebfb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
363,usable,,https://github.com/eclipse/org.aspectj,eclipse/org.aspectj,370f291c359cd159c5f3f0abd6e9e53e81234a07,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
364,usable,,https://github.com/eclipse/orion.server,eclipse/orion.server,24624b85e0d543e8f3cea2bc30f3f589b37de4f0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
365,usable,,https://github.com/eclipse/packagedrone,eclipse/packagedrone,3869c1643cdc6f7cb8b26097a7b6994683b13d7e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
366,usable,,https://github.com/eclipse/paho.mqtt.java,eclipse/paho.mqtt.java,5af7b53499e7dbe45b7227b3d41fc870089c0033,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
367,usable,,https://github.com/bsi-software/rap,bsi-software/rap,6295da95d01da6669c91bd4b058db9b89f35abaf,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
368,usable,,https://github.com/eclipse/rdf4j,eclipse/rdf4j,6f63df540e30b28e0c8880bea72f85cb88424b03,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
369,usable,,https://github.com/eclipse/reddeer,eclipse/reddeer,59e55d29fc60a672d79df1ad1578badb8a2f8693,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
370,usable,,https://github.com/eclipse/smarthome,eclipse/smarthome,b8455de15d65512e8fac4e94d42de6ab2fccf1c5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
371,usable,,https://github.com/eclipse/texlipse,eclipse/texlipse,1bc72f856d4144ad0bc9baaa9575457bd7b68e1a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
372,usable,,https://github.com/eclipse/thym,eclipse/thym,b57a824e18279a2164ee334a2af9bb47ac30788f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
373,usable,,https://github.com/alexnatch/titan.EclipsePlug-ins,alexnatch/titan.EclipsePlug-ins,92bae808bfd4757c9a2f7cc0e59cd17ad801394c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
374,usable,,https://github.com/eclipse/triquetrum,eclipse/triquetrum,e4c5834ce3d68bd97820157d426a427dfe8e2a9b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
375,usable,,https://github.com/eclipse/tycho,eclipse/tycho,913062f90a6bad5c8c2b57c77111a52e698105d5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
376,usable,,https://github.com/eclipse/vorto,eclipse/vorto,93919469e598ec07fed134536b901efd25cf674f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
377,usable,,https://github.com/nsandonato/webtools.sourceediting,nsandonato/webtools.sourceediting,fe6d03fa6ca31c9e5ebeba67b32f14d14335657d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
378,usable,,https://github.com/eclipse/xsemantics,eclipse/xsemantics,63c2c5078380cfb9bf0e47d1ca031259b472368b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
379,usable,,https://github.com/eclipse/xtext-core,eclipse/xtext-core,e04964e4c2a3e0338c0079bd8333688835e77c31,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
380,usable,,https://github.com/eclipse/xtext-eclipse,eclipse/xtext-eclipse,0c7546b6aaf3644a77fc68eef9f3da368cbbeabd,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
381,usable,,https://github.com/eclipse/xtext-extras,eclipse/xtext-extras,5634c291880cd46fe2f8e9a47e48ef88b85e8bda,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
382,usable,,https://github.com/eclipse/xtext-idea,eclipse/xtext-idea,3aa1424ae35f1942dd7c3a457057006f9131de5e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
383,usable,,https://github.com/eclipse/xtext-lib,eclipse/xtext-lib,338fb2381278a5ea2cd24ba77d74e4889db56cfa,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
384,usable,,https://github.com/eclipse/xtext-web,eclipse/xtext-web,ff7aa71dbdf9f1abf4cf3e3911c17707293dfe49,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
385,usable,,https://github.com/eclipse/xtext-xtend,eclipse/xtext-xtend,20500a324127e3ee73cb793a13430ee140246fa7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
386,usable,,https://github.com/RomanGlova/DLab,RomanGlova/DLab,34483ee52cf8b79c4e51a54c82171564e5b8d50a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
387,usable,,https://github.com/epam/JDI,epam/JDI,199dba533f3659e840441c324c26cdbf5314ca85,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
388,usable,,https://github.com/epam/NGB,epam/NGB,340504529fc576eeec92fbae636e437ce486cc4a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
389,usable,,https://github.com/epam/Wilma,epam/Wilma,af271176f7847d06512b62ed8f1a4a0e7fd8b10a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
390,usable,,https://github.com/facebook/buck,facebook/buck,1bc8d383ea5cb153ca9bf4f2807e6be498648523,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
391,usable,,https://github.com/facebook/facebook-android-sdk,facebook/facebook-android-sdk,81ca34a2a0f7ee391f90c6051c5a22e5bc8663c2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
392,usable,,https://github.com/facebook/facebook-java-business-sdk,facebook/facebook-java-business-sdk,561f1a75e1220b55a160a1b92b0187f72be9cd08,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
393,usable,,https://github.com/facebook/fresco,facebook/fresco,ec0664aa49280c5aef2595b68e4d37f4b49358eb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
394,usable,,https://github.com/facebook/litho,facebook/litho,19503b819b97e17d02f584633508dca8c646911a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
395,usable,,https://github.com/google/ExoPlayer,google/ExoPlayer,4bc79c9465abd00e29ff576c5f7a7517be632f5a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
396,usable,,https://github.com/google/MOE,google/MOE,4de8f47896dc85fb058d85e8d57122fa479c88f0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
397,usable,,https://github.com/google/agera,google/agera,04045ccbf41ac5fc6806724127b33cbe0dda372c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
398,usable,,https://github.com/google/auto,google/auto,93a1477d3e632742360d23df6932f0e0e12961eb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
399,usable,,https://github.com/google/binnavi,google/binnavi,8e0aef41402db6c6ecb2a26bb943bbbc5fd989b2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
400,usable,,https://github.com/google/blockly-android,google/blockly-android,fb0a186576ad3f95b2a18440a6305a3db87a4825,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
401,usable,,https://github.com/google/caja,google/caja,964609d5ec3272e4060cfb990bf263f6e5c56e22,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
402,usable,,https://github.com/google/caliper,google/caliper,4e10eb02b7bfb5683c71be950ad2e30ff1f2c0a9,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
403,usable,,https://github.com/google/closure-compiler,google/closure-compiler,0393c80ca01b6b861376dad7f91043a38bb37dc0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
404,usable,,https://github.com/google/closure-stylesheets,google/closure-stylesheets,970d51e6fb45591e50c057b118e66a364957da42,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
405,usable,,https://github.com/google/closure-templates,google/closure-templates,2258bec5ed4bd10f49347d250041aa9ea7eda01e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
406,usable,,https://github.com/google/conscrypt,google/conscrypt,d7d3ec873a50c733c9c4397d6718c04045b377b3,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
407,usable,,https://github.com/google/copybara,google/copybara,76e3e6b1313d2bbea77fad3e7e1b53bc21949113,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
408,usable,,https://github.com/google/error-prone,google/error-prone,61cb540c08ec63faa56dccce00049cff1f8b41ea,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
409,usable,,https://github.com/google/error-prone-javac,google/error-prone-javac,a53d069bbdb2c60232ed3811c19b65e41c3e60e0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
410,usable,,https://github.com/google/gcm,google/gcm,3ad5de6ff959ab0716d8d4516552241789f721c7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
411,usable,,https://github.com/google/gdata-java-client,google/gdata-java-client,c6202a55f5f29afb37ffcf876674dca372f3fb4c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
412,usable,,https://github.com/google/gitiles,google/gitiles,76346b0810deec731737c9bb2bf54cc46a2c88cc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
413,usable,,https://github.com/google/google-authenticator,google/google-authenticator,0e8cc0a3bcada1f8f35191bd0f9f95403da65ffc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
414,usable,,https://github.com/google/google-java-format,google/google-java-format,df76e0c7fe82711c8600768fca19d0ebaf2ca3d2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
415,usable,,https://github.com/google/gtfs-realtime-bindings,google/gtfs-realtime-bindings,b013cdae26b8b8a1a96f9bd51160bf5ebdcf58f6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
416,usable,,https://github.com/google/guava,google/guava,be92294be598b9b6ff0bd1cae3335759dafcb534,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
417,usable,,https://github.com/google/guice,google/guice,dafa4b0bec4e7ec5e1df75e3fb9a2fdf4920921a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
418,usable,,https://github.com/google/hover,google/hover,4242c499cf304dc88aaedbcfc61ef4bbaf8eaa0c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
419,usable,,https://github.com/google/j2cl,google/j2cl,f233ebf547cce390cf87ce346ed82e0512f4fbe1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
420,usable,,https://github.com/google/j2objc,google/j2objc,471504a735b48d5d4ace51afa1542cc4790a921a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
421,usable,,https://github.com/google/jimfs,google/jimfs,4adbdea4091229b9ef727fa5d6eeef00b2429e01,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
422,usable,,https://github.com/google/jsinterop-generator,google/jsinterop-generator,c48a10f4c02b62207059997b4d18847c40f410ef,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
423,usable,,https://github.com/google/nomulus,google/nomulus,2481704d00f10f6b5675dd26f9effaad434ddbea,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
424,usable,,https://github.com/google/physical-web,google/physical-web,12604319e99b6d6dff451fc5a58a13a271f1dc7a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
425,usable,,https://github.com/google/protobuf-dt,google/protobuf-dt,b41acf14172723a182cc92a7d078859abeb89b7c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
426,usable,,https://github.com/google/rejoiner,google/rejoiner,cedc123c18918d8c090543a4236ee344d2dbffeb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
427,usable,,https://github.com/google/ringdroid,google/ringdroid,955039d67252ea7aea5a36933e8ee30110f5ec92,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
428,usable,,https://github.com/google/sagetv,google/sagetv,a35e3a450b4c0134cb097b9e7de76dca08eb6654,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
429,usable,,https://github.com/google/tink,google/tink,ba64189ae1a44c2935f060a4de06bdc2df721a93,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
430,usable,,https://github.com/google/volley,google/volley,95a6796c40f570a723a73d9360dddbd0994ed1d4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
431,usable,,https://github.com/linkedin/ambry,linkedin/ambry,1d2e455556058b83f5145740b7f2c5772fa37e1b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
432,usable,,https://github.com/linkedin/cruise-control,linkedin/cruise-control,d35af1b6d5a87046e6cd173948755a1e50faa531,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
433,usable,,https://github.com/linkedin/li-apache-kafka-clients,linkedin/li-apache-kafka-clients,64c130b021176451b9a0a1274903c8e77585aaa1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
434,usable,,https://github.com/linkedin/parseq,linkedin/parseq,6151cc9064cf8af2ec5ab10ec80aa8c40db6b13c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
435,usable,,https://github.com/linkedin/pygradle,linkedin/pygradle,4b04b7980dc47a76b816184ebbcfe0b3f5cefadd,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
436,usable,,https://github.com/linkedin/rest.li,linkedin/rest.li,ad74aa98da8a55ad9c339d0769a3e8fb495765af,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
437,usable,,https://github.com/oracle/fastr,oracle/fastr,a1ee49060317621c0c9eceea8ec60040aca59b2d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
438,usable,,https://github.com/oracle/graal,oracle/graal,4deb681aaaa79c248115037fc8e399c9876619fd,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
439,usable,,https://github.com/oracle/oci-java-sdk,oracle/oci-java-sdk,76e9cecd7b309d9f12e5efe96c74167c66a98872,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
440,usable,,https://github.com/oracle/opengrok,oracle/opengrok,bd2770a04a3eda7af19fae482d880d56cce0eeb9,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
441,usable,,https://github.com/oracle/pgql-lang,oracle/pgql-lang,d31340ea99b7a2c4a4a2311fca77d6be415e5395,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
442,usable,,https://github.com/oracle/soda-for-java,oracle/soda-for-java,352634e26b5a0d9d529d5436f7a4c8e21ed1dbf0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
443,usable,,https://github.com/oracle/visualvm,oracle/visualvm,d9b10575b53d535e10c6e8c41831ebe38483c65b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
444,usable,,https://github.com/oracle/weblogic-kubernetes-operator,oracle/weblogic-kubernetes-operator,1fb059d7e32b9b3514617d54e4dda41ab68e71ea,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
445,usable,,https://github.com/oracle/weblogic-monitoring-exporter,oracle/weblogic-monitoring-exporter,05f1d3c4cc797577801df0ceceb9d92fc31718e8,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
446,usable,,https://github.com/rabbitmq/rabbitmq-java-client,rabbitmq/rabbitmq-java-client,8bc24bdce4da758f7be4f4451a46ab185058b272,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
447,usable,,https://github.com/rabbitmq/rabbitmq-jms-client,rabbitmq/rabbitmq-jms-client,2aa68092e85ab5e7d637ae97524d9edda4b31528,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
448,usable,,https://github.com/reactor/reactive-streams-commons,reactor/reactive-streams-commons,f6f194340b3ab43616f69015718d132abbc7dcc5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
449,usable,,https://github.com/reactor/reactor-core,reactor/reactor-core,3958e2fabf49e16229dda5df39e7cde46797ec51,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
450,usable,,https://github.com/reactor/reactor-kafka,reactor/reactor-kafka,2724517a27d73b620791d2941cca29bd524e18bc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
451,usable,,https://github.com/reactor/reactor-netty,reactor/reactor-netty,b26dfa119524d87a484be09f13031f56dac864c1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
452,usable,,https://github.com/robolectric/robolectric,robolectric/robolectric,525bfcfc0e0ed1653ad57341b564c6857e11dc50,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
453,usable,,https://github.com/bsura/Argus,bsura/Argus,121b59a268da264316cded6a3e9271366a23cd86,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
454,usable,,https://github.com/spring-projects/Spring-Integration-in-Action,spring-projects/Spring-Integration-in-Action,f4c52d5ff803a3f50bd1df5a4dd438d811f9d2f0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
455,usable,,https://github.com/spring-projects/aws-maven,spring-projects/aws-maven,ce6a4ffbd8a59029ebe147124ac2d7ff1a7afd18,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
456,usable,,https://github.com/spring-projects/eclipse-integration-commons,spring-projects/eclipse-integration-commons,22a559aedc8a0b98792e893a00d510b914849ca4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
457,usable,,https://github.com/spring-projects/eclipse-integration-tcserver,spring-projects/eclipse-integration-tcserver,5b381256cb35cfe2aa21f5093558f7ca927c289f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
458,usable,,https://github.com/spring-projects/grails-ide,spring-projects/grails-ide,cb5162c5a7fc60a2847c39d2750003ada7e80ff7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
459,usable,,https://github.com/spring-projects/greenhouse,spring-projects/greenhouse,c7994183812150de971ef4a76c08d5b4631ab5d1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
460,usable,,https://github.com/spring-projects/spring-amqp,spring-projects/spring-amqp,1614a4b0532b83e29b2a2fdb8dac102576b8aa51,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
461,usable,,https://github.com/spring-projects/spring-android,spring-projects/spring-android,941296e152d49a40e0745a3e81628a974f72b7e4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
462,usable,,https://github.com/spring-projects/spring-batch,spring-projects/spring-batch,d8fc58338d3b059b67b5f777adc132d2564d7402,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
463,usable,,https://github.com/spring-projects/spring-batch-admin,spring-projects/spring-batch-admin,9e3ad8bff99b8fad8da62426aa7d2959eb841bcf,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
464,usable,,https://github.com/spring-projects/spring-boot,spring-projects/spring-boot,2225b362991f225e3a93f00e160526d2b8abdfb2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
465,usable,,https://github.com/spring-projects/spring-data-book,spring-projects/spring-data-book,3a9d2e35184d5361f1d305f4eb84b5febf87b992,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
466,usable,,https://github.com/spring-projects/spring-data-cassandra,spring-projects/spring-data-cassandra,42cc65aaab4d3d67546d815d3d9eb142a7d5c616,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
467,usable,,https://github.com/spring-projects/spring-data-commons,spring-projects/spring-data-commons,48c9297118e18273a0a3dfe3cf2f9a8ffd8fdca7,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
468,usable,,https://github.com/spring-projects/spring-data-couchbase,spring-projects/spring-data-couchbase,2f4500e9c76541bbbd6a612f7b9283d2455a2dc6,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
469,usable,,https://github.com/spring-projects/spring-data-dev-tools,spring-projects/spring-data-dev-tools,a25ff3ae28026f132871f7172c6ba5c3b64e1671,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
470,usable,,https://github.com/spring-projects/spring-data-examples,spring-projects/spring-data-examples,ccae97890f85a3eaf8f4e05a1a07696e2b1e78a4,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
471,usable,,https://github.com/spring-projects/spring-data-gemfire,spring-projects/spring-data-gemfire,bc066c0618a6c470516f9ef6b7c9b1d0d3f7e42f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
472,usable,,https://github.com/spring-projects/spring-data-geode,spring-projects/spring-data-geode,5dc269da02933c9e9031f38ff1b27b8b1ee7c31b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
473,usable,,https://github.com/spring-projects/spring-data-graph,spring-projects/spring-data-graph,0210210ce436eb83bf200f5d5f9a63a440c5b27a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
474,usable,,https://github.com/spring-projects/spring-data-jdbc,spring-projects/spring-data-jdbc,913238a822ed04a24dd03cb704fd03a454d34c01,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
475,usable,,https://github.com/spring-projects/spring-data-jdbc-ext,spring-projects/spring-data-jdbc-ext,9f19335f6f776ad36158cfaa0f5aad64333ce988,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
476,usable,,https://github.com/spring-projects/spring-data-jpa,spring-projects/spring-data-jpa,cde0b1dacf85cad38aa28c3027b77ea7ec790841,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
477,usable,,https://github.com/spring-projects/spring-data-keyvalue,spring-projects/spring-data-keyvalue,115731519c5135f481fdb32d083d9745a58f72b0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
478,usable,,https://github.com/spring-projects/spring-data-mongodb,spring-projects/spring-data-mongodb,3eb9d790b94e5a40660ef9c5cb262cbe684bbdcb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
479,usable,,https://github.com/spring-projects/spring-data-neo4j,spring-projects/spring-data-neo4j,bf5704c5f710656d30e93eae8b89ebedb1b920cc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
480,usable,,https://github.com/spring-projects/spring-data-redis,spring-projects/spring-data-redis,2eb7067e8c7e859168a281145cc46ccddb42049f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
481,usable,,https://github.com/spring-projects/spring-data-rest,spring-projects/spring-data-rest,3a0cba94a2cc8739375ecf24086da2f7c3bbf038,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
482,usable,,https://github.com/spring-projects/spring-data-solr,spring-projects/spring-data-solr,6db215cf28337895ec40ed28082fa895846680bb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
483,usable,,https://github.com/spring-projects/spring-framework,spring-projects/spring-framework,3a0f309e2c9fdbbf7fb2d348be861528177f8555,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
484,usable,,https://github.com/spring-projects/spring-framework-issues,spring-projects/spring-framework-issues,ada8e40099454d41f4b83eb858462cc99ae29734,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
485,usable,,https://github.com/spring-projects/spring-hadoop,spring-projects/spring-hadoop,cda92b8ab6b5e8a8defe8ae5822e966e0a9d34eb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
486,usable,,https://github.com/spring-projects/spring-hateoas,spring-projects/spring-hateoas,0e02d4f04117e03ab94110c9de09b2ac28d55599,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
487,usable,,https://github.com/spring-projects/spring-ide,spring-projects/spring-ide,915fe9bffd50db45ee0b8fb993416e45dee68179,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
488,usable,,https://github.com/spring-projects/spring-insight-plugins,spring-projects/spring-insight-plugins,106140e88c18717b3d9a5ac1aae73f14fea6d4d5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
489,usable,,https://github.com/spring-projects/spring-integration,spring-projects/spring-integration,872302de6e98c1fd34e3192d8e4de244008ca857,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
490,usable,,https://github.com/spring-projects/spring-integration-aws,spring-projects/spring-integration-aws,562b20bd4dfa5c8fdbe29cbcdd74fc696191f519,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
491,usable,,https://github.com/spring-projects/spring-integration-java-dsl,spring-projects/spring-integration-java-dsl,374682236256f639c3c47fda12f34386cbe0383f,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
492,usable,,https://github.com/spring-projects/spring-integration-samples,spring-projects/spring-integration-samples,cb052d2d98117d96331f883756e68e4bf31ffc84,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
493,usable,,https://github.com/spring-projects/spring-ldap,spring-projects/spring-ldap,6a9bde34811b87b5425c05068a31ff61d7e59170,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
494,usable,,https://github.com/spring-projects/spring-loaded,spring-projects/spring-loaded,d6555bf5b0b62aef92be79f5f2fbe00426ebee36,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
495,usable,,https://github.com/spring-projects/spring-mvc-showcase,spring-projects/spring-mvc-showcase,b9e18ad9e508409324b8afa9d359cfe05cd8442e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
496,usable,,https://github.com/spring-projects/spring-restdocs,spring-projects/spring-restdocs,957f352e763ae58321a1667c2cc8bed2e8c1e3bb,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
497,usable,,https://github.com/spring-projects/spring-retry,spring-projects/spring-retry,e538399d7507145a4d171160be2d7afab294d4e3,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
498,usable,,https://github.com/spring-projects/spring-roo,spring-projects/spring-roo,4a2e9f1eb17d4e49ad947503a63afef7d5a37842,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
499,usable,,https://github.com/spring-projects/spring-security,spring-projects/spring-security,8dd2864dea3de5ea98637a1629debc89c29e76c0,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
500,usable,,https://github.com/spring-projects/spring-security-oauth,spring-projects/spring-security-oauth,bbae0027eceb2c74a21ac26bbc86142dc732ffbe,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
501,usable,,https://github.com/spring-projects/spring-security-oauth2-boot,spring-projects/spring-security-oauth2-boot,1912610445fb381475544181f1c3647a2c7eeb23,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
502,usable,,https://github.com/spring-projects/spring-security-reactive,spring-projects/spring-security-reactive,37749a64f782c2b2f81afb3db1b30cea3e956839,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
503,usable,,https://github.com/spring-projects/spring-security-saml,spring-projects/spring-security-saml,fa46190c8c37c2eb24b0fd424263c219ffe27e25,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
504,usable,,https://github.com/spring-projects/spring-session,spring-projects/spring-session,a5a3bc5d0b57d396882199dfbf8cb560a355ca1e,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
505,usable,,https://github.com/spring-projects/spring-social,spring-projects/spring-social,b2715375f0ee98cda5e2e29728e51943822f938c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
506,usable,,https://github.com/spring-projects/spring-social-facebook,spring-projects/spring-social-facebook,776cc8b91c44444c2a4f9061194e31d2e7201852,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
507,usable,,https://github.com/spring-projects/spring-social-github,spring-projects/spring-social-github,7939988245be49486d27c42c30bfb0a567c6ec1b,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
508,usable,,https://github.com/spring-projects/spring-social-linkedin,spring-projects/spring-social-linkedin,33a06e40ea1b41e024b3206a53d64bc6e242c184,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
509,usable,,https://github.com/spring-projects/spring-statemachine,spring-projects/spring-statemachine,02ecb28751fcffd6f5306189f41bbcadcd3af18a,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
510,usable,,https://github.com/spring-projects/spring-vault,spring-projects/spring-vault,6e36eb10b02c6931c3b565c5d9d76f5e217bf309,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
511,usable,,https://github.com/spring-projects/spring-ws,spring-projects/spring-ws,620d3eaed4c7d456d10a700969d46397f6b66edc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
512,usable,,https://github.com/spring-projects/spring-xd,spring-projects/spring-xd,ec106725c51d245109b2e5055d9f65e43228ecc1,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
513,usable,,https://github.com/spring-projects/sts4,spring-projects/sts4,46e9e985b0c5e28ea1952d9fc640ec12fd9c8fdd,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
514,usable,,https://github.com/uber/NullAway,uber/NullAway,31a184261daaf05f3d353146f44e8e8f12fd7a4d,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
515,usable,,https://github.com/uber/rave,uber/rave,3b59a9cbdbdecb0108831f667ec5ec809c9af0a5,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
516,usable,,https://github.com/uber/tchannel-java,uber/tchannel-java,f9cc9e2e6af829939612bf37a7bf33e126f771bf,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
517,usable,,https://github.com/uber/uReplicator,uber/uReplicator,97868ace4916b206ceed87d77e6db870b6253761,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
518,usable,,https://github.com/vmware/admiral,vmware/admiral,e02d0e77f65d0ee3541a378110ecd4233bdb6664,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
519,usable,,https://github.com/vmware/hillview,vmware/hillview,b5086fe08f9b5e5e3e6a280b5bbd6955f7e897e2,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
520,usable,,https://github.com/vmware/xenon,vmware/xenon,b6fb48b745985af2efc59b7ee0e5e7d69a289fbc,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
521,usable,,https://github.com/yandex/clickhouse-jdbc,yandex/clickhouse-jdbc,b0f66b311bd94a22bf6208918d438eff9c7d381c,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,
522,usable,,https://github.com/yandex/graphouse,yandex/graphouse,7ba79dd830b7d4a631a15cb8b49f1e8e6ff30fea,,java,,Java,,java,labelled,,,,,,,,,,,,mlcq-converter,


==> anc/labels/mlcq-summary.json <==
{
  "rule": "majority",
  "input_sha256": "8e05db55150a984f0b08ab211f5f612374790ea918ba08afc290cf122b63551b",
  "input_is_mlcq_1_1": true,
  "repositories": 522,
  "samples": 4764,
  "labels": {
    "blob_reviewed": 2334,
    "long_method_reviewed": 2430,
    "long_method": 276,
    "blob": 254
  },
  "dropped_commits": {},
  "labels_csv": "/home/daniel/concentration-divergence-study/labels/mlcq-labels.csv",
  "sample_csv": "/home/daniel/concentration-divergence-study/labels/mlcq-repos.csv"
}

==> anc/mlcq/run-log.jsonl <==
{"full_name": "Esri/arcgis-runtime-samples-android", "commit": "22b9a4c99c82a75a128b64703c0c1ffb2f9f5293", "status": "done", "error": null, "seconds": 63.8, "finished_utc": "2026-10-23T23:39:06Z"}
{"full_name": "Esri/arcgis-runtime-samples-java", "commit": "c7a0b309586495ff9cc9dbed129e411943547793", "status": "done", "error": null, "seconds": 58.2, "finished_utc": "2026-10-23T23:40:04Z"}
{"full_name": "Esri/defense-solutions-proofs-of-concept", "commit": "107e74c00bf433948b6579092815858a4ffb7c08", "status": "done", "error": null, "seconds": 201.7, "finished_utc": "2026-10-23T23:43:26Z"}
{"full_name": "Esri/geometry-api-java", "commit": "494da8ec953d76e7c6072afbc081abfe48ff07cf", "status": "done", "error": null, "seconds": 26.9, "finished_utc": "2026-10-23T23:43:53Z"}
{"full_name": "Esri/geoportal-server-harvester", "commit": "b8c69260e3d6ec10df6514c201219e690cfba048", "status": "done", "error": null, "seconds": 23.5, "finished_utc": "2026-10-23T23:44:16Z"}
{"full_name": "Esri/maps-app-android", "commit": "1af1f74ece08f678ce7de7bf173034d30e1cb100", "status": "done", "error": null, "seconds": 21.7, "finished_utc": "2026-10-23T23:44:38Z"}
{"full_name": "Esri/spatial-framework-for-hadoop", "commit": "00959d6b4465313c934aaa8aaf17b52d6c9c60d4", "status": "done", "error": null, "seconds": 8.1, "finished_utc": "2026-10-23T23:44:46Z"}
{"full_name": "IBM/ibm-cos-sdk-java", "commit": "d6b03864c15c622ce439e39f20ab41a77dc1cc83", "status": "done", "error": null, "seconds": 41.8, "finished_utc": "2026-10-23T23:45:28Z"}
{"full_name": "IBM/janusgraph-utils", "commit": "b4584a3cbeec49f0df14d364aeb03976f5d5ca19", "status": "done", "error": null, "seconds": 5.4, "finished_utc": "2026-10-23T23:45:33Z"}
{"full_name": "IBM/og", "commit": "d14c20da246c237e417a948bda9f045f64cdd62c", "status": "done", "error": null, "seconds": 14.9, "finished_utc": "2026-10-23T23:45:48Z"}
{"full_name": "Microsoft/ApplicationInsights-Java", "commit": "230ed8807bf3e8aa62093df0b426b7a9f704231e", "status": "done", "error": null, "seconds": 24.2, "finished_utc": "2026-10-23T23:46:12Z"}
{"full_name": "Microsoft/EmbeddedSocial-Android-SDK", "commit": "a507d791f19e53cee5a421309a6afbf9c37e00f7", "status": "done", "error": null, "seconds": 22.0, "finished_utc": "2026-10-23T23:46:34Z"}
{"full_name": "Microsoft/azure-chat-for-java", "commit": "4456bea8830c5edf8c211db1d7816b849372d6ed", "status": "done", "error": null, "seconds": 12.3, "finished_utc": "2026-10-23T23:46:47Z"}
{"full_name": "Microsoft/azure-devops-intellij", "commit": "d18eccf7a391fd5f2591bfed2458c28e907435da", "status": "done", "error": null, "seconds": 32.5, "finished_utc": "2026-10-23T23:47:19Z"}
{"full_name": "Microsoft/azure-maven-plugins", "commit": "d3e0b6fa0e00f38c04b622589a939fb3bae2227e", "status": "done", "error": null, "seconds": 12.8, "finished_utc": "2026-10-23T23:47:32Z"}
{"full_name": "Microsoft/azure-tools-for-java", "commit": "d121e8ac9cc3ab400e5b49c8b372280ae332f3fb", "status": "done", "error": null, "seconds": 63.1, "finished_utc": "2026-10-23T23:48:35Z"}
{"full_name": "Microsoft/java-debug", "commit": "5d5b39e63c986f4f4ebbed6fc039c0c4e81e3480", "status": "done", "error": null, "seconds": 11.6, "finished_utc": "2026-10-23T23:48:47Z"}
{"full_name": "Microsoft/malmo", "commit": "91b1a7a01ec0dd883f81a51048badac0398695f7", "status": "done", "error": null, "seconds": 17.4, "finished_utc": "2026-10-23T23:49:04Z"}
{"full_name": "Microsoft/mssql-jdbc", "commit": "84484edf7944de56749fd2648d0af2ffa2459b7a", "status": "done", "error": null, "seconds": 34.7, "finished_utc": "2026-10-23T23:49:39Z"}
{"full_name": "Microsoft/pai", "commit": "43269e7e5c95bea21d0ffae2e16f3e87de4b29b9", "status": "done", "error": null, "seconds": 17.9, "finished_utc": "2026-10-23T23:49:57Z"}
{"full_name": "Microsoft/project-rome", "commit": "0bcfbd6e1a7e69ec5832740640d7fb9945a1125f", "status": "done", "error": null, "seconds": 42.7, "finished_utc": "2026-10-23T23:50:39Z"}
{"full_name": "Microsoft/team-explorer-everywhere", "commit": "89ab2a4847aec8ec2afdf36c3f6287dd03bd558d", "status": "done", "error": null, "seconds": 177.8, "finished_utc": "2026-10-23T23:53:37Z"}
{"full_name": "Microsoft/vso-httpclient-java", "commit": "7b6329238498d7ad1934243150f955bea594df37", "status": "done", "error": null, "seconds": 7.6, "finished_utc": "2026-10-23T23:53:45Z"}
{"full_name": "SAP/SapMachine", "commit": "6e62561730c46dc5000c39665c43951832192ceb", "status": "done", "error": null, "seconds": 4001.4, "finished_utc": "2026-10-24T01:00:26Z"}
{"full_name": "SAP/cf-java-client-sap", "commit": "d82627cf3cf43bb556746e8a297338353b86a932", "status": "done", "error": null, "seconds": 18.1, "finished_utc": "2026-10-24T01:00:44Z"}
{"full_name": "SAP/cloud-espm-v2", "commit": "a5254f2e6fea9b7226296fbe19eb30ab99192b8d", "status": "done", "error": null, "seconds": 8.9, "finished_utc": "2026-10-24T01:00:53Z"}
{"full_name": "SAP/iot-starterkit", "commit": "f0d9ce06a1a98569a5a4eed76a2ec0aa87c1a1df", "status": "done", "error": null, "seconds": 12.8, "finished_utc": "2026-10-24T01:01:06Z"}
{"full_name": "SAP/olingo-jpa-processor-v4", "commit": "e61b432b876e60c093ba626a00432d4826893e10", "status": "done", "error": null, "seconds": 22.1, "finished_utc": "2026-10-24T01:01:28Z"}
{"full_name": "Shopify/graphql_java_gen", "commit": "ce1e7c8ab2f0d4a61fe47e7308d6226a11d85627", "status": "done", "error": null, "seconds": 4.4, "finished_utc": "2026-10-24T01:01:33Z"}
{"full_name": "Shopify/mobile-buy-sdk-android", "commit": "913062d4d1e1e71091440df257dd9ac6db9c9957", "status": "done", "error": null, "seconds": 18.9, "finished_utc": "2026-10-24T01:01:51Z"}
{"full_name": "Tencent/GT", "commit": "6e115aa7927441a7348f747b1316d5f4c4b4241a", "status": "done", "error": null, "seconds": 33.8, "finished_utc": "2026-10-24T01:02:25Z"}
{"full_name": "Tencent/QMUI_Android", "commit": "6ff5493a05845918c126cce8a3e639f8d996481b", "status": "done", "error": null, "seconds": 23.7, "finished_utc": "2026-10-24T01:02:49Z"}
{"full_name": "Tencent/RapidView", "commit": "f813c627f8592bad0f9c24643ee53f73b738f1aa", "status": "done", "error": null, "seconds": 31.9, "finished_utc": "2026-10-24T01:03:21Z"}
{"full_name": "Tencent/soter", "commit": "8ecde27599ce0f763b6c1f774d2e61e81c7ad6b8", "status": "done", "error": null, "seconds": 8.9, "finished_utc": "2026-10-24T01:03:30Z"}
{"full_name": "Tencent/tinker", "commit": "7523900600317ebd618f3505434176b381bd0bc2", "status": "done", "error": null, "seconds": 19.0, "finished_utc": "2026-10-24T01:03:49Z"}
{"full_name": "alexa/alexa-skills-kit-sdk-for-java", "commit": "bf1e9ccc50d1f3f8408f887f70197ee288fd4bd9", "status": "done", "error": null, "seconds": 12.4, "finished_utc": "2026-10-24T01:04:01Z"}
{"full_name": "alibaba/ARouter", "commit": "93b328569bbdbf75e4aa87f0ecf48c69600591b2", "status": "done", "error": null, "seconds": 15.7, "finished_utc": "2026-10-24T01:04:17Z"}
{"full_name": "alibaba/atlas", "commit": "e8c7b3f1ff14b2a1df64321c6992b796cae7d732", "status": "done", "error": null, "seconds": 93.2, "finished_utc": "2026-10-24T01:05:50Z"}
{"full_name": "alibaba/canal", "commit": "08167c95c767fd3c9879584c0230820a8476a7a7", "status": "done", "error": null, "seconds": 34.6, "finished_utc": "2026-10-24T01:06:24Z"}
{"full_name": "alibaba/cobar", "commit": "bc36a14d4a3f8acc0db0b3b07a7db8d38afefda5", "status": "done", "error": null, "seconds": 37.4, "finished_utc": "2026-10-24T01:07:02Z"}
{"full_name": "alibaba/druid", "commit": "768469fe4d1340efe1036453366a58c9ab7e30d1", "status": "done", "error": null, "seconds": 215.1, "finished_utc": "2026-10-24T01:10:37Z"}
{"full_name": "alibaba/java-dns-cache-manipulator", "commit": "eab50ee5c27671f9159b55458301f9429b2fcc47", "status": "done", "error": null, "seconds": 5.4, "finished_utc": "2026-10-24T01:10:42Z"}
{"full_name": "alibaba/jstorm", "commit": "5d6cde22dbca7df3d6e6830bf94f98a6639ab559", "status": "done", "error": null, "seconds": 96.4, "finished_utc": "2026-10-24T01:12:19Z"}
{"full_name": "alibaba/jvm-sandbox", "commit": "5ff3554ce2fcbe5eb9dd0ecc01c31a1d53c3c12e", "status": "done", "error": null, "seconds": 25.6, "finished_utc": "2026-10-24T01:12:44Z"}
{"full_name": "alibaba/otter", "commit": "a939897df75ae8aafdcbbbce0205d13ac87d6fdb", "status": "done", "error": null, "seconds": 39.9, "finished_utc": "2026-10-24T01:13:24Z"}
{"full_name": "amzn/amazon-pay-sdk-java", "commit": "5a3547d00c796aab8f0c8ac12e0310f7a5c4678a", "status": "done", "error": null, "seconds": 18.4, "finished_utc": "2026-10-24T01:13:43Z"}
{"full_name": "amzn/exoplayer-amazon-port", "commit": "90cf56092dca07e8752f8f7e063a0b3b98313942", "status": "done", "error": null, "seconds": 52.7, "finished_utc": "2026-10-24T01:14:35Z"}
{"full_name": "amzn/ion-java", "commit": "a19302d1ebcc5e8ca41d19342581364f89d09c1a", "status": "done", "error": null, "seconds": 25.5, "finished_utc": "2026-10-24T01:15:01Z"}
{"full_name": "apache/accumulo", "commit": "f896c98c2356a52dfa2235d2cc02ae556ab17909", "status": "done", "error": null, "seconds": 163.4, "finished_utc": "2026-10-24T01:17:44Z"}
{"full_name": "apache/accumulo-testing", "commit": "d87d448278d43750cc978c9f37bacaf7e8591bb9", "status": "done", "error": null, "seconds": 3.7, "finished_utc": "2026-10-24T01:17:48Z"}
{"full_name": "apache/activemq", "commit": "ccf56875b0660214e0a61bd2f8adc418143551fc", "status": "done", "error": null, "seconds": 119.0, "finished_utc": "2026-10-24T01:19:47Z"}
{"full_name": "apache/activemq-apollo", "commit": "8e4b134b2a5d3576aa62cd8df9905a9fe2eba2d0", "status": "done", "error": null, "seconds": 33.8, "finished_utc": "2026-10-24T01:20:21Z"}
{"full_name": "apache/activemq-artemis", "commit": "5bd5c610195d6f4a3dd1ac28170727003f8a5a54", "status": "done", "error": null, "seconds": 130.7, "finished_utc": "2026-10-24T01:22:32Z"}
{"full_name": "apache/airavata", "commit": "391843a00eefa7b6213e845f2f044b4e042894d5", "status": "done", "error": null, "seconds": 339.8, "finished_utc": "2026-10-24T01:28:11Z"}
{"full_name": "apache/ambari", "commit": "2bc4779a1e6aabe638101fc8b0e28cd1963d6b13", "status": "done", "error": null, "seconds": 125.5, "finished_utc": "2026-10-24T01:30:17Z"}
{"full_name": "apache/ant", "commit": "9722f062dc68d6c321faf751621162ac8444c585", "status": "done", "error": null, "seconds": 57.5, "finished_utc": "2026-10-24T01:31:15Z"}
{"full_name": "apache/ant-ivy", "commit": "4ffcf8f06f238b17e78e8033c3e8278833e452eb", "status": "done", "error": null, "seconds": 74.2, "finished_utc": "2026-10-24T01:32:29Z"}
{"full_name": "apache/ant-ivyde", "commit": "d7f55c6475627ad6a899e3fbb88eb49f572ba63b", "status": "done", "error": null, "seconds": 21.2, "finished_utc": "2026-10-24T01:32:50Z"}
{"full_name": "apache/apex-core", "commit": "d17f464fcaf19778e2f8edbe2b03419151558068", "status": "done", "error": null, "seconds": 40.9, "finished_utc": "2026-10-24T01:33:31Z"}
{"full_name": "apache/apex-malhar", "commit": "1acaf15f425d72f19bb590c667987ed5d81d7f25", "status": "done", "error": null, "seconds": 69.8, "finished_utc": "2026-10-24T01:34:41Z"}
{"full_name": "apache/archiva", "commit": "d1242030bf232c0d9b68e4402188ee261924bf4b", "status": "done", "error": null, "seconds": 52.9, "finished_utc": "2026-10-24T01:35:34Z"}
{"full_name": "apache/aries", "commit": "52293d20268de7c98833846ded2b70d6476773de", "status": "done", "error": null, "seconds": 119.0, "finished_utc": "2026-10-24T01:37:33Z"}
{"full_name": "apache/aries-jax-rs-whiteboard", "commit": "73ef94bb74159e97bbe834c3e17a7eb3c34b7bf6", "status": "done", "error": null, "seconds": 9.3, "finished_utc": "2026-10-24T01:37:42Z"}
{"full_name": "apache/aries-jpa", "commit": "f8a04dfabbf0853af07926e4d8f8028b0d829bc8", "status": "done", "error": null, "seconds": 10.3, "finished_utc": "2026-10-24T01:37:52Z"}
{"full_name": "apache/aries-rsa", "commit": "f5aa5ca62c3948d7e471c3a839089180650cf4f2", "status": "done", "error": null, "seconds": 15.0, "finished_utc": "2026-10-24T01:38:07Z"}
{"full_name": "apache/asterixdb", "commit": "223d13a06c4a4a58408aeac19674ac1f36f5ff35", "status": "done", "error": null, "seconds": 179.6, "finished_utc": "2026-10-24T01:41:07Z"}
{"full_name": "apache/atlas", "commit": "af1719a3472d1d436d0fc685fe9f88d8a754ef94", "status": "done", "error": null, "seconds": 57.7, "finished_utc": "2026-10-24T01:42:04Z"}
{"full_name": "apache/attic-polygene-java", "commit": "031beef870302a0bd01bd5895ce849e00f2d5d5b", "status": "done", "error": null, "seconds": 73.0, "finished_utc": "2026-10-24T01:43:17Z"}
{"full_name": "apache/aurora", "commit": "6ec953f27f7f80366d6bf4c8e7cba0e62a874753", "status": "done", "error": null, "seconds": 47.8, "finished_utc": "2026-10-24T01:44:05Z"}
{"full_name": "apache/avro", "commit": "1119b6eb5b92730b27e9798793bc67f192591c15", "status": "done", "error": null, "seconds": 36.9, "finished_utc": "2026-10-24T01:44:42Z"}
{"full_name": "cspeckmim/axis1-java", "commit": "7043f1ab0397d1ae35f879f2bcc99be1e9b55644", "status": "done", "error": null, "seconds": 55.6, "finished_utc": "2026-10-24T01:45:38Z"}
{"full_name": "fluetm/axis2-java", "commit": "372582df483eb7991f85b6d0e765aec62339cdb7", "status": "done", "error": null, "seconds": 125.2, "finished_utc": "2026-10-24T01:47:43Z"}
{"full_name": "apache/bahir-flink", "commit": "45b6beb522ada24b644e11c470cb743551469ae1", "status": "done", "error": null, "seconds": 9.1, "finished_utc": "2026-10-24T01:47:52Z"}
{"full_name": "apache/batik", "commit": "8b9b758641a11c43c4e9493386268fa0dc5c7efb", "status": "done", "error": null, "seconds": 80.1, "finished_utc": "2026-10-24T01:49:12Z"}
{"full_name": "apache/beam", "commit": "a956ff77a8448e5f2c12f6695fec608348b5ab60", "status": "done", "error": null, "seconds": 149.1, "finished_utc": "2026-10-24T01:51:41Z"}
{"full_name": "apache/bigtop", "commit": "2cfcee08fc39a5f0b918ff2b895e1620344b390b", "status": "done", "error": null, "seconds": 22.9, "finished_utc": "2026-10-24T01:52:04Z"}
{"full_name": "apache/bookkeeper", "commit": "f26a4cae0e9205ad391c6d4d79f2937871864c28", "status": "done", "error": null, "seconds": 74.0, "finished_utc": "2026-10-24T01:53:18Z"}
{"full_name": "apache/brooklyn-library", "commit": "89795c5d67d594259df9b4ea8bae766660e8b283", "status": "done", "error": null, "seconds": 30.0, "finished_utc": "2026-10-24T01:53:48Z"}
{"full_name": "apache/brooklyn-server", "commit": "880eb1da00f6358d7fd76d065322e3685bfb1a04", "status": "done", "error": null, "seconds": 97.9, "finished_utc": "2026-10-24T01:55:26Z"}
{"full_name": "apache/bval", "commit": "e6609f749af49ea2e554e8f65a5c1bf6d384ad90", "status": "done", "error": null, "seconds": 24.9, "finished_utc": "2026-10-24T01:55:51Z"}
{"full_name": "apache/calcite", "commit": "a648f9c12309cc253628930b0cab98591caa66ab", "status": "done", "error": null, "seconds": 91.3, "finished_utc": "2026-10-24T01:57:22Z"}
{"full_name": "apache/calcite-avatica", "commit": "9cf1a92c58f2fbac5ea5723f0b13e5bec436432b", "status": "done", "error": null, "seconds": 37.9, "finished_utc": "2026-10-24T01:58:00Z"}
{"full_name": "apache/camel", "commit": "8a85a70643c4d6eec2d3abddeea44ecb06c2f486", "status": "done", "error": null, "seconds": 1058.7, "finished_utc": "2026-10-24T02:15:39Z"}
{"full_name": "apache/cassandra", "commit": "e191aff385053bdb5325f15bc6d16d2dc0ee0589", "status": "done", "error": null, "seconds": 117.8, "finished_utc": "2026-10-24T02:17:36Z"}
{"full_name": "apache/cayenne", "commit": "5be5235ed1c02589b6300e9729cf3c308c0173e8", "status": "done", "error": null, "seconds": 83.4, "finished_utc": "2026-10-24T02:19:00Z"}
{"full_name": "apache/chemistry-opencmis", "commit": "ef8513d708e5e21710afe5cafb8b32a62a0ae532", "status": "done", "error": null, "seconds": 54.5, "finished_utc": "2026-10-24T02:19:54Z"}
{"full_name": "apache/chukwa", "commit": "65f6972859115a4ddad6def06475465f0971e9ae", "status": "done", "error": null, "seconds": 32.5, "finished_utc": "2026-10-24T02:20:27Z"}
{"full_name": "apache/clerezza", "commit": "ab278b609cfe1fee9704abb563679ae952bcc47f", "status": "done", "error": null, "seconds": 11.2, "finished_utc": "2026-10-24T02:20:38Z"}
{"full_name": "apache/cloudstack", "commit": "8d3feb100aab4a45b31a789f444038b892161eec", "status": "done", "error": null, "seconds": 247.3, "finished_utc": "2026-10-24T02:24:45Z"}
{"full_name": "apache/cocoon", "commit": "5d942db1ab41f8d31eb07b30c2c9ec5833c593c1", "status": "done", "error": null, "seconds": 116.3, "finished_utc": "2026-10-24T02:26:42Z"}
{"full_name": "apache/commons-beanutils", "commit": "33a067788f2a414c0b019f8d8974cc455c1982a4", "status": "done", "error": null, "seconds": 15.3, "finished_utc": "2026-10-24T02:26:57Z"}
{"full_name": "apache/commons-bsf", "commit": "88b2601a3caecc32aba38f2b3980d646e9a1b698", "status": "done", "error": null, "seconds": 10.6, "finished_utc": "2026-10-24T02:27:07Z"}
{"full_name": "apache/commons-chain", "commit": "2e6b29c77be1908f70a1aa4830e885e856e72ebe", "status": "done", "error": null, "seconds": 9.3, "finished_utc": "2026-10-24T02:27:17Z"}
{"full_name": "apache/commons-collections", "commit": "bb0781551c7f1d7ddd28733acff95e1f130e766c", "status": "done", "error": null, "seconds": 27.1, "finished_utc": "2026-10-24T02:27:44Z"}
{"full_name": "apache/commons-compress", "commit": "1881a202fbec4466f3766eaa0057370d7007401b", "status": "done", "error": null, "seconds": 24.5, "finished_utc": "2026-10-24T02:28:08Z"}
{"full_name": "apache/commons-configuration", "commit": "34357e075d63c3634310878636f9498847badcab", "status": "done", "error": null, "seconds": 23.5, "finished_utc": "2026-10-24T02:28:32Z"}
{"full_name": "apache/commons-crypto", "commit": "7b7a36d603ad943ac033469b1e889946c947a385", "status": "done", "error": null, "seconds": 7.6, "finished_utc": "2026-10-24T02:28:40Z"}
{"full_name": "apache/commons-dbcp", "commit": "d3afaa64f8d2ab6eb8f6eb08979bd9d265589352", "status": "done", "error": null, "seconds": 17.6, "finished_utc": "2026-10-24T02:28:57Z"}
{"full_name": "apache/commons-dbutils", "commit": "b4c8f2470a454807d8d8afbd9b16fb8bf44511d9", "status": "done", "error": null, "seconds": 8.0, "finished_utc": "2026-10-24T02:29:05Z"}
{"full_name": "apache/commons-digester", "commit": "1a39dff24947b3fdd1027fb611f91b8cfe7d1d56", "status": "done", "error": null, "seconds": 14.4, "finished_utc": "2026-10-24T02:29:20Z"}
{"full_name": "apache/commons-functor", "commit": "205fef6742c4e29748bb2d6e76c74fff0893f667", "status": "done", "error": null, "seconds": 13.6, "finished_utc": "2026-10-24T02:29:33Z"}
{"full_name": "apache/commons-imaging", "commit": "fa7c16f434061d441d1c0d9dbcfd0f4c3092c880", "status": "done", "error": null, "seconds": 29.7, "finished_utc": "2026-10-24T02:30:03Z"}
{"full_name": "apache/commons-io", "commit": "19cd138d25fb461dc57125589a026ca0fa8f7805", "status": "done", "error": null, "seconds": 15.5, "finished_utc": "2026-10-24T02:30:18Z"}
{"full_name": "apache/commons-jcs", "commit": "ad897014842fc830483f32fdfb903f3bb8f70289", "status": "done", "error": null, "seconds": 26.5, "finished_utc": "2026-10-24T02:30:45Z"}
{"full_name": "apache/commons-jelly", "commit": "48c008cc2328402e0976295625b32c5197ba2324", "status": "done", "error": null, "seconds": 22.4, "finished_utc": "2026-10-24T02:31:07Z"}
{"full_name": "apache/commons-jexl", "commit": "c39f4cf674000f45c23597fa945a0421aac79cbf", "status": "done", "error": null, "seconds": 16.1, "finished_utc": "2026-10-24T02:31:23Z"}
{"full_name": "apache/commons-jxpath", "commit": "eff47ab8ca52fdbc91d1313cc224324465dd043e", "status": "done", "error": null, "seconds": 15.8, "finished_utc": "2026-10-24T02:31:39Z"}
{"full_name": "apache/commons-math", "commit": "f3719d89ab6a928e8618bbe6a7da8214d9d6eb07", "status": "done", "error": null, "seconds": 50.6, "finished_utc": "2026-10-24T02:32:30Z"}
{"full_name": "apache/commons-net", "commit": "fb7aae4c64f7d2bf6dced00c49c3ffc428b2d572", "status": "done", "error": null, "seconds": 18.3, "finished_utc": "2026-10-24T02:32:48Z"}
{"full_name": "apache/commons-numbers", "commit": "cfad08c08b18bec5cde044aa547e8c060e9bfac4", "status": "done", "error": null, "seconds": 10.0, "finished_utc": "2026-10-24T02:32:58Z"}
{"full_name": "apache/commons-ognl", "commit": "0703126efc7962b9a442dce0af6af8731c7c34a6", "status": "done", "error": null, "seconds": 14.4, "finished_utc": "2026-10-24T02:33:13Z"}
{"full_name": "apache/commons-pool", "commit": "cd9112f433bf9f4bc8829a15fc31d1af06740e4a", "status": "done", "error": null, "seconds": 10.3, "finished_utc": "2026-10-24T02:33:23Z"}
{"full_name": "apache/commons-proxy", "commit": "838024d7d8193d181506568fec9e681b6e11e59a", "status": "done", "error": null, "seconds": 8.2, "finished_utc": "2026-10-24T02:33:31Z"}
{"full_name": "apache/commons-text", "commit": "fba62805615082bc1ce02c46a6b1c8d0383aa09b", "status": "done", "error": null, "seconds": 14.0, "finished_utc": "2026-10-24T02:33:45Z"}
{"full_name": "apache/commons-validator", "commit": "a3771313c9f1833abf32c7c294ad1de4810e532d", "status": "done", "error": null, "seconds": 10.7, "finished_utc": "2026-10-24T02:33:56Z"}
{"full_name": "apache/commons-vfs", "commit": "fe61e3b164970d381cda1d89670420a2c32a9629", "status": "done", "error": null, "seconds": 19.8, "finished_utc": "2026-10-24T02:34:16Z"}
{"full_name": "apache/creadur-rat", "commit": "271cb2fdf3d3dea168c09cab358d566db7549102", "status": "done", "error": null, "seconds": 9.3, "finished_utc": "2026-10-24T02:34:25Z"}
{"full_name": "apache/crunch", "commit": "9b8849cfd89f1e7f187b99914163509060692aa5", "status": "done", "error": null, "seconds": 35.2, "finished_utc": "2026-10-24T02:35:00Z"}
{"full_name": "peistation/ctakes", "commit": "79be3ba2833857714bb301449f021cca36f373e6", "status": "done", "error": null, "seconds": 197.7, "finished_utc": "2026-10-24T02:38:18Z"}
{"full_name": "apache/curator", "commit": "5ff795271b21c2b8f487a69efabac834fb714383", "status": "done", "error": null, "seconds": 23.5, "finished_utc": "2026-10-24T02:38:41Z"}
{"full_name": "apache/cxf", "commit": "6bf89e9c8804c8845ec4d38583dd33eea8256439", "status": "done", "error": null, "seconds": 300.8, "finished_utc": "2026-10-24T02:43:42Z"}
{"full_name": "apache/cxf-fediz", "commit": "553ae6e3adeb92b7d6300e5c0ad83ed6322e28bd", "status": "done", "error": null, "seconds": 23.4, "finished_utc": "2026-10-24T02:44:05Z"}
{"full_name": "apache/datafu", "commit": "3e52d11f75956ac3e6d2384816affeba565ab61d", "status": "done", "error": null, "seconds": 15.2, "finished_utc": "2026-10-24T02:44:21Z"}
{"full_name": "apache/deltaspike", "commit": "6de805f9687178eca316b13e59ce717165f90a26", "status": "done", "error": null, "seconds": 32.1, "finished_utc": "2026-10-24T02:44:53Z"}
{"full_name": "apache/derby", "commit": "bd246fc89d4fce3f82f8344074ecb8a4713418df", "status": "done", "error": null, "seconds": 110.4, "finished_utc": "2026-10-24T02:46:43Z"}
{"full_name": "apache/directory-fortress-commander", "commit": "73aadbad04fc9ec8b14faa2191c4c9545f3396a4", "status": "done", "error": null, "seconds": 13.9, "finished_utc": "2026-10-24T02:46:57Z"}
{"full_name": "apache/directory-fortress-core", "commit": "180e1f017d9077756eebe02cb852e86a39f84f99", "status": "done", "error": null, "seconds": 25.9, "finished_utc": "2026-10-24T02:47:23Z"}
{"full_name": "apache/directory-kerby", "commit": "19fa650424f60d23d1c1bf0af4bb80ffcb8d8843", "status": "done", "error": null, "seconds": 35.6, "finished_utc": "2026-10-24T02:47:59Z"}
{"full_name": "apache/directory-ldap-api", "commit": "5b93e102556ad2191b5d30411708410d1b1a9d71", "status": "done", "error": null, "seconds": 52.4, "finished_utc": "2026-10-24T02:48:51Z"}
{"full_name": "apache/directory-server", "commit": "310007cc1c7eb5415f93bed67d5553bc70980820", "status": "done", "error": null, "seconds": 75.2, "finished_utc": "2026-10-24T02:50:06Z"}
{"full_name": "apache/directory-studio", "commit": "e8f15ea553a3ae7bebc2fe96d6a2864e188f8017", "status": "done", "error": null, "seconds": 83.1, "finished_utc": "2026-10-24T02:51:29Z"}
{"full_name": "apache/drill", "commit": "5e2251a9fd659b81ebfcd6702ee4ee16b3f7b6b3", "status": "done", "error": null, "seconds": 142.3, "finished_utc": "2026-10-24T02:53:52Z"}
{"full_name": "apache/eagle", "commit": "7ac9421c2c27d12ae88f001866b4444310fcaa3f", "status": "done", "error": null, "seconds": 72.4, "finished_utc": "2026-10-24T02:55:04Z"}
{"full_name": "apache/empire-db", "commit": "933dce5536fe157cd6b5e924a2c623acfb6cb083", "status": "done", "error": null, "seconds": 44.7, "finished_utc": "2026-10-24T02:55:49Z"}
{"full_name": "apache/falcon", "commit": "470e5e9f5de9ba1b6149dec60e87d3a04270eda3", "status": "done", "error": null, "seconds": 54.6, "finished_utc": "2026-10-24T02:56:43Z"}
{"full_name": "apache/felix", "commit": "a132994b250751d4ba3b115ee070ba397d9840ca", "status": "done", "error": null, "seconds": 243.4, "finished_utc": "2026-10-24T03:00:47Z"}
{"full_name": "apache/fineract", "commit": "210e380df3ca5c74c8c2fa09e7fe1cffdb87e20a", "status": "done", "error": null, "seconds": 92.2, "finished_utc": "2026-10-24T03:02:19Z"}
{"full_name": "apache/fineract-cn-customer", "commit": "251ae08f7607a4feab8a4e5ba09c105b5f35c3be", "status": "done", "error": null, "seconds": 12.6, "finished_utc": "2026-10-24T03:02:32Z"}
{"full_name": "apache/fineract-cn-portfolio", "commit": "f0eaa1850586b783351b4fbe9003ddbd9007245a", "status": "done", "error": null, "seconds": 19.5, "finished_utc": "2026-10-24T03:02:51Z"}
{"full_name": "apache/flink", "commit": "8068c8775ad067d75828e6360e7e0994348da9b9", "status": "done", "error": null, "seconds": 200.9, "finished_utc": "2026-10-24T03:06:12Z"}
{"full_name": "apache/flume", "commit": "7d3396f26dc1541e9d2a540d50d15a15c38acb74", "status": "done", "error": null, "seconds": 37.0, "finished_utc": "2026-10-24T03:06:49Z"}
{"full_name": "apache/fluo", "commit": "8e06204d4167651e2d3b5219b8c1397644e6ba6e", "status": "done", "error": null, "seconds": 24.4, "finished_utc": "2026-10-24T03:07:13Z"}
{"full_name": "apache/fop", "commit": "caced35327f6b6d6eeac2a13543f3c458e902101", "status": "done", "error": null, "seconds": 77.3, "finished_utc": "2026-10-24T03:08:31Z"}
{"full_name": "apache/freemarker", "commit": "02fa5edb3cde53f284551c09ecc13301b0e83d0b", "status": "done", "error": null, "seconds": 33.8, "finished_utc": "2026-10-24T03:09:04Z"}
{"full_name": "apache/geode", "commit": "8fd839e8b73e40bd2dfd14f331b587431bd35a66", "status": "done", "error": null, "seconds": 398.1, "finished_utc": "2026-10-24T03:15:42Z"}
{"full_name": "apache/geronimo-xbean", "commit": "e6191cc3a98755894ec9997e78214972d29040c4", "status": "done", "error": null, "seconds": 23.3, "finished_utc": "2026-10-24T03:16:06Z"}
{"full_name": "apache/giraph", "commit": "d3bf4a2cf5347f7cfd9d217b216c906cb7801217", "status": "done", "error": null, "seconds": 45.0, "finished_utc": "2026-10-24T03:16:51Z"}
{"full_name": "apache/gora", "commit": "e325402aaa84d4f1501eb00c2c3f5c15e32713ca", "status": "done", "error": null, "seconds": 27.6, "finished_utc": "2026-10-24T03:17:18Z"}
{"full_name": "apache/griffin", "commit": "1cf2a15452a9998da4ede6d61fe8a7138dd65341", "status": "done", "error": null, "seconds": 11.9, "finished_utc": "2026-10-24T03:17:30Z"}
{"full_name": "apache/groovy", "commit": "00ee0547c00673a93e0843a9d72c8e4293d1efdb", "status": "done", "error": null, "seconds": 111.0, "finished_utc": "2026-10-24T03:19:21Z"}
{"full_name": "apache/hadoop", "commit": "128dd91e10080bdcbcd7d555fa3c4105e55a6b51", "status": "done", "error": null, "seconds": 462.7, "finished_utc": "2026-10-24T03:27:04Z"}
{"full_name": "apache/hadoop-common", "commit": "42a61a4fbc88303913c4681f0d40ffcc737e70b5", "status": "done", "error": null, "seconds": 206.2, "finished_utc": "2026-10-24T03:30:30Z"}
{"full_name": "apache/hadoop-hdfs", "commit": "b2d2a3262c587638db04c2991d48656b3d06275c", "status": "done", "error": null, "seconds": 40.9, "finished_utc": "2026-10-24T03:31:11Z"}
{"full_name": "apache/hadoop-mapreduce", "commit": "307cb5b316e10defdbbc228d8cdcdb627191ea15", "status": "done", "error": null, "seconds": 65.0, "finished_utc": "2026-10-24T03:32:16Z"}
{"full_name": "apache/hama", "commit": "734a4d7337cbd132623c7dcb84c300de428d13bf", "status": "done", "error": null, "seconds": 29.8, "finished_utc": "2026-10-24T03:32:46Z"}
{"full_name": "apache/hbase", "commit": "44f8abd5c65c59e9d09f6ad14b3c825f145d8e4f", "status": "done", "error": null, "seconds": 195.1, "finished_utc": "2026-10-24T03:36:01Z"}
{"full_name": "apache/helix", "commit": "0431ef007610093a5b8cde38649be8bfc056df43", "status": "done", "error": null, "seconds": 46.9, "finished_utc": "2026-10-24T03:36:48Z"}
{"full_name": "apache/hive", "commit": "2fa22bf360898dc8fd1408bfcc96e1c6aeaf9a53", "status": "failed", "error": "experiment raised RuntimeError: the measurer or PMD produced no result; the record is kept, the repository is logged failed and retried on the next run", "seconds": 1021.2, "finished_utc": "2026-10-24T03:53:49Z"}
{"full_name": "apache/httpcomponents-client", "commit": "35a2ff2671a513d640e1e85319270c7c868938c6", "status": "done", "error": null, "seconds": 31.1, "finished_utc": "2026-10-24T03:54:20Z"}
{"full_name": "apache/httpcomponents-core", "commit": "589fe21a0bd3481431f08d296fff1e323a8f497d", "status": "done", "error": null, "seconds": 30.6, "finished_utc": "2026-10-24T03:54:51Z"}
{"full_name": "apache/ignite", "commit": "7a7c407ea41477aae8508bfe871b4e9a67e1b277", "status": "done", "error": null, "seconds": 286.5, "finished_utc": "2026-10-24T03:59:37Z"}
{"full_name": "apache/incubator-ambari", "commit": "bf747346312170834c6beb89a60c8624b47aa288", "status": "done", "error": null, "seconds": 41.7, "finished_utc": "2026-10-24T04:00:19Z"}
{"full_name": "apache/incubator-atlas", "commit": "e0d2cdc27c32742ebecd24db4cca62dc04dcdf4b", "status": "done", "error": null, "seconds": 46.3, "finished_utc": "2026-10-24T04:01:05Z"}
{"full_name": "apache/incubator-batchee", "commit": "d4ad6b76d3013a7eb74fbe062aeac305215d6a36", "status": "done", "error": null, "seconds": 23.8, "finished_utc": "2026-10-24T04:01:29Z"}
{"full_name": "apache/incubator-brooklyn", "commit": "337a5d22d5e9c98cc96ea1085383cbed1ee0b741", "status": "done", "error": null, "seconds": 114.4, "finished_utc": "2026-10-24T04:03:23Z"}
{"full_name": "apache/incubator-druid", "commit": "8ca7cb4886dcaeeaaea3a06aceb9e6d50eeecab5", "status": "done", "error": null, "seconds": 131.8, "finished_utc": "2026-10-24T04:05:35Z"}
{"full_name": "apache/incubator-dubbo", "commit": "6e4ff91dfca4395a8d1b180f40f632e97acf779d", "status": "done", "error": null, "seconds": 55.9, "finished_utc": "2026-10-24T04:06:31Z"}
{"full_name": "apache/incubator-edgent", "commit": "2e44089358175964650fed5e2bf4ad071b05b7d6", "status": "done", "error": null, "seconds": 24.0, "finished_utc": "2026-10-24T04:06:55Z"}
{"full_name": "apache/incubator-gobblin", "commit": "b0d130757669a5fed7c368d44f23f8a9c0d3ed4a", "status": "done", "error": null, "seconds": 105.7, "finished_utc": "2026-10-24T04:08:41Z"}
{"full_name": "apache/incubator-heron", "commit": "17f1b06fffed0c242b181b3e945c7e6a31478751", "status": "done", "error": null, "seconds": 64.4, "finished_utc": "2026-10-24T04:09:45Z"}
{"full_name": "apache/incubator-hivemall", "commit": "37293f64789fbf94d83560374610c1e12db6988c", "status": "done", "error": null, "seconds": 37.9, "finished_utc": "2026-10-24T04:10:23Z"}
{"full_name": "apache/incubator-hudi", "commit": "194d904c99ebd013af55eac7509e3e79193dce77", "status": "done", "error": null, "seconds": 28.9, "finished_utc": "2026-10-24T04:10:52Z"}
{"full_name": "apache/incubator-myriad", "commit": "82297a4cd60f1b1b17ddca1a7ea11eb26a2beecb", "status": "done", "error": null, "seconds": 13.6, "finished_utc": "2026-10-24T04:11:06Z"}
{"full_name": "apache/incubator-netbeans-html4j", "commit": "7b354fd0de6a8aeba13aab8264de1c974af5d9c0", "status": "done", "error": null, "seconds": 16.9, "finished_utc": "2026-10-24T04:11:23Z"}
{"full_name": "apache/incubator-omid", "commit": "b7e005d41aa5c7421ddc77e0082b26c8bd21b207", "status": "done", "error": null, "seconds": 18.4, "finished_utc": "2026-10-24T04:11:41Z"}
{"full_name": "apache/incubator-pinot", "commit": "d58f8bce4b59de096b4ee9fee61c679482dd1d7d", "status": "done", "error": null, "seconds": 104.6, "finished_utc": "2026-10-24T04:13:26Z"}
{"full_name": "apache/incubator-plc4x", "commit": "4fbfabf5a33198613b8478259ab85771c740fb0e", "status": "done", "error": null, "seconds": 36.5, "finished_utc": "2026-10-24T04:14:02Z"}
{"full_name": "apache/incubator-ratis", "commit": "1fc5acedda4dbd7c62fe73c8656c792871f4661f", "status": "done", "error": null, "seconds": 27.8, "finished_utc": "2026-10-24T04:14:30Z"}
{"full_name": "apache/incubator-rya", "commit": "5463da23c7cd5eaddf2ab13f0b42141211ab59f2", "status": "done", "error": null, "seconds": 68.0, "finished_utc": "2026-10-24T04:15:38Z"}
{"full_name": "apache/incubator-samoa", "commit": "6e6bb1817927d5610d007606922a473882d593aa", "status": "done", "error": null, "seconds": 22.7, "finished_utc": "2026-10-24T04:16:01Z"}
{"full_name": "apache/incubator-sentry", "commit": "4643f988a5e0ce2b9749e6365edea3a16482de86", "status": "done", "error": null, "seconds": 51.9, "finished_utc": "2026-10-24T04:16:52Z"}
{"full_name": "apache/incubator-shardingsphere", "commit": "c5cf1d15b02f3a0fb3bda4f15d5f0b3779eac7ba", "status": "done", "error": null, "seconds": 41.8, "finished_utc": "2026-10-24T04:17:34Z"}
{"full_name": "apache/incubator-skywalking", "commit": "32c4bced8a7e055003d6e4bea0fd8f8361bec8e5", "status": "done", "error": null, "seconds": 78.7, "finished_utc": "2026-10-24T04:18:53Z"}
{"full_name": "apache/incubator-taverna-common-activities", "commit": "65324f4315216ca350bbcce221dd2571b3506a36", "status": "done", "error": null, "seconds": 16.7, "finished_utc": "2026-10-24T04:19:10Z"}
{"full_name": "apache/incubator-taverna-engine", "commit": "98536c6b702a0541debbb66be996455384561b54", "status": "done", "error": null, "seconds": 29.8, "finished_utc": "2026-10-24T04:19:39Z"}
{"full_name": "apache/incubator-taverna-workbench", "commit": "2b74964ac1ee22e56c5dad3321869d84f7052dcf", "status": "done", "error": null, "seconds": 54.6, "finished_utc": "2026-10-24T04:20:34Z"}
{"full_name": "apache/incubator-tez", "commit": "e8dc9f72f9d720e5bdf7bb3005d904451a02ce2b", "status": "done", "error": null, "seconds": 39.4, "finished_utc": "2026-10-24T04:21:13Z"}
{"full_name": "apache/isis", "commit": "2af2ef3e2edcb807d742f089839e0571d8132bd9", "status": "done", "error": null, "seconds": 97.9, "finished_utc": "2026-10-24T04:22:51Z"}
{"full_name": "apache/jackrabbit", "commit": "392b94da5db9d2f5670f2db530eb5952c8189fdb", "status": "done", "error": null, "seconds": 106.5, "finished_utc": "2026-10-24T04:24:38Z"}
{"full_name": "apache/jackrabbit-oak", "commit": "fa85f54a065e01c0a1cb8c03af74194fdf521ddd", "status": "done", "error": null, "seconds": 124.3, "finished_utc": "2026-10-24T04:26:42Z"}
{"full_name": "apache/james-mime4j", "commit": "68b2028c677b04af90d812e2ba200aa242b5e1d1", "status": "done", "error": null, "seconds": 23.3, "finished_utc": "2026-10-24T04:27:05Z"}
{"full_name": "apache/james-project", "commit": "fa24a096a5853459c3769a34ccc68feb91626bfa", "status": "done", "error": null, "seconds": 146.1, "finished_utc": "2026-10-24T04:29:32Z"}
{"full_name": "apache/jclouds", "commit": "c2670079fabe74f163f43fbade0866469f7a84ec", "status": "done", "error": null, "seconds": 114.6, "finished_utc": "2026-10-24T04:31:26Z"}
{"full_name": "apache/jena", "commit": "1cca775bbf0bb0fd3ee8ac55e31f0f30cdde3b77", "status": "done", "error": null, "seconds": 145.5, "finished_utc": "2026-10-24T04:33:52Z"}
{"full_name": "apache/jmeter", "commit": "0facf1525a7d0bd816efd33e72309856e901a883", "status": "done", "error": null, "seconds": 70.1, "finished_utc": "2026-10-24T04:35:02Z"}
{"full_name": "apache/joshua", "commit": "e9cb9ebb495782f4ed238e08e64f5503085641fc", "status": "done", "error": null, "seconds": 41.1, "finished_utc": "2026-10-24T04:35:43Z"}
{"full_name": "apache/jspwiki", "commit": "820684992fa0b736505506d6810fdcdf7ad2dbb5", "status": "done", "error": null, "seconds": 30.6, "finished_utc": "2026-10-24T04:36:13Z"}
{"full_name": "apache/juneau", "commit": "1bd3d8be0ed8a51a0a68ccef2d1d6778baa4b6ee", "status": "done", "error": null, "seconds": 171.5, "finished_utc": "2026-10-24T04:39:05Z"}
{"full_name": "apache/kafka", "commit": "c74acb24eb1da5d16cc2721a63931cd87f79ec66", "status": "done", "error": null, "seconds": 258.7, "finished_utc": "2026-10-24T04:43:24Z"}
{"full_name": "apache/karaf", "commit": "4f180ea216c284d21b2d4efa6292b2495a3c8ea7", "status": "done", "error": null, "seconds": 83.8, "finished_utc": "2026-10-24T04:44:48Z"}
{"full_name": "apache/karaf-cellar", "commit": "4082b26110e56973dceb2563395f8aed3f294dd1", "status": "done", "error": null, "seconds": 19.0, "finished_utc": "2026-10-24T04:45:06Z"}
{"full_name": "apache/knox", "commit": "8a504c7c7f8e6a07ded65c671b64ccd702f47668", "status": "done", "error": null, "seconds": 41.4, "finished_utc": "2026-10-24T04:45:48Z"}
{"full_name": "apache/kylin", "commit": "6ee0212af9d5b50096850c9cb76031b7cdd67402", "status": "done", "error": null, "seconds": 66.7, "finished_utc": "2026-10-24T04:46:55Z"}
{"full_name": "apache/lens", "commit": "f64a0f5984216a61f0a2c5ef90510a88390acde0", "status": "done", "error": null, "seconds": 44.0, "finished_utc": "2026-10-24T04:47:39Z"}
{"full_name": "apache/log4j", "commit": "7be00eed88152dd011a619e8bae5a631235c3f4c", "status": "done", "error": null, "seconds": 19.3, "finished_utc": "2026-10-24T04:47:58Z"}
{"full_name": "apache/logging-chainsaw", "commit": "b7277083a7105916a9d054045d188a553623c6b5", "status": "done", "error": null, "seconds": 28.4, "finished_utc": "2026-10-24T04:48:26Z"}
{"full_name": "apache/logging-log4j-audit", "commit": "e354306724ca815ad54575c8a4d07d5d5c93a2c1", "status": "done", "error": null, "seconds": 14.3, "finished_utc": "2026-10-24T04:48:41Z"}
{"full_name": "apache/logging-log4j2", "commit": "9b6bb237ae8771ffbf6d61ed07b0acb4f4dc2da6", "status": "done", "error": null, "seconds": 61.1, "finished_utc": "2026-10-24T04:49:42Z"}
{"full_name": "apache/lucene-solr", "commit": "bca22d58e2d126ec6d349d375d3ea028892104e1", "status": "failed", "error": "experiment raised RuntimeError: the measurer or PMD produced no result; the record is kept, the repository is logged failed and retried on the next run", "seconds": 286.7, "finished_utc": "2026-10-24T04:54:28Z"}
{"full_name": "apache/mahout", "commit": "b0cf1694e60f643e352182ea03744c34e96dbac4", "status": "done", "error": null, "seconds": 44.7, "finished_utc": "2026-10-24T04:55:13Z"}
{"full_name": "apache/manifoldcf", "commit": "542db79eb8662c086e39ee7deac743da430f5714", "status": "done", "error": null, "seconds": 113.0, "finished_utc": "2026-10-24T04:57:06Z"}
{"full_name": "apache/marmotta", "commit": "28c9b8b0791ea1693578af302981a1358e56933d", "status": "done", "error": null, "seconds": 81.6, "finished_utc": "2026-10-24T04:58:28Z"}
{"full_name": "apache/maven", "commit": "f5a13746e13e6225b28ef8ba6e16fc8f02946dd6", "status": "done", "error": null, "seconds": 33.7, "finished_utc": "2026-10-24T04:59:01Z"}
{"full_name": "apache/maven-archetype", "commit": "04921ccae9c111338121e3acb54b7b23f7f57c7b", "status": "done", "error": null, "seconds": 12.9, "finished_utc": "2026-10-24T04:59:14Z"}
{"full_name": "apache/maven-checkstyle-plugin", "commit": "eee0ba18a70e6d6bd51797c70a83cf844f882286", "status": "done", "error": null, "seconds": 7.8, "finished_utc": "2026-10-24T04:59:22Z"}
{"full_name": "apache/maven-compiler-plugin", "commit": "3d6b27cc81c3dde2d537ca3be1117d470d0017f3", "status": "done", "error": null, "seconds": 8.9, "finished_utc": "2026-10-24T04:59:31Z"}
{"full_name": "apache/maven-indexer", "commit": "8fcb8551345c78871a6adbc0f7238ccd408178d3", "status": "done", "error": null, "seconds": 18.0, "finished_utc": "2026-10-24T04:59:49Z"}
{"full_name": "apache/maven-javadoc-plugin", "commit": "3ab15eb9ec04c82a4b99dc47d0879e77f989d74f", "status": "done", "error": null, "seconds": 15.3, "finished_utc": "2026-10-24T05:00:04Z"}
{"full_name": "apache/maven-plugins", "commit": "a007e769ed5825774d5c31ec06c0013c8ee2b4d4", "status": "done", "error": null, "seconds": 121.0, "finished_utc": "2026-10-24T05:02:05Z"}
{"full_name": "apache/maven-resolver", "commit": "6a7f840e49d463dcf9fea61ddd2a2a291bfc90a1", "status": "done", "error": null, "seconds": 22.2, "finished_utc": "2026-10-24T05:02:27Z"}
{"full_name": "apache/maven-scm", "commit": "6f876b4dc33372a8527f09c23c6f698e04a771c6", "status": "done", "error": null, "seconds": 32.9, "finished_utc": "2026-10-24T05:03:00Z"}
{"full_name": "apache/maven-surefire", "commit": "e57f76c7e858dbbaac6be4cbcd16e215de10b064", "status": "done", "error": null, "seconds": 27.0, "finished_utc": "2026-10-24T05:03:27Z"}
{"full_name": "apache/meecrowave", "commit": "d1392c88faf48c8a3a3c544949d6ebcdfbd25229", "status": "done", "error": null, "seconds": 19.9, "finished_utc": "2026-10-24T05:03:47Z"}
{"full_name": "apache/metamodel", "commit": "ccafcf27f4e3be03dad42791d4c1a31038433925", "status": "done", "error": null, "seconds": 30.4, "finished_utc": "2026-10-24T05:04:18Z"}
{"full_name": "apache/metron", "commit": "17b31b48f59627a9e768a5cbe0be7ac55b5b04f8", "status": "done", "error": null, "seconds": 59.9, "finished_utc": "2026-10-24T05:05:18Z"}
{"full_name": "apache/mina", "commit": "daf2a33fed5fccb096ce75ab9263ec9a48561942", "status": "done", "error": null, "seconds": 14.7, "finished_utc": "2026-10-24T05:05:32Z"}
{"full_name": "apache/mina-sshd", "commit": "2fb7ebb487154283dd6dc5db88676c179ebb01e0", "status": "done", "error": null, "seconds": 44.5, "finished_utc": "2026-10-24T05:06:17Z"}
{"full_name": "apache/myfaces-tobago", "commit": "cdd92ed3b0a5a9e72b1544d3123d5d65d43d3d02", "status": "done", "error": null, "seconds": 33.6, "finished_utc": "2026-10-24T05:06:50Z"}
{"full_name": "apache/nifi", "commit": "c8eff590efa3babcda0b755009224dcac168708b", "status": "done", "error": null, "seconds": 284.7, "finished_utc": "2026-10-24T05:11:35Z"}
{"full_name": "apache/nifi-minifi", "commit": "fb246621474c6a4e4b4d5cf935202dfeec16ada6", "status": "done", "error": null, "seconds": 21.2, "finished_utc": "2026-10-24T05:11:56Z"}
{"full_name": "apache/nifi-registry", "commit": "563bfeda9766b7fe9d4480c55ac7212679db10c8", "status": "done", "error": null, "seconds": 29.9, "finished_utc": "2026-10-24T05:12:26Z"}
{"full_name": "apache/nutch", "commit": "8bdec5e3ef77f816c616c978c775a0eb3b4a391a", "status": "done", "error": null, "seconds": 37.8, "finished_utc": "2026-10-24T05:13:04Z"}
{"full_name": "apache/ode", "commit": "b2ddc6436891f84f716ffcbed8c1cd1e374bd805", "status": "done", "error": null, "seconds": 49.0, "finished_utc": "2026-10-24T05:13:53Z"}
{"full_name": "apache/ofbiz", "commit": "7ba7f3c2e16df6c8db0d8114e124957199cea1ff", "status": "done", "error": null, "seconds": 129.6, "finished_utc": "2026-10-24T05:16:03Z"}
{"full_name": "apache/ofbiz-framework", "commit": "b1304439219bb04c396f5d000bec9c5fbb194b59", "status": "done", "error": null, "seconds": 137.1, "finished_utc": "2026-10-24T05:18:20Z"}
{"full_name": "apache/olingo-odata2", "commit": "c5e9fdf569b5e2e50f5670c91013db8f9ae1d950", "status": "done", "error": null, "seconds": 40.7, "finished_utc": "2026-10-24T05:19:00Z"}
{"full_name": "apache/olingo-odata4", "commit": "f344a3c565b6a67233de1d1169104a728136e7a3", "status": "done", "error": null, "seconds": 53.3, "finished_utc": "2026-10-24T05:19:54Z"}
{"full_name": "apache/oodt", "commit": "9f2a500b9d061c31ccd71fc66c4d6e40f0c25acb", "status": "done", "error": null, "seconds": 47.3, "finished_utc": "2026-10-24T05:20:41Z"}
{"full_name": "apache/oozie", "commit": "491e73ee9f941dfb25dfe92121fb033295ef42ee", "status": "done", "error": null, "seconds": 54.5, "finished_utc": "2026-10-24T05:21:35Z"}
{"full_name": "apache/openejb", "commit": "f10c077ade927d73bdbd9ed4cc28b79f58a1cd66", "status": "done", "error": null, "seconds": 189.2, "finished_utc": "2026-10-24T05:24:45Z"}
{"full_name": "apache/openjpa", "commit": "8c0b843f6e6e0dd86a31e485928e61f2ba4c8f29", "status": "done", "error": null, "seconds": 99.4, "finished_utc": "2026-10-24T05:26:24Z"}
{"full_name": "apache/openmeetings", "commit": "6d54639e4087329fee2560af15113bdb26d226ed", "status": "done", "error": null, "seconds": 38.0, "finished_utc": "2026-10-24T05:27:02Z"}
{"full_name": "apache/opennlp", "commit": "a07efca33b40f18e9d28a59f9e40924a0c8a89a5", "status": "done", "error": null, "seconds": 33.0, "finished_utc": "2026-10-24T05:27:35Z"}
{"full_name": "apache/opennlp-sandbox", "commit": "37af4c6d42a9affba4f7c9bbc64175768750563f", "status": "done", "error": null, "seconds": 32.1, "finished_utc": "2026-10-24T05:28:07Z"}
{"full_name": "apache/openwebbeans", "commit": "7831798861478a035c9e9dcca151b5a67e4a28a3", "status": "done", "error": null, "seconds": 30.7, "finished_utc": "2026-10-24T05:28:38Z"}
{"full_name": "apache/parquet-mr", "commit": "811310d01bfe3dcb4ca95aa8eed9ed6d806bf7c1", "status": "done", "error": null, "seconds": 38.3, "finished_utc": "2026-10-24T05:29:16Z"}
{"full_name": "apache/pdfbox", "commit": "443b7dd95c57bc83598c8c5d514ebb44a4133a43", "status": "done", "error": null, "seconds": 54.4, "finished_utc": "2026-10-24T05:30:10Z"}
{"full_name": "apache/phoenix", "commit": "69e5bb0b304a53967cef40b2a4cfc66e69ecaa51", "status": "done", "error": null, "seconds": 108.7, "finished_utc": "2026-10-24T05:31:59Z"}
{"full_name": "apache/pig", "commit": "17a4d1795ead1f2b4c62043eaf4739ed39ec2f3f", "status": "done", "error": null, "seconds": 71.0, "finished_utc": "2026-10-24T05:33:10Z"}
{"full_name": "apache/pivot", "commit": "568543f3396648a646341fe077a714eb06d556c0", "status": "done", "error": null, "seconds": 49.6, "finished_utc": "2026-10-24T05:34:00Z"}
{"full_name": "apache/poi", "commit": "351623a86924dab9c565e08e8cecfe151522c448", "status": "done", "error": null, "seconds": 145.7, "finished_utc": "2026-10-24T05:36:25Z"}
{"full_name": "apache/portals-pluto", "commit": "4db5ddd26fb2ce642be7b0894858e664c6076a3b", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/portals-pluto/': Could not resolve host: github.com (after 3 attempts)", "seconds": 100.5, "finished_utc": "2026-10-24T05:38:06Z"}
{"full_name": "apache/pulsar", "commit": "044daf8d61328265640a5b3e5008fc04fac73efa", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/pulsar/': Could not resolve host: github.com (after 3 attempts)", "seconds": 97.0, "finished_utc": "2026-10-24T05:39:43Z"}
{"full_name": "apache/qpid", "commit": "61e6c03338f3bd20a62590baa89a36bffeb32859", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/qpid/': Could not resolve host: github.com (after 3 attempts)", "seconds": 98.8, "finished_utc": "2026-10-24T05:41:22Z"}
{"full_name": "apache/qpid-broker-j", "commit": "4c4400b98a5a8493cfb9e5dbb21c97175f433a62", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/qpid-broker-j/': Could not resolve host: github.com (after 3 attempts)", "seconds": 96.9, "finished_utc": "2026-10-24T05:42:59Z"}
{"full_name": "apache/qpid-jms", "commit": "59f62b111687072fad3302fb4c6f91a389b4c0e6", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/qpid-jms/': Could not resolve host: github.com (after 3 attempts)", "seconds": 98.2, "finished_utc": "2026-10-24T05:44:37Z"}
{"full_name": "apache/qpid-proton-j", "commit": "0ca7831d222cce58f21fa368b2005a49eb3707a1", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/qpid-proton-j/': Could not resolve host: github.com (after 3 attempts)", "seconds": 80.1, "finished_utc": "2026-10-24T05:45:57Z"}
{"full_name": "apache/ranger", "commit": "7c52a79a5d0b41bfc94caca9d531e0fefba2bfe7", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/ranger/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T05:46:57Z"}
{"full_name": "apache/reef", "commit": "abc122a37d1478530967add245e63e13bf148b9a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/reef/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T05:47:57Z"}
{"full_name": "apache/rocketmq", "commit": "971fa8ed8b209b39bdfe41c57cd64576d244e6bd", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/rocketmq/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T05:48:57Z"}
{"full_name": "apache/rocketmq-externals", "commit": "dba6eb0c997d5c325f26b3d1da9d739d927228dc", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/rocketmq-externals/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T05:49:57Z"}
{"full_name": "apache/royale-compiler", "commit": "fbd9bc3b9e48c80dbd8c1d32a6f83221e314efdd", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/royale-compiler/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T05:50:57Z"}
{"full_name": "apache/samza", "commit": "65d09d7b383be907e3f712af4a28f70895a3165f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/samza/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T05:51:57Z"}
{"full_name": "apache/santuario-java", "commit": "fa12dc57a16fbcd637c2aac6f3af3db19fe4b187", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/santuario-java/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T05:52:58Z"}
{"full_name": "apache/sentry", "commit": "f859446b65bbc274bc4899464892151eec8217c6", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/sentry/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T05:53:58Z"}
{"full_name": "apache/servicecomb-java-chassis", "commit": "72cd0e137c4a0c3b899adfa6e19e2fd590743014", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/servicecomb-java-chassis/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T05:54:58Z"}
{"full_name": "apache/servicemix-bundles", "commit": "5f2c7727f71c167997947ad4604f9b8200952af2", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/servicemix-bundles/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T05:55:58Z"}
{"full_name": "apache/shindig", "commit": "8f3c3d5c77f5324bad56a5a62da28657fe9112a0", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/shindig/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T05:56:58Z"}
{"full_name": "apache/shiro", "commit": "eeb7e9552e4d51828b4ee05b69f02c5071cbb9d6", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/shiro/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T05:57:58Z"}
{"full_name": "apache/sis", "commit": "002121abc9b9826fbd51fac7150b3ee0c02cc88b", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/sis/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T05:58:58Z"}
{"full_name": "apache/sling-org-apache-sling-testing-clients", "commit": "ae445497a273f8df8edc5c28942d479276239abc", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/sling-org-apache-sling-testing-clients/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T05:59:58Z"}
{"full_name": "apache/sqoop", "commit": "0216f7fbb7b71f610d02dfa95dafb2c81acbc690", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/sqoop/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:00:58Z"}
{"full_name": "apache/stanbol", "commit": "2fcf471b467fb84e59491f4c54ba0a95924ab04a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/stanbol/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:01:58Z"}
{"full_name": "apache/storm", "commit": "dc56e32f3dcdd9396a827a85029d60ed97474786", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/storm/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:02:58Z"}
{"full_name": "apache/streams", "commit": "5427e72d02bd7f1904da05cdf033359690d2dd00", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/streams/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:03:58Z"}
{"full_name": "apache/struts", "commit": "e82c5a207f62fdb1bb6e8da690325b5a109c924f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/struts/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:04:59Z"}
{"full_name": "apache/struts-examples", "commit": "59674d7d79a806c12c23380895da007c292fc42f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/struts-examples/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:05:59Z"}
{"full_name": "apache/struts1", "commit": "02c9ff7485b1900515c6e0b32ed54ea46dd97d51", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/struts1/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:06:59Z"}
{"full_name": "apache/syncope", "commit": "114c412afbfba24ffb4fbc804e5308a823a16a78", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/syncope/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:07:59Z"}
{"full_name": "apache/systemml", "commit": "7fba4b29d653747a9ed038d282954a44fea3031c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/systemml/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:08:59Z"}
{"full_name": "apache/tajo", "commit": "fb326195083959014c82c10187cb46de91ece33f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/tajo/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:09:59Z"}
{"full_name": "apache/tapestry-5", "commit": "542950fc0266e8f9be1aacb5d6ba92146ae20f1b", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/tapestry-5/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:10:59Z"}
{"full_name": "apache/tez", "commit": "d5675c332497c1ac1dedefdf91e87476b5c0d7a9", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/tez/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:11:59Z"}
{"full_name": "apache/tika", "commit": "4131c6e30f2e0eb1feb85e0f7576531d4e830468", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/tika/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:12:59Z"}
{"full_name": "apache/tinkerpop", "commit": "7d9df0f0acf08f9e675ca7b337fc5e0243c09b53", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/tinkerpop/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:13:59Z"}
{"full_name": "apache/tomcat", "commit": "a9c1a0661198d9ba37c1facd8385fe05d538c4ad", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/tomcat/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:14:59Z"}
{"full_name": "apache/tomee", "commit": "d21933b313aff812fe5188b57bf572a9ad649148", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/tomee/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:15:59Z"}
{"full_name": "chagge/uima-ruta", "commit": "08efb111a775b4ba01cf048ac699aa9c22188325", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/chagge/uima-ruta/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:17:00Z"}
{"full_name": "apache/uima-uimafit", "commit": "c98df465869d7f4f1d907d2821791edee762ed10", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/uima-uimafit/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:18:00Z"}
{"full_name": "apache/uima-uimaj", "commit": "e79c33b5a3e4c25afb407e68e98df1829a68e5a7", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/uima-uimaj/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:19:00Z"}
{"full_name": "apache/unomi", "commit": "1745c5221401a05e66ebf80fbe9cce2790442b3a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/unomi/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:20:00Z"}
{"full_name": "apache/usergrid", "commit": "ac1e6e4035f9307b871478ed47246cf92cfd5f7f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/usergrid/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:21:00Z"}
{"full_name": "apache/velocity-engine", "commit": "c85f3e586f00fea89dc21253d017baa180957b75", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/velocity-engine/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:22:00Z"}
{"full_name": "apache/velocity-tools", "commit": "6b9432af060a83a1abff799ccf4c39048162ce50", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/velocity-tools/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:23:00Z"}
{"full_name": "apache/vxquery", "commit": "5d1175d2cb04a54ba751295f2ac67daec38bf723", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/vxquery/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:24:00Z"}
{"full_name": "alexandrklimov/webservices-xmlschema", "commit": "f189e891c88298f52f92cfe8f24dccb809e05607", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/alexandrklimov/webservices-xmlschema/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:25:00Z"}
{"full_name": "apache/wicket", "commit": "c2d344219ef8046508ca40653c9de485b3cbd4c4", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/wicket/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:26:00Z"}
{"full_name": "kshtzsharma48/wss4j", "commit": "5c2cbd7e7377296edab02ab79fc98b84fb47f825", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/kshtzsharma48/wss4j/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:27:00Z"}
{"full_name": "apache/xalan-j", "commit": "cba6d7fe7e93defecb98d155e2a780f8a3f1fbaa", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/xalan-j/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:28:00Z"}
{"full_name": "apache/xml-graphics-commons", "commit": "dabbb28ff2d80efad587b84b16c73f54379cd514", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/xml-graphics-commons/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:29:01Z"}
{"full_name": "apache/xmlbeans", "commit": "20fd11dbee92d7a03299457588820c3c40af220d", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/xmlbeans/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:30:01Z"}
{"full_name": "apache/zeppelin", "commit": "4219d552349f8f7f3e6de34505b8a8ae9835f98b", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/zeppelin/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:31:01Z"}
{"full_name": "apache/zookeeper", "commit": "07c3aaf3d723fb3144c0aedc0c2b655325df70e9", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/zookeeper/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:32:01Z"}
{"full_name": "aws/amazon-kinesis-video-streams-parser-library", "commit": "c54e6388f0f8e2769369995b9710ffd03cf9cc67", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/aws/amazon-kinesis-video-streams-parser-library/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:33:01Z"}
{"full_name": "aws/aws-cloudtrail-processing-library", "commit": "411315808d8d3dc6b45e4182212e3e04d82e3782", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/aws/aws-cloudtrail-processing-library/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:34:01Z"}
{"full_name": "aws/aws-sdk-java-v2", "commit": "1d5d11e8087c93ab1a3a2d35193052e526fd123c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/aws/aws-sdk-java-v2/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:35:01Z"}
{"full_name": "aws/aws-toolkit-eclipse", "commit": "49026f53fdd4f80a7fb997c9e40fe6e638a26edc", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/aws/aws-toolkit-eclipse/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:36:01Z"}
{"full_name": "awsdocs/amazon-s3-developer-guide", "commit": "038ef11c43698df29de7bb128522dc19a1b645ae", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/awsdocs/amazon-s3-developer-guide/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:37:01Z"}
{"full_name": "awsdocs/aws-doc-sdk-examples", "commit": "0f9bfb8105a92c04550b49d2ebfc582315fd4a01", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/awsdocs/aws-doc-sdk-examples/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.0, "finished_utc": "2026-10-24T06:38:01Z"}
{"full_name": "awslabs/amazon-kinesis-client", "commit": "a6291857864fca86e05050f980ed322402363517", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/awslabs/amazon-kinesis-client/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:39:01Z"}
{"full_name": "baidu/Jprotobuf-rpc-socket", "commit": "4422e24c725eaf1f76646f674718bcc8750a4e1d", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/baidu/Jprotobuf-rpc-socket/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:40:01Z"}
{"full_name": "cloudfoundry/cf-java-client", "commit": "6fabcf647302158b638cf2c44cee389e1df9b964", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/cloudfoundry/cf-java-client/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:41:01Z"}
{"full_name": "cloudfoundry/java-buildpack-dependency-builder", "commit": "d15085bcf74312af19ad40bee847e43c3b4e32ee", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/cloudfoundry/java-buildpack-dependency-builder/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:42:02Z"}
{"full_name": "cloudfoundry/uaa", "commit": "f3b66dd2a250c1309a86cade560ac9a9cfeafec7", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/cloudfoundry/uaa/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:43:02Z"}
{"full_name": "eclipse/aCute", "commit": "2fe8fac07c37a05fc0abddbe3f80012872720241", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/aCute/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:44:02Z"}
{"full_name": "eclipse-acceleo/acceleo", "commit": "3b0576ceff41c61c97f94fba4020adbab691bd68", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse-acceleo/acceleo/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:45:02Z"}
{"full_name": "eclipse/birt", "commit": "f89264810347de98702db45386a822aabc0fadbf", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/birt/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:46:02Z"}
{"full_name": "hiendang/bpmn2-modeler", "commit": "fce8426d782272ee848251d954c98091bea0631c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/hiendang/bpmn2-modeler/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:47:02Z"}
{"full_name": "eclipse/buildship", "commit": "3111a7a9fe3e22d6123366686874ecd42aa2a53a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/buildship/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:48:02Z"}
{"full_name": "eclipse/californium", "commit": "0dd6db579be90c514dd765027ec55ed7a4668337", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/californium/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:49:02Z"}
{"full_name": "eclipse/ceylon", "commit": "d3994d6cd120c4df85952cd9432123b413cfd65a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/ceylon/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:50:02Z"}
{"full_name": "eclipse/cft", "commit": "36e7a593b3a7d935e540f6632828b01f88842be6", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/cft/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:51:02Z"}
{"full_name": "eclipse/che", "commit": "c5498c2ac562cd8a2fc79a6bb0446d291f05a201", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/che/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:52:02Z"}
{"full_name": "eclipse/che-ls-jdt", "commit": "e01d6b73a3ddc947b425afedb7ced87fa4a5cc5f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/che-ls-jdt/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:53:02Z"}
{"full_name": "eclipse/concierge", "commit": "4c73cacebc5ecbdef24d4256ab506359294f7a55", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/concierge/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:54:02Z"}
{"full_name": "eclipse/corrosion", "commit": "dfb300cb1dc4c41984496cc7620790e2856aa6b6", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/corrosion/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:55:03Z"}
{"full_name": "eclipse/dawnsci", "commit": "1131d5c65e9e8ea98141eecee1743cf1053544f4", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/dawnsci/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:56:03Z"}
{"full_name": "eclipse/ditto", "commit": "7fec826b94f3711f6c6ef6be1685b60bd1a8ccb5", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/ditto/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:57:03Z"}
{"full_name": "eclipse-dltk/dltk.core", "commit": "ff5ee79db0c2234347cb3f956de9b31047f43613", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse-dltk/dltk.core/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:58:03Z"}
{"full_name": "eclipse/eavp", "commit": "20c1ce932e95084e386656526d0a2ac4197f786f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/eavp/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T06:59:03Z"}
{"full_name": "eclipse/eclipse-collections", "commit": "fa40c9aadbd36fb08f05a60b200e92ace40a7bfd", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/eclipse-collections/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:00:03Z"}
{"full_name": "eclipse-jdt/eclipse.jdt.core", "commit": "24d47c292ed4bd8fdc28b3c2f9afdab1401d025c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse-jdt/eclipse.jdt.core/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:01:03Z"}
{"full_name": "eclipse/eclipse.jdt.ls", "commit": "f8a427e0b6a9a91615f537209be052c31d38280e", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/eclipse.jdt.ls/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:02:03Z"}
{"full_name": "eclipse-platform/eclipse.platform.swt", "commit": "bf870e8ff7e54069e96e5c9a74dc84d49a444484", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse-platform/eclipse.platform.swt/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:03:03Z"}
{"full_name": "eclipse-platform/eclipse.platform.ui", "commit": "e3bbb556534a1fb945e1036948325d14a8dd9c7a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse-platform/eclipse.platform.ui/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:04:03Z"}
{"full_name": "eclipse-egit/egit", "commit": "45c1839348e50f1835a3f76e306af8d1a190d617", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse-egit/egit/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:05:03Z"}
{"full_name": "eclipse-egit/egit-github", "commit": "e9a4057a0cb71f9e659d88f82e6b24e98f74218d", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse-egit/egit-github/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:06:03Z"}
{"full_name": "eclipse/elk", "commit": "9a87764f00d863463b1be6de1920d8aa3c3ade70", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/elk/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:07:04Z"}
{"full_name": "eclipse/gef", "commit": "8f2649b90ab14a1bb010188036d4eedf7586e123", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/gef/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:08:04Z"}
{"full_name": "eclipse/gef-legacy", "commit": "14563a9e1f2af636a5364d195cf07dbff6f35fa6", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/gef-legacy/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:09:04Z"}
{"full_name": "eclipse/gemoc-studio", "commit": "99cf126ad7fe233453b43e14bae906c3fe491462", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/gemoc-studio/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:10:04Z"}
{"full_name": "eclipse/golo-lang", "commit": "96a489736fa2a3b0313f2fa5fb290612a84b937c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/golo-lang/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:11:04Z"}
{"full_name": "eclipse/hawkbit", "commit": "51be28147f6f575b6c1ab4a5ef84ffd9174f1209", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/hawkbit/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:12:04Z"}
{"full_name": "eclipse/hawkbit-extensions", "commit": "3eed2ef1689896578e8c4831f00a50f1f46e7615", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/hawkbit-extensions/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:13:04Z"}
{"full_name": "eclipse/hono", "commit": "ec84947227564c6459801f708bdeabd7687a8bf0", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/hono/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:14:04Z"}
{"full_name": "eclipse/ice", "commit": "3f6e0265f5b476ff90a660397ce83992944142c4", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/ice/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:15:04Z"}
{"full_name": "eclipse/january", "commit": "4f8e374b5b9a0271c1b387df5e0f7515fc5b661b", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/january/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:16:04Z"}
{"full_name": "eclipse/jetty.project", "commit": "65528f76c5ef6ddca11385f9721c8f0bc5f2eed7", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/jetty.project/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:17:04Z"}
{"full_name": "eclipse-jgit/jgit", "commit": "00523f38a19b073990239b0f837efa14197764c7", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse-jgit/jgit/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:18:04Z"}
{"full_name": "eclipse/jnosql", "commit": "9f03fa6ffe2dd4b538f7dbce424649aa4e484657", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/jnosql/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:19:05Z"}
{"full_name": "eclipse/jnosql-diana-driver", "commit": "a0bfd26d956f016c1ffacb56044daca17cfe3e68", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/jnosql-diana-driver/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:20:05Z"}
{"full_name": "eclipse/kapua", "commit": "11e610c657f7e473b52882833e33a2261bd3d67d", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/kapua/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:21:05Z"}
{"full_name": "eclipse/kura", "commit": "5e9f3e3d03c8a9cc7857b3fb9080b256821bb32a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/kura/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:22:05Z"}
{"full_name": "eclipse/leshan", "commit": "eb75fc8b7d5560944e6d532f1a09d5e5c6e54559", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/leshan/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:23:05Z"}
{"full_name": "eclipse-linuxtools/org.eclipse.linuxtools", "commit": "11865e6e7d86a9d2e63c7b25605f6055875e63ad", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse-linuxtools/org.eclipse.linuxtools/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:24:05Z"}
{"full_name": "eclipse/lsp4j", "commit": "513a1dd2236c6495e600f644182c16b3cf19dbb2", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/lsp4j/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:25:05Z"}
{"full_name": "eclipse-m2e/m2e-core", "commit": "7400bf563885fdf122aaccf356c398a0a9120ffa", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse-m2e/m2e-core/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:26:05Z"}
{"full_name": "eclipse/microprofile-opentracing", "commit": "00dffbff44d9300ee7a21f8665b71637ca2a0105", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/microprofile-opentracing/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:27:05Z"}
{"full_name": "eclipse/milo", "commit": "e752e540d31eb3c226e6e79dd197c54d7d254685", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/milo/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:28:05Z"}
{"full_name": "eclipse/n4js", "commit": "f715912fce0352ab574ff878086f77d17a78c908", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/n4js/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:29:05Z"}
{"full_name": "webcane/nebula.widgets.nattable", "commit": "02b4aba0e0b6998077b40e7d3f892743f7005023", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/webcane/nebula.widgets.nattable/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:30:05Z"}
{"full_name": "eclipse/openj9", "commit": "4911084853eb75b20e037c434ad4521b7317ebfb", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/openj9/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:31:05Z"}
{"full_name": "eclipse/org.aspectj", "commit": "370f291c359cd159c5f3f0abd6e9e53e81234a07", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/org.aspectj/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:32:06Z"}
{"full_name": "eclipse/orion.server", "commit": "24624b85e0d543e8f3cea2bc30f3f589b37de4f0", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/orion.server/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:33:06Z"}
{"full_name": "eclipse/packagedrone", "commit": "3869c1643cdc6f7cb8b26097a7b6994683b13d7e", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/packagedrone/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:34:06Z"}
{"full_name": "eclipse/paho.mqtt.java", "commit": "5af7b53499e7dbe45b7227b3d41fc870089c0033", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/paho.mqtt.java/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:35:06Z"}
{"full_name": "bsi-software/rap", "commit": "6295da95d01da6669c91bd4b058db9b89f35abaf", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/bsi-software/rap/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:36:06Z"}
{"full_name": "eclipse/rdf4j", "commit": "6f63df540e30b28e0c8880bea72f85cb88424b03", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/rdf4j/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:37:06Z"}
{"full_name": "eclipse/reddeer", "commit": "59e55d29fc60a672d79df1ad1578badb8a2f8693", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/reddeer/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:38:06Z"}
{"full_name": "eclipse/smarthome", "commit": "b8455de15d65512e8fac4e94d42de6ab2fccf1c5", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/smarthome/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:39:06Z"}
{"full_name": "eclipse/texlipse", "commit": "1bc72f856d4144ad0bc9baaa9575457bd7b68e1a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/texlipse/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:40:06Z"}
{"full_name": "eclipse/thym", "commit": "b57a824e18279a2164ee334a2af9bb47ac30788f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/thym/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:41:06Z"}
{"full_name": "alexnatch/titan.EclipsePlug-ins", "commit": "92bae808bfd4757c9a2f7cc0e59cd17ad801394c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/alexnatch/titan.EclipsePlug-ins/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:42:06Z"}
{"full_name": "eclipse/triquetrum", "commit": "e4c5834ce3d68bd97820157d426a427dfe8e2a9b", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/triquetrum/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:43:06Z"}
{"full_name": "eclipse/tycho", "commit": "913062f90a6bad5c8c2b57c77111a52e698105d5", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/tycho/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:44:06Z"}
{"full_name": "eclipse/vorto", "commit": "93919469e598ec07fed134536b901efd25cf674f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/vorto/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T07:45:07Z"}
{"full_name": "nsandonato/webtools.sourceediting", "commit": "fe6d03fa6ca31c9e5ebeba67b32f14d14335657d", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/nsandonato/webtools.sourceediting/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.2, "finished_utc": "2026-10-24T07:46:07Z"}
{"full_name": "eclipse/xsemantics", "commit": "63c2c5078380cfb9bf0e47d1ca031259b472368b", "status": "done", "error": null, "seconds": 79.0, "finished_utc": "2026-10-24T07:47:26Z"}
{"full_name": "eclipse/xtext-core", "commit": "e04964e4c2a3e0338c0079bd8333688835e77c31", "status": "done", "error": null, "seconds": 136.4, "finished_utc": "2026-10-24T07:49:42Z"}
{"full_name": "eclipse/xtext-eclipse", "commit": "0c7546b6aaf3644a77fc68eef9f3da368cbbeabd", "status": "done", "error": null, "seconds": 199.9, "finished_utc": "2026-10-24T07:53:02Z"}
{"full_name": "eclipse/xtext-extras", "commit": "5634c291880cd46fe2f8e9a47e48ef88b85e8bda", "status": "done", "error": null, "seconds": 125.4, "finished_utc": "2026-10-24T07:55:07Z"}
{"full_name": "eclipse/xtext-idea", "commit": "3aa1424ae35f1942dd7c3a457057006f9131de5e", "status": "done", "error": null, "seconds": 96.5, "finished_utc": "2026-10-24T07:56:44Z"}
{"full_name": "eclipse/xtext-lib", "commit": "338fb2381278a5ea2cd24ba77d74e4889db56cfa", "status": "done", "error": null, "seconds": 15.6, "finished_utc": "2026-10-24T07:57:00Z"}
{"full_name": "eclipse/xtext-web", "commit": "ff7aa71dbdf9f1abf4cf3e3911c17707293dfe49", "status": "done", "error": null, "seconds": 26.4, "finished_utc": "2026-10-24T07:57:26Z"}
{"full_name": "eclipse/xtext-xtend", "commit": "20500a324127e3ee73cb793a13430ee140246fa7", "status": "done", "error": null, "seconds": 90.4, "finished_utc": "2026-10-24T07:58:56Z"}
{"full_name": "RomanGlova/DLab", "commit": "34483ee52cf8b79c4e51a54c82171564e5b8d50a", "status": "done", "error": null, "seconds": 37.5, "finished_utc": "2026-10-24T07:59:34Z"}
{"full_name": "epam/JDI", "commit": "199dba533f3659e840441c324c26cdbf5314ca85", "status": "done", "error": null, "seconds": 41.0, "finished_utc": "2026-10-24T08:00:15Z"}
{"full_name": "epam/NGB", "commit": "340504529fc576eeec92fbae636e437ce486cc4a", "status": "done", "error": null, "seconds": 115.4, "finished_utc": "2026-10-24T08:02:10Z"}
{"full_name": "epam/Wilma", "commit": "af271176f7847d06512b62ed8f1a4a0e7fd8b10a", "status": "done", "error": null, "seconds": 48.8, "finished_utc": "2026-10-24T08:02:59Z"}
{"full_name": "facebook/buck", "commit": "1bc8d383ea5cb153ca9bf4f2807e6be498648523", "status": "done", "error": null, "seconds": 223.3, "finished_utc": "2026-10-24T08:06:42Z"}
{"full_name": "facebook/facebook-android-sdk", "commit": "81ca34a2a0f7ee391f90c6051c5a22e5bc8663c2", "status": "done", "error": null, "seconds": 28.4, "finished_utc": "2026-10-24T08:07:11Z"}
{"full_name": "facebook/facebook-java-business-sdk", "commit": "561f1a75e1220b55a160a1b92b0187f72be9cd08", "status": "done", "error": null, "seconds": 109.8, "finished_utc": "2026-10-24T08:09:01Z"}
{"full_name": "facebook/fresco", "commit": "ec0664aa49280c5aef2595b68e4d37f4b49358eb", "status": "done", "error": null, "seconds": 37.6, "finished_utc": "2026-10-24T08:09:38Z"}
{"full_name": "facebook/litho", "commit": "19503b819b97e17d02f584633508dca8c646911a", "status": "done", "error": null, "seconds": 65.8, "finished_utc": "2026-10-24T08:10:44Z"}
{"full_name": "google/ExoPlayer", "commit": "4bc79c9465abd00e29ff576c5f7a7517be632f5a", "status": "done", "error": null, "seconds": 44.1, "finished_utc": "2026-10-24T08:11:28Z"}
{"full_name": "google/MOE", "commit": "4de8f47896dc85fb058d85e8d57122fa479c88f0", "status": "done", "error": null, "seconds": 11.5, "finished_utc": "2026-10-24T08:11:39Z"}
{"full_name": "google/agera", "commit": "04045ccbf41ac5fc6806724127b33cbe0dda372c", "status": "done", "error": null, "seconds": 10.7, "finished_utc": "2026-10-24T08:11:50Z"}
{"full_name": "google/auto", "commit": "93a1477d3e632742360d23df6932f0e0e12961eb", "status": "done", "error": null, "seconds": 13.9, "finished_utc": "2026-10-24T08:12:04Z"}
{"full_name": "google/binnavi", "commit": "8e0aef41402db6c6ecb2a26bb943bbbc5fd989b2", "status": "done", "error": null, "seconds": 97.3, "finished_utc": "2026-10-24T08:13:41Z"}
{"full_name": "google/blockly-android", "commit": "fb0a186576ad3f95b2a18440a6305a3db87a4825", "status": "done", "error": null, "seconds": 17.2, "finished_utc": "2026-10-24T08:13:59Z"}
{"full_name": "google/caja", "commit": "964609d5ec3272e4060cfb990bf263f6e5c56e22", "status": "done", "error": null, "seconds": 51.5, "finished_utc": "2026-10-24T08:14:50Z"}
{"full_name": "google/caliper", "commit": "4e10eb02b7bfb5683c71be950ad2e30ff1f2c0a9", "status": "done", "error": null, "seconds": 15.5, "finished_utc": "2026-10-24T08:15:06Z"}
{"full_name": "google/closure-compiler", "commit": "0393c80ca01b6b861376dad7f91043a38bb37dc0", "status": "done", "error": null, "seconds": 78.4, "finished_utc": "2026-10-24T08:16:24Z"}
{"full_name": "google/closure-stylesheets", "commit": "970d51e6fb45591e50c057b118e66a364957da42", "status": "done", "error": null, "seconds": 19.1, "finished_utc": "2026-10-24T08:16:43Z"}
{"full_name": "google/closure-templates", "commit": "2258bec5ed4bd10f49347d250041aa9ea7eda01e", "status": "done", "error": null, "seconds": 42.0, "finished_utc": "2026-10-24T08:17:25Z"}
{"full_name": "google/conscrypt", "commit": "d7d3ec873a50c733c9c4397d6718c04045b377b3", "status": "done", "error": null, "seconds": 27.8, "finished_utc": "2026-10-24T08:17:53Z"}
{"full_name": "google/copybara", "commit": "76e3e6b1313d2bbea77fad3e7e1b53bc21949113", "status": "done", "error": null, "seconds": 22.9, "finished_utc": "2026-10-24T08:18:16Z"}
{"full_name": "google/error-prone", "commit": "61cb540c08ec63faa56dccce00049cff1f8b41ea", "status": "done", "error": null, "seconds": 45.2, "finished_utc": "2026-10-24T08:19:01Z"}
{"full_name": "google/error-prone-javac", "commit": "a53d069bbdb2c60232ed3811c19b65e41c3e60e0", "status": "done", "error": null, "seconds": 1519.0, "finished_utc": "2026-10-24T08:44:20Z"}
{"full_name": "google/gcm", "commit": "3ad5de6ff959ab0716d8d4516552241789f721c7", "status": "done", "error": null, "seconds": 12.1, "finished_utc": "2026-10-24T08:44:32Z"}
{"full_name": "google/gdata-java-client", "commit": "c6202a55f5f29afb37ffcf876674dca372f3fb4c", "status": "done", "error": null, "seconds": 54.1, "finished_utc": "2026-10-24T08:45:26Z"}
{"full_name": "google/gitiles", "commit": "76346b0810deec731737c9bb2bf54cc46a2c88cc", "status": "done", "error": null, "seconds": 11.7, "finished_utc": "2026-10-24T08:45:38Z"}
{"full_name": "google/google-authenticator", "commit": "0e8cc0a3bcada1f8f35191bd0f9f95403da65ffc", "status": "done", "error": null, "seconds": 8.8, "finished_utc": "2026-10-24T08:45:46Z"}
{"full_name": "google/google-java-format", "commit": "df76e0c7fe82711c8600768fca19d0ebaf2ca3d2", "status": "done", "error": null, "seconds": 11.9, "finished_utc": "2026-10-24T08:45:58Z"}
{"full_name": "google/gtfs-realtime-bindings", "commit": "b013cdae26b8b8a1a96f9bd51160bf5ebdcf58f6", "status": "done", "error": null, "seconds": 14.3, "finished_utc": "2026-10-24T08:46:13Z"}
{"full_name": "google/guava", "commit": "be92294be598b9b6ff0bd1cae3335759dafcb534", "status": "done", "error": null, "seconds": 90.7, "finished_utc": "2026-10-24T08:47:43Z"}
{"full_name": "google/guice", "commit": "dafa4b0bec4e7ec5e1df75e3fb9a2fdf4920921a", "status": "done", "error": null, "seconds": 34.3, "finished_utc": "2026-10-24T08:48:18Z"}
{"full_name": "google/hover", "commit": "4242c499cf304dc88aaedbcfc61ef4bbaf8eaa0c", "status": "done", "error": null, "seconds": 9.0, "finished_utc": "2026-10-24T08:48:27Z"}
{"full_name": "google/j2cl", "commit": "f233ebf547cce390cf87ce346ed82e0512f4fbe1", "status": "done", "error": null, "seconds": 30.2, "finished_utc": "2026-10-24T08:48:57Z"}
{"full_name": "google/j2objc", "commit": "471504a735b48d5d4ace51afa1542cc4790a921a", "status": "done", "error": null, "seconds": 132.2, "finished_utc": "2026-10-24T08:51:09Z"}
{"full_name": "google/jimfs", "commit": "4adbdea4091229b9ef727fa5d6eeef00b2429e01", "status": "done", "error": null, "seconds": 11.3, "finished_utc": "2026-10-24T08:51:21Z"}
{"full_name": "google/jsinterop-generator", "commit": "c48a10f4c02b62207059997b4d18847c40f410ef", "status": "done", "error": null, "seconds": 9.9, "finished_utc": "2026-10-24T08:51:30Z"}
{"full_name": "google/nomulus", "commit": "2481704d00f10f6b5675dd26f9effaad434ddbea", "status": "done", "error": null, "seconds": 44.6, "finished_utc": "2026-10-24T08:52:15Z"}
{"full_name": "google/physical-web", "commit": "12604319e99b6d6dff451fc5a58a13a271f1dc7a", "status": "done", "error": null, "seconds": 12.3, "finished_utc": "2026-10-24T08:52:27Z"}
{"full_name": "apache/hive", "commit": "2fa22bf360898dc8fd1408bfcc96e1c6aeaf9a53", "status": "done", "error": null, "seconds": 2286.8, "finished_utc": "2026-10-24T10:01:06Z"}
{"full_name": "apache/lucene-solr", "commit": "bca22d58e2d126ec6d349d375d3ea028892104e1", "status": "failed", "error": "experiment raised RuntimeError: the measurer or PMD produced no result; the record is kept, the repository is logged failed and retried on the next run", "seconds": 278.3, "finished_utc": "2026-10-24T10:05:44Z"}
{"full_name": "apache/portals-pluto", "commit": "4db5ddd26fb2ce642be7b0894858e664c6076a3b", "status": "done", "error": null, "seconds": 72.7, "finished_utc": "2026-10-24T10:06:57Z"}
{"full_name": "apache/pulsar", "commit": "044daf8d61328265640a5b3e5008fc04fac73efa", "status": "done", "error": null, "seconds": 85.9, "finished_utc": "2026-10-24T10:08:23Z"}
{"full_name": "apache/qpid", "commit": "61e6c03338f3bd20a62590baa89a36bffeb32859", "status": "done", "error": null, "seconds": 14.2, "finished_utc": "2026-10-24T10:08:37Z"}
{"full_name": "apache/qpid-broker-j", "commit": "4c4400b98a5a8493cfb9e5dbb21c97175f433a62", "status": "done", "error": null, "seconds": 84.4, "finished_utc": "2026-10-24T10:10:01Z"}
{"full_name": "apache/qpid-jms", "commit": "59f62b111687072fad3302fb4c6f91a389b4c0e6", "status": "done", "error": null, "seconds": 29.8, "finished_utc": "2026-10-24T10:10:31Z"}
{"full_name": "apache/qpid-proton-j", "commit": "0ca7831d222cce58f21fa368b2005a49eb3707a1", "status": "done", "error": null, "seconds": 27.7, "finished_utc": "2026-10-24T10:10:59Z"}
{"full_name": "apache/ranger", "commit": "7c52a79a5d0b41bfc94caca9d531e0fefba2bfe7", "status": "done", "error": null, "seconds": 80.0, "finished_utc": "2026-10-24T10:12:19Z"}
{"full_name": "apache/reef", "commit": "abc122a37d1478530967add245e63e13bf148b9a", "status": "done", "error": null, "seconds": 58.7, "finished_utc": "2026-10-24T10:13:18Z"}
{"full_name": "apache/rocketmq", "commit": "971fa8ed8b209b39bdfe41c57cd64576d244e6bd", "status": "done", "error": null, "seconds": 36.0, "finished_utc": "2026-10-24T10:13:54Z"}
{"full_name": "apache/rocketmq-externals", "commit": "dba6eb0c997d5c325f26b3d1da9d739d927228dc", "status": "done", "error": null, "seconds": 20.1, "finished_utc": "2026-10-24T10:14:14Z"}
{"full_name": "apache/royale-compiler", "commit": "fbd9bc3b9e48c80dbd8c1d32a6f83221e314efdd", "status": "done", "error": null, "seconds": 104.2, "finished_utc": "2026-10-24T10:15:58Z"}
{"full_name": "apache/samza", "commit": "65d09d7b383be907e3f712af4a28f70895a3165f", "status": "done", "error": null, "seconds": 46.3, "finished_utc": "2026-10-24T10:16:44Z"}
{"full_name": "apache/santuario-java", "commit": "fa12dc57a16fbcd637c2aac6f3af3db19fe4b187", "status": "done", "error": null, "seconds": 28.7, "finished_utc": "2026-10-24T10:17:13Z"}
{"full_name": "apache/sentry", "commit": "f859446b65bbc274bc4899464892151eec8217c6", "status": "done", "error": null, "seconds": 60.9, "finished_utc": "2026-10-24T10:18:14Z"}
{"full_name": "apache/servicecomb-java-chassis", "commit": "72cd0e137c4a0c3b899adfa6e19e2fd590743014", "status": "done", "error": null, "seconds": 74.6, "finished_utc": "2026-10-24T10:19:28Z"}
{"full_name": "apache/servicemix-bundles", "commit": "5f2c7727f71c167997947ad4604f9b8200952af2", "status": "done", "error": null, "seconds": 14.0, "finished_utc": "2026-10-24T10:19:42Z"}
{"full_name": "apache/shindig", "commit": "8f3c3d5c77f5324bad56a5a62da28657fe9112a0", "status": "done", "error": null, "seconds": 56.6, "finished_utc": "2026-10-24T10:20:39Z"}
{"full_name": "apache/shiro", "commit": "eeb7e9552e4d51828b4ee05b69f02c5071cbb9d6", "status": "done", "error": null, "seconds": 36.3, "finished_utc": "2026-10-24T10:21:15Z"}
{"full_name": "apache/sis", "commit": "002121abc9b9826fbd51fac7150b3ee0c02cc88b", "status": "failed", "error": "git checkout failed: fatal: unable to access 'https://github.com/apache/sis/': Could not resolve host: github.com\nfatal: could not fetch 7cd150fd8fee9dae4679442c98735e26f40f8f89 fro (after 3 attempts)", "seconds": 163.3, "finished_utc": "2026-10-24T10:23:59Z"}
{"full_name": "apache/sling-org-apache-sling-testing-clients", "commit": "ae445497a273f8df8edc5c28942d479276239abc", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/sling-org-apache-sling-testing-clients/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:24:59Z"}
{"full_name": "apache/sqoop", "commit": "0216f7fbb7b71f610d02dfa95dafb2c81acbc690", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/sqoop/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:25:59Z"}
{"full_name": "apache/stanbol", "commit": "2fcf471b467fb84e59491f4c54ba0a95924ab04a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/stanbol/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:26:59Z"}
{"full_name": "apache/storm", "commit": "dc56e32f3dcdd9396a827a85029d60ed97474786", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/storm/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:27:59Z"}
{"full_name": "apache/streams", "commit": "5427e72d02bd7f1904da05cdf033359690d2dd00", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/streams/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:28:59Z"}
{"full_name": "apache/struts", "commit": "e82c5a207f62fdb1bb6e8da690325b5a109c924f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/struts/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:29:59Z"}
{"full_name": "apache/struts-examples", "commit": "59674d7d79a806c12c23380895da007c292fc42f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/struts-examples/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:30:59Z"}
{"full_name": "apache/struts1", "commit": "02c9ff7485b1900515c6e0b32ed54ea46dd97d51", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/struts1/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:31:59Z"}
{"full_name": "apache/syncope", "commit": "114c412afbfba24ffb4fbc804e5308a823a16a78", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/syncope/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:32:59Z"}
{"full_name": "apache/systemml", "commit": "7fba4b29d653747a9ed038d282954a44fea3031c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/systemml/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:33:59Z"}
{"full_name": "apache/tajo", "commit": "fb326195083959014c82c10187cb46de91ece33f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/tajo/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:35:00Z"}
{"full_name": "apache/tapestry-5", "commit": "542950fc0266e8f9be1aacb5d6ba92146ae20f1b", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/tapestry-5/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:36:00Z"}
{"full_name": "apache/tez", "commit": "d5675c332497c1ac1dedefdf91e87476b5c0d7a9", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/tez/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:37:00Z"}
{"full_name": "apache/tika", "commit": "4131c6e30f2e0eb1feb85e0f7576531d4e830468", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/tika/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:38:00Z"}
{"full_name": "apache/tinkerpop", "commit": "7d9df0f0acf08f9e675ca7b337fc5e0243c09b53", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/tinkerpop/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:39:00Z"}
{"full_name": "apache/tomcat", "commit": "a9c1a0661198d9ba37c1facd8385fe05d538c4ad", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/tomcat/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:40:00Z"}
{"full_name": "apache/tomee", "commit": "d21933b313aff812fe5188b57bf572a9ad649148", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/tomee/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:41:00Z"}
{"full_name": "chagge/uima-ruta", "commit": "08efb111a775b4ba01cf048ac699aa9c22188325", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/chagge/uima-ruta/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:42:00Z"}
{"full_name": "apache/uima-uimafit", "commit": "c98df465869d7f4f1d907d2821791edee762ed10", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/uima-uimafit/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:43:00Z"}
{"full_name": "apache/uima-uimaj", "commit": "e79c33b5a3e4c25afb407e68e98df1829a68e5a7", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/uima-uimaj/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:44:00Z"}
{"full_name": "apache/unomi", "commit": "1745c5221401a05e66ebf80fbe9cce2790442b3a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/unomi/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:45:00Z"}
{"full_name": "apache/usergrid", "commit": "ac1e6e4035f9307b871478ed47246cf92cfd5f7f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/usergrid/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:46:00Z"}
{"full_name": "apache/velocity-engine", "commit": "c85f3e586f00fea89dc21253d017baa180957b75", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/velocity-engine/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:47:01Z"}
{"full_name": "apache/velocity-tools", "commit": "6b9432af060a83a1abff799ccf4c39048162ce50", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/velocity-tools/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:48:01Z"}
{"full_name": "apache/vxquery", "commit": "5d1175d2cb04a54ba751295f2ac67daec38bf723", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/vxquery/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:49:01Z"}
{"full_name": "alexandrklimov/webservices-xmlschema", "commit": "f189e891c88298f52f92cfe8f24dccb809e05607", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/alexandrklimov/webservices-xmlschema/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:50:01Z"}
{"full_name": "apache/wicket", "commit": "c2d344219ef8046508ca40653c9de485b3cbd4c4", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/wicket/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:51:01Z"}
{"full_name": "kshtzsharma48/wss4j", "commit": "5c2cbd7e7377296edab02ab79fc98b84fb47f825", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/kshtzsharma48/wss4j/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:52:01Z"}
{"full_name": "apache/xalan-j", "commit": "cba6d7fe7e93defecb98d155e2a780f8a3f1fbaa", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/xalan-j/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:53:01Z"}
{"full_name": "apache/xml-graphics-commons", "commit": "dabbb28ff2d80efad587b84b16c73f54379cd514", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/xml-graphics-commons/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:54:01Z"}
{"full_name": "apache/xmlbeans", "commit": "20fd11dbee92d7a03299457588820c3c40af220d", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/xmlbeans/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:55:01Z"}
{"full_name": "apache/zeppelin", "commit": "4219d552349f8f7f3e6de34505b8a8ae9835f98b", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/zeppelin/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:56:01Z"}
{"full_name": "apache/zookeeper", "commit": "07c3aaf3d723fb3144c0aedc0c2b655325df70e9", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/zookeeper/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:57:01Z"}
{"full_name": "aws/amazon-kinesis-video-streams-parser-library", "commit": "c54e6388f0f8e2769369995b9710ffd03cf9cc67", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/aws/amazon-kinesis-video-streams-parser-library/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:58:01Z"}
{"full_name": "aws/aws-cloudtrail-processing-library", "commit": "411315808d8d3dc6b45e4182212e3e04d82e3782", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/aws/aws-cloudtrail-processing-library/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T10:59:02Z"}
{"full_name": "aws/aws-sdk-java-v2", "commit": "1d5d11e8087c93ab1a3a2d35193052e526fd123c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/aws/aws-sdk-java-v2/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:00:02Z"}
{"full_name": "aws/aws-toolkit-eclipse", "commit": "49026f53fdd4f80a7fb997c9e40fe6e638a26edc", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/aws/aws-toolkit-eclipse/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:01:02Z"}
{"full_name": "awsdocs/amazon-s3-developer-guide", "commit": "038ef11c43698df29de7bb128522dc19a1b645ae", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/awsdocs/amazon-s3-developer-guide/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:02:02Z"}
{"full_name": "awsdocs/aws-doc-sdk-examples", "commit": "0f9bfb8105a92c04550b49d2ebfc582315fd4a01", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/awsdocs/aws-doc-sdk-examples/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:03:02Z"}
{"full_name": "awslabs/amazon-kinesis-client", "commit": "a6291857864fca86e05050f980ed322402363517", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/awslabs/amazon-kinesis-client/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:04:02Z"}
{"full_name": "baidu/Jprotobuf-rpc-socket", "commit": "4422e24c725eaf1f76646f674718bcc8750a4e1d", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/baidu/Jprotobuf-rpc-socket/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:05:02Z"}
{"full_name": "cloudfoundry/cf-java-client", "commit": "6fabcf647302158b638cf2c44cee389e1df9b964", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/cloudfoundry/cf-java-client/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:06:02Z"}
{"full_name": "cloudfoundry/java-buildpack-dependency-builder", "commit": "d15085bcf74312af19ad40bee847e43c3b4e32ee", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/cloudfoundry/java-buildpack-dependency-builder/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:07:02Z"}
{"full_name": "cloudfoundry/uaa", "commit": "f3b66dd2a250c1309a86cade560ac9a9cfeafec7", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/cloudfoundry/uaa/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:08:02Z"}
{"full_name": "eclipse/aCute", "commit": "2fe8fac07c37a05fc0abddbe3f80012872720241", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/aCute/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:09:02Z"}
{"full_name": "eclipse-acceleo/acceleo", "commit": "3b0576ceff41c61c97f94fba4020adbab691bd68", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse-acceleo/acceleo/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:10:03Z"}
{"full_name": "eclipse/birt", "commit": "f89264810347de98702db45386a822aabc0fadbf", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/birt/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:11:03Z"}
{"full_name": "hiendang/bpmn2-modeler", "commit": "fce8426d782272ee848251d954c98091bea0631c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/hiendang/bpmn2-modeler/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:12:03Z"}
{"full_name": "eclipse/buildship", "commit": "3111a7a9fe3e22d6123366686874ecd42aa2a53a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/buildship/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:13:03Z"}
{"full_name": "eclipse/californium", "commit": "0dd6db579be90c514dd765027ec55ed7a4668337", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/californium/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:14:03Z"}
{"full_name": "eclipse/ceylon", "commit": "d3994d6cd120c4df85952cd9432123b413cfd65a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/ceylon/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:15:03Z"}
{"full_name": "eclipse/cft", "commit": "36e7a593b3a7d935e540f6632828b01f88842be6", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/cft/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:16:03Z"}
{"full_name": "eclipse/che", "commit": "c5498c2ac562cd8a2fc79a6bb0446d291f05a201", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/che/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:17:03Z"}
{"full_name": "eclipse/che-ls-jdt", "commit": "e01d6b73a3ddc947b425afedb7ced87fa4a5cc5f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/che-ls-jdt/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:18:03Z"}
{"full_name": "eclipse/concierge", "commit": "4c73cacebc5ecbdef24d4256ab506359294f7a55", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/concierge/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:19:03Z"}
{"full_name": "eclipse/corrosion", "commit": "dfb300cb1dc4c41984496cc7620790e2856aa6b6", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/corrosion/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:20:03Z"}
{"full_name": "eclipse/dawnsci", "commit": "1131d5c65e9e8ea98141eecee1743cf1053544f4", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/dawnsci/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:21:03Z"}
{"full_name": "eclipse/ditto", "commit": "7fec826b94f3711f6c6ef6be1685b60bd1a8ccb5", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/ditto/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:22:04Z"}
{"full_name": "eclipse-dltk/dltk.core", "commit": "ff5ee79db0c2234347cb3f956de9b31047f43613", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse-dltk/dltk.core/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:23:04Z"}
{"full_name": "eclipse/eavp", "commit": "20c1ce932e95084e386656526d0a2ac4197f786f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/eavp/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:24:04Z"}
{"full_name": "eclipse/eclipse-collections", "commit": "fa40c9aadbd36fb08f05a60b200e92ace40a7bfd", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/eclipse-collections/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:25:04Z"}
{"full_name": "eclipse-jdt/eclipse.jdt.core", "commit": "24d47c292ed4bd8fdc28b3c2f9afdab1401d025c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse-jdt/eclipse.jdt.core/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:26:04Z"}
{"full_name": "eclipse/eclipse.jdt.ls", "commit": "f8a427e0b6a9a91615f537209be052c31d38280e", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/eclipse.jdt.ls/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:27:04Z"}
{"full_name": "eclipse-platform/eclipse.platform.swt", "commit": "bf870e8ff7e54069e96e5c9a74dc84d49a444484", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse-platform/eclipse.platform.swt/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:28:04Z"}
{"full_name": "eclipse-platform/eclipse.platform.ui", "commit": "e3bbb556534a1fb945e1036948325d14a8dd9c7a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse-platform/eclipse.platform.ui/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:29:04Z"}
{"full_name": "eclipse-egit/egit", "commit": "45c1839348e50f1835a3f76e306af8d1a190d617", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse-egit/egit/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:30:04Z"}
{"full_name": "eclipse-egit/egit-github", "commit": "e9a4057a0cb71f9e659d88f82e6b24e98f74218d", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse-egit/egit-github/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:31:04Z"}
{"full_name": "eclipse/elk", "commit": "9a87764f00d863463b1be6de1920d8aa3c3ade70", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/elk/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:32:04Z"}
{"full_name": "eclipse/gef", "commit": "8f2649b90ab14a1bb010188036d4eedf7586e123", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/gef/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:33:04Z"}
{"full_name": "eclipse/gef-legacy", "commit": "14563a9e1f2af636a5364d195cf07dbff6f35fa6", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/gef-legacy/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:34:04Z"}
{"full_name": "eclipse/gemoc-studio", "commit": "99cf126ad7fe233453b43e14bae906c3fe491462", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/gemoc-studio/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:35:05Z"}
{"full_name": "eclipse/golo-lang", "commit": "96a489736fa2a3b0313f2fa5fb290612a84b937c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/golo-lang/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:36:05Z"}
{"full_name": "eclipse/hawkbit", "commit": "51be28147f6f575b6c1ab4a5ef84ffd9174f1209", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/hawkbit/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:37:05Z"}
{"full_name": "eclipse/hawkbit-extensions", "commit": "3eed2ef1689896578e8c4831f00a50f1f46e7615", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/hawkbit-extensions/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:38:05Z"}
{"full_name": "eclipse/hono", "commit": "ec84947227564c6459801f708bdeabd7687a8bf0", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/hono/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:39:05Z"}
{"full_name": "eclipse/ice", "commit": "3f6e0265f5b476ff90a660397ce83992944142c4", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/ice/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:40:05Z"}
{"full_name": "eclipse/january", "commit": "4f8e374b5b9a0271c1b387df5e0f7515fc5b661b", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/january/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:41:05Z"}
{"full_name": "eclipse/jetty.project", "commit": "65528f76c5ef6ddca11385f9721c8f0bc5f2eed7", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/jetty.project/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:42:05Z"}
{"full_name": "eclipse-jgit/jgit", "commit": "00523f38a19b073990239b0f837efa14197764c7", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse-jgit/jgit/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:43:05Z"}
{"full_name": "eclipse/jnosql", "commit": "9f03fa6ffe2dd4b538f7dbce424649aa4e484657", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/jnosql/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:44:05Z"}
{"full_name": "eclipse/jnosql-diana-driver", "commit": "a0bfd26d956f016c1ffacb56044daca17cfe3e68", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/jnosql-diana-driver/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:45:05Z"}
{"full_name": "eclipse/kapua", "commit": "11e610c657f7e473b52882833e33a2261bd3d67d", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/kapua/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:46:05Z"}
{"full_name": "eclipse/kura", "commit": "5e9f3e3d03c8a9cc7857b3fb9080b256821bb32a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/kura/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:47:06Z"}
{"full_name": "eclipse/leshan", "commit": "eb75fc8b7d5560944e6d532f1a09d5e5c6e54559", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/leshan/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:48:06Z"}
{"full_name": "eclipse-linuxtools/org.eclipse.linuxtools", "commit": "11865e6e7d86a9d2e63c7b25605f6055875e63ad", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse-linuxtools/org.eclipse.linuxtools/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:49:06Z"}
{"full_name": "eclipse/lsp4j", "commit": "513a1dd2236c6495e600f644182c16b3cf19dbb2", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/lsp4j/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:50:06Z"}
{"full_name": "eclipse-m2e/m2e-core", "commit": "7400bf563885fdf122aaccf356c398a0a9120ffa", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse-m2e/m2e-core/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:51:06Z"}
{"full_name": "eclipse/microprofile-opentracing", "commit": "00dffbff44d9300ee7a21f8665b71637ca2a0105", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/microprofile-opentracing/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:52:06Z"}
{"full_name": "eclipse/milo", "commit": "e752e540d31eb3c226e6e79dd197c54d7d254685", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/milo/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:53:06Z"}
{"full_name": "eclipse/n4js", "commit": "f715912fce0352ab574ff878086f77d17a78c908", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/n4js/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:54:06Z"}
{"full_name": "webcane/nebula.widgets.nattable", "commit": "02b4aba0e0b6998077b40e7d3f892743f7005023", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/webcane/nebula.widgets.nattable/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:55:06Z"}
{"full_name": "eclipse/openj9", "commit": "4911084853eb75b20e037c434ad4521b7317ebfb", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/openj9/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:56:06Z"}
{"full_name": "eclipse/org.aspectj", "commit": "370f291c359cd159c5f3f0abd6e9e53e81234a07", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/org.aspectj/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:57:06Z"}
{"full_name": "eclipse/orion.server", "commit": "24624b85e0d543e8f3cea2bc30f3f589b37de4f0", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/orion.server/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:58:06Z"}
{"full_name": "eclipse/packagedrone", "commit": "3869c1643cdc6f7cb8b26097a7b6994683b13d7e", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/packagedrone/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T11:59:07Z"}
{"full_name": "eclipse/paho.mqtt.java", "commit": "5af7b53499e7dbe45b7227b3d41fc870089c0033", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/paho.mqtt.java/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:00:07Z"}
{"full_name": "bsi-software/rap", "commit": "6295da95d01da6669c91bd4b058db9b89f35abaf", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/bsi-software/rap/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:01:07Z"}
{"full_name": "eclipse/rdf4j", "commit": "6f63df540e30b28e0c8880bea72f85cb88424b03", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/rdf4j/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:02:07Z"}
{"full_name": "eclipse/reddeer", "commit": "59e55d29fc60a672d79df1ad1578badb8a2f8693", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/reddeer/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:03:07Z"}
{"full_name": "eclipse/smarthome", "commit": "b8455de15d65512e8fac4e94d42de6ab2fccf1c5", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/smarthome/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:04:07Z"}
{"full_name": "eclipse/texlipse", "commit": "1bc72f856d4144ad0bc9baaa9575457bd7b68e1a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/texlipse/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:05:07Z"}
{"full_name": "eclipse/thym", "commit": "b57a824e18279a2164ee334a2af9bb47ac30788f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/thym/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:06:07Z"}
{"full_name": "alexnatch/titan.EclipsePlug-ins", "commit": "92bae808bfd4757c9a2f7cc0e59cd17ad801394c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/alexnatch/titan.EclipsePlug-ins/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:07:07Z"}
{"full_name": "eclipse/triquetrum", "commit": "e4c5834ce3d68bd97820157d426a427dfe8e2a9b", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/triquetrum/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:08:07Z"}
{"full_name": "eclipse/tycho", "commit": "913062f90a6bad5c8c2b57c77111a52e698105d5", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/tycho/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:09:07Z"}
{"full_name": "eclipse/vorto", "commit": "93919469e598ec07fed134536b901efd25cf674f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/eclipse/vorto/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:10:07Z"}
{"full_name": "nsandonato/webtools.sourceediting", "commit": "fe6d03fa6ca31c9e5ebeba67b32f14d14335657d", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/nsandonato/webtools.sourceediting/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:11:08Z"}
{"full_name": "google/protobuf-dt", "commit": "b41acf14172723a182cc92a7d078859abeb89b7c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/google/protobuf-dt/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:12:08Z"}
{"full_name": "google/rejoiner", "commit": "cedc123c18918d8c090543a4236ee344d2dbffeb", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/google/rejoiner/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:13:08Z"}
{"full_name": "google/ringdroid", "commit": "955039d67252ea7aea5a36933e8ee30110f5ec92", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/google/ringdroid/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:14:08Z"}
{"full_name": "google/sagetv", "commit": "a35e3a450b4c0134cb097b9e7de76dca08eb6654", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/google/sagetv/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:15:08Z"}
{"full_name": "google/tink", "commit": "ba64189ae1a44c2935f060a4de06bdc2df721a93", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/google/tink/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:16:08Z"}
{"full_name": "google/volley", "commit": "95a6796c40f570a723a73d9360dddbd0994ed1d4", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/google/volley/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:17:08Z"}
{"full_name": "linkedin/ambry", "commit": "1d2e455556058b83f5145740b7f2c5772fa37e1b", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/linkedin/ambry/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:18:08Z"}
{"full_name": "linkedin/cruise-control", "commit": "d35af1b6d5a87046e6cd173948755a1e50faa531", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/linkedin/cruise-control/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:19:08Z"}
{"full_name": "linkedin/li-apache-kafka-clients", "commit": "64c130b021176451b9a0a1274903c8e77585aaa1", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/linkedin/li-apache-kafka-clients/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:20:08Z"}
{"full_name": "linkedin/parseq", "commit": "6151cc9064cf8af2ec5ab10ec80aa8c40db6b13c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/linkedin/parseq/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:21:08Z"}
{"full_name": "linkedin/pygradle", "commit": "4b04b7980dc47a76b816184ebbcfe0b3f5cefadd", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/linkedin/pygradle/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:22:09Z"}
{"full_name": "linkedin/rest.li", "commit": "ad74aa98da8a55ad9c339d0769a3e8fb495765af", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/linkedin/rest.li/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:23:09Z"}
{"full_name": "oracle/fastr", "commit": "a1ee49060317621c0c9eceea8ec60040aca59b2d", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/oracle/fastr/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:24:09Z"}
{"full_name": "oracle/graal", "commit": "4deb681aaaa79c248115037fc8e399c9876619fd", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/oracle/graal/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:25:09Z"}
{"full_name": "oracle/oci-java-sdk", "commit": "76e9cecd7b309d9f12e5efe96c74167c66a98872", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/oracle/oci-java-sdk/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:26:09Z"}
{"full_name": "oracle/opengrok", "commit": "bd2770a04a3eda7af19fae482d880d56cce0eeb9", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/oracle/opengrok/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:27:09Z"}
{"full_name": "oracle/pgql-lang", "commit": "d31340ea99b7a2c4a4a2311fca77d6be415e5395", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/oracle/pgql-lang/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:28:09Z"}
{"full_name": "oracle/soda-for-java", "commit": "352634e26b5a0d9d529d5436f7a4c8e21ed1dbf0", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/oracle/soda-for-java/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:29:09Z"}
{"full_name": "oracle/visualvm", "commit": "d9b10575b53d535e10c6e8c41831ebe38483c65b", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/oracle/visualvm/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:30:09Z"}
{"full_name": "oracle/weblogic-kubernetes-operator", "commit": "1fb059d7e32b9b3514617d54e4dda41ab68e71ea", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/oracle/weblogic-kubernetes-operator/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:31:09Z"}
{"full_name": "oracle/weblogic-monitoring-exporter", "commit": "05f1d3c4cc797577801df0ceceb9d92fc31718e8", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/oracle/weblogic-monitoring-exporter/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:32:09Z"}
{"full_name": "rabbitmq/rabbitmq-java-client", "commit": "8bc24bdce4da758f7be4f4451a46ab185058b272", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/rabbitmq/rabbitmq-java-client/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:33:09Z"}
{"full_name": "rabbitmq/rabbitmq-jms-client", "commit": "2aa68092e85ab5e7d637ae97524d9edda4b31528", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/rabbitmq/rabbitmq-jms-client/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:34:10Z"}
{"full_name": "reactor/reactive-streams-commons", "commit": "f6f194340b3ab43616f69015718d132abbc7dcc5", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/reactor/reactive-streams-commons/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:35:10Z"}
{"full_name": "reactor/reactor-core", "commit": "3958e2fabf49e16229dda5df39e7cde46797ec51", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/reactor/reactor-core/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:36:10Z"}
{"full_name": "reactor/reactor-kafka", "commit": "2724517a27d73b620791d2941cca29bd524e18bc", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/reactor/reactor-kafka/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:37:10Z"}
{"full_name": "reactor/reactor-netty", "commit": "b26dfa119524d87a484be09f13031f56dac864c1", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/reactor/reactor-netty/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:38:10Z"}
{"full_name": "robolectric/robolectric", "commit": "525bfcfc0e0ed1653ad57341b564c6857e11dc50", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/robolectric/robolectric/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:39:10Z"}
{"full_name": "bsura/Argus", "commit": "121b59a268da264316cded6a3e9271366a23cd86", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/bsura/Argus/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:40:10Z"}
{"full_name": "spring-projects/Spring-Integration-in-Action", "commit": "f4c52d5ff803a3f50bd1df5a4dd438d811f9d2f0", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/Spring-Integration-in-Action/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:41:10Z"}
{"full_name": "spring-projects/aws-maven", "commit": "ce6a4ffbd8a59029ebe147124ac2d7ff1a7afd18", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/aws-maven/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:42:10Z"}
{"full_name": "spring-projects/eclipse-integration-commons", "commit": "22a559aedc8a0b98792e893a00d510b914849ca4", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/eclipse-integration-commons/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:43:10Z"}
{"full_name": "spring-projects/eclipse-integration-tcserver", "commit": "5b381256cb35cfe2aa21f5093558f7ca927c289f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/eclipse-integration-tcserver/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:44:10Z"}
{"full_name": "spring-projects/grails-ide", "commit": "cb5162c5a7fc60a2847c39d2750003ada7e80ff7", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/grails-ide/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:45:10Z"}
{"full_name": "spring-projects/greenhouse", "commit": "c7994183812150de971ef4a76c08d5b4631ab5d1", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/greenhouse/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:46:11Z"}
{"full_name": "spring-projects/spring-amqp", "commit": "1614a4b0532b83e29b2a2fdb8dac102576b8aa51", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-amqp/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:47:11Z"}
{"full_name": "spring-projects/spring-android", "commit": "941296e152d49a40e0745a3e81628a974f72b7e4", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-android/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:48:11Z"}
{"full_name": "spring-projects/spring-batch", "commit": "d8fc58338d3b059b67b5f777adc132d2564d7402", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-batch/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:49:11Z"}
{"full_name": "spring-projects/spring-batch-admin", "commit": "9e3ad8bff99b8fad8da62426aa7d2959eb841bcf", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-batch-admin/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:50:11Z"}
{"full_name": "spring-projects/spring-boot", "commit": "2225b362991f225e3a93f00e160526d2b8abdfb2", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-boot/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:51:11Z"}
{"full_name": "spring-projects/spring-data-book", "commit": "3a9d2e35184d5361f1d305f4eb84b5febf87b992", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-data-book/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:52:11Z"}
{"full_name": "spring-projects/spring-data-cassandra", "commit": "42cc65aaab4d3d67546d815d3d9eb142a7d5c616", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-data-cassandra/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:53:11Z"}
{"full_name": "spring-projects/spring-data-commons", "commit": "48c9297118e18273a0a3dfe3cf2f9a8ffd8fdca7", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-data-commons/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:54:11Z"}
{"full_name": "spring-projects/spring-data-couchbase", "commit": "2f4500e9c76541bbbd6a612f7b9283d2455a2dc6", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-data-couchbase/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:55:11Z"}
{"full_name": "spring-projects/spring-data-dev-tools", "commit": "a25ff3ae28026f132871f7172c6ba5c3b64e1671", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-data-dev-tools/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:56:11Z"}
{"full_name": "spring-projects/spring-data-examples", "commit": "ccae97890f85a3eaf8f4e05a1a07696e2b1e78a4", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-data-examples/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:57:11Z"}
{"full_name": "spring-projects/spring-data-gemfire", "commit": "bc066c0618a6c470516f9ef6b7c9b1d0d3f7e42f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-data-gemfire/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:58:12Z"}
{"full_name": "spring-projects/spring-data-geode", "commit": "5dc269da02933c9e9031f38ff1b27b8b1ee7c31b", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-data-geode/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T12:59:12Z"}
{"full_name": "spring-projects/spring-data-graph", "commit": "0210210ce436eb83bf200f5d5f9a63a440c5b27a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-data-graph/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:00:12Z"}
{"full_name": "spring-projects/spring-data-jdbc", "commit": "913238a822ed04a24dd03cb704fd03a454d34c01", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-data-jdbc/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:01:12Z"}
{"full_name": "spring-projects/spring-data-jdbc-ext", "commit": "9f19335f6f776ad36158cfaa0f5aad64333ce988", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-data-jdbc-ext/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:02:12Z"}
{"full_name": "spring-projects/spring-data-jpa", "commit": "cde0b1dacf85cad38aa28c3027b77ea7ec790841", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-data-jpa/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:03:12Z"}
{"full_name": "spring-projects/spring-data-keyvalue", "commit": "115731519c5135f481fdb32d083d9745a58f72b0", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-data-keyvalue/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:04:12Z"}
{"full_name": "spring-projects/spring-data-mongodb", "commit": "3eb9d790b94e5a40660ef9c5cb262cbe684bbdcb", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-data-mongodb/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:05:12Z"}
{"full_name": "spring-projects/spring-data-neo4j", "commit": "bf5704c5f710656d30e93eae8b89ebedb1b920cc", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-data-neo4j/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:06:12Z"}
{"full_name": "spring-projects/spring-data-redis", "commit": "2eb7067e8c7e859168a281145cc46ccddb42049f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-data-redis/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:07:12Z"}
{"full_name": "spring-projects/spring-data-rest", "commit": "3a0cba94a2cc8739375ecf24086da2f7c3bbf038", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-data-rest/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:08:12Z"}
{"full_name": "spring-projects/spring-data-solr", "commit": "6db215cf28337895ec40ed28082fa895846680bb", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-data-solr/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:09:12Z"}
{"full_name": "spring-projects/spring-framework", "commit": "3a0f309e2c9fdbbf7fb2d348be861528177f8555", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-framework/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:10:12Z"}
{"full_name": "spring-projects/spring-framework-issues", "commit": "ada8e40099454d41f4b83eb858462cc99ae29734", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-framework-issues/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:11:13Z"}
{"full_name": "spring-projects/spring-hadoop", "commit": "cda92b8ab6b5e8a8defe8ae5822e966e0a9d34eb", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-hadoop/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:12:13Z"}
{"full_name": "spring-projects/spring-hateoas", "commit": "0e02d4f04117e03ab94110c9de09b2ac28d55599", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-hateoas/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:13:13Z"}
{"full_name": "spring-projects/spring-ide", "commit": "915fe9bffd50db45ee0b8fb993416e45dee68179", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-ide/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:14:13Z"}
{"full_name": "spring-projects/spring-insight-plugins", "commit": "106140e88c18717b3d9a5ac1aae73f14fea6d4d5", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-insight-plugins/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:15:13Z"}
{"full_name": "spring-projects/spring-integration", "commit": "872302de6e98c1fd34e3192d8e4de244008ca857", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-integration/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:16:13Z"}
{"full_name": "spring-projects/spring-integration-aws", "commit": "562b20bd4dfa5c8fdbe29cbcdd74fc696191f519", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-integration-aws/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:17:13Z"}
{"full_name": "spring-projects/spring-integration-java-dsl", "commit": "374682236256f639c3c47fda12f34386cbe0383f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-integration-java-dsl/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:18:13Z"}
{"full_name": "spring-projects/spring-integration-samples", "commit": "cb052d2d98117d96331f883756e68e4bf31ffc84", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-integration-samples/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:19:13Z"}
{"full_name": "spring-projects/spring-ldap", "commit": "6a9bde34811b87b5425c05068a31ff61d7e59170", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-ldap/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:20:13Z"}
{"full_name": "spring-projects/spring-loaded", "commit": "d6555bf5b0b62aef92be79f5f2fbe00426ebee36", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-loaded/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:21:13Z"}
{"full_name": "spring-projects/spring-mvc-showcase", "commit": "b9e18ad9e508409324b8afa9d359cfe05cd8442e", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-mvc-showcase/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:22:13Z"}
{"full_name": "spring-projects/spring-restdocs", "commit": "957f352e763ae58321a1667c2cc8bed2e8c1e3bb", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-restdocs/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:23:14Z"}
{"full_name": "spring-projects/spring-retry", "commit": "e538399d7507145a4d171160be2d7afab294d4e3", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-retry/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:24:14Z"}
{"full_name": "spring-projects/spring-roo", "commit": "4a2e9f1eb17d4e49ad947503a63afef7d5a37842", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-roo/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:25:14Z"}
{"full_name": "spring-projects/spring-security", "commit": "8dd2864dea3de5ea98637a1629debc89c29e76c0", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-security/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:26:14Z"}
{"full_name": "spring-projects/spring-security-oauth", "commit": "bbae0027eceb2c74a21ac26bbc86142dc732ffbe", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-security-oauth/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:27:14Z"}
{"full_name": "spring-projects/spring-security-oauth2-boot", "commit": "1912610445fb381475544181f1c3647a2c7eeb23", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-security-oauth2-boot/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:28:14Z"}
{"full_name": "spring-projects/spring-security-reactive", "commit": "37749a64f782c2b2f81afb3db1b30cea3e956839", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-security-reactive/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:29:14Z"}
{"full_name": "spring-projects/spring-security-saml", "commit": "fa46190c8c37c2eb24b0fd424263c219ffe27e25", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-security-saml/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:30:14Z"}
{"full_name": "spring-projects/spring-session", "commit": "a5a3bc5d0b57d396882199dfbf8cb560a355ca1e", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-session/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:31:14Z"}
{"full_name": "spring-projects/spring-social", "commit": "b2715375f0ee98cda5e2e29728e51943822f938c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-social/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:32:14Z"}
{"full_name": "spring-projects/spring-social-facebook", "commit": "776cc8b91c44444c2a4f9061194e31d2e7201852", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-social-facebook/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:33:14Z"}
{"full_name": "spring-projects/spring-social-github", "commit": "7939988245be49486d27c42c30bfb0a567c6ec1b", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-social-github/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:34:15Z"}
{"full_name": "spring-projects/spring-social-linkedin", "commit": "33a06e40ea1b41e024b3206a53d64bc6e242c184", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-social-linkedin/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:35:15Z"}
{"full_name": "spring-projects/spring-statemachine", "commit": "02ecb28751fcffd6f5306189f41bbcadcd3af18a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-statemachine/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:36:15Z"}
{"full_name": "spring-projects/spring-vault", "commit": "6e36eb10b02c6931c3b565c5d9d76f5e217bf309", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-vault/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:37:15Z"}
{"full_name": "spring-projects/spring-ws", "commit": "620d3eaed4c7d456d10a700969d46397f6b66edc", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-ws/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:38:15Z"}
{"full_name": "spring-projects/spring-xd", "commit": "ec106725c51d245109b2e5055d9f65e43228ecc1", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-xd/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:39:15Z"}
{"full_name": "spring-projects/sts4", "commit": "46e9e985b0c5e28ea1952d9fc640ec12fd9c8fdd", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/sts4/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:40:15Z"}
{"full_name": "uber/NullAway", "commit": "31a184261daaf05f3d353146f44e8e8f12fd7a4d", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/uber/NullAway/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:41:15Z"}
{"full_name": "uber/rave", "commit": "3b59a9cbdbdecb0108831f667ec5ec809c9af0a5", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/uber/rave/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:42:15Z"}
{"full_name": "uber/tchannel-java", "commit": "f9cc9e2e6af829939612bf37a7bf33e126f771bf", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/uber/tchannel-java/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:43:15Z"}
{"full_name": "uber/uReplicator", "commit": "97868ace4916b206ceed87d77e6db870b6253761", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/uber/uReplicator/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:44:15Z"}
{"full_name": "vmware/admiral", "commit": "e02d0e77f65d0ee3541a378110ecd4233bdb6664", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/vmware/admiral/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:45:15Z"}
{"full_name": "vmware/hillview", "commit": "b5086fe08f9b5e5e3e6a280b5bbd6955f7e897e2", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/vmware/hillview/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:46:15Z"}
{"full_name": "vmware/xenon", "commit": "b6fb48b745985af2efc59b7ee0e5e7d69a289fbc", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/vmware/xenon/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:47:16Z"}
{"full_name": "yandex/clickhouse-jdbc", "commit": "b0f66b311bd94a22bf6208918d438eff9c7d381c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/yandex/clickhouse-jdbc/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:48:16Z"}
{"full_name": "yandex/graphouse", "commit": "7ba79dd830b7d4a631a15cb8b49f1e8e6ff30fea", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/yandex/graphouse/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-24T13:49:16Z"}
{"full_name": "apache/lucene-solr", "commit": "bca22d58e2d126ec6d349d375d3ea028892104e1", "status": "failed", "error": "experiment raised RuntimeError: the measurer or PMD produced no result; the record is kept, the repository is logged failed and retried on the next run", "seconds": 265.9, "finished_utc": "2026-10-24T15:47:37Z"}
{"full_name": "apache/sis", "commit": "002121abc9b9826fbd51fac7150b3ee0c02cc88b", "status": "done", "error": null, "seconds": 94.8, "finished_utc": "2026-10-24T15:49:12Z"}
{"full_name": "apache/sling-org-apache-sling-testing-clients", "commit": "ae445497a273f8df8edc5c28942d479276239abc", "status": "done", "error": null, "seconds": 2.4, "finished_utc": "2026-10-24T15:49:15Z"}
{"full_name": "apache/sqoop", "commit": "0216f7fbb7b71f610d02dfa95dafb2c81acbc690", "status": "done", "error": null, "seconds": 30.5, "finished_utc": "2026-10-24T15:49:45Z"}
{"full_name": "apache/stanbol", "commit": "2fcf471b467fb84e59491f4c54ba0a95924ab04a", "status": "done", "error": null, "seconds": 113.6, "finished_utc": "2026-10-24T15:51:39Z"}
{"full_name": "apache/storm", "commit": "dc56e32f3dcdd9396a827a85029d60ed97474786", "status": "done", "error": null, "seconds": 94.9, "finished_utc": "2026-10-24T15:53:14Z"}
{"full_name": "apache/streams", "commit": "5427e72d02bd7f1904da05cdf033359690d2dd00", "status": "done", "error": null, "seconds": 30.0, "finished_utc": "2026-10-24T15:53:44Z"}
{"full_name": "apache/struts", "commit": "e82c5a207f62fdb1bb6e8da690325b5a109c924f", "status": "done", "error": null, "seconds": 56.8, "finished_utc": "2026-10-24T15:54:40Z"}
{"full_name": "apache/struts-examples", "commit": "59674d7d79a806c12c23380895da007c292fc42f", "status": "done", "error": null, "seconds": 15.8, "finished_utc": "2026-10-24T15:54:56Z"}
{"full_name": "apache/struts1", "commit": "02c9ff7485b1900515c6e0b32ed54ea46dd97d51", "status": "done", "error": null, "seconds": 30.7, "finished_utc": "2026-10-24T15:55:27Z"}
{"full_name": "apache/syncope", "commit": "114c412afbfba24ffb4fbc804e5308a823a16a78", "status": "done", "error": null, "seconds": 90.4, "finished_utc": "2026-10-24T15:56:57Z"}
{"full_name": "apache/systemml", "commit": "7fba4b29d653747a9ed038d282954a44fea3031c", "status": "done", "error": null, "seconds": 84.2, "finished_utc": "2026-10-24T15:58:21Z"}
{"full_name": "apache/tajo", "commit": "fb326195083959014c82c10187cb46de91ece33f", "status": "done", "error": null, "seconds": 87.9, "finished_utc": "2026-10-24T15:59:49Z"}
{"full_name": "apache/tapestry-5", "commit": "542950fc0266e8f9be1aacb5d6ba92146ae20f1b", "status": "done", "error": null, "seconds": 59.3, "finished_utc": "2026-10-24T16:00:49Z"}
{"full_name": "apache/tez", "commit": "d5675c332497c1ac1dedefdf91e87476b5c0d7a9", "status": "done", "error": null, "seconds": 56.3, "finished_utc": "2026-10-24T16:01:45Z"}
{"full_name": "apache/tika", "commit": "4131c6e30f2e0eb1feb85e0f7576531d4e830468", "status": "done", "error": null, "seconds": 43.4, "finished_utc": "2026-10-24T16:02:28Z"}
{"full_name": "apache/tinkerpop", "commit": "7d9df0f0acf08f9e675ca7b337fc5e0243c09b53", "status": "done", "error": null, "seconds": 77.1, "finished_utc": "2026-10-24T16:03:45Z"}
{"full_name": "apache/tomcat", "commit": "a9c1a0661198d9ba37c1facd8385fe05d538c4ad", "status": "done", "error": null, "seconds": 85.4, "finished_utc": "2026-10-24T16:05:11Z"}
{"full_name": "apache/tomee", "commit": "d21933b313aff812fe5188b57bf572a9ad649148", "status": "done", "error": null, "seconds": 231.8, "finished_utc": "2026-10-24T16:09:03Z"}
{"full_name": "chagge/uima-ruta", "commit": "08efb111a775b4ba01cf048ac699aa9c22188325", "status": "done", "error": null, "seconds": 42.6, "finished_utc": "2026-10-24T16:09:45Z"}
{"full_name": "apache/uima-uimafit", "commit": "c98df465869d7f4f1d907d2821791edee762ed10", "status": "done", "error": null, "seconds": 15.8, "finished_utc": "2026-10-24T16:10:01Z"}
{"full_name": "apache/uima-uimaj", "commit": "e79c33b5a3e4c25afb407e68e98df1829a68e5a7", "status": "done", "error": null, "seconds": 76.2, "finished_utc": "2026-10-24T16:11:17Z"}
{"full_name": "apache/unomi", "commit": "1745c5221401a05e66ebf80fbe9cce2790442b3a", "status": "done", "error": null, "seconds": 25.8, "finished_utc": "2026-10-24T16:11:43Z"}
{"full_name": "apache/usergrid", "commit": "ac1e6e4035f9307b871478ed47246cf92cfd5f7f", "status": "done", "error": null, "seconds": 79.5, "finished_utc": "2026-10-24T16:13:03Z"}
{"full_name": "apache/velocity-engine", "commit": "c85f3e586f00fea89dc21253d017baa180957b75", "status": "done", "error": null, "seconds": 20.4, "finished_utc": "2026-10-24T16:13:23Z"}
{"full_name": "apache/velocity-tools", "commit": "6b9432af060a83a1abff799ccf4c39048162ce50", "status": "done", "error": null, "seconds": 17.4, "finished_utc": "2026-10-24T16:13:40Z"}
{"full_name": "apache/vxquery", "commit": "5d1175d2cb04a54ba751295f2ac67daec38bf723", "status": "done", "error": null, "seconds": 28.9, "finished_utc": "2026-10-24T16:14:09Z"}
{"full_name": "alexandrklimov/webservices-xmlschema", "commit": "f189e891c88298f52f92cfe8f24dccb809e05607", "status": "done", "error": null, "seconds": 15.5, "finished_utc": "2026-10-24T16:14:25Z"}
{"full_name": "apache/wicket", "commit": "c2d344219ef8046508ca40653c9de485b3cbd4c4", "status": "done", "error": null, "seconds": 83.7, "finished_utc": "2026-10-24T16:15:48Z"}
{"full_name": "kshtzsharma48/wss4j", "commit": "5c2cbd7e7377296edab02ab79fc98b84fb47f825", "status": "done", "error": null, "seconds": 33.7, "finished_utc": "2026-10-24T16:16:22Z"}
{"full_name": "apache/xalan-j", "commit": "cba6d7fe7e93defecb98d155e2a780f8a3f1fbaa", "status": "done", "error": null, "seconds": 50.4, "finished_utc": "2026-10-24T16:17:12Z"}
{"full_name": "apache/xml-graphics-commons", "commit": "dabbb28ff2d80efad587b84b16c73f54379cd514", "status": "done", "error": null, "seconds": 22.2, "finished_utc": "2026-10-24T16:17:35Z"}
{"full_name": "apache/xmlbeans", "commit": "20fd11dbee92d7a03299457588820c3c40af220d", "status": "done", "error": null, "seconds": 47.6, "finished_utc": "2026-10-24T16:18:22Z"}
{"full_name": "apache/zeppelin", "commit": "4219d552349f8f7f3e6de34505b8a8ae9835f98b", "status": "done", "error": null, "seconds": 56.2, "finished_utc": "2026-10-24T16:19:18Z"}
{"full_name": "apache/zookeeper", "commit": "07c3aaf3d723fb3144c0aedc0c2b655325df70e9", "status": "done", "error": null, "seconds": 37.4, "finished_utc": "2026-10-24T16:19:56Z"}
{"full_name": "aws/amazon-kinesis-video-streams-parser-library", "commit": "c54e6388f0f8e2769369995b9710ffd03cf9cc67", "status": "done", "error": null, "seconds": 11.6, "finished_utc": "2026-10-24T16:20:07Z"}
{"full_name": "aws/aws-cloudtrail-processing-library", "commit": "411315808d8d3dc6b45e4182212e3e04d82e3782", "status": "done", "error": null, "seconds": 7.3, "finished_utc": "2026-10-24T16:20:15Z"}
{"full_name": "aws/aws-sdk-java-v2", "commit": "1d5d11e8087c93ab1a3a2d35193052e526fd123c", "status": "done", "error": null, "seconds": 65.2, "finished_utc": "2026-10-24T16:21:20Z"}
{"full_name": "aws/aws-toolkit-eclipse", "commit": "49026f53fdd4f80a7fb997c9e40fe6e638a26edc", "status": "done", "error": null, "seconds": 51.1, "finished_utc": "2026-10-24T16:22:11Z"}
{"full_name": "awsdocs/amazon-s3-developer-guide", "commit": "038ef11c43698df29de7bb128522dc19a1b645ae", "status": "done", "error": null, "seconds": 6.8, "finished_utc": "2026-10-24T16:22:18Z"}
{"full_name": "awsdocs/aws-doc-sdk-examples", "commit": "0f9bfb8105a92c04550b49d2ebfc582315fd4a01", "status": "done", "error": null, "seconds": 28.4, "finished_utc": "2026-10-24T16:22:46Z"}
{"full_name": "awslabs/amazon-kinesis-client", "commit": "a6291857864fca86e05050f980ed322402363517", "status": "done", "error": null, "seconds": 17.1, "finished_utc": "2026-10-24T16:23:03Z"}
{"full_name": "baidu/Jprotobuf-rpc-socket", "commit": "4422e24c725eaf1f76646f674718bcc8750a4e1d", "status": "done", "error": null, "seconds": 13.6, "finished_utc": "2026-10-24T16:23:17Z"}
{"full_name": "cloudfoundry/cf-java-client", "commit": "6fabcf647302158b638cf2c44cee389e1df9b964", "status": "done", "error": null, "seconds": 29.0, "finished_utc": "2026-10-24T16:23:46Z"}
{"full_name": "cloudfoundry/java-buildpack-dependency-builder", "commit": "d15085bcf74312af19ad40bee847e43c3b4e32ee", "status": "done", "error": null, "seconds": 7.3, "finished_utc": "2026-10-24T16:23:53Z"}
{"full_name": "cloudfoundry/uaa", "commit": "f3b66dd2a250c1309a86cade560ac9a9cfeafec7", "status": "done", "error": null, "seconds": 40.9, "finished_utc": "2026-10-24T16:24:34Z"}
{"full_name": "eclipse/aCute", "commit": "2fe8fac07c37a05fc0abddbe3f80012872720241", "status": "done", "error": null, "seconds": 9.0, "finished_utc": "2026-10-24T16:24:43Z"}
{"full_name": "eclipse-acceleo/acceleo", "commit": "3b0576ceff41c61c97f94fba4020adbab691bd68", "status": "done", "error": null, "seconds": 68.8, "finished_utc": "2026-10-24T16:25:52Z"}
{"full_name": "eclipse/birt", "commit": "f89264810347de98702db45386a822aabc0fadbf", "status": "done", "error": null, "seconds": 426.4, "finished_utc": "2026-10-24T16:32:58Z"}
{"full_name": "hiendang/bpmn2-modeler", "commit": "fce8426d782272ee848251d954c98091bea0631c", "status": "done", "error": null, "seconds": 60.4, "finished_utc": "2026-10-24T16:33:59Z"}
{"full_name": "eclipse/buildship", "commit": "3111a7a9fe3e22d6123366686874ecd42aa2a53a", "status": "done", "error": null, "seconds": 23.6, "finished_utc": "2026-10-24T16:34:22Z"}
{"full_name": "eclipse/californium", "commit": "0dd6db579be90c514dd765027ec55ed7a4668337", "status": "done", "error": null, "seconds": 27.2, "finished_utc": "2026-10-24T16:34:50Z"}
{"full_name": "eclipse/ceylon", "commit": "d3994d6cd120c4df85952cd9432123b413cfd65a", "status": "done", "error": null, "seconds": 1931.9, "finished_utc": "2026-10-24T17:07:02Z"}
{"full_name": "eclipse/cft", "commit": "36e7a593b3a7d935e540f6632828b01f88842be6", "status": "done", "error": null, "seconds": 25.7, "finished_utc": "2026-10-24T17:07:27Z"}
{"full_name": "eclipse/che", "commit": "c5498c2ac562cd8a2fc79a6bb0446d291f05a201", "status": "done", "error": null, "seconds": 269.1, "finished_utc": "2026-10-24T17:11:56Z"}
{"full_name": "eclipse/che-ls-jdt", "commit": "e01d6b73a3ddc947b425afedb7ced87fa4a5cc5f", "status": "done", "error": null, "seconds": 10.9, "finished_utc": "2026-10-24T17:12:07Z"}
{"full_name": "eclipse/concierge", "commit": "4c73cacebc5ecbdef24d4256ab506359294f7a55", "status": "done", "error": null, "seconds": 20.4, "finished_utc": "2026-10-24T17:12:28Z"}
{"full_name": "eclipse/corrosion", "commit": "dfb300cb1dc4c41984496cc7620790e2856aa6b6", "status": "done", "error": null, "seconds": 8.5, "finished_utc": "2026-10-24T17:12:36Z"}
{"full_name": "eclipse/dawnsci", "commit": "1131d5c65e9e8ea98141eecee1743cf1053544f4", "status": "done", "error": null, "seconds": 38.3, "finished_utc": "2026-10-24T17:13:14Z"}
{"full_name": "eclipse/ditto", "commit": "7fec826b94f3711f6c6ef6be1685b60bd1a8ccb5", "status": "done", "error": null, "seconds": 90.8, "finished_utc": "2026-10-24T17:14:45Z"}
{"full_name": "eclipse-dltk/dltk.core", "commit": "ff5ee79db0c2234347cb3f956de9b31047f43613", "status": "done", "error": null, "seconds": 103.6, "finished_utc": "2026-10-24T17:16:29Z"}
{"full_name": "eclipse/eavp", "commit": "20c1ce932e95084e386656526d0a2ac4197f786f", "status": "done", "error": null, "seconds": 27.4, "finished_utc": "2026-10-24T17:16:56Z"}
{"full_name": "eclipse/eclipse-collections", "commit": "fa40c9aadbd36fb08f05a60b200e92ace40a7bfd", "status": "done", "error": null, "seconds": 111.5, "finished_utc": "2026-10-24T17:18:48Z"}
{"full_name": "eclipse-jdt/eclipse.jdt.core", "commit": "24d47c292ed4bd8fdc28b3c2f9afdab1401d025c", "status": "failed", "error": "experiment raised RuntimeError: the measurer or PMD produced no result; the record is kept, the repository is logged failed and retried on the next run", "seconds": 780.7, "finished_utc": "2026-10-24T17:31:48Z"}
{"full_name": "eclipse/eclipse.jdt.ls", "commit": "f8a427e0b6a9a91615f537209be052c31d38280e", "status": "done", "error": null, "seconds": 38.5, "finished_utc": "2026-10-24T17:32:27Z"}
{"full_name": "eclipse-platform/eclipse.platform.swt", "commit": "bf870e8ff7e54069e96e5c9a74dc84d49a444484", "status": "done", "error": null, "seconds": 160.0, "finished_utc": "2026-10-24T17:35:07Z"}
{"full_name": "eclipse-platform/eclipse.platform.ui", "commit": "e3bbb556534a1fb945e1036948325d14a8dd9c7a", "status": "done", "error": null, "seconds": 178.6, "finished_utc": "2026-10-24T17:38:06Z"}
{"full_name": "eclipse-egit/egit", "commit": "45c1839348e50f1835a3f76e306af8d1a190d617", "status": "done", "error": null, "seconds": 50.6, "finished_utc": "2026-10-24T17:38:56Z"}
{"full_name": "eclipse-egit/egit-github", "commit": "e9a4057a0cb71f9e659d88f82e6b24e98f74218d", "status": "done", "error": null, "seconds": 19.4, "finished_utc": "2026-10-24T17:39:16Z"}
{"full_name": "eclipse/elk", "commit": "9a87764f00d863463b1be6de1920d8aa3c3ade70", "status": "done", "error": null, "seconds": 69.3, "finished_utc": "2026-10-24T17:40:25Z"}
{"full_name": "eclipse/gef", "commit": "8f2649b90ab14a1bb010188036d4eedf7586e123", "status": "failed", "error": "experiment raised RuntimeError: the measurer or PMD produced no result; the record is kept, the repository is logged failed and retried on the next run", "seconds": 45.8, "finished_utc": "2026-10-24T17:41:11Z"}
{"full_name": "eclipse/gef-legacy", "commit": "14563a9e1f2af636a5364d195cf07dbff6f35fa6", "status": "done", "error": null, "seconds": 45.5, "finished_utc": "2026-10-24T17:41:56Z"}
{"full_name": "eclipse/gemoc-studio", "commit": "99cf126ad7fe233453b43e14bae906c3fe491462", "status": "done", "error": null, "seconds": 37.3, "finished_utc": "2026-10-24T17:42:33Z"}
{"full_name": "eclipse/golo-lang", "commit": "96a489736fa2a3b0313f2fa5fb290612a84b937c", "status": "done", "error": null, "seconds": 21.3, "finished_utc": "2026-10-24T17:42:55Z"}
{"full_name": "eclipse/hawkbit", "commit": "51be28147f6f575b6c1ab4a5ef84ffd9174f1209", "status": "done", "error": null, "seconds": 46.7, "finished_utc": "2026-10-24T17:43:42Z"}
{"full_name": "eclipse/hawkbit-extensions", "commit": "3eed2ef1689896578e8c4831f00a50f1f46e7615", "status": "done", "error": null, "seconds": 5.0, "finished_utc": "2026-10-24T17:43:46Z"}
{"full_name": "eclipse/hono", "commit": "ec84947227564c6459801f708bdeabd7687a8bf0", "status": "done", "error": null, "seconds": 26.1, "finished_utc": "2026-10-24T17:44:13Z"}
{"full_name": "eclipse/ice", "commit": "3f6e0265f5b476ff90a660397ce83992944142c4", "status": "done", "error": null, "seconds": 34.6, "finished_utc": "2026-10-24T17:44:47Z"}
{"full_name": "eclipse/january", "commit": "4f8e374b5b9a0271c1b387df5e0f7515fc5b661b", "status": "done", "error": null, "seconds": 38.1, "finished_utc": "2026-10-24T17:45:25Z"}
{"full_name": "eclipse/jetty.project", "commit": "65528f76c5ef6ddca11385f9721c8f0bc5f2eed7", "status": "done", "error": null, "seconds": 92.9, "finished_utc": "2026-10-24T17:46:58Z"}
{"full_name": "eclipse-jgit/jgit", "commit": "00523f38a19b073990239b0f837efa14197764c7", "status": "done", "error": null, "seconds": 60.1, "finished_utc": "2026-10-24T17:47:58Z"}
{"full_name": "eclipse/jnosql", "commit": "9f03fa6ffe2dd4b538f7dbce424649aa4e484657", "status": "done", "error": null, "seconds": 27.0, "finished_utc": "2026-10-24T17:48:25Z"}
{"full_name": "eclipse/jnosql-diana-driver", "commit": "a0bfd26d956f016c1ffacb56044daca17cfe3e68", "status": "done", "error": null, "seconds": 17.3, "finished_utc": "2026-10-24T17:48:43Z"}
{"full_name": "eclipse/kapua", "commit": "11e610c657f7e473b52882833e33a2261bd3d67d", "status": "done", "error": null, "seconds": 90.3, "finished_utc": "2026-10-24T17:50:13Z"}
{"full_name": "eclipse/kura", "commit": "5e9f3e3d03c8a9cc7857b3fb9080b256821bb32a", "status": "done", "error": null, "seconds": 94.0, "finished_utc": "2026-10-24T17:51:47Z"}
{"full_name": "eclipse/leshan", "commit": "eb75fc8b7d5560944e6d532f1a09d5e5c6e54559", "status": "done", "error": null, "seconds": 21.7, "finished_utc": "2026-10-24T17:52:08Z"}
{"full_name": "eclipse-linuxtools/org.eclipse.linuxtools", "commit": "11865e6e7d86a9d2e63c7b25605f6055875e63ad", "status": "done", "error": null, "seconds": 81.5, "finished_utc": "2026-10-24T17:53:30Z"}
{"full_name": "eclipse/lsp4j", "commit": "513a1dd2236c6495e600f644182c16b3cf19dbb2", "status": "done", "error": null, "seconds": 22.0, "finished_utc": "2026-10-24T17:53:52Z"}
{"full_name": "eclipse-m2e/m2e-core", "commit": "7400bf563885fdf122aaccf356c398a0a9120ffa", "status": "done", "error": null, "seconds": 47.0, "finished_utc": "2026-10-24T17:54:39Z"}
{"full_name": "eclipse/microprofile-opentracing", "commit": "00dffbff44d9300ee7a21f8665b71637ca2a0105", "status": "done", "error": null, "seconds": 8.5, "finished_utc": "2026-10-24T17:54:47Z"}
{"full_name": "eclipse/milo", "commit": "e752e540d31eb3c226e6e79dd197c54d7d254685", "status": "done", "error": null, "seconds": 430.5, "finished_utc": "2026-10-24T18:01:58Z"}
{"full_name": "eclipse/n4js", "commit": "f715912fce0352ab574ff878086f77d17a78c908", "status": "done", "error": null, "seconds": 324.6, "finished_utc": "2026-10-24T18:07:23Z"}
{"full_name": "webcane/nebula.widgets.nattable", "commit": "02b4aba0e0b6998077b40e7d3f892743f7005023", "status": "done", "error": null, "seconds": 56.1, "finished_utc": "2026-10-24T18:08:19Z"}
{"full_name": "eclipse/openj9", "commit": "4911084853eb75b20e037c434ad4521b7317ebfb", "status": "done", "error": null, "seconds": 231.1, "finished_utc": "2026-10-24T18:12:10Z"}
{"full_name": "eclipse/org.aspectj", "commit": "370f291c359cd159c5f3f0abd6e9e53e81234a07", "status": "done", "error": null, "seconds": 95.1, "finished_utc": "2026-10-24T18:13:45Z"}
{"full_name": "eclipse/orion.server", "commit": "24624b85e0d543e8f3cea2bc30f3f589b37de4f0", "status": "done", "error": null, "seconds": 32.3, "finished_utc": "2026-10-24T18:14:17Z"}
{"full_name": "eclipse/packagedrone", "commit": "3869c1643cdc6f7cb8b26097a7b6994683b13d7e", "status": "done", "error": null, "seconds": 60.4, "finished_utc": "2026-10-24T18:15:18Z"}
{"full_name": "eclipse/paho.mqtt.java", "commit": "5af7b53499e7dbe45b7227b3d41fc870089c0033", "status": "done", "error": null, "seconds": 22.9, "finished_utc": "2026-10-24T18:15:40Z"}
{"full_name": "bsi-software/rap", "commit": "6295da95d01da6669c91bd4b058db9b89f35abaf", "status": "done", "error": null, "seconds": 291.3, "finished_utc": "2026-10-24T18:20:32Z"}
{"full_name": "eclipse/rdf4j", "commit": "6f63df540e30b28e0c8880bea72f85cb88424b03", "status": "done", "error": null, "seconds": 47.9, "finished_utc": "2026-10-24T18:21:20Z"}
{"full_name": "eclipse/reddeer", "commit": "59e55d29fc60a672d79df1ad1578badb8a2f8693", "status": "done", "error": null, "seconds": 34.2, "finished_utc": "2026-10-24T18:21:54Z"}
{"full_name": "eclipse/smarthome", "commit": "b8455de15d65512e8fac4e94d42de6ab2fccf1c5", "status": "done", "error": null, "seconds": 127.9, "finished_utc": "2026-10-24T18:24:02Z"}
{"full_name": "eclipse/texlipse", "commit": "1bc72f856d4144ad0bc9baaa9575457bd7b68e1a", "status": "done", "error": null, "seconds": 23.3, "finished_utc": "2026-10-24T18:24:25Z"}
{"full_name": "eclipse/thym", "commit": "b57a824e18279a2164ee334a2af9bb47ac30788f", "status": "done", "error": null, "seconds": 20.6, "finished_utc": "2026-10-24T18:24:46Z"}
{"full_name": "alexnatch/titan.EclipsePlug-ins", "commit": "92bae808bfd4757c9a2f7cc0e59cd17ad801394c", "status": "done", "error": null, "seconds": 159.9, "finished_utc": "2026-10-24T18:27:26Z"}
{"full_name": "eclipse/triquetrum", "commit": "e4c5834ce3d68bd97820157d426a427dfe8e2a9b", "status": "done", "error": null, "seconds": 24.9, "finished_utc": "2026-10-24T18:27:50Z"}
{"full_name": "eclipse/tycho", "commit": "913062f90a6bad5c8c2b57c77111a52e698105d5", "status": "done", "error": null, "seconds": 44.3, "finished_utc": "2026-10-24T18:28:35Z"}
{"full_name": "eclipse/vorto", "commit": "93919469e598ec07fed134536b901efd25cf674f", "status": "done", "error": null, "seconds": 24.8, "finished_utc": "2026-10-24T18:29:00Z"}
{"full_name": "nsandonato/webtools.sourceediting", "commit": "fe6d03fa6ca31c9e5ebeba67b32f14d14335657d", "status": "failed", "error": "experiment raised RuntimeError: the measurer or PMD produced no result; the record is kept, the repository is logged failed and retried on the next run", "seconds": 209.2, "finished_utc": "2026-10-24T18:32:29Z"}
{"full_name": "google/protobuf-dt", "commit": "b41acf14172723a182cc92a7d078859abeb89b7c", "status": "done", "error": null, "seconds": 14.6, "finished_utc": "2026-10-24T18:32:43Z"}
{"full_name": "google/rejoiner", "commit": "cedc123c18918d8c090543a4236ee344d2dbffeb", "status": "done", "error": null, "seconds": 8.7, "finished_utc": "2026-10-24T18:32:52Z"}
{"full_name": "google/ringdroid", "commit": "955039d67252ea7aea5a36933e8ee30110f5ec92", "status": "done", "error": null, "seconds": 8.1, "finished_utc": "2026-10-24T18:33:00Z"}
{"full_name": "google/sagetv", "commit": "a35e3a450b4c0134cb097b9e7de76dca08eb6654", "status": "done", "error": null, "seconds": 112.5, "finished_utc": "2026-10-24T18:34:53Z"}
{"full_name": "google/tink", "commit": "ba64189ae1a44c2935f060a4de06bdc2df721a93", "status": "done", "error": null, "seconds": 21.6, "finished_utc": "2026-10-24T18:35:14Z"}
{"full_name": "google/volley", "commit": "95a6796c40f570a723a73d9360dddbd0994ed1d4", "status": "done", "error": null, "seconds": 8.8, "finished_utc": "2026-10-24T18:35:23Z"}
{"full_name": "linkedin/ambry", "commit": "1d2e455556058b83f5145740b7f2c5772fa37e1b", "status": "done", "error": null, "seconds": 48.5, "finished_utc": "2026-10-24T18:36:12Z"}
{"full_name": "linkedin/cruise-control", "commit": "d35af1b6d5a87046e6cd173948755a1e50faa531", "status": "done", "error": null, "seconds": 23.5, "finished_utc": "2026-10-24T18:36:35Z"}
{"full_name": "linkedin/li-apache-kafka-clients", "commit": "64c130b021176451b9a0a1274903c8e77585aaa1", "status": "done", "error": null, "seconds": 8.9, "finished_utc": "2026-10-24T18:36:44Z"}
{"full_name": "linkedin/parseq", "commit": "6151cc9064cf8af2ec5ab10ec80aa8c40db6b13c", "status": "done", "error": null, "seconds": 31.3, "finished_utc": "2026-10-24T18:37:15Z"}
{"full_name": "linkedin/pygradle", "commit": "4b04b7980dc47a76b816184ebbcfe0b3f5cefadd", "status": "done", "error": null, "seconds": 9.9, "finished_utc": "2026-10-24T18:37:25Z"}
{"full_name": "linkedin/rest.li", "commit": "ad74aa98da8a55ad9c339d0769a3e8fb495765af", "status": "done", "error": null, "seconds": 73.2, "finished_utc": "2026-10-24T18:38:39Z"}
{"full_name": "oracle/fastr", "commit": "a1ee49060317621c0c9eceea8ec60040aca59b2d", "status": "done", "error": null, "seconds": 78.7, "finished_utc": "2026-10-24T18:39:57Z"}
{"full_name": "oracle/graal", "commit": "4deb681aaaa79c248115037fc8e399c9876619fd", "status": "done", "error": null, "seconds": 309.6, "finished_utc": "2026-10-24T18:45:07Z"}
{"full_name": "oracle/oci-java-sdk", "commit": "76e9cecd7b309d9f12e5efe96c74167c66a98872", "status": "done", "error": null, "seconds": 97.4, "finished_utc": "2026-10-24T18:46:44Z"}
{"full_name": "oracle/opengrok", "commit": "bd2770a04a3eda7af19fae482d880d56cce0eeb9", "status": "done", "error": null, "seconds": 32.1, "finished_utc": "2026-10-24T18:47:16Z"}
{"full_name": "oracle/pgql-lang", "commit": "d31340ea99b7a2c4a4a2311fca77d6be415e5395", "status": "done", "error": null, "seconds": 11.1, "finished_utc": "2026-10-24T18:47:27Z"}
{"full_name": "oracle/soda-for-java", "commit": "352634e26b5a0d9d529d5436f7a4c8e21ed1dbf0", "status": "done", "error": null, "seconds": 14.6, "finished_utc": "2026-10-24T18:47:42Z"}
{"full_name": "oracle/visualvm", "commit": "d9b10575b53d535e10c6e8c41831ebe38483c65b", "status": "done", "error": null, "seconds": 152.6, "finished_utc": "2026-10-24T18:50:15Z"}
{"full_name": "oracle/weblogic-kubernetes-operator", "commit": "1fb059d7e32b9b3514617d54e4dda41ab68e71ea", "status": "done", "error": null, "seconds": 175.9, "finished_utc": "2026-10-24T18:53:11Z"}
{"full_name": "oracle/weblogic-monitoring-exporter", "commit": "05f1d3c4cc797577801df0ceceb9d92fc31718e8", "status": "done", "error": null, "seconds": 7.3, "finished_utc": "2026-10-24T18:53:18Z"}
{"full_name": "rabbitmq/rabbitmq-java-client", "commit": "8bc24bdce4da758f7be4f4451a46ab185058b272", "status": "done", "error": null, "seconds": 19.2, "finished_utc": "2026-10-24T18:53:37Z"}
{"full_name": "rabbitmq/rabbitmq-jms-client", "commit": "2aa68092e85ab5e7d637ae97524d9edda4b31528", "status": "done", "error": null, "seconds": 12.6, "finished_utc": "2026-10-24T18:53:50Z"}
{"full_name": "reactor/reactive-streams-commons", "commit": "f6f194340b3ab43616f69015718d132abbc7dcc5", "status": "done", "error": null, "seconds": 28.6, "finished_utc": "2026-10-24T18:54:18Z"}
{"full_name": "reactor/reactor-core", "commit": "3958e2fabf49e16229dda5df39e7cde46797ec51", "status": "done", "error": null, "seconds": 37.5, "finished_utc": "2026-10-24T18:54:56Z"}
{"full_name": "reactor/reactor-kafka", "commit": "2724517a27d73b620791d2941cca29bd524e18bc", "status": "done", "error": null, "seconds": 9.8, "finished_utc": "2026-10-24T18:55:06Z"}
{"full_name": "reactor/reactor-netty", "commit": "b26dfa119524d87a484be09f13031f56dac864c1", "status": "done", "error": null, "seconds": 18.5, "finished_utc": "2026-10-24T18:55:24Z"}
{"full_name": "robolectric/robolectric", "commit": "525bfcfc0e0ed1653ad57341b564c6857e11dc50", "status": "done", "error": null, "seconds": 46.4, "finished_utc": "2026-10-24T18:56:10Z"}
{"full_name": "bsura/Argus", "commit": "121b59a268da264316cded6a3e9271366a23cd86", "status": "done", "error": null, "seconds": 30.0, "finished_utc": "2026-10-24T18:56:41Z"}
{"full_name": "spring-projects/Spring-Integration-in-Action", "commit": "f4c52d5ff803a3f50bd1df5a4dd438d811f9d2f0", "status": "done", "error": null, "seconds": 7.9, "finished_utc": "2026-10-24T18:56:48Z"}
{"full_name": "spring-projects/aws-maven", "commit": "ce6a4ffbd8a59029ebe147124ac2d7ff1a7afd18", "status": "done", "error": null, "seconds": 6.0, "finished_utc": "2026-10-24T18:56:54Z"}
{"full_name": "spring-projects/eclipse-integration-commons", "commit": "22a559aedc8a0b98792e893a00d510b914849ca4", "status": "done", "error": null, "seconds": 26.0, "finished_utc": "2026-10-24T18:57:20Z"}
{"full_name": "spring-projects/eclipse-integration-tcserver", "commit": "5b381256cb35cfe2aa21f5093558f7ca927c289f", "status": "done", "error": null, "seconds": 11.9, "finished_utc": "2026-10-24T18:57:32Z"}
{"full_name": "spring-projects/grails-ide", "commit": "cb5162c5a7fc60a2847c39d2750003ada7e80ff7", "status": "done", "error": null, "seconds": 31.1, "finished_utc": "2026-10-24T18:58:03Z"}
{"full_name": "spring-projects/greenhouse", "commit": "c7994183812150de971ef4a76c08d5b4631ab5d1", "status": "done", "error": null, "seconds": 10.0, "finished_utc": "2026-10-24T18:58:13Z"}
{"full_name": "spring-projects/spring-amqp", "commit": "1614a4b0532b83e29b2a2fdb8dac102576b8aa51", "status": "done", "error": null, "seconds": 24.2, "finished_utc": "2026-10-24T18:58:38Z"}
{"full_name": "spring-projects/spring-android", "commit": "941296e152d49a40e0745a3e81628a974f72b7e4", "status": "done", "error": null, "seconds": 19.4, "finished_utc": "2026-10-24T18:58:57Z"}
{"full_name": "spring-projects/spring-batch", "commit": "d8fc58338d3b059b67b5f777adc132d2564d7402", "status": "done", "error": null, "seconds": 37.0, "finished_utc": "2026-10-24T18:59:34Z"}
{"full_name": "spring-projects/spring-batch-admin", "commit": "9e3ad8bff99b8fad8da62426aa7d2959eb841bcf", "status": "done", "error": null, "seconds": 11.4, "finished_utc": "2026-10-24T18:59:45Z"}
{"full_name": "spring-projects/spring-boot", "commit": "2225b362991f225e3a93f00e160526d2b8abdfb2", "status": "done", "error": null, "seconds": 101.5, "finished_utc": "2026-10-24T19:01:27Z"}
{"full_name": "spring-projects/spring-data-book", "commit": "3a9d2e35184d5361f1d305f4eb84b5febf87b992", "status": "done", "error": null, "seconds": 9.9, "finished_utc": "2026-10-24T19:01:37Z"}
{"full_name": "spring-projects/spring-data-cassandra", "commit": "42cc65aaab4d3d67546d815d3d9eb142a7d5c616", "status": "done", "error": null, "seconds": 24.7, "finished_utc": "2026-10-24T19:02:01Z"}
{"full_name": "spring-projects/spring-data-commons", "commit": "48c9297118e18273a0a3dfe3cf2f9a8ffd8fdca7", "status": "done", "error": null, "seconds": 27.3, "finished_utc": "2026-10-24T19:02:29Z"}
{"full_name": "spring-projects/spring-data-couchbase", "commit": "2f4500e9c76541bbbd6a612f7b9283d2455a2dc6", "status": "done", "error": null, "seconds": 16.7, "finished_utc": "2026-10-24T19:02:45Z"}
{"full_name": "spring-projects/spring-data-dev-tools", "commit": "a25ff3ae28026f132871f7172c6ba5c3b64e1671", "status": "done", "error": null, "seconds": 13.2, "finished_utc": "2026-10-24T19:02:59Z"}
{"full_name": "spring-projects/spring-data-examples", "commit": "ccae97890f85a3eaf8f4e05a1a07696e2b1e78a4", "status": "done", "error": null, "seconds": 39.7, "finished_utc": "2026-10-24T19:03:38Z"}
{"full_name": "spring-projects/spring-data-gemfire", "commit": "bc066c0618a6c470516f9ef6b7c9b1d0d3f7e42f", "status": "done", "error": null, "seconds": 30.7, "finished_utc": "2026-10-24T19:04:09Z"}
{"full_name": "spring-projects/spring-data-geode", "commit": "5dc269da02933c9e9031f38ff1b27b8b1ee7c31b", "status": "done", "error": null, "seconds": 31.1, "finished_utc": "2026-10-24T19:04:40Z"}
{"full_name": "spring-projects/spring-data-graph", "commit": "0210210ce436eb83bf200f5d5f9a63a440c5b27a", "status": "done", "error": null, "seconds": 13.9, "finished_utc": "2026-10-24T19:04:54Z"}
{"full_name": "spring-projects/spring-data-jdbc", "commit": "913238a822ed04a24dd03cb704fd03a454d34c01", "status": "done", "error": null, "seconds": 14.1, "finished_utc": "2026-10-24T19:05:08Z"}
{"full_name": "spring-projects/spring-data-jdbc-ext", "commit": "9f19335f6f776ad36158cfaa0f5aad64333ce988", "status": "done", "error": null, "seconds": 7.1, "finished_utc": "2026-10-24T19:05:15Z"}
{"full_name": "spring-projects/spring-data-jpa", "commit": "cde0b1dacf85cad38aa28c3027b77ea7ec790841", "status": "done", "error": null, "seconds": 23.5, "finished_utc": "2026-10-24T19:05:39Z"}
{"full_name": "spring-projects/spring-data-keyvalue", "commit": "115731519c5135f481fdb32d083d9745a58f72b0", "status": "done", "error": null, "seconds": 7.8, "finished_utc": "2026-10-24T19:05:46Z"}
{"full_name": "spring-projects/spring-data-mongodb", "commit": "3eb9d790b94e5a40660ef9c5cb262cbe684bbdcb", "status": "done", "error": null, "seconds": 34.9, "finished_utc": "2026-10-24T19:06:21Z"}
{"full_name": "spring-projects/spring-data-neo4j", "commit": "bf5704c5f710656d30e93eae8b89ebedb1b920cc", "status": "done", "error": null, "seconds": 10.5, "finished_utc": "2026-10-24T19:06:32Z"}
{"full_name": "spring-projects/spring-data-redis", "commit": "2eb7067e8c7e859168a281145cc46ccddb42049f", "status": "done", "error": null, "seconds": 40.1, "finished_utc": "2026-10-24T19:07:12Z"}
{"full_name": "spring-projects/spring-data-rest", "commit": "3a0cba94a2cc8739375ecf24086da2f7c3bbf038", "status": "done", "error": null, "seconds": 18.3, "finished_utc": "2026-10-24T19:07:30Z"}
{"full_name": "spring-projects/spring-data-solr", "commit": "6db215cf28337895ec40ed28082fa895846680bb", "status": "done", "error": null, "seconds": 18.1, "finished_utc": "2026-10-24T19:07:48Z"}
{"full_name": "spring-projects/spring-framework", "commit": "3a0f309e2c9fdbbf7fb2d348be861528177f8555", "status": "done", "error": null, "seconds": 124.8, "finished_utc": "2026-10-24T19:09:53Z"}
{"full_name": "spring-projects/spring-framework-issues", "commit": "ada8e40099454d41f4b83eb858462cc99ae29734", "status": "done", "error": null, "seconds": 36.0, "finished_utc": "2026-10-24T19:10:29Z"}
{"full_name": "spring-projects/spring-hadoop", "commit": "cda92b8ab6b5e8a8defe8ae5822e966e0a9d34eb", "status": "done", "error": null, "seconds": 29.1, "finished_utc": "2026-10-24T19:10:58Z"}
{"full_name": "spring-projects/spring-hateoas", "commit": "0e02d4f04117e03ab94110c9de09b2ac28d55599", "status": "done", "error": null, "seconds": 16.2, "finished_utc": "2026-10-24T19:11:14Z"}
{"full_name": "spring-projects/spring-ide", "commit": "915fe9bffd50db45ee0b8fb993416e45dee68179", "status": "done", "error": null, "seconds": 152.1, "finished_utc": "2026-10-24T19:13:47Z"}
{"full_name": "spring-projects/spring-insight-plugins", "commit": "106140e88c18717b3d9a5ac1aae73f14fea6d4d5", "status": "done", "error": null, "seconds": 21.0, "finished_utc": "2026-10-24T19:14:08Z"}
{"full_name": "spring-projects/spring-integration", "commit": "872302de6e98c1fd34e3192d8e4de244008ca857", "status": "done", "error": null, "seconds": 64.6, "finished_utc": "2026-10-24T19:15:12Z"}
{"full_name": "spring-projects/spring-integration-aws", "commit": "562b20bd4dfa5c8fdbe29cbcdd74fc696191f519", "status": "done", "error": null, "seconds": 9.2, "finished_utc": "2026-10-24T19:15:21Z"}
{"full_name": "spring-projects/spring-integration-java-dsl", "commit": "374682236256f639c3c47fda12f34386cbe0383f", "status": "done", "error": null, "seconds": 16.2, "finished_utc": "2026-10-24T19:15:38Z"}
{"full_name": "spring-projects/spring-integration-samples", "commit": "cb052d2d98117d96331f883756e68e4bf31ffc84", "status": "done", "error": null, "seconds": 13.9, "finished_utc": "2026-10-24T19:15:51Z"}
{"full_name": "spring-projects/spring-ldap", "commit": "6a9bde34811b87b5425c05068a31ff61d7e59170", "status": "done", "error": null, "seconds": 21.8, "finished_utc": "2026-10-24T19:16:13Z"}
{"full_name": "spring-projects/spring-loaded", "commit": "d6555bf5b0b62aef92be79f5f2fbe00426ebee36", "status": "done", "error": null, "seconds": 21.9, "finished_utc": "2026-10-24T19:16:35Z"}
{"full_name": "spring-projects/spring-mvc-showcase", "commit": "b9e18ad9e508409324b8afa9d359cfe05cd8442e", "status": "done", "error": null, "seconds": 7.4, "finished_utc": "2026-10-24T19:16:43Z"}
{"full_name": "spring-projects/spring-restdocs", "commit": "957f352e763ae58321a1667c2cc8bed2e8c1e3bb", "status": "done", "error": null, "seconds": 15.5, "finished_utc": "2026-10-24T19:16:58Z"}
{"full_name": "spring-projects/spring-retry", "commit": "e538399d7507145a4d171160be2d7afab294d4e3", "status": "done", "error": null, "seconds": 9.4, "finished_utc": "2026-10-24T19:17:08Z"}
{"full_name": "spring-projects/spring-roo", "commit": "4a2e9f1eb17d4e49ad947503a63afef7d5a37842", "status": "done", "error": null, "seconds": 57.1, "finished_utc": "2026-10-24T19:18:05Z"}
{"full_name": "spring-projects/spring-security", "commit": "8dd2864dea3de5ea98637a1629debc89c29e76c0", "status": "done", "error": null, "seconds": 61.0, "finished_utc": "2026-10-24T19:19:06Z"}
{"full_name": "spring-projects/spring-security-oauth", "commit": "bbae0027eceb2c74a21ac26bbc86142dc732ffbe", "status": "done", "error": null, "seconds": 23.9, "finished_utc": "2026-10-24T19:19:29Z"}
{"full_name": "spring-projects/spring-security-oauth2-boot", "commit": "1912610445fb381475544181f1c3647a2c7eeb23", "status": "done", "error": null, "seconds": 7.7, "finished_utc": "2026-10-24T19:19:37Z"}
{"full_name": "spring-projects/spring-security-reactive", "commit": "37749a64f782c2b2f81afb3db1b30cea3e956839", "status": "done", "error": null, "seconds": 6.8, "finished_utc": "2026-10-24T19:19:44Z"}
{"full_name": "spring-projects/spring-security-saml", "commit": "fa46190c8c37c2eb24b0fd424263c219ffe27e25", "status": "done", "error": null, "seconds": 13.9, "finished_utc": "2026-10-24T19:19:58Z"}
{"full_name": "spring-projects/spring-session", "commit": "a5a3bc5d0b57d396882199dfbf8cb560a355ca1e", "status": "done", "error": null, "seconds": 17.1, "finished_utc": "2026-10-24T19:20:15Z"}
{"full_name": "spring-projects/spring-social", "commit": "b2715375f0ee98cda5e2e29728e51943822f938c", "status": "done", "error": null, "seconds": 11.4, "finished_utc": "2026-10-24T19:20:26Z"}
{"full_name": "spring-projects/spring-social-facebook", "commit": "776cc8b91c44444c2a4f9061194e31d2e7201852", "status": "done", "error": null, "seconds": 13.1, "finished_utc": "2026-10-24T19:20:40Z"}
{"full_name": "spring-projects/spring-social-github", "commit": "7939988245be49486d27c42c30bfb0a567c6ec1b", "status": "done", "error": null, "seconds": 5.8, "finished_utc": "2026-10-24T19:20:45Z"}
{"full_name": "spring-projects/spring-social-linkedin", "commit": "33a06e40ea1b41e024b3206a53d64bc6e242c184", "status": "done", "error": null, "seconds": 9.4, "finished_utc": "2026-10-24T19:20:55Z"}
{"full_name": "spring-projects/spring-statemachine", "commit": "02ecb28751fcffd6f5306189f41bbcadcd3af18a", "status": "done", "error": null, "seconds": 29.7, "finished_utc": "2026-10-24T19:21:24Z"}
{"full_name": "spring-projects/spring-vault", "commit": "6e36eb10b02c6931c3b565c5d9d76f5e217bf309", "status": "done", "error": null, "seconds": 17.2, "finished_utc": "2026-10-24T19:21:42Z"}
{"full_name": "spring-projects/spring-ws", "commit": "620d3eaed4c7d456d10a700969d46397f6b66edc", "status": "done", "error": null, "seconds": 24.1, "finished_utc": "2026-10-24T19:22:06Z"}
{"full_name": "spring-projects/spring-xd", "commit": "ec106725c51d245109b2e5055d9f65e43228ecc1", "status": "done", "error": null, "seconds": 44.2, "finished_utc": "2026-10-24T19:22:50Z"}
{"full_name": "spring-projects/sts4", "commit": "46e9e985b0c5e28ea1952d9fc640ec12fd9c8fdd", "status": "done", "error": null, "seconds": 40.3, "finished_utc": "2026-10-24T19:23:30Z"}
{"full_name": "uber/NullAway", "commit": "31a184261daaf05f3d353146f44e8e8f12fd7a4d", "status": "done", "error": null, "seconds": 15.5, "finished_utc": "2026-10-24T19:23:46Z"}
{"full_name": "uber/rave", "commit": "3b59a9cbdbdecb0108831f667ec5ec809c9af0a5", "status": "done", "error": null, "seconds": 8.6, "finished_utc": "2026-10-24T19:23:54Z"}
{"full_name": "uber/tchannel-java", "commit": "f9cc9e2e6af829939612bf37a7bf33e126f771bf", "status": "done", "error": null, "seconds": 11.2, "finished_utc": "2026-10-24T19:24:05Z"}
{"full_name": "uber/uReplicator", "commit": "97868ace4916b206ceed87d77e6db870b6253761", "status": "done", "error": null, "seconds": 12.3, "finished_utc": "2026-10-24T19:24:18Z"}
{"full_name": "vmware/admiral", "commit": "e02d0e77f65d0ee3541a378110ecd4233bdb6664", "status": "done", "error": null, "seconds": 69.6, "finished_utc": "2026-10-24T19:25:27Z"}
{"full_name": "vmware/hillview", "commit": "b5086fe08f9b5e5e3e6a280b5bbd6955f7e897e2", "status": "done", "error": null, "seconds": 20.5, "finished_utc": "2026-10-24T19:25:48Z"}
{"full_name": "vmware/xenon", "commit": "b6fb48b745985af2efc59b7ee0e5e7d69a289fbc", "status": "done", "error": null, "seconds": 49.9, "finished_utc": "2026-10-24T19:26:38Z"}
{"full_name": "yandex/clickhouse-jdbc", "commit": "b0f66b311bd94a22bf6208918d438eff9c7d381c", "status": "done", "error": null, "seconds": 14.4, "finished_utc": "2026-10-24T19:26:52Z"}
{"full_name": "yandex/graphouse", "commit": "7ba79dd830b7d4a631a15cb8b49f1e8e6ff30fea", "status": "done", "error": null, "seconds": 8.7, "finished_utc": "2026-10-24T19:27:01Z"}
{"full_name": "apache/lucene-solr", "commit": "bca22d58e2d126ec6d349d375d3ea028892104e1", "status": "failed", "error": "experiment raised RuntimeError: the measurer or PMD produced no result; the record is kept, the repository is logged failed and retried on the next run", "seconds": 272.3, "finished_utc": "2026-10-24T20:17:37Z"}
{"full_name": "eclipse-jdt/eclipse.jdt.core", "commit": "24d47c292ed4bd8fdc28b3c2f9afdab1401d025c", "status": "failed", "error": "experiment raised RuntimeError: the measurer or PMD produced no result; the record is kept, the repository is logged failed and retried on the next run", "seconds": 800.5, "finished_utc": "2026-10-24T20:30:58Z"}
{"full_name": "eclipse/gef", "commit": "8f2649b90ab14a1bb010188036d4eedf7586e123", "status": "failed", "error": "experiment raised RuntimeError: the measurer or PMD produced no result; the record is kept, the repository is logged failed and retried on the next run", "seconds": 46.0, "finished_utc": "2026-10-24T20:31:44Z"}
{"full_name": "nsandonato/webtools.sourceediting", "commit": "fe6d03fa6ca31c9e5ebeba67b32f14d14335657d", "status": "failed", "error": "experiment raised RuntimeError: the measurer or PMD produced no result; the record is kept, the repository is logged failed and retried on the next run", "seconds": 210.6, "finished_utc": "2026-10-24T20:35:14Z"}
{"full_name": "apache/lucene-solr", "commit": "bca22d58e2d126ec6d349d375d3ea028892104e1", "status": "done", "error": null, "seconds": 290.1, "finished_utc": "2026-10-26T03:59:19Z"}
{"full_name": "eclipse-jdt/eclipse.jdt.core", "commit": "24d47c292ed4bd8fdc28b3c2f9afdab1401d025c", "status": "done", "error": null, "seconds": 783.7, "finished_utc": "2026-10-26T04:12:23Z"}
{"full_name": "eclipse/gef", "commit": "8f2649b90ab14a1bb010188036d4eedf7586e123", "status": "done", "error": null, "seconds": 46.0, "finished_utc": "2026-10-26T04:13:09Z"}
{"full_name": "nsandonato/webtools.sourceediting", "commit": "fe6d03fa6ca31c9e5ebeba67b32f14d14335657d", "status": "done", "error": null, "seconds": 215.2, "finished_utc": "2026-10-26T04:16:44Z"}


==> anc/mlcq/run.json <==
{
 "set": "mlcq",
 "sample": "labels/mlcq-repos.mapped.csv",
 "sample_sha256": "42c5efaa06e44340cc091de2d34c7f530925b2fd7a2ee91383867adec4d6a9b4",
 "labels": "labels/mlcq-labels.mapped.csv",
 "labels_sha256": "fbaad4e76e37afb259c7f1d40b826f4b42f462a30c74c84c35de5947f1e8642a",
 "frame": "labels/mlcq-frame.json",
 "frame_sha256": "8234d78f7c9c022ac88e95ae7f5e12b7f22bfd6587393435cd8aaf7cf0d4f2b3",
 "sessions": [
  {
   "started_utc": "2026-10-23T23:38:02Z",
   "harness_commit": "89447ed88e1b18ccb91cb9001156d29ffc8dabb1",
   "tools": {
    "python": "3.14.4",
    "lizard": "1.23.0",
    "pmd": "7.27.0",
    "ck_sha256": "2ddfdc275b6b59c2033e03253c4fec511c338fe494a10b70f651bc039a72c74d",
    "paper_one_version": "0.0.2",
    "paper_one_commit": "393da766e5630ab05478a9b1ce896e3626741b09",
    "javaparser": "3.28.2",
    "harness_commit": "89447ed88e1b18ccb91cb9001156d29ffc8dabb1",
    "concentration_divergence_study": "0.0.1",
    "platform": "Linux-7.0.0-38-generic-x86_64-with-glibc2.43"
   }
  },
  {
   "started_utc": "2026-10-24T09:22:59Z",
   "harness_commit": "c45f4f1b6d471d447c7d75173fe8843c37ec0cad",
   "tools": {
    "python": "3.14.4",
    "lizard": "1.23.0",
    "pmd": "7.27.0",
    "ck_sha256": "2ddfdc275b6b59c2033e03253c4fec511c338fe494a10b70f651bc039a72c74d",
    "paper_one_version": "0.0.2",
    "paper_one_commit": "0f8e654bddae7bc0d4536f87a043375b8edcc271",
    "javaparser": "3.28.2",
    "harness_commit": "c45f4f1b6d471d447c7d75173fe8843c37ec0cad",
    "concentration_divergence_study": "0.0.1",
    "platform": "Linux-7.0.0-38-generic-x86_64-with-glibc2.43"
   }
  },
  {
   "started_utc": "2026-10-24T15:43:11Z",
   "harness_commit": "c45f4f1b6d471d447c7d75173fe8843c37ec0cad",
   "tools": {
    "python": "3.14.4",
    "lizard": "1.23.0",
    "pmd": "7.27.0",
    "ck_sha256": "2ddfdc275b6b59c2033e03253c4fec511c338fe494a10b70f651bc039a72c74d",
    "paper_one_version": "0.0.2",
    "paper_one_commit": "0f8e654bddae7bc0d4536f87a043375b8edcc271",
    "javaparser": "3.28.2",
    "harness_commit": "c45f4f1b6d471d447c7d75173fe8843c37ec0cad",
    "concentration_divergence_study": "0.0.1",
    "platform": "Linux-7.0.0-38-generic-x86_64-with-glibc2.43"
   }
  },
  {
   "started_utc": "2026-10-24T20:13:05Z",
   "harness_commit": "c45f4f1b6d471d447c7d75173fe8843c37ec0cad",
   "tools": {
    "python": "3.14.4",
    "lizard": "1.23.0",
    "pmd": "7.27.0",
    "ck_sha256": "2ddfdc275b6b59c2033e03253c4fec511c338fe494a10b70f651bc039a72c74d",
    "paper_one_version": "0.0.2",
    "paper_one_commit": "0f8e654bddae7bc0d4536f87a043375b8edcc271",
    "javaparser": "3.28.2",
    "harness_commit": "c45f4f1b6d471d447c7d75173fe8843c37ec0cad",
    "concentration_divergence_study": "0.0.1",
    "platform": "Linux-7.0.0-38-generic-x86_64-with-glibc2.43"
   }
  },
  {
   "started_utc": "2026-10-26T03:54:29Z",
   "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c",
   "tools": {
    "python": "3.14.4",
    "lizard": "1.23.0",
    "pmd": "7.27.0",
    "ck_sha256": "2ddfdc275b6b59c2033e03253c4fec511c338fe494a10b70f651bc039a72c74d",
    "paper_one_version": "0.0.2",
    "paper_one_commit": "0f8e654bddae7bc0d4536f87a043375b8edcc271",
    "javaparser": "3.28.2",
    "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c",
    "concentration_divergence_study": "0.0.1",
    "platform": "Linux-7.0.0-38-generic-x86_64-with-glibc2.43"
   }
  }
 ],
 "forgotten": []
}

==> anc/mlcq/validation.json <==
{
 "results": "results/mlcq",
 "halves": null,
 "repositories": 520,
 "join": {
  "lizard_units": 4264077,
  "joined": 4237073,
  "ambiguous": 0,
  "measurer_units": 4320734,
  "measurer_not_joined": 83663,
  "class_units": 401592,
  "class_coupled": 400754,
  "joined_share": 0.9936670937227446,
  "measurer_not_joined_share": 0.01936314524337763
 },
 "agreement": {
  "cc": {
   "n": 4237071,
   "exact": 0.9966778937619879,
   "spearman_pooled": 0.996104388031932,
   "spearman_within": {
    "median": 0.9985912590531385,
    "q1": 0.9953213986957499,
    "q3": 0.9999508619211388,
    "n": 519
   }
  },
  "cognitive": {
   "n": 4237071,
   "exact": 0.9477669833712958,
   "spearman_pooled": 0.9613942998905335,
   "spearman_within": {
    "median": 0.9734871743314287,
    "q1": 0.942975157896119,
    "q3": 0.9872475880010357,
    "n": 519
   }
  },
  "nloc": {
   "n": 4237071,
   "exact": 0.9834810415024907,
   "spearman_pooled": 0.997681723181904,
   "spearman_within": {
    "median": 0.9987898609667326,
    "q1": 0.9973912744328906,
    "q3": 0.999625719036473,
    "n": 519
   }
  },
  "tokens": {
   "n": 4237071,
   "exact": 0.9483275120950297,
   "spearman_pooled": 0.9980053415091495,
   "spearman_within": {
    "median": 0.9989335173883918,
    "q1": 0.9974240364760589,
    "q3": 0.9996883784774668,
    "n": 519
   }
  },
  "params": {
   "n": 4237071,
   "exact": 0.9988331562062567,
   "spearman_pooled": 0.9990760710935717,
   "spearman_within": {
    "median": 1.0,
    "q1": 0.9995881759228373,
    "q3": 1.0,
    "n": 519
   }
  },
  "nesting": {
   "n": 4237071,
   "exact": 0.9312456647528446,
   "spearman_pooled": 0.9111752685378357,
   "spearman_within": {
    "median": 0.9401474690505005,
    "q1": 0.8846336319517429,
    "q3": 0.9677248177366203,
    "n": 519
   }
  },
  "cyc_density": {
   "n": 4237071,
   "exact": 0.9835018105667807,
   "spearman_pooled": 0.9974056370143582,
   "spearman_within": {
    "median": 0.9984670893702517,
    "q1": 0.9964985874835155,
    "q3": 0.9994656426684354,
    "n": 519
   }
  },
  "exit_points": {
   "n": 4237071,
   "exact": 0.9896928798219335,
   "spearman_pooled": 0.9889696209040055,
   "spearman_within": {
    "median": 0.9935061044299222,
    "q1": 0.9874256863151045,
    "q3": 0.9974653738366837,
    "n": 519
   }
  },
  "hvol": {
   "n": 4237071,
   "exact": 0.014739899331401338,
   "spearman_pooled": 0.9895676222471738,
   "spearman_within": {
    "median": 0.9903083763988092,
    "q1": 0.9854670668026905,
    "q3": 0.9932761179764154,
    "n": 519
   }
  },
  "mi": {
   "n": 4237071,
   "exact": 0.015313644732410668,
   "spearman_pooled": 0.9944159193063322,
   "spearman_within": {
    "median": 0.9936867589410003,
    "q1": 0.9909515542762638,
    "q3": 0.9957600962086065,
    "n": 519
   }
  }
 },
 "calls": {
  "total": {
   "unresolved": 4227343,
   "internal": 7937769,
   "jdk": 4958394,
   "should_have_resolved": 1371343,
   "repo_not_analysed": 58036
  },
  "share_total": {
   "unresolved": 0.22785367343138277,
   "internal": 0.4278455345354644,
   "jdk": 0.26725730257046276,
   "should_have_resolved": 0.07391535063145166,
   "repo_not_analysed": 0.0031281388312383762
  },
  "share_per_repository": {
   "internal": {
    "median": 0.3405707173325827,
    "q1": 0.21383971944230484,
    "q3": 0.4687092653447339,
    "n": 520
   },
   "jdk": {
    "median": 0.2631864056430898,
    "q1": 0.19706796264963639,
    "q3": 0.35460272052003033,
    "n": 520
   },
   "repo_not_analysed": {
    "median": 0.0,
    "q1": 0.0,
    "q3": 0.0,
    "n": 520
   },
   "unresolved": {
    "median": 0.26894855509601195,
    "q1": 0.13804996937829353,
    "q3": 0.4239646298981807,
    "n": 520
   },
   "should_have_resolved": {
    "median": 0.06705020945846084,
    "q1": 0.035141669042907775,
    "q3": 0.10965803286232212,
    "n": 520
   },
   "budget": {
    "median": 0.0,
    "q1": 0.0,
    "q3": 0.0,
    "n": 520
   }
  }
 },
 "pmd_cognitive_spearman": {
  "paper_one": {
   "median": 0.9827270851938239,
   "q1": 0.9637534674015888,
   "q3": 0.9905723951154355,
   "n": 519
  },
  "measurer": {
   "median": 0.9731728256324417,
   "q1": 0.941393093091452,
   "q3": 0.9901712579701061,
   "n": 519
  }
 },
 "files": {
  "files": 486712,
  "failed": 1251,
  "java8_fallback": 102,
  "budget_exhausted_repositories": 0,
  "repositories_without_measurement": 2
 },
 "pruned_by_segment": {
  "androidTest": 175,
  "generated": 1080,
  "build": 124,
  "target": 18,
  "integrationTest": 906,
  "bin": 3,
  "out": 844
 },
 "di": {
  "(repositories)": 522,
  "spring": 187,
  "guice": 67,
  "cdi": 39,
  "dagger": 7
 },
 "labels": {
  "blob_reviewed": {
   "labelled": 2285,
   "measured": 2008,
   "on_deleted_files": 7
  },
  "long_method@method": {
   "labelled": 276,
   "measured": 259
  },
  "long_method_reviewed@method": {
   "labelled": 2428,
   "measured": 2204
  },
  "long_method": {
   "on_deleted_files": 0
  },
  "long_method_reviewed": {
   "on_deleted_files": 3
  },
  "blob": {
   "labelled": 252,
   "measured": 231,
   "on_deleted_files": 1
  }
 }
}

==> anc/sample/attempt-1/README.md <==
# Seed-3 draw, attempt 1 (superseded)

The first seed-3 draw (`./step3_sample.sh`, target 540 usable, sampler 0.1.0 @ 7502a158), drawn
2026-10-23 (10:15 to 15:31 UTC) and kept as the record of why it was redrawn. It is not measured.

**Why it was redrawn.** `cds seed3-select` found 56 of the 540 usable repositories in the exclusion
lists (paper one's Java supplement 25, MLCQ 24, paper one's pilot 10, paper one's main sample 3),
leaving 484 of the 500 needed. The margin of 40 was too small, so `pins.SEED3_DRAW_TARGET` was raised
to 580 and the draw repeated into `sample/` (the selection code's own instruction).

**Its errors were the machine's, not the repositories'.** 139 of its 810 candidates are `error`:

- 131 are `Could not resolve host: github.com`, contiguous at draws 244 to 374: a network outage.
- 8 are `unable to write file` (draws 8 to 455): large clones that did not fit the RAM-backed `/tmp`.

**The draw was edited once.** After `/tmp` reached its per-user quota, every clone failed and the
sampler recorded 26 `Disk quota exceeded` errors (draws 562 to 587). The run was stopped, the step
scripts moved their temporary files to the project's `.tmp/` (commit 8052f87), and those 26 rows,
the last in the progress file, were cut so the draw resumed at draw 562 and re-drew them.
`.seed3.progress.before-quota-truncation.jsonl` is the progress file as it was before the cut.

Files: `open-source-repository-sample.seed3.csv` and its `.derivation.json` as the sampler wrote
them; `.seed3.progress.before-quota-truncation.jsonl` as above.


==> anc/sample/attempt-1/open-source-repository-sample.seed3.csv <==
draw,status,reason,url,full_name,commit,commit_date,language,language_share,github_language,mirror,stratum_language,tier,star_band,stars,rank,n_source_files,n_functions,n_files_with_functions,nloc,n_unparsed_files,n_commits,n_contributors,first_commit_date,sampler_version,sampler_commit
1,usable,,https://github.com/fuzhengwei/itstack-demo-design.git,fuzhengwei/itstack-demo-design,5c0bc027014288c996d2c7115c89b959fcef692e,2024-05-10T18:05:57+08:00,java,1.0,Java,False,java,high,>=5001,6774,387,207,631,172,4617,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
2,usable,,https://github.com/LaiFeng-Android/SopCastComponent.git,LaiFeng-Android/SopCastComponent,a95bc36d8ddbae13207c4df8e7b0736ce9b745eb,2017-02-08T10:51:29+08:00,java,1.0,Java,False,java,mid,2001..3000,2457,292,110,802,91,8753,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
3,usable,,https://github.com/jcabi/jcabi-github.git,jcabi/jcabi-github,e7033364cf2b9b66221f05f037a071cd53a91dd0,2026-10-21T20:32:17Z,java,1.0,Java,False,java,low,300..324,307,434,272,1909,218,17329,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
4,excluded,n_files_with_functions 10 < 15,https://github.com/liyifeng1994/ssm.git,liyifeng1994/ssm,f3f90d79e50410c2f661ff309dd022322bdbc7cf,2018-06-07T15:43:59+08:00,java,1.0,Java,False,java,high,>=5001,5894,472,13,59,10,372,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
5,excluded,n_files_with_functions 3 < 15,https://github.com/Ansub/tv-detox.git,Ansub/tv-detox,eafeba1988fa77f6b62b9b1cebdefc4da91ffb2c,2026-10-22T21:01:28+04:00,java,1.0,Java,False,java,mid,1251..1500,1327,314,3,71,3,1156,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
6,usable,,https://github.com/JimSeker/opengl.git,JimSeker/opengl,4f9d94b97263cb1ddb7dbeeedb0b8c8df24328f6,2026-09-24T10:36:18-06:00,java,1.0,Java,False,java,low,400..449,415,516,125,536,113,8414,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
7,usable,,https://github.com/google/guava.git,google/guava,7caa334327e2d6a6b75920ff939048db21cd5b72,2026-10-22T18:34:06-07:00,java,0.9986,Java,False,java,high,>=5001,51918,14,1403,24370,1157,216666,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
8,error,"clone failed: error: unable to write file hw/mysql.Linux.zip
error: unable to write file hw/mysql.windows.zip
error: unable to write file hw/【应急响应】windows入侵检查流程.pdf
error: un (after 3 attempts)",https://github.com/Mr-xn/RedTeam_BlueTeam_HW.git,Mr-xn/RedTeam_BlueTeam_HW,,,,,Java,False,java,mid,2001..3000,2646,188,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
9,excluded,n_functions 44 < 50; n_files_with_functions 5 < 15,https://github.com/snicoll/spring-boot-master-auto-configuration.git,snicoll/spring-boot-master-auto-configuration,546fd0e5b26661583644a75c47562ac776319901,2023-01-14T15:57:06+01:00,java,1.0,Java,False,java,low,225..237,226,517,7,44,5,353,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
10,usable,,https://github.com/ikarus23/MifareClassicTool.git,ikarus23/MifareClassicTool,b1ba0c4dd4bf873dc41c68a5fe337e8607b1414d,2026-10-11T19:56:51+02:00,java,0.8485,Java,False,java,high,>=5001,6481,409,33,367,30,8471,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
11,excluded,n_functions 20 < 50; n_files_with_functions 4 < 15,https://github.com/techiescamp/cka-certification-guide.git,techiescamp/cka-certification-guide,2772b9c42a5e9a7b40a5031ea93921fb96f99107,2026-10-22T11:22:13+05:30,java,1.0,Java,False,java,mid,1000..1250,1000,630,5,20,4,856,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
12,excluded,n_files_with_functions 13 < 15,https://github.com/fourlastor/dante.git,fourlastor/dante,d705959eb459716499bcd27c91408dd3943616ea,2020-08-25T15:18:08+01:00,java,1.0,Java,False,java,low,450..499,457,523,17,62,13,507,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
13,usable,,https://github.com/deeplearning4j/deeplearning4j.git,deeplearning4j/deeplearning4j,4c22ac5fe4a8350d05d224e7f4499429f7f69c93,2026-02-24T05:13:17+09:00,java,0.7161,Java,False,java,high,>=5001,14272,154,5641,56811,4574,660583,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
14,usable,,https://github.com/LuckyJayce/MVCHelper.git,LuckyJayce/MVCHelper,ca042539591982173b1fb3088178219ca0afe39f,2018-11-04T05:45:31+08:00,java,1.0,Java,False,java,mid,1251..1500,1394,176,33,321,23,2609,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
15,usable,,https://github.com/hongfurui2014/exam_online_hongfurui.git,hongfurui2014/exam_online_hongfurui,01ed41f9947925fc166001711d26e5fefa9980fd,2020-04-01T02:50:13+08:00,java,0.8647,Java,False,java,low,275..299,287,320,133,620,89,5982,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
16,usable,,https://github.com/sofastack/sofa-boot.git,sofastack/sofa-boot,696b17a36ee81f4e85b1cd4b5626b79de451b4c9,2026-04-24T10:58:31+08:00,java,1.0,Java,False,java,high,>=5001,5072,592,441,2343,354,23193,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
17,usable,,https://github.com/coding-parrot/Low-Level-Design.git,coding-parrot/Low-Level-Design,b78735e2824db1e8b7a18699681a328f125edef6,2022-10-09T09:35:11+05:30,java,1.0,Java,False,java,mid,1251..1500,1447,80,33,133,27,1030,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
18,usable,,https://github.com/argouml-tigris-org/argouml.git,argouml-tigris-org/argouml,be952fcfa77451e594a41779db83e1a0d7221002,2022-08-21T15:37:57+02:00,java,0.9994,Java,False,java,low,275..299,275,709,1688,14371,1516,158108,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
19,usable,,https://github.com/springfox/springfox.git,springfox/springfox,ab5868471cdbaf54dac01af12933fe0437cf2b01,2020-10-13T20:49:23-05:00,java,0.9953,Java,False,java,high,>=5001,5919,470,633,3577,545,37642,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
20,excluded,language c# not sampled,https://github.com/oxylabs/perplexity-scraper.git,oxylabs/perplexity-scraper,a8137797390a0ca4c8adb97d79ee334205744a82,2026-09-16T16:27:06+03:00,c#,0.1667,Java,False,java,mid,3001..5000,3030,482,6,8,4,183,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
21,excluded,n_files_with_functions 11 < 15,https://github.com/zhuguohui/HorizontalPage.git,zhuguohui/HorizontalPage,e0bc0094317b335153bdc1c6b568bc9bf0f0e899,2018-02-27T16:16:08+08:00,java,1.0,Java,False,java,low,350..399,392,143,12,81,11,1076,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
22,usable,,https://github.com/xuexiangjys/XUI.git,xuexiangjys/XUI,111e6008ccd97978d892c6807be1a50f544908ee,2023-06-26T01:40:30+08:00,java,0.9943,Java,False,java,high,>=5001,5084,591,877,11129,807,95803,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
23,usable,,https://github.com/huburt-Hu/NewbieGuide.git,huburt-Hu/NewbieGuide,d22aac4e82603ca6684d87b215ae451f7e6a0622,2019-06-27T17:11:01+08:00,java,1.0,Java,False,java,mid,3001..5000,3643,273,31,195,25,2000,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
24,usable,,https://github.com/netease-im/camellia.git,netease-im/camellia,fec12c8ee62bcbd62f1076f1cb501020b4048325,2026-10-22T11:11:40+08:00,java,1.0,Java,False,java,low,700..799,739,300,1514,15815,1290,169159,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
25,usable,,https://github.com/00-Evan/shattered-pixel-dungeon.git,00-Evan/shattered-pixel-dungeon,57a4e06a4caf162446d1c28caa7983f0493fecf0,2026-10-06T16:11:22-04:00,java,1.0,Java,False,java,high,>=5001,6709,393,1323,11367,1304,164911,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
26,usable,,https://github.com/szerhusenBC/jwt-spring-security-demo.git,szerhusenBC/jwt-spring-security-demo,dcf718c67c0d403f78ee390c23715c3f5e6f5f4c,2019-09-10T21:59:01+02:00,java,0.9545,Java,False,java,mid,3001..5000,3101,460,22,94,20,876,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
27,excluded,n_functions 40 < 50; n_files_with_functions 6 < 15,https://github.com/dat-ng/ar-location-based-android.git,dat-ng/ar-location-based-android,7ec1ef41cbb81ded33d2670ed1a7f27f164f8904,2019-05-13T23:59:06+07:00,java,1.0,Java,False,java,low,200..212,206,303,6,40,6,562,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
28,usable,,https://github.com/Bigkoo/Android-PickerView.git,Bigkoo/Android-PickerView,e200d8c063aa2568d728854c048340ad2e4e0c0b,2022-07-07T16:46:47+08:00,java,1.0,Java,False,java,high,>=5001,13417,168,39,364,29,4272,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
29,usable,,https://github.com/Jackson0714/PassJava-Platform.git,Jackson0714/PassJava-Platform,a7ce345b4ea8c5efb8d31e412428ca23d939d96d,2023-03-26T09:44:37+08:00,java,0.5028,Java,False,java,mid,2001..3000,2950,21,543,5700,389,27740,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
30,excluded,language go not sampled,https://github.com/dockersamples/wordsmith.git,dockersamples/wordsmith,23c61bba9a4c163e5011a7072cbdfd07128acec0,2024-02-24T14:57:25-05:00,go,0.3333,Java,False,java,low,275..299,293,173,3,16,3,145,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
31,usable,,https://github.com/bitcoinj/bitcoinj.git,bitcoinj/bitcoinj,80f3920a0f422a387278f827d97b70ca5a053176,2026-09-23T08:09:39+02:00,java,0.9968,Java,False,java,high,>=5001,5233,567,317,3281,243,34468,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
32,usable,,https://github.com/kagkarlsson/db-scheduler.git,kagkarlsson/db-scheduler,466ff4b458b971470b16cfaf4fb840b60d0266fa,2026-10-11T19:30:13+02:00,java,0.9907,Java,False,java,mid,1501..2000,1669,368,216,1175,190,11706,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
33,usable,,https://github.com/sxpl/FaceAC.git,sxpl/FaceAC,d7b85941d66680a702e25c3b0cc41e35256448f0,2017-11-17T13:37:34+08:00,java,1.0,Java,False,java,low,450..499,454,555,26,230,24,3599,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
34,usable,,https://github.com/prestodb/presto.git,prestodb/presto,91479c26597232456b006c2934cb8567fb4a8912,2026-10-23T07:46:19+05:30,java,0.9753,Java,False,java,high,>=5001,16764,121,6955,69360,6219,883342,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
35,usable,,https://github.com/nguyenq/tess4j.git,nguyenq/tess4j,7a585050d1e30f1f1ceb60d9132f2440f527f51f,2026-07-28T14:30:57-05:00,java,1.0,Java,False,java,mid,1501..2000,1758,254,20,195,18,3217,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
36,usable,,https://github.com/apache/tsfile.git,apache/tsfile,eb733133b9eee0b1eb74f7671d809ecd730cedc3,2026-10-23T12:17:18+08:00,java,0.8005,Java,False,java,low,200..212,209,191,1000,12046,867,138276,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
37,usable,,https://github.com/Graylog2/graylog2-server.git,Graylog2/graylog2-server,265841f96f9572d514a81fd76b41f0642eb365ba,2026-10-23T10:59:12+02:00,java,0.5873,Java,False,java,high,>=5001,8161,311,8050,35793,6828,488663,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
38,excluded,n_files_with_functions 7 < 15,https://github.com/sharish/ScratchView.git,sharish/ScratchView,345df0e7169c5f3fb330e1ff5304e62b7bafc85d,2019-03-12T09:54:05+05:30,java,1.0,Java,False,java,mid,1000..1250,1111,320,7,56,7,732,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
39,excluded,n_functions 2 < 50; n_files_with_functions 2 < 15,https://github.com/depycode/fastjson-c3p0.git,depycode/fastjson-c3p0,31c823cc5f495d9f8385322204a362139e99b952,2021-07-30T18:44:10+08:00,java,1.0,Java,False,java,low,250..274,257,577,2,2,2,28,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
40,usable,,https://github.com/alibaba/druid.git,alibaba/druid,fa8dc9912637a2f729eef9f55356621fec18d40e,2026-08-01T19:32:53+08:00,java,0.9966,Java,False,java,high,>=5001,28163,53,1751,24859,1530,247734,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
41,error,"clone failed: error: unable to write file JavaWeb/面试题/java/51CTO下载-ssh面试题(3).doc
error: unable to write file JavaWeb/面试题/java/51CTO下载-struts2.doc
error: unable to write file  (after 3 attempts)",https://github.com/FangWW/Document.git,FangWW/Document,,,,,Java,False,java,mid,2001..3000,2539,243,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
42,excluded,n_functions 25 < 50; n_files_with_functions 9 < 15,https://github.com/nodusclient/gaslight.git,nodusclient/gaslight,5ca3a336db08c8d5efe8af4c3fdca9fe31e9c8d5,2026-07-12T00:17:25+01:00,java,1.0,Java,False,java,low,400..449,445,66,11,25,9,460,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
43,excluded,language javascript not sampled,https://github.com/frank-lam/fullstack-tutorial.git,frank-lam/fullstack-tutorial,566d7368741e805bc7e5f4f4e3abfb5f9eecc598,2022-09-03T19:10:43+08:00,javascript,1.0,Java,False,java,high,>=5001,11694,198,5,453,3,7517,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
44,usable,,https://github.com/JetBrains/xodus.git,JetBrains/xodus,18f573765aff1bf12f45f73224ae3ec7e95268e3,2025-09-25T13:18:16+02:00,java,0.7696,Java,False,java,mid,1251..1500,1262,458,690,6960,581,65964,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
45,usable,,https://github.com/Ishan-sinha/DSA-for-SDE-interview.git,Ishan-sinha/DSA-for-SDE-interview,09ae6e711754dd06ca0787727e62071c81473c95,2020-11-11T20:19:47+05:30,java,0.9346,Java,False,java,low,400..449,437,160,153,325,146,6178,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
46,excluded,language javascript not sampled,https://github.com/crazycodeboy/react-native-splash-screen.git,crazycodeboy/react-native-splash-screen,b47197626804a742b8569cad50d5e0ed92fc765c,2021-12-05T22:33:15+08:00,javascript,0.5385,Java,False,java,high,>=5001,5654,502,15,27,9,344,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
47,usable,,https://github.com/Multiverse/Multiverse-Core.git,Multiverse/Multiverse-Core,34185b90a940065456ae078220b9b1716a899f4c,2026-10-19T13:17:52+08:00,java,0.9973,Java,False,java,mid,1000..1250,1102,337,371,2568,297,24549,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
48,usable,,https://github.com/farmerbb/SecondScreen.git,farmerbb/SecondScreen,29949c4c1ab7ab97e83d45998a99756d260f3a1f,2024-09-12T23:08:01-06:00,java,1.0,Java,False,java,low,500..599,520,734,76,439,71,8988,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
49,usable,,https://github.com/apache/shardingsphere.git,apache/shardingsphere,9bd16431fe4a52a6206bde1e5559ae5cff9e07ff,2026-10-23T15:00:58+08:00,java,0.9955,Java,False,java,high,>=5001,20813,89,5290,22035,4181,233613,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
50,usable,,https://github.com/AbrahamCaiJin/CommonUtilLibrary.git,AbrahamCaiJin/CommonUtilLibrary,dfc5736d167e4548c17391d917cc151cfa2cc650,2025-08-18T14:38:41+08:00,java,1.0,Java,False,java,mid,2001..3000,2829,73,94,1509,91,16755,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
51,usable,,https://github.com/micronaut-projects/micronaut-data.git,micronaut-projects/micronaut-data,804ba18b28d13b090f7d3462253bb84123ad9be4,2026-10-22T06:47:35+02:00,java,0.8074,Java,False,java,low,450..499,484,175,2554,10877,1455,119659,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
52,usable,,https://github.com/ssssssss-team/spider-flow.git,ssssssss-team/spider-flow,c799cca99c7d064673dc79e6ef06a08bbc0e292d,2022-10-25T17:01:50+08:00,java,0.8667,Java,False,java,high,>=5001,11359,209,150,2167,128,27479,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
53,usable,,https://github.com/in28minutes/spring-boot-master-class.git,in28minutes/spring-boot-master-class,6ac6a0a49d25a480b309c7391668fc9ca0d943df,2025-12-02T07:59:19+05:30,java,1.0,Java,False,java,mid,1000..1250,1120,293,74,240,64,1966,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
54,usable,,https://github.com/Linxfeng/flow-eda.git,Linxfeng/flow-eda,55533222469e1154211f2c6e4be39a4f8c7d72ce,2024-10-15T16:44:08+08:00,java,0.7,Java,False,java,low,250..274,272,60,190,743,148,9415,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
55,excluded,language typescript not sampled,https://github.com/react-native-image-picker/react-native-image-picker.git,react-native-image-picker/react-native-image-picker,61c0cd41f6f18e24743fc117b6191f7e455d2e61,2026-10-13T18:16:39Z,typescript,0.3871,Java,False,java,high,>=5001,8630,291,34,119,23,1842,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
56,usable,,https://github.com/sirixdb/sirix.git,sirixdb/sirix,2d067f1b5db36580c08f5f3ddd1515082a71086e,2026-10-22T23:03:21+02:00,java,0.9085,Java,False,java,mid,1000..1250,1220,63,1726,21570,1504,323811,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
57,excluded,n_files_with_functions 8 < 15,https://github.com/arteam/100-Java-Concurrency-questions.git,arteam/100-Java-Concurrency-questions,b2a576b757990ddf5db656da4b60df8930dd3543,2021-03-15T22:20:43+01:00,java,1.0,Java,False,java,low,225..237,227,438,8,65,8,510,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
58,usable,,https://github.com/rest-assured/rest-assured.git,rest-assured/rest-assured,9078ee01430e0024cc4538ee58819558d810acec,2026-10-17T12:08:22+02:00,java,0.9744,Java,False,java,high,>=5001,7147,365,391,4106,298,30681,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
59,usable,,https://github.com/Jinnrry/RobotHelper.git,Jinnrry/RobotHelper,b66f6c6ae5b80530f606aa8815b2012f9488c360,2022-09-01T11:04:07+08:00,java,0.9474,Java,False,java,mid,1000..1250,1146,233,38,227,36,3478,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
60,usable,,https://github.com/Shadows-of-Fire/Apotheosis.git,Shadows-of-Fire/Apotheosis,f2e76862ed9f4dcdf19c25400dc3d5478a46dd74,2026-10-04T01:16:47-04:00,java,1.0,Java,False,java,low,250..274,267,264,342,2367,306,30948,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
61,usable,,https://github.com/razerdp/BasePopup.git,razerdp/BasePopup,34f01915cb28ca952229327c85426c8d348fd086,2026-01-21T14:37:39+08:00,java,1.0,Java,False,java,high,>=5001,5244,563,267,2849,247,27748,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
62,usable,,https://github.com/CodeIntelligenceTesting/jazzer.git,CodeIntelligenceTesting/jazzer,a4e09fbbc775d129ce61d5802e893160e31a6d40,2026-10-02T11:16:11+02:00,java,0.8261,Java,False,java,mid,1251..1500,1261,463,306,1828,253,27355,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
63,usable,,https://github.com/dromara/disjob.git,dromara/disjob,2f92565c7a665d2af7808e42855711ed5346d6c0,2026-07-11T15:39:19+08:00,java,0.9189,Java,False,java,low,325..349,348,25,666,6940,559,94954,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
64,usable,,https://github.com/crossoverJie/cim.git,crossoverJie/cim,8863d9f6d76d0ad55a27bd0d6f05d6476937f0e8,2026-04-05T10:05:13+08:00,java,1.0,Java,False,java,high,>=5001,9489,261,137,451,104,5184,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
65,usable,,https://github.com/CodePlato3721/shiro-redis.git,CodePlato3721/shiro-redis,df637869bbccae3a6d4bf80c349839297753777b,2026-05-13T01:18:14-07:00,java,1.0,Java,False,java,mid,1000..1250,1166,175,32,323,29,2537,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
66,usable,,https://github.com/XndroidDev/Xndroid.git,XndroidDev/Xndroid,8c363f7fecf21902cd4cd4e983eaa934b3069746,2021-08-29T15:40:13+08:00,java,0.597,Java,False,java,low,800..999,922,257,201,2373,172,33503,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
67,usable,,https://github.com/micronaut-projects/micronaut-core.git,micronaut-projects/micronaut-core,8e05aa570aade52eeaae80eca58af95e1a952071,2026-10-23T12:36:22+02:00,java,0.9815,Java,False,java,high,>=5001,6438,413,3458,28977,2512,328683,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
68,usable,,https://github.com/claritylab/lucida.git,claritylab/lucida,3256bfa84be24eda7c988b1e61ed4cee0663410d,2019-11-07T23:31:36-05:00,java,0.7078,Java,False,java,mid,3001..5000,4785,31,253,2050,234,28822,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
69,usable,,https://github.com/CarGuo/GSYRickText.git,CarGuo/GSYRickText,0268bc634e44002b88ae1bb1a2efdee785d63410,2024-10-16T16:38:42+08:00,java,0.5,Java,False,java,low,700..799,716,439,74,505,60,5960,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
70,usable,,https://github.com/huanghaibin-dev/CalendarView.git,huanghaibin-dev/CalendarView,f5479ea3baefdbba2453cea19a208eca83baeb9e,2025-12-04T11:09:32+08:00,java,1.0,Java,False,java,high,>=5001,9411,265,92,1108,92,12998,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
71,usable,,https://github.com/Xunzhuo/Algorithm-Guide.git,Xunzhuo/Algorithm-Guide,019eafeaa5de25e24030ea31f5c0b5d3aee982eb,2022-01-20T21:38:49+08:00,java,1.0,Java,False,java,mid,1501..2000,1653,386,75,112,75,1982,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
72,usable,,https://github.com/OpenTSDB/asynchbase.git,OpenTSDB/asynchbase,40a5c8b8d4f605354c19765d44d1fc42ee857a69,2021-12-22T15:42:39-08:00,java,1.0,Java,False,java,low,600..699,609,682,87,1159,85,12933,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
73,usable,,https://github.com/heibaiying/BigData-Notes.git,heibaiying/BigData-Notes,3898939aca387c25b3eb4e51ef49dfccca8543ed,2023-02-01T19:44:36+08:00,java,0.8889,Java,False,java,high,>=5001,16992,118,72,179,68,2615,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
74,usable,,https://github.com/geotools/geotools.git,geotools/geotools,4bd8457b57eee6ff70cd0dbce5d6aaf0c50683c5,2026-10-22T11:54:52+02:00,java,0.9993,Java,False,java,mid,1501..2000,1931,64,8594,86138,6361,963658,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
75,usable,,https://github.com/open-scratch/teaching-open.git,open-scratch/teaching-open,513b05fcddc5da63e0e58c3752cc34ee73252dde,2026-07-06T11:08:52+08:00,java,0.5816,Java,False,java,low,600..699,632,520,686,7150,330,128172,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
76,usable,,https://github.com/JessYanCoding/AndroidAutoSize.git,JessYanCoding/AndroidAutoSize,e402ecdd998ea07549513ac08c12e9f097f3b48c,2021-06-24T18:47:54+08:00,java,1.0,Java,False,java,high,>=5001,13722,162,42,249,37,2044,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
77,usable,,https://github.com/alexvasilkov/GestureViews.git,alexvasilkov/GestureViews,786c2267e6c997e3c41e5ad839802a5b1c1e1ab1,2026-05-27T15:21:28+02:00,java,1.0,Java,False,java,mid,2001..3000,2386,343,99,857,88,9051,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
78,usable,,https://github.com/DHD2280/Oxygen-Customizer.git,DHD2280/Oxygen-Customizer,9d84b898be9c9253a9be843ef301d4f2de8544c4,2026-10-18T15:47:55+02:00,java,0.9029,Java,False,java,low,450..499,455,551,628,6760,588,94460,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
79,usable,,https://github.com/oshi/oshi.git,oshi/oshi,70659ba7e85d3b06fba55d794fd59f4adc749903,2026-10-23T12:39:59+02:00,java,0.9972,Java,False,java,high,>=5001,5271,556,1082,6125,882,76027,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
80,usable,,https://github.com/MCreator/MCreator.git,MCreator/MCreator,4d903de9dc4cb2c67caad3eccc39060d86db9d72,2026-10-22T22:05:49+02:00,java,0.9897,Java,False,java,mid,1000..1250,1213,75,1257,7521,1198,110961,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
81,usable,,https://github.com/quarkiverse/quarkus-langchain4j.git,quarkiverse/quarkus-langchain4j,b81c73425313eabe26dafe740785445973965ac7,2026-10-23T12:31:53+02:00,java,0.9608,Java,False,java,low,325..349,326,542,1352,4928,921,78234,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
82,usable,,https://github.com/eclipse-vertx/vert.x.git,eclipse-vertx/vert.x,1877ab6b09f20891b4873b08b8860c83d7f231e9,2026-10-22T17:58:06+02:00,java,1.0,Java,False,java,high,>=5001,14682,144,803,9160,683,83688,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
83,usable,,https://github.com/guoguibing/librec.git,guoguibing/librec,296082c072ce7d973ebfccde793e59062d8a3add,2022-09-15T22:25:56+08:00,java,0.9299,Java,False,java,mid,3001..5000,3255,396,328,2172,282,30010,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
84,usable,,https://github.com/MinecraftForge/MCPConfig.git,MinecraftForge/MCPConfig,751a4f362ef15ec19d3616416e18853fee68968e,2026-09-18T22:52:38-07:00,java,1.0,Java,False,java,low,238..249,247,85,158,333,104,3528,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
85,usable,,https://github.com/crazycodeboy/TakePhoto.git,crazycodeboy/TakePhoto,31a222705b52aae685369823ece42b7740a7aa63,2018-04-02T20:15:48+08:00,java,1.0,Java,False,java,high,>=5001,7209,360,39,273,36,2531,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
86,usable,,https://github.com/airbnb/native-navigation.git,airbnb/native-navigation,9cf50bf9b751b40778f473f3b19fcfe2c4d40599,2018-01-05T12:36:22-07:00,java,0.5,Java,False,java,mid,3001..5000,3126,450,106,801,89,8904,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
87,usable,,https://github.com/daimajia/little-bear-dictionary.git,daimajia/little-bear-dictionary,af41a915aa67eac50187197c73ead5050e1365f5,2014-04-28T22:50:25+08:00,java,1.0,Java,False,java,low,275..299,276,687,287,5671,258,57850,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
88,usable,,https://github.com/jeequan/jeepay.git,jeequan/jeepay,e1ac9086d679826bab593f20431b7ecd292eb685,2026-10-01T15:41:59+08:00,java,0.9809,Java,False,java,high,>=5001,6477,412,524,1857,434,26407,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
89,usable,,https://github.com/SimonVT/schematic.git,SimonVT/schematic,302b4d1e29ddb8abc2d6464d117ae9d153dd450d,2017-08-24T19:21:10+02:00,java,0.7917,Java,False,java,mid,1251..1500,1321,327,72,248,35,4239,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
90,usable,,https://github.com/appdevforall/CodeOnTheGo.git,appdevforall/CodeOnTheGo,795f1900133387a1115f4c8cf5eff0bf1a22d354,2026-10-23T01:31:13-07:00,java,0.6185,Java,False,java,low,450..499,481,205,5645,49607,4383,693124,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
91,usable,,https://github.com/signalapp/Signal-Server.git,signalapp/Signal-Server,8edf3488f7d97398db7ffa5184c6b769a272ff59,2026-10-22T09:45:39-04:00,java,1.0,Java,False,java,high,>=5001,10745,225,892,3477,653,59623,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
92,usable,,https://github.com/nicolasgramlich/AndEngine.git,nicolasgramlich/AndEngine,720897f99d2c56ba357e8fe361454bd8d88c37ed,2013-12-11T00:26:36-08:00,java,0.9967,Java,False,java,mid,3001..5000,3192,416,599,4668,494,34145,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
93,usable,,https://github.com/linkedin/coral.git,linkedin/coral,9d9471909673f27f90ceac0955fcc909ca0d48c1,2026-10-01T10:44:28-07:00,java,0.9536,Java,False,java,low,800..999,908,316,280,1973,258,20844,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
94,usable,,https://github.com/EnterpriseQualityCoding/FizzBuzzEnterpriseEdition.git,EnterpriseQualityCoding/FizzBuzzEnterpriseEdition,4922c077c07a3744ae67ee8a932786f15bf57411,2019-12-18T08:12:52+01:00,java,1.0,Java,False,java,high,>=5001,23915,78,87,111,59,1290,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
95,usable,,https://github.com/donkingliang/GroupedRecyclerViewAdapter.git,donkingliang/GroupedRecyclerViewAdapter,9be1f60792ae5b6b3e4e03fa0d4af71cb5fa678c,2022-08-13T10:01:28+08:00,java,1.0,Java,False,java,mid,1501..2000,1652,388,38,319,37,3068,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
96,error,"clone failed: error: unable to write file TMessagesProj/src/main/res/drawable-mdpi/menu_quickreply.png
error: unable to write file TMessagesProj/src/main/res/drawable-mdpi/me (after 3 attempts)",https://github.com/OctoGramApp/OctoGram.git,OctoGramApp/OctoGram,,,,,Java,False,java,low,400..449,427,309,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
97,usable,,https://github.com/citerus/dddsample-core.git,citerus/dddsample-core,d8b896254ed4e18ba8117dcd5bf9a54708bdeaaf,2025-06-02T11:09:37+02:00,java,0.9792,Java,False,java,high,>=5001,5293,552,96,965,78,11947,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
98,usable,,https://github.com/adityatandon15/Low-Level-Design-Course.git,adityatandon15/Low-Level-Design-Course,e9128270e1669ca45f4fe1c3b73fe46db92110fb,2025-07-23T10:32:23+05:30,java,0.5519,Java,False,java,mid,1251..1500,1390,187,230,2580,223,19963,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
99,usable,,https://github.com/LlamaLad7/MixinExtras.git,LlamaLad7/MixinExtras,613b418327594c46ef13ee28971baa5d804462cc,2026-08-28T21:53:50+01:00,java,0.9773,Java,False,java,low,450..499,451,591,220,950,187,11142,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
100,usable,,https://github.com/floci-io/floci.git,floci-io/floci,deeb3b3075888b707fb0117414026a1bd6e5b018,2026-10-23T07:00:08-04:00,java,0.9883,Java,False,java,high,>=5001,27034,56,2899,46133,2520,533745,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
101,usable,,https://github.com/fushengqian/fuint.git,fushengqian/fuint,f78b3d615d1466a03af95f4d19b3d8bb5daa37d1,2026-10-23T18:32:53+08:00,java,1.0,Java,False,java,mid,1501..2000,1793,212,756,2267,331,56136,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
102,usable,,https://github.com/alkacon/opencms-core.git,alkacon/opencms-core,2890a0aeb64c076a0290bcc06d4b03cb0b767833,2026-10-20T11:31:53+02:00,java,0.8927,Java,False,java,low,500..599,572,247,4651,49911,3998,695626,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
103,usable,,https://github.com/pedrovgs/EffectiveAndroidUI.git,pedrovgs/EffectiveAndroidUI,b9e6fcc795de5d01c9f720dec7511cda0bab6c02,2026-01-16T11:53:42+01:00,java,1.0,Java,False,java,high,>=5001,5974,461,54,294,46,2225,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
104,usable,,https://github.com/Geniusay/ChopperBot.git,Geniusay/ChopperBot,79b7449c8cbd59b16d6ba4ebed6a091454083a91,2025-08-04T23:43:09+08:00,java,0.7961,Java,False,java,mid,2001..3000,2838,67,672,2009,485,30822,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
105,excluded,n_files_with_functions 11 < 15,https://github.com/CleverTap/apns-http2.git,CleverTap/apns-http2,3fc3ccbf8fe57a0dbf8dee2a87f4d1775852105d,2024-12-01T08:09:59+01:00,java,1.0,Java,False,java,low,213..224,224,6,14,107,11,854,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
106,usable,,https://github.com/apache/dubbo.git,apache/dubbo,843b98b3a1c70134e965ab04efc2de668238e0b2,2026-10-21T10:25:11+08:00,java,1.0,Java,False,java,high,>=5001,41575,20,2427,19341,2068,194787,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
107,usable,,https://github.com/google/copybara.git,google/copybara,764df4f99b2e778b419c240046b1af987b8794d6,2026-10-22T18:35:05-04:00,java,1.0,Java,False,java,mid,3001..5000,3896,206,565,4147,508,62908,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
108,usable,,https://github.com/apache/flink-statefun.git,apache/flink-statefun,accd75ea0109845c4b4c0ddd74021147af1439d4,2023-09-12T11:11:38+02:00,java,0.9121,Java,False,java,low,500..599,533,598,455,2603,371,23860,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
109,usable,,https://github.com/pentaho/pentaho-kettle.git,pentaho/pentaho-kettle,c2350ef4e26ee0bf141a1a47a05022ad4484717d,2026-10-22T14:40:48+01:00,java,0.9821,Java,False,java,high,>=5001,8410,302,3744,52224,3343,715849,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
110,usable,,https://github.com/OCNYang/Android-Animation-Set.git,OCNYang/Android-Animation-Set,8484475e59d166dc0b4166b8a8061442f141ee7c,2023-02-21T11:10:46+08:00,java,1.0,Java,False,java,mid,3001..5000,3139,442,36,136,36,1661,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
111,excluded,n_functions 7 < 50; n_files_with_functions 6 < 15,https://github.com/spring-guides/gs-serving-web-content.git,spring-guides/gs-serving-web-content,de04dc825d8a802f18a3fecc6ceb33b369d2dffa,2026-09-30T12:02:43+02:00,java,0.5,Java,False,java,low,275..299,294,130,6,7,6,64,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
112,usable,,https://github.com/stanfordnlp/CoreNLP.git,stanfordnlp/CoreNLP,e31428cdf39ac13593bb99504d5cd2f8159d342b,2026-09-27T16:25:48-07:00,java,0.9898,Java,False,java,high,>=5001,10124,236,1955,23983,1734,375445,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
113,excluded,n_files_with_functions 12 < 15,https://github.com/williamyyu/SimpleRatingBar.git,williamyyu/SimpleRatingBar,9a1e4c49b5da159cfdff260e36648a8a18540d4a,2020-12-14T21:48:15+11:00,java,1.0,Java,False,java,mid,1251..1500,1367,241,13,99,12,921,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
114,usable,,https://github.com/ashqal/ChromeLikeSwipeLayout.git,ashqal/ChromeLikeSwipeLayout,a4940c8abaec36066f1b96aee93742ca3d9f5525,2016-03-20T16:23:35+08:00,java,1.0,Java,False,java,low,600..699,641,441,15,215,15,1721,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
115,error,"clone failed: error: unable to write file SourceCode/AndroidStudio/SmartRelayDemoV2/app/src/main/jniLibs/x86/libSmartPlayer.so
error: unable to write file SourceCode/AndroidS (after 3 attempts)",https://github.com/daniulive/SmarterStreaming.git,daniulive/SmarterStreaming,,,,,Java,False,java,high,>=5001,11169,211,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
116,usable,,https://github.com/shuzijun/leetcode-editor.git,shuzijun/leetcode-editor,ac391f9fe766fcaa122c589175020970078b7b5c,2026-08-13T01:13:10+08:00,java,0.9504,Java,False,java,mid,3001..5000,3988,173,262,1685,223,22263,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
117,excluded,n_functions 49 < 50; n_files_with_functions 10 < 15,https://github.com/flashvayne/chatgpt-spring-boot-starter.git,flashvayne/chatgpt-spring-boot-starter,b61093834a3cb854e39a368ff3b32ba2e5505cf2,2024-03-02T15:07:09+08:00,java,1.0,Java,False,java,low,225..237,226,510,20,49,10,499,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
118,usable,,https://github.com/mrniko/netty-socketio.git,mrniko/netty-socketio,e97fbe126dd8a5853b604f773fd82858574aa149,2026-02-04T11:09:20+03:00,java,1.0,Java,False,java,high,>=5001,7018,369,112,719,83,6615,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
119,usable,,https://github.com/vekexasia/android-edittext-validator.git,vekexasia/android-edittext-validator,4a100e3d708b232133f4dd8ceb37ad7447fc7a1b,2018-07-10T12:41:04+02:00,java,1.0,Java,False,java,mid,1251..1500,1438,98,38,129,37,1269,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
120,excluded,n_functions 49 < 50; n_files_with_functions 11 < 15,https://github.com/zhangbincheng1997/CrowdFunding.git,zhangbincheng1997/CrowdFunding,bc23c1a9260045dc4943ef379f7c8b6573a91678,2020-06-09T21:19:55+08:00,java,1.0,Java,False,java,low,213..224,213,537,11,49,11,474,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
121,usable,,https://github.com/AntennaPod/AntennaPod.git,AntennaPod/AntennaPod,3d105d598dfa582c6cb22ba40b56d11780366890,2026-10-11T14:04:31+02:00,java,0.9696,Java,False,java,high,>=5001,8238,309,559,4128,546,58109,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
122,usable,,https://github.com/wso2/product-apim.git,wso2/product-apim,64d8bed25aabe3cff6b0ee0bbc683a260c13abd2,2026-10-23T09:55:44+05:30,java,0.8828,Java,False,java,mid,1000..1250,1040,525,1246,18060,1175,146345,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
123,usable,,https://github.com/birajpatel/GridListViewAdapters.git,birajpatel/GridListViewAdapters,33539a02c25e266227c97c7f562fbd6d60ed3128,2015-08-05T12:29:12+05:30,java,1.0,Java,False,java,low,250..274,265,324,65,388,59,3458,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
124,usable,,https://github.com/JSQLParser/JSqlParser.git,JSQLParser/JSqlParser,220d0ed4a82c9e701f4cca84c31eb459c71a5ba3,2026-10-23T14:37:59+07:00,java,0.9986,Java,False,java,high,>=5001,5966,463,713,11302,677,69187,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
125,usable,,https://github.com/nining377/dolby_beta.git,nining377/dolby_beta,258ab9b95671ecfb13a03636842890d9ca36fe75,2023-03-14T22:11:52+08:00,java,1.0,Java,False,java,mid,3001..5000,4265,129,103,601,101,6731,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
126,usable,,https://github.com/ihmcrobotics/ihmc-open-robotics-software.git,ihmcrobotics/ihmc-open-robotics-software,02848ca3dceccea062d74d309ad2dd413d16d72f,2026-10-15T10:48:24-05:00,java,0.9816,Java,False,java,low,325..349,325,565,4406,47662,4067,568941,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
127,usable,,https://github.com/ashishps1/awesome-system-design-resources.git,ashishps1/awesome-system-design-resources,25724090f7dd7746129b7194b55504f9d06f86ed,2026-02-17T00:02:25+05:30,java,0.5,Java,False,java,high,>=5001,42769,19,22,65,22,619,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
128,usable,,https://github.com/dongjunkun/GanK.git,dongjunkun/GanK,7c296610e38dafb3fd9f96fb9dc8f6b52f434433,2017-05-03T17:16:25+08:00,java,1.0,Java,False,java,mid,1000..1250,1160,193,54,548,48,5032,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
129,excluded,n_functions 22 < 50; n_files_with_functions 4 < 15,https://github.com/infoway-api/realtime-market-data-api.git,infoway-api/realtime-market-data-api,f26983a56475bd080568c889a52d5cbad5ef08c6,2025-09-12T17:47:57+08:00,java,0.3333,Java,False,java,low,275..299,283,457,6,22,4,301,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
130,usable,,https://github.com/alibaba/arthas.git,alibaba/arthas,2b6d0e59bd37162d1fd6abd0ad58e58c2b793b9a,2026-10-23T19:04:38+08:00,java,0.919,Java,False,java,high,>=5001,37588,24,964,8179,805,79930,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
131,usable,,https://github.com/tang-jie/NettyRPC.git,tang-jie/NettyRPC,276119b5a25550af6b9f6967f042be11bf57e776,2018-02-02T11:46:48+08:00,java,1.0,Java,False,java,mid,1251..1500,1280,416,186,684,156,6401,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
132,excluded,n_files_with_functions 6 < 15,https://github.com/jrvansuita/GaussianBlur.git,jrvansuita/GaussianBlur,a0c80ff867788c8a5644b1b057771404e69eeb4c,2022-04-28T10:09:02-03:00,java,1.0,Java,False,java,low,500..599,507,874,7,60,6,435,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
133,usable,,https://github.com/apache/iotdb.git,apache/iotdb,7aa8e63a7c6be84a5189006a2e5b884ab33f2a90,2026-10-23T17:00:34+08:00,java,0.9665,Java,False,java,high,>=5001,6419,415,6447,67700,5874,894711,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
134,usable,,https://github.com/amirzaidi/Launcher3.git,amirzaidi/Launcher3,5605dd10845b2ed841cadaf3dddcb0205c057c60,2019-05-19T18:42:58+02:00,java,0.9945,Java,False,java,mid,3001..5000,3901,202,366,4618,346,58235,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
135,excluded,n_functions 18 < 50; n_files_with_functions 2 < 15,https://github.com/niniloveyou/BounceLoadingView.git,niniloveyou/BounceLoadingView,36175cda914704789358fa5abdbe1930a4151562,2016-10-10T16:18:25+08:00,java,1.0,Java,False,java,low,238..249,245,160,2,18,2,187,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
136,usable,,https://github.com/zhisheng17/flink-learning.git,zhisheng17/flink-learning,d731cee7618021be56d132cc925102ffff8d75e6,2026-03-09T10:12:13+08:00,java,1.0,Java,False,java,high,>=5001,15099,140,425,1192,354,20662,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
137,usable,,https://github.com/Baeldung/spring-security-oauth.git,Baeldung/spring-security-oauth,1431de745484f842b602ea56cbc5dacd65b53ef4,2026-06-26T12:16:12+05:00,java,0.7556,Java,False,java,mid,2001..3000,2026,639,311,1127,252,10648,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
138,usable,,https://github.com/cyhbyw/springBoot_atguigu.git,cyhbyw/springBoot_atguigu,e0e419ee555b1f7ceaf19e52a7bf54098bba29fe,2021-05-21T07:38:57+08:00,java,1.0,Java,False,java,low,275..299,278,597,81,189,72,1572,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
139,usable,,https://github.com/CodingDocs/springboot-guide.git,CodingDocs/springboot-guide,c9d3479f879a7ae26a3af03a7f3bb652f55a976c,2026-02-02T21:08:47+08:00,java,1.0,Java,False,java,high,>=5001,5263,557,133,247,106,3056,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
140,usable,,https://github.com/janheinrichmerker/material-intro.git,janheinrichmerker/material-intro,41f8072540b28e8f84e5dd76f3785071f1f24c05,2024-10-14T15:21:49+02:00,java,1.0,Java,False,java,mid,1501..2000,1716,307,33,419,24,4119,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
141,excluded,n_functions 40 < 50; n_files_with_functions 6 < 15,https://github.com/zoonooz/simple-view-behavior.git,zoonooz/simple-view-behavior,3234724b1fd16aca2e6c10011f621c41d8655085,2018-01-16T23:42:43+09:00,java,1.0,Java,False,java,low,400..449,439,133,7,40,6,417,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
142,error,"clone failed: error: unable to write file slides/graphtheory/network_flow_algorithms.key
error: unable to write file slides/graphtheory/network_flow_algorithms.pdf
error: una (after 3 attempts)",https://github.com/williamfiset/algorithms.git,williamfiset/algorithms,,,,,Java,False,java,high,>=5001,18789,101,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
143,usable,,https://github.com/youlaitech/youlai-mall.git,youlaitech/youlai-mall,9f62de811d478b3ab6b27438efd58e2c4fdb4c31,2025-05-16T14:19:38+08:00,java,1.0,Java,False,java,mid,2001..3000,2371,358,373,551,156,12526,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
144,usable,,https://github.com/aleksandr-m/gitflow-maven-plugin.git,aleksandr-m/gitflow-maven-plugin,7dc9c5ac248c213d8c2c2f47d6811957d147fc04,2024-06-21T16:02:30+03:00,java,1.0,Java,False,java,low,500..599,508,851,17,161,15,2418,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
145,usable,,https://github.com/yudaocode/SpringBoot-Labs.git,yudaocode/SpringBoot-Labs,6c12efaed06d12907a0f40dd2ad1f7020aec8798,2022-05-03T12:54:19+08:00,java,1.0,Java,False,java,high,>=5001,20125,94,1898,3912,1656,37894,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
146,usable,,https://github.com/yangchaojiang/ZoomPreviewPicture-.git,yangchaojiang/ZoomPreviewPicture-,e45614c863d4e39f9791c367e0bfba9f6e0803e4,2021-03-30T16:46:01+08:00,java,1.0,Java,False,java,mid,1501..2000,1751,267,56,424,48,5000,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
147,usable,,https://github.com/ShaftHQ/SHAFT_ENGINE.git,ShaftHQ/SHAFT_ENGINE,1b454078ae40530e72a3d1519aee0f6d77b745e5,2026-10-23T10:22:37Z,java,0.8362,Java,False,java,low,400..449,417,483,1465,19334,1123,288080,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
148,usable,,https://github.com/alibaba/nacos.git,alibaba/nacos,7f71d44f880535dcf0ba14829df4a98329fc4e06,2026-10-23T16:29:03+08:00,java,0.7784,Java,False,java,high,>=5001,33471,38,3903,36982,3189,339698,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
149,error,"clone failed: error: unable to write file scrimage-formats-extra/src/test/resources/etron.psd
error: unable to write file scrimage-formats-extra/src/test/resources/etron.svg
 (after 3 attempts)",https://github.com/sksamuel/scrimage.git,sksamuel/scrimage,,,,,Java,False,java,mid,1000..1250,1185,135,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
150,usable,,https://github.com/jblough/Android-Pdf-Viewer-Library.git,jblough/Android-Pdf-Viewer-Library,d9d2b26a2d69ffc82a78c47a51dc4c6e14b0d63f,2011-09-11T15:51:07-04:00,java,1.0,Java,False,java,low,600..699,653,336,113,1425,109,16645,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
151,excluded,n_files_with_functions 8 < 15,https://github.com/davemorrissey/subsampling-scale-image-view.git,davemorrissey/subsampling-scale-image-view,173e421fdbfa971fe8db2d943c1bd758ce679d24,2020-12-30T19:43:32Z,java,0.9091,Java,False,java,high,>=5001,8012,319,11,218,8,2896,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
152,usable,,https://github.com/HotBitmapGG/bilibili-android-client.git,HotBitmapGG/bilibili-android-client,125e8d839ca674b0eb2612a948b6f78855dfacdd,2019-12-17T11:51:15+08:00,java,1.0,Java,False,java,mid,3001..5000,4459,95,219,3605,199,25930,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
153,excluded,n_files_with_functions 5 < 15,https://github.com/JustZak/DilatingDotsProgressBar.git,JustZak/DilatingDotsProgressBar,d5694939531e322ad55f774bc530875913ab90e3,2017-12-12T11:25:25-05:00,java,1.0,Java,False,java,low,600..699,621,594,5,68,5,567,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
154,usable,,https://github.com/clojure/clojure.git,clojure/clojure,b1431ec6c97d2d33a117a991462442b8e1bd4319,2026-10-22T16:29:16Z,java,1.0,Java,False,java,high,>=5001,10979,220,178,3951,124,44455,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
155,excluded,n_functions 3 < 50; n_files_with_functions 2 < 15,https://github.com/doocs/coding-interview.git,doocs/coding-interview,4472c54876dff88899ba7fa6ac9db71ee6e91523,2026-10-17T10:47:24+08:00,java,0.5,Java,False,java,mid,2001..3000,2367,363,2,3,2,42,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
156,usable,,https://github.com/ScottOaks/JavaPerformanceTuning.git,ScottOaks/JavaPerformanceTuning,0469fd9ccac917b842c9453ab0554e3768d103d3,2026-03-02T15:27:12-05:00,java,0.9816,Java,False,java,low,600..699,699,2,164,5050,147,40327,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
157,excluded,n_functions 28 < 50; n_files_with_functions 3 < 15,https://github.com/JakeWharton/hugo.git,JakeWharton/hugo,50ee96dc07cda4277cd5ee59add847251c34604e,2016-01-20T12:40:44-05:00,java,1.0,Java,False,java,high,>=5001,7880,322,4,28,3,319,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
158,usable,,https://github.com/mendhak/gpslogger.git,mendhak/gpslogger,15f2c8a9bb21763966e414c3f2b55466ce53dc06,2026-10-12T18:22:50+01:00,java,0.9762,Java,False,java,mid,2001..3000,2626,204,126,1248,114,16354,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
159,usable,,https://github.com/rrezartprebreza/spring-boot-skills.git,rrezartprebreza/spring-boot-skills,42bd5f1240be2379012a0491b0162dc430980313,2026-10-22T05:22:04-04:00,java,0.9884,Java,False,java,low,300..324,323,24,173,441,141,5452,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
160,usable,,https://github.com/thinkaurelius/titan.git,thinkaurelius/titan,ee226e52415b8bf43b700afac75fa5b9767993a5,2015-12-03T05:40:44-05:00,java,0.9972,Java,False,java,high,>=5001,5225,568,724,6598,574,70034,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
161,usable,,https://github.com/kaaass/ZerotierFix.git,kaaass/ZerotierFix,0373a58c03ffe053e92212a6fa2d98245db8aa9c,2024-04-11T17:25:25+08:00,java,1.0,Java,False,java,mid,2001..3000,2212,477,77,429,52,5694,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
162,usable,,https://github.com/bevy/photo-editor-android.git,bevy/photo-editor-android,e98a95b74ee7c39d4a3406cdce4d1b7634999b6e,2019-03-26T12:57:01+02:00,java,1.0,Java,False,java,low,500..599,559,353,23,341,21,4220,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
163,usable,,https://github.com/pagehelper-org/Mybatis-PageHelper.git,pagehelper-org/Mybatis-PageHelper,319fc366e2d930bcb048a5c71967b34a2788a79e,2026-10-08T11:22:46+08:00,java,1.0,Java,False,java,high,>=5001,12321,189,86,361,73,4280,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
164,usable,,https://github.com/jooby-project/jooby.git,jooby-project/jooby,7605c08a800d6d94ceec35e802a78656226641fb,2026-10-19T08:51:29-04:00,java,0.9909,Java,False,java,mid,1501..2000,1782,224,883,6420,678,71037,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
165,excluded,n_files_with_functions 11 < 15,https://github.com/jaydenxiao2016/VoiceManager.git,jaydenxiao2016/VoiceManager,ed8d2838f5d2f3853f3fc1ced695ed13f9a51675,2018-11-14T14:13:13+08:00,java,1.0,Java,False,java,low,213..224,213,518,11,93,11,1202,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
166,excluded,language typescript not sampled,https://github.com/NotHarshhaa/DevOps-Projects.git,NotHarshhaa/DevOps-Projects,7482982bb88f59e1a1bd1d5e57600d69a1c48d2d,2026-09-04T17:36:16+05:30,typescript,0.4562,Java,False,java,high,>=5001,5401,536,434,2564,315,34327,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
167,usable,,https://github.com/chentao0707/SimplifyReader.git,chentao0707/SimplifyReader,ae24bdbb6fdbba7d8beb3d222fcabd4be93d15bf,2017-03-24T10:08:28+08:00,java,1.0,Java,False,java,mid,3001..5000,4534,83,265,3083,205,33783,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
168,usable,,https://github.com/InfernalSuite/AdvancedSlimePaper.git,InfernalSuite/AdvancedSlimePaper,031913915008f865e13746ae6e661899542b72cf,2026-10-15T17:13:04+02:00,java,0.9789,Java,False,java,low,400..449,442,96,142,664,116,9365,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
169,usable,,https://github.com/smuyyh/BookReader.git,smuyyh/BookReader,fceb08925ca3cb4f39fbcd246cc330c02004438c,2022-10-09T13:31:46+08:00,java,0.9863,Java,False,java,high,>=5001,6960,372,293,2469,220,29947,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
170,excluded,language kotlin not sampled,https://github.com/quik-sms/quik.git,quik-sms/quik,02542049207bab8e467a90cc0e50d3febe2b6a8d,2026-09-27T17:06:29-06:00,kotlin,0.6582,Java,False,java,mid,2001..3000,2868,50,588,3185,409,47473,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
171,excluded,n_functions 46 < 50; n_files_with_functions 5 < 15,https://github.com/passy/Android-DirectoryChooser.git,passy/Android-DirectoryChooser,0c4affef29609ec6ffa5ed1b829d229e28bab86d,2020-03-01T18:18:00Z,java,1.0,Java,False,java,low,500..599,511,826,5,46,5,606,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
172,usable,,https://github.com/justauth/JustAuth.git,justauth/JustAuth,694bbf1b010d93404e3bfb4824d90e9ddfaebebb,2024-12-14T17:32:48+08:00,java,1.0,Java,False,java,high,>=5001,17528,110,132,815,87,8425,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
173,usable,,https://github.com/Atmosphere/atmosphere.git,Atmosphere/atmosphere,4f29b171768db38405b89eaee6b6f7c70c6822e4,2026-10-22T19:28:58-04:00,java,0.895,Java,False,java,mid,3001..5000,3822,225,2000,15751,1641,192092,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
174,excluded,n_files_with_functions 5 < 15,https://github.com/peng8350/JPSpringMenu.git,peng8350/JPSpringMenu,b3429e3662696e169eb972156b290ee55ae766d6,2017-10-16T23:50:54+08:00,java,1.0,Java,False,java,low,400..449,448,16,6,117,5,986,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
175,usable,,https://github.com/apolloconfig/apollo.git,apolloconfig/apollo,ea356770c6393deccd1dbfb18e5a7607e71f2f9e,2026-10-17T01:39:31Z,java,0.8775,Java,False,java,high,>=5001,29823,47,604,5426,511,48520,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
176,usable,,https://github.com/MagicMashRoom/SuperCalendar.git,MagicMashRoom/SuperCalendar,a897fb20f670195c9b938d2104cc44d4c9b70904,2018-03-01T16:10:16+08:00,java,1.0,Java,False,java,mid,2001..3000,2754,121,23,208,18,2003,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
177,usable,,https://github.com/allicen/Java-1000.git,allicen/Java-1000,614c2af783aa651aed2d996bdb3cfd18c1c6fc03,2022-08-23T23:29:37+05:00,java,0.9972,Java,False,java,low,300..324,321,98,352,537,351,13604,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
178,usable,,https://github.com/iflytek/astron-agent.git,iflytek/astron-agent,468a676f2d8408a41d95ec0ee37cd4b8f028fef2,2026-10-21T11:06:13+08:00,java,0.4853,Java,False,java,high,>=5001,8916,279,2662,17776,1428,317621,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
179,usable,,https://github.com/jianjunxiao/NiceVieoPlayer.git,jianjunxiao/NiceVieoPlayer,496fa2c7d046eee8f5b1d990ef1f758b59ace6f8,2020-02-04T15:55:02+08:00,java,1.0,Java,False,java,mid,2001..3000,2234,454,28,187,27,2184,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
180,usable,,https://github.com/ehrbase/ehrbase.git,ehrbase/ehrbase,580ea750b2096ebd9d493ce6cd0445b147a65d0e,2026-10-16T15:02:44+03:00,java,1.0,Java,False,java,low,350..399,387,234,339,2071,276,27415,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
181,usable,,https://github.com/spring-projects/spring-data-examples.git,spring-projects/spring-data-examples,7747029e6157cb780862826b6ae87c88d7a4df3c,2026-08-03T09:03:54+02:00,java,0.9989,Java,False,java,high,>=5001,5424,533,6511,8733,4240,76677,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
182,usable,,https://github.com/repeats/Repeat.git,repeats/Repeat,6e91d22d38b79a7321e42446348c6206a548b950,2023-06-18T11:16:18-07:00,java,0.929,Java,False,java,mid,1000..1250,1105,325,493,3330,482,29662,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
183,usable,,https://github.com/DayorNight/BLCS.git,DayorNight/BLCS,2003a58edf85e6eee25e13f68a957caf0f33a64c,2024-03-30T21:41:46+08:00,java,0.9496,Java,False,java,low,800..999,886,399,417,3579,370,37852,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
184,usable,,https://github.com/LSPosed/LSPosed.git,LSPosed/LSPosed,df74d83eb03a44cc6ad268841ac2ada28d077c77,2024-01-07T13:23:32+08:00,java,0.9274,Java,False,java,high,>=5001,25144,69,273,1986,199,25639,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
185,usable,,https://github.com/xmuSistone/DragRankSquare.git,xmuSistone/DragRankSquare,48a12b2acb7b0b332a6a0d1172319df97a8419f8,2019-02-19T13:44:56+08:00,java,1.0,Java,False,java,mid,1000..1250,1100,346,16,224,16,2337,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
186,usable,,https://github.com/kite-sdk/kite.git,kite-sdk/kite,72bfb4b1a881af85808cd7f14bc3e15160a1e811,2019-03-04T10:35:36+01:00,java,0.9979,Java,False,java,low,350..399,394,106,484,4279,407,50707,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
187,usable,,https://github.com/shuzheng/zheng.git,shuzheng/zheng,7005c0a775e6d014d1dc8a8a809f7b1c13bf785a,2019-09-01T10:06:55+08:00,java,0.8404,Java,False,java,high,>=5001,16634,123,445,6365,288,47804,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
188,usable,,https://github.com/mitreid-connect/OpenID-Connect-Java-Spring-Server.git,mitreid-connect/OpenID-Connect-Java-Spring-Server,d074573de0c8b8e339add89a17a2bd000a1c6378,2022-04-19T14:17:46-04:00,java,0.9161,Java,False,java,mid,1501..2000,1507,590,286,3442,231,60004,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
189,usable,,https://github.com/neevek/Paginize.git,neevek/Paginize,07590e4fe2c963258a7a65ffd3b10c6e67ee521d,2019-03-07T11:52:46+08:00,java,1.0,Java,False,java,low,500..599,588,92,129,1263,99,10366,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
190,usable,,https://github.com/cryptomator/cryptomator.git,cryptomator/cryptomator,92a3a162b2ccde0f8df47c74036a6084b5b393c5,2026-10-22T17:37:41+02:00,java,1.0,Java,False,java,high,>=5001,16331,125,384,2181,302,24116,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
191,usable,,https://github.com/junit-team/junit-examples.git,junit-team/junit-examples,53f60c4470b2e56cce74efad7e3a8970f3619b7a,2026-10-17T09:01:06Z,java,0.8824,Java,False,java,mid,1501..2000,1620,425,34,83,29,1164,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
192,usable,,https://github.com/wepe/DataCastle-Solution.git,wepe/DataCastle-Solution,244587971b118ae201c4ef3215b6c7838e5f61d5,2016-09-29T11:30:15+08:00,java,0.5106,Java,False,java,low,213..224,216,379,47,97,32,3315,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
193,usable,,https://github.com/hibernate/hibernate-orm.git,hibernate/hibernate-orm,37616099b745e01500f65eb580f9cef270550cdb,2026-10-22T11:02:36-05:00,java,1.0,Java,False,java,high,>=5001,6478,411,7883,65447,5856,771560,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
194,usable,,https://github.com/x0b/rcx.git,x0b/rcx,d98c4d6f0a69c83c92475053bd8b7cd8d13d6b4b,2021-07-09T16:49:54+02:00,java,1.0,Java,False,java,mid,2001..3000,2063,607,118,1504,114,22414,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
195,usable,,https://github.com/mirkosertic/Bytecoder.git,mirkosertic/Bytecoder,67bb359669316b3c2a7b1c7a1fd460870179d974,2026-08-08T20:39:41+02:00,java,0.9996,Java,False,java,low,800..999,962,124,7622,100891,6260,1265361,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
196,usable,,https://github.com/shwenzhang/AndResGuard.git,shwenzhang/AndResGuard,e4df245d82f27d9a2d0dd108260a3510cbaba849,2023-03-17T22:05:52-07:00,java,1.0,Java,False,java,high,>=5001,8640,290,45,472,43,6427,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
197,usable,,https://github.com/Telegram-FOSS-Team/Telegram-FOSS.git,Telegram-FOSS-Team/Telegram-FOSS,10da5406ed92d30c6add3b25d40b2b3b6995d873,2024-07-07T19:04:16+02:00,java,0.4749,Java,False,java,mid,3001..5000,3314,364,8527,104094,6705,1829275,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
198,usable,,https://github.com/jsonzou/jmockdata.git,jsonzou/jmockdata,13064f81bf3bef26ddf25a32b8a3a6b4e87237bd,2020-12-03T19:47:18+08:00,java,1.0,Java,False,java,low,500..599,527,654,48,207,43,1923,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
199,usable,,https://github.com/zfdang/Android-Touch-Helper.git,zfdang/Android-Touch-Helper,d896dc13954cdeaf7f6a71e6201cc01f9e751b77,2026-10-19T20:30:43+08:00,java,0.9412,Java,False,java,high,>=5001,5329,545,17,146,17,2945,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
200,usable,,https://github.com/briandilley/jsonrpc4j.git,briandilley/jsonrpc4j,59ff0c955087a3fe1abfbf870ae27d60dbf6c9e2,2025-09-13T14:07:19-07:00,java,1.0,Java,False,java,mid,1000..1250,1118,303,63,577,45,5080,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
201,excluded,n_files_with_functions 12 < 15,https://github.com/vikeri/react-native-background-job.git,vikeri/react-native-background-job,83cde8515a2d8e3af8fa0475f6fd233386a3af2d,2019-12-16T08:33:01-07:00,java,0.75,Java,False,java,low,700..799,746,267,13,82,12,796,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
202,usable,,https://github.com/youlookwhat/DesignPattern.git,youlookwhat/DesignPattern,aeed0759c023cf6db617ba3d7b88642fb066c5b7,2022-08-06T21:17:51+08:00,java,1.0,Java,False,java,high,>=5001,5137,584,168,335,137,3153,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
203,usable,,https://github.com/hitherejoe/Bourbon.git,hitherejoe/Bourbon,6723f74d3ffae0a182a3ab4ef36f6b8852132c6f,2017-05-16T10:15:31+01:00,java,1.0,Java,False,java,mid,1000..1250,1103,333,64,286,51,2850,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
204,usable,,https://github.com/risesoft-y9/Data-Labeling.git,risesoft-y9/Data-Labeling,d271a14a974dec1865af9d3de125aa5f61ddbcac,2025-06-23T11:16:58+08:00,java,0.4815,Java,False,java,low,700..799,701,536,54,249,39,3365,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
205,usable,,https://github.com/Sayi/poi-tl.git,Sayi/poi-tl,81edcbd9227a619078c07052830a2cd6a4333bb7,2026-10-13T12:52:19+08:00,java,1.0,Java,False,java,high,>=5001,5171,579,412,3266,319,29221,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
206,usable,,https://github.com/spring-projects/spring-restdocs.git,spring-projects/spring-restdocs,d29035390cce2f63c51d2b172f72709f64ec500d,2026-10-23T11:09:32+01:00,java,0.9953,Java,False,java,mid,1000..1250,1185,136,212,1306,162,10348,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
207,usable,,https://github.com/blundell/QuickSand.git,blundell/QuickSand,5837d32f641d48ce4f784df7a1a7933c50ab5fd3,2015-10-17T10:13:43+01:00,java,1.0,Java,False,java,low,350..399,383,297,29,108,27,1074,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
208,usable,,https://github.com/languagetool-org/languagetool.git,languagetool-org/languagetool,535904c66ac73708eb6f21c69468459c622a33a5,2026-10-23T08:09:12+01:00,java,0.9924,Java,False,java,high,>=5001,15183,139,1312,12899,1260,173563,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
209,excluded,n_files_with_functions 9 < 15,https://github.com/makovkastar/FloatingActionButton.git,makovkastar/FloatingActionButton,06efd32191812222ea567fe8ae133309112e917f,2016-09-01T17:11:09+02:00,java,1.0,Java,False,java,mid,3001..5000,3959,184,10,105,9,949,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
210,excluded,language php not sampled,https://github.com/mwsrc/BetterAndroRAT.git,mwsrc/BetterAndroRAT,7569cab60ff6548997ac9233757e4fc52225a0ff,2016-12-24T16:51:32+09:00,php,0.6818,Java,False,java,low,500..599,551,431,44,489,13,7584,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
211,usable,,https://github.com/h6ah4i/android-advancedrecyclerview.git,h6ah4i/android-advancedrecyclerview,5213b003748cc2010d73d8c6c3193deb2bbf023e,2021-02-07T21:56:41+09:00,java,0.8496,Java,False,java,high,>=5001,5309,549,246,2255,186,23974,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
212,usable,,https://github.com/alibaba/compileflow.git,alibaba/compileflow,c2831832745e893f0dbe22b1e94810625372a356,2026-09-09T16:39:29+08:00,java,0.725,Java,False,java,mid,1501..2000,1986,6,1309,9514,990,139728,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
213,usable,,https://github.com/leck995/WutheringWavesTool.git,leck995/WutheringWavesTool,d08a16ad35b3ee7d0e90118c454ebba964c83a0f,2026-08-27T20:51:53+08:00,java,0.9935,Java,False,java,low,800..999,965,113,459,4624,422,46475,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
214,error,"clone failed: error: unable to write file problems/0128-Longest-Consecutive-Sequence/Animation/128-1.gif
error: unable to write file problems/0128-Longest-Consecutive-Sequenc (after 3 attempts)",https://github.com/MisterBooo/LeetCodeAnimation.git,MisterBooo/LeetCodeAnimation,,,,,Java,False,java,high,>=5001,76715,8,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
215,excluded,n_files_with_functions 7 < 15,https://github.com/Eanya-Tonic/CCTV_Viewer.git,Eanya-Tonic/CCTV_Viewer,962e2807dd5ca3cfe66199e4067600346a4153f7,2025-05-26T15:05:40+08:00,java,1.0,Java,False,java,mid,2001..3000,2961,17,7,51,7,1502,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
216,usable,,https://github.com/Flameish/Novel-Grabber.git,Flameish/Novel-Grabber,7a29e46830088ee9ea2dcb1982aa05f442cc9dc8,2024-12-30T10:16:40+01:00,java,1.0,Java,False,java,low,600..699,618,623,137,1424,136,17184,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
217,usable,,https://github.com/Genymobile/gnirehtet.git,Genymobile/gnirehtet,1eb2e58bc91e268dba62561d11e3bebd9b100883,2023-07-09T12:22:02+02:00,java,0.5811,Java,False,java,high,>=5001,8013,318,74,864,66,8644,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
218,excluded,n_files_with_functions 6 < 15,https://github.com/xmuSistone/CardSlidePanel.git,xmuSistone/CardSlidePanel,70dab2540745c39bfef805c4621b52ebfb85fc97,2017-10-25T17:45:29+08:00,java,1.0,Java,False,java,mid,2001..3000,2381,348,7,59,6,733,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
219,usable,,https://github.com/misakuo/svgtoandroid.git,misakuo/svgtoandroid,7011ee1e94bb0cdc182d1ef6dfe47ac8328cd114,2024-01-02T12:49:43+08:00,java,0.96,Java,False,java,low,500..599,533,599,25,152,24,2004,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
220,usable,,https://github.com/apache/hertzbeat.git,apache/hertzbeat,c0b477906d2674139f46bd565fe1214ee0d24522,2026-10-22T00:58:41-07:00,java,0.5131,Java,False,java,high,>=5001,7437,344,4223,26787,3433,354852,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
221,excluded,n_functions 43 < 50; n_files_with_functions 5 < 15,https://github.com/Almeros/android-gesture-detectors.git,Almeros/android-gesture-detectors,e2e854b281f5556adf7ffb90a39a189eff051451,2020-07-08T08:54:34+02:00,java,1.0,Java,False,java,mid,1000..1250,1129,275,5,43,5,466,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
222,usable,,https://github.com/ynsmroztas/AndroHunter.git,ynsmroztas/AndroHunter,3cd6010efbc7fdf50159625f2195dc7080dbea59,2026-03-08T17:04:24Z,java,0.6458,Java,False,java,low,450..499,476,270,96,803,92,9254,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
223,usable,,https://github.com/code4craft/webmagic.git,code4craft/webmagic,67816a19d68a4fec4657bf1336227e046e251df2,2025-07-04T21:08:16+08:00,java,0.9458,Java,False,java,high,>=5001,11670,199,203,943,169,8410,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
224,excluded,language javascript not sampled,https://github.com/morenoh149/react-native-contacts.git,morenoh149/react-native-contacts,3028dce82826751198f9602e858d7049a86eea42,2026-01-27T19:25:24-05:00,javascript,0.4737,Java,False,java,mid,1501..2000,1711,314,21,202,14,3073,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
225,usable,,https://github.com/rieckpil/blog-tutorials.git,rieckpil/blog-tutorials,ca677461d455786f498632cd9cee0690441f27f4,2026-07-27T07:47:11+02:00,java,0.9199,Java,False,java,low,800..999,810,732,612,1622,517,16869,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
226,usable,,https://github.com/apache/skywalking.git,apache/skywalking,759c53d1287714a906ab5fbdb318e068d1c0cf69,2026-10-23T17:51:59+08:00,java,1.0,Java,False,java,high,>=5001,24976,71,2349,10278,1790,166621,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
227,usable,,https://github.com/wenmingvs/AndroidProcess.git,wenmingvs/AndroidProcess,0c05dd14279cc3dc32baffdbb94e76d5ead56f33,2016-07-19T11:52:22+08:00,java,1.0,Java,False,java,mid,2001..3000,2760,118,21,183,20,1371,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
228,usable,,https://github.com/jenkinsci/build-monitor-plugin.git,jenkinsci/build-monitor-plugin,23299e69bdf23ce4d9fa2da0cbebfcff8c1fe94e,2026-10-19T03:05:40Z,java,0.6292,Java,False,java,low,700..799,727,377,89,403,77,3712,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
229,usable,,https://github.com/jindrapetrik/jpexs-decompiler.git,jindrapetrik/jpexs-decompiler,cde1cc21aeba7814b8563ec43a02ac6fa7e9223b,2026-10-19T18:46:27Z,java,0.9974,Java,False,java,high,>=5001,5973,462,2704,25439,2233,400440,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
230,usable,,https://github.com/fandreuz/TUI-ConsoleLauncher.git,fandreuz/TUI-ConsoleLauncher,058f54116c4125ee72732a31d0f83e58c30534ad,2026-04-10T13:58:35+01:00,java,1.0,Java,False,java,mid,1251..1500,1435,104,158,2524,139,27876,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
231,excluded,n_functions 1 < 50; n_files_with_functions 1 < 15,https://github.com/Peithon/JustC2file.git,Peithon/JustC2file,7b14ee267808f60739cbc377354645a9aa378f18,2022-01-15T19:47:46+08:00,java,1.0,Java,False,java,low,275..299,290,232,1,1,1,6,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
232,usable,,https://github.com/apereo/cas.git,apereo/cas,2f87ada54fd06422ce6d5a676f0253bd70cca04b,2026-10-23T10:05:55+04:00,java,0.9877,Java,False,java,high,>=5001,11388,208,5106,18339,3693,312161,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
233,usable,,https://github.com/suceser/android-open-source-project-analysis.git,suceser/android-open-source-project-analysis,d1f10b671ba51c728c885e7b45ca2c0ffaf86b31,2020-07-07T11:13:09+08:00,java,1.0,Java,False,java,mid,2001..3000,2787,105,137,386,106,3579,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
234,usable,,https://github.com/jjoe64/GraphView-Demos.git,jjoe64/GraphView-Demos,708bcdfa6ee421c6675faca5ae526a0aeca4881e,2018-04-26T11:20:18+02:00,java,1.0,Java,False,java,low,275..299,296,96,43,104,43,2225,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
235,excluded,n_files_with_functions 12 < 15,https://github.com/laobie/StatusBarUtil.git,laobie/StatusBarUtil,8bc86216b7538e8bf70de721d7415226d47bd5dd,2019-04-15T13:20:38+08:00,java,1.0,Java,False,java,high,>=5001,8734,285,12,68,12,1003,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
236,usable,,https://github.com/kongqw/OpenCVForAndroid.git,kongqw/OpenCVForAndroid,756b157e9c531b04de415b5a4a8e371b52f44943,2017-05-19T19:46:39+08:00,java,0.8272,Java,False,java,mid,2001..3000,2236,452,162,2164,155,20430,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
237,usable,,https://github.com/yayaa/LocationManager.git,yayaa/LocationManager,e4897fd68fb8d6f0f218573550c811e76b98efae,2021-01-03T14:01:15+01:00,java,1.0,Java,False,java,low,800..999,803,773,48,371,40,2776,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
238,usable,,https://github.com/loks666/get_jobs.git,loks666/get_jobs,8f5c48538f68ffebbcfe1c9fb57a12a0bc699b50,2026-10-22T12:34:08+08:00,java,0.6984,Java,False,java,high,>=5001,9184,272,126,892,78,18292,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
239,usable,,https://github.com/qaiu/netdisk-fast-download.git,qaiu/netdisk-fast-download,e9be9b3345ba4b5ef4cc30e499478988f66fe491,2026-10-14T04:53:24+08:00,java,0.8744,Java,False,java,mid,3001..5000,3387,347,215,1511,176,28057,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
240,usable,,https://github.com/intoolswetrust/jd-cli.git,intoolswetrust/jd-cli,2b1b1530ada8d5fd0e3e09ad63b506202d8edca8,2026-10-21T08:31:35+02:00,java,1.0,Java,False,java,low,600..699,656,319,27,135,24,1476,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
241,usable,,https://github.com/jetlinks/jetlinks-community.git,jetlinks/jetlinks-community,d81b571db19658d974f5ce652dd82d904cabf485,2026-08-28T14:19:54+08:00,java,0.9993,Java,False,java,high,>=5001,6664,399,1382,6961,1153,94744,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
242,excluded,n_files_with_functions 7 < 15,https://github.com/recruit-lifestyle/WaveSwipeRefreshLayout.git,recruit-lifestyle/WaveSwipeRefreshLayout,1da2d9eb2d6dd8ff928eaa04cbfc76a8786cdccf,2016-07-21T17:31:55+09:00,java,1.0,Java,False,java,mid,1501..2000,1911,84,7,164,7,1580,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
243,usable,,https://github.com/esl-client/esl-client.git,esl-client/esl-client,67fa4ece90c827803b84bff101189aa21416d6f3,2017-11-14T09:43:16-07:00,java,1.0,Java,False,java,low,238..249,243,248,25,213,21,1746,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
244,error,clone failed: fatal: unable to access 'https://github.com/LawnchairLauncher/lawnchair.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/LawnchairLauncher/lawnchair.git,LawnchairLauncher/lawnchair,,,,,Java,False,java,high,>=5001,13766,160,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
245,error,clone failed: fatal: unable to access 'https://github.com/iwgang/CountdownView.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/iwgang/CountdownView.git,iwgang/CountdownView,,,,,Java,False,java,mid,2001..3000,2890,44,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
246,error,clone failed: fatal: unable to access 'https://github.com/openraven/magpie.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/openraven/magpie.git,openraven/magpie,,,,,Java,False,java,low,200..212,206,297,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
247,error,clone failed: fatal: unable to access 'https://github.com/daimajia/AndroidSwipeLayout.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/daimajia/AndroidSwipeLayout.git,daimajia/AndroidSwipeLayout,,,,,Java,False,java,high,>=5001,12344,188,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
248,error,clone failed: fatal: unable to access 'https://github.com/google/volley.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/google/volley.git,google/volley,,,,,Java,False,java,mid,3001..5000,3413,340,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
249,error,clone failed: fatal: unable to access 'https://github.com/pascaldekloe/colfer.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/pascaldekloe/colfer.git,pascaldekloe/colfer,,,,,Java,False,java,low,700..799,760,192,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
250,error,clone failed: fatal: unable to access 'https://github.com/airbnb/epoxy.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/airbnb/epoxy.git,airbnb/epoxy,,,,,Java,False,java,high,>=5001,8547,297,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
251,error,clone failed: fatal: unable to access 'https://github.com/timusus/RecyclerView-FastScroll.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/timusus/RecyclerView-FastScroll.git,timusus/RecyclerView-FastScroll,,,,,Java,False,java,mid,1251..1500,1402,163,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
252,error,clone failed: fatal: unable to access 'https://github.com/mochat-cloud/mochat-java.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/mochat-cloud/mochat-java.git,mochat-cloud/mochat-java,,,,,Java,False,java,low,275..299,286,342,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
253,error,clone failed: fatal: unable to access 'https://github.com/asLody/VirtualApp.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/asLody/VirtualApp.git,asLody/VirtualApp,,,,,Java,False,java,high,>=5001,11113,215,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
254,error,clone failed: fatal: unable to access 'https://github.com/springdoc/springdoc-openapi.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/springdoc/springdoc-openapi.git,springdoc/springdoc-openapi,,,,,Java,False,java,mid,3001..5000,3742,248,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
255,error,clone failed: fatal: unable to access 'https://github.com/DymanZy/EasyShow3D.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/DymanZy/EasyShow3D.git,DymanZy/EasyShow3D,,,,,Java,False,java,low,450..499,490,108,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
256,error,clone failed: fatal: unable to access 'https://github.com/cabaletta/baritone.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/cabaletta/baritone.git,cabaletta/baritone,,,,,Java,False,java,high,>=5001,9317,269,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
257,error,clone failed: fatal: unable to access 'https://github.com/dropbox/hackpad.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/dropbox/hackpad.git,dropbox/hackpad,,,,,Java,False,java,mid,3001..5000,3576,290,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
258,error,clone failed: fatal: unable to access 'https://github.com/mthli/Mount.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/mthli/Mount.git,mthli/Mount,,,,,Java,False,java,low,300..324,324,20,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
259,error,clone failed: fatal: unable to access 'https://github.com/awsdocs/aws-doc-sdk-examples.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/awsdocs/aws-doc-sdk-examples.git,awsdocs/aws-doc-sdk-examples,,,,,Java,False,java,high,>=5001,10470,233,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
260,error,clone failed: fatal: unable to access 'https://github.com/tokudu/AndroidPushNotificationsDemo.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/tokudu/AndroidPushNotificationsDemo.git,tokudu/AndroidPushNotificationsDemo,,,,,Java,False,java,mid,1000..1250,1049,499,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
261,error,clone failed: fatal: unable to access 'https://github.com/vestrel00/android-dagger-butterknife-mvp.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/vestrel00/android-dagger-butterknife-mvp.git,vestrel00/android-dagger-butterknife-mvp,,,,,Java,False,java,low,200..212,211,83,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
262,error,clone failed: fatal: unable to access 'https://github.com/macrozheng/springcloud-learning.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/macrozheng/springcloud-learning.git,macrozheng/springcloud-learning,,,,,Java,False,java,high,>=5001,6918,376,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
263,error,clone failed: fatal: unable to access 'https://github.com/albertlatacz/java-repl.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/albertlatacz/java-repl.git,albertlatacz/java-repl,,,,,Java,False,java,mid,1251..1500,1337,290,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
264,error,clone failed: fatal: unable to access 'https://github.com/jmartinesp/GoogleNavigationDrawerMenu.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/jmartinesp/GoogleNavigationDrawerMenu.git,jmartinesp/GoogleNavigationDrawerMenu,,,,,Java,False,java,low,250..274,272,80,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
265,error,clone failed: fatal: unable to access 'https://github.com/spring-projects/spring-framework.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/spring-projects/spring-framework.git,spring-projects/spring-framework,,,,,Java,False,java,high,>=5001,60296,12,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
266,error,clone failed: fatal: unable to access 'https://github.com/dinuscxj/LoadingDrawable.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/dinuscxj/LoadingDrawable.git,dinuscxj/LoadingDrawable,,,,,Java,False,java,mid,3001..5000,4094,156,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
267,error,clone failed: fatal: unable to access 'https://github.com/elttam/semgrep-rules.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/elttam/semgrep-rules.git,elttam/semgrep-rules,,,,,Java,False,java,low,238..249,246,121,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
268,error,clone failed: fatal: unable to access 'https://github.com/lets-blade/blade.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/lets-blade/blade.git,lets-blade/blade,,,,,Java,False,java,high,>=5001,5869,475,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
269,error,clone failed: fatal: unable to access 'https://github.com/microcks/microcks.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/microcks/microcks.git,microcks/microcks,,,,,Java,False,java,mid,2001..3000,2069,596,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
270,error,clone failed: fatal: unable to access 'https://github.com/harrywfl/JavaGuide.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/harrywfl/JavaGuide.git,harrywfl/JavaGuide,,,,,Java,False,java,low,213..224,219,237,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
271,error,clone failed: fatal: unable to access 'https://github.com/dromara/Sa-Token.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/dromara/Sa-Token.git,dromara/Sa-Token,,,,,Java,False,java,high,>=5001,19098,97,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
272,error,clone failed: fatal: unable to access 'https://github.com/mxn21/FlowingDrawer.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/mxn21/FlowingDrawer.git,mxn21/FlowingDrawer,,,,,Java,False,java,mid,2001..3000,2543,240,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
273,error,clone failed: fatal: unable to access 'https://github.com/Dansoftowner/jSystemThemeDetector.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/Dansoftowner/jSystemThemeDetector.git,Dansoftowner/jSystemThemeDetector,,,,,Java,False,java,low,250..274,252,792,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
274,error,clone failed: fatal: unable to access 'https://github.com/liquibase/liquibase.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/liquibase/liquibase.git,liquibase/liquibase,,,,,Java,False,java,high,>=5001,5632,506,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
275,error,clone failed: fatal: unable to access 'https://github.com/aragozin/jvm-tools.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/aragozin/jvm-tools.git,aragozin/jvm-tools,,,,,Java,False,java,mid,3001..5000,3337,357,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
276,error,clone failed: fatal: unable to access 'https://github.com/zzz40500/HeadsUp.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/zzz40500/HeadsUp.git,zzz40500/HeadsUp,,,,,Java,False,java,low,400..449,417,479,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
277,error,clone failed: fatal: unable to access 'https://github.com/trello-archive/RxLifecycle.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/trello-archive/RxLifecycle.git,trello-archive/RxLifecycle,,,,,Java,False,java,high,>=5001,7633,334,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
278,error,clone failed: fatal: unable to access 'https://github.com/razerdp/FriendCircle.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/razerdp/FriendCircle.git,razerdp/FriendCircle,,,,,Java,False,java,mid,1000..1250,1147,228,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
279,error,clone failed: fatal: unable to access 'https://github.com/jsksxs360/AHANLP.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/jsksxs360/AHANLP.git,jsksxs360/AHANLP,,,,,Java,False,java,low,300..324,310,352,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
280,error,clone failed: fatal: unable to access 'https://github.com/Grasscutters/Grasscutter.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/Grasscutters/Grasscutter.git,Grasscutters/Grasscutter,,,,,Java,False,java,high,>=5001,16826,119,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
281,error,clone failed: fatal: unable to access 'https://github.com/leonHua/LFilePicker.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/leonHua/LFilePicker.git,leonHua/LFilePicker,,,,,Java,False,java,mid,1000..1250,1099,352,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
282,error,clone failed: fatal: unable to access 'https://github.com/zhangkaitao/spring4-showcase.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/zhangkaitao/spring4-showcase.git,zhangkaitao/spring4-showcase,,,,,Java,False,java,low,350..399,377,409,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
283,error,clone failed: fatal: unable to access 'https://github.com/DrKLO/Telegram.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/DrKLO/Telegram.git,DrKLO/Telegram,,,,,Java,False,java,high,>=5001,30138,44,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
284,error,clone failed: fatal: unable to access 'https://github.com/monkeyWie/proxyee.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/monkeyWie/proxyee.git,monkeyWie/proxyee,,,,,Java,False,java,mid,1501..2000,1635,411,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
285,error,clone failed: fatal: unable to access 'https://github.com/gotokatsuya/BlurredGridMenu.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/gotokatsuya/BlurredGridMenu.git,gotokatsuya/BlurredGridMenu,,,,,Java,False,java,low,450..499,490,99,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
286,error,clone failed: fatal: unable to access 'https://github.com/trinodb/trino.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/trinodb/trino.git,trinodb/trino,,,,,Java,False,java,high,>=5001,13362,171,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
287,error,clone failed: fatal: unable to access 'https://github.com/zaaach/CityPicker.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/zaaach/CityPicker.git,zaaach/CityPicker,,,,,Java,False,java,mid,3001..5000,3122,456,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
288,error,clone failed: fatal: unable to access 'https://github.com/spring-guides/gs-consuming-rest.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/spring-guides/gs-consuming-rest.git,spring-guides/gs-consuming-rest,,,,,Java,False,java,low,200..212,207,246,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
289,error,clone failed: fatal: unable to access 'https://github.com/HannahMitt/HomeMirror.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/HannahMitt/HomeMirror.git,HannahMitt/HomeMirror,,,,,Java,False,java,high,>=5001,7805,326,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
290,error,clone failed: fatal: unable to access 'https://github.com/binarywang/weixin-java-mp-demo.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/binarywang/weixin-java-mp-demo.git,binarywang/weixin-java-mp-demo,,,,,Java,False,java,mid,2001..3000,2015,652,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
291,error,clone failed: fatal: unable to access 'https://github.com/yu120/neural.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/yu120/neural.git,yu120/neural,,,,,Java,False,java,low,500..599,545,483,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
292,error,clone failed: fatal: unable to access 'https://github.com/krahets/hello-algo.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/krahets/hello-algo.git,krahets/hello-algo,,,,,Java,False,java,high,>=5001,130931,1,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
293,error,clone failed: fatal: unable to access 'https://github.com/Qihoo360/ArgusAPM.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/Qihoo360/ArgusAPM.git,Qihoo360/ArgusAPM,,,,,Java,False,java,mid,2001..3000,2688,158,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
294,error,clone failed: fatal: unable to access 'https://github.com/microsoftgraph/msgraph-sdk-java.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/microsoftgraph/msgraph-sdk-java.git,microsoftgraph/msgraph-sdk-java,,,,,Java,False,java,low,400..449,446,36,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
295,error,clone failed: fatal: unable to access 'https://github.com/2227324689/gpmall.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/2227324689/gpmall.git,2227324689/gpmall,,,,,Java,False,java,high,>=5001,5067,593,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
296,error,clone failed: fatal: unable to access 'https://github.com/nitaliano/react-native-mapbox-gl.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/nitaliano/react-native-mapbox-gl.git,nitaliano/react-native-mapbox-gl,,,,,Java,False,java,mid,2001..3000,2170,511,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
297,error,clone failed: fatal: unable to access 'https://github.com/lyj8330328/leyou.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/lyj8330328/leyou.git,lyj8330328/leyou,,,,,Java,False,java,low,600..699,639,459,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
298,error,clone failed: fatal: unable to access 'https://github.com/jhy/jsoup.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/jhy/jsoup.git,jhy/jsoup,,,,,Java,False,java,high,>=5001,11412,207,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
299,error,clone failed: fatal: unable to access 'https://github.com/WeBankFinTech/DataSphereStudio.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/WeBankFinTech/DataSphereStudio.git,WeBankFinTech/DataSphereStudio,,,,,Java,False,java,mid,3001..5000,3272,388,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
300,error,clone failed: fatal: unable to access 'https://github.com/tibi1712/FoldingNavigationDrawer-Android.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/tibi1712/FoldingNavigationDrawer-Android.git,tibi1712/FoldingNavigationDrawer-Android,,,,,Java,False,java,low,225..237,233,191,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
301,error,clone failed: fatal: unable to access 'https://github.com/MinecraftForge/MinecraftForge.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/MinecraftForge/MinecraftForge.git,MinecraftForge/MinecraftForge,,,,,Java,False,java,high,>=5001,7833,324,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
302,error,clone failed: fatal: unable to access 'https://github.com/Qihoo360/hbox.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/Qihoo360/hbox.git,Qihoo360/hbox,,,,,Java,False,java,mid,1501..2000,1729,290,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
303,error,clone failed: fatal: unable to access 'https://github.com/AmniX/AdBlockedWebView-Android.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/AmniX/AdBlockedWebView-Android.git,AmniX/AdBlockedWebView-Android,,,,,Java,False,java,low,275..299,288,307,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
304,error,clone failed: fatal: unable to access 'https://github.com/google/tsunami-security-scanner.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/google/tsunami-security-scanner.git,google/tsunami-security-scanner,,,,,Java,False,java,high,>=5001,8619,293,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
305,error,clone failed: fatal: unable to access 'https://github.com/ModelioOpenSource/Modelio.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/ModelioOpenSource/Modelio.git,ModelioOpenSource/Modelio,,,,,Java,False,java,mid,1000..1250,1068,440,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
306,error,clone failed: fatal: unable to access 'https://github.com/NVIDIA/grcuda.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/NVIDIA/grcuda.git,NVIDIA/grcuda,,,,,Java,False,java,low,225..237,229,357,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
307,error,clone failed: fatal: unable to access 'https://github.com/YoKeyword/Fragmentation.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/YoKeyword/Fragmentation.git,YoKeyword/Fragmentation,,,,,Java,False,java,high,>=5001,9661,249,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
308,error,clone failed: fatal: unable to access 'https://github.com/Wizcorp/phonegap-facebook-plugin.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/Wizcorp/phonegap-facebook-plugin.git,Wizcorp/phonegap-facebook-plugin,,,,,Java,False,java,mid,1501..2000,1930,66,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
309,error,clone failed: fatal: unable to access 'https://github.com/justified/tedis.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/justified/tedis.git,justified/tedis,,,,,Java,False,java,low,250..274,262,416,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
310,error,clone failed: fatal: unable to access 'https://github.com/flyway/flyway.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/flyway/flyway.git,flyway/flyway,,,,,Java,False,java,high,>=5001,10165,235,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
311,error,clone failed: fatal: unable to access 'https://github.com/hivemq/hivemq-mqtt-client.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/hivemq/hivemq-mqtt-client.git,hivemq/hivemq-mqtt-client,,,,,Java,False,java,mid,1000..1250,1126,281,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
312,error,clone failed: fatal: unable to access 'https://github.com/ww6015132/SilkySignature.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/ww6015132/SilkySignature.git,ww6015132/SilkySignature,,,,,Java,False,java,low,225..237,236,70,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
313,error,clone failed: fatal: unable to access 'https://github.com/jagrosh/MusicBot.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/jagrosh/MusicBot.git,jagrosh/MusicBot,,,,,Java,False,java,high,>=5001,5770,489,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
314,error,clone failed: fatal: unable to access 'https://github.com/Devlight/NavigationTabBar.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/Devlight/NavigationTabBar.git,Devlight/NavigationTabBar,,,,,Java,False,java,mid,3001..5000,4919,17,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
315,error,clone failed: fatal: unable to access 'https://github.com/mifmif/Generex.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/mifmif/Generex.git,mifmif/Generex,,,,,Java,False,java,low,350..399,386,249,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
316,error,clone failed: fatal: unable to access 'https://github.com/swagger-api/swagger-core.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/swagger-api/swagger-core.git,swagger-api/swagger-core,,,,,Java,False,java,high,>=5001,7532,337,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
317,error,clone failed: fatal: unable to access 'https://github.com/ModelEngine-Group/app-platform.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/ModelEngine-Group/app-platform.git,ModelEngine-Group/app-platform,,,,,Java,False,java,mid,1251..1500,1459,61,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
318,error,clone failed: fatal: unable to access 'https://github.com/yangxiufeng666/Micro-Service-Skeleton.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/yangxiufeng666/Micro-Service-Skeleton.git,yangxiufeng666/Micro-Service-Skeleton,,,,,Java,False,java,low,800..999,848,560,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
319,error,clone failed: fatal: unable to access 'https://github.com/kaushikgopal/RxJava-Android-Samples.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/kaushikgopal/RxJava-Android-Samples.git,kaushikgopal/RxJava-Android-Samples,,,,,Java,False,java,high,>=5001,7487,340,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
320,error,clone failed: fatal: unable to access 'https://github.com/ren93/RecyclerBanner.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/ren93/RecyclerBanner.git,ren93/RecyclerBanner,,,,,Java,False,java,mid,1501..2000,1617,430,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
321,error,clone failed: fatal: unable to access 'https://github.com/cxapython/unidbg-server.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/cxapython/unidbg-server.git,cxapython/unidbg-server,,,,,Java,False,java,low,213..224,222,109,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
322,error,clone failed: fatal: unable to access 'https://github.com/apache/ignite.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/apache/ignite.git,apache/ignite,,,,,Java,False,java,high,>=5001,5087,590,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
323,error,clone failed: fatal: unable to access 'https://github.com/sofastack/sofa-jraft.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/sofastack/sofa-jraft.git,sofastack/sofa-jraft,,,,,Java,False,java,mid,3001..5000,3822,224,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
324,error,clone failed: fatal: unable to access 'https://github.com/bigmeow/JWT.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/bigmeow/JWT.git,bigmeow/JWT,,,,,Java,False,java,low,800..999,870,471,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
325,error,clone failed: fatal: unable to access 'https://github.com/lenve/vhr.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/lenve/vhr.git,lenve/vhr,,,,,Java,False,java,high,>=5001,28018,54,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
326,error,clone failed: fatal: unable to access 'https://github.com/wuxudong/react-native-charts-wrapper.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/wuxudong/react-native-charts-wrapper.git,wuxudong/react-native-charts-wrapper,,,,,Java,False,java,mid,2001..3000,2496,269,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
327,error,clone failed: fatal: unable to access 'https://github.com/ljqloveyou123/LiujiaqiAndroid.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/ljqloveyou123/LiujiaqiAndroid.git,ljqloveyou123/LiujiaqiAndroid,,,,,Java,False,java,low,450..499,460,488,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
328,error,clone failed: fatal: unable to access 'https://github.com/Archmage83/tvapk.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/Archmage83/tvapk.git,Archmage83/tvapk,,,,,Java,False,java,high,>=5001,6331,428,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
329,error,clone failed: fatal: unable to access 'https://github.com/DSAppTeam/PanelSwitchHelper.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/DSAppTeam/PanelSwitchHelper.git,DSAppTeam/PanelSwitchHelper,,,,,Java,False,java,mid,2001..3000,2423,316,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
330,error,clone failed: fatal: unable to access 'https://github.com/droidefense/engine.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/droidefense/engine.git,droidefense/engine,,,,,Java,False,java,low,450..499,479,238,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
331,error,clone failed: fatal: unable to access 'https://github.com/648540858/wvp-GB28181-pro.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/648540858/wvp-GB28181-pro.git,648540858/wvp-GB28181-pro,,,,,Java,False,java,high,>=5001,7383,348,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
332,error,clone failed: fatal: unable to access 'https://github.com/dinuscxj/RecyclerRefreshLayout.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/dinuscxj/RecyclerRefreshLayout.git,dinuscxj/RecyclerRefreshLayout,,,,,Java,False,java,mid,1501..2000,1659,382,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
333,error,clone failed: fatal: unable to access 'https://github.com/bertsir/zBarLibary.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/bertsir/zBarLibary.git,bertsir/zBarLibary,,,,,Java,False,java,low,700..799,781,79,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
334,error,clone failed: fatal: unable to access 'https://github.com/opensearch-project/OpenSearch.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/opensearch-project/OpenSearch.git,opensearch-project/OpenSearch,,,,,Java,False,java,high,>=5001,13899,158,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
335,error,clone failed: fatal: unable to access 'https://github.com/Flipboard/bottomsheet.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/Flipboard/bottomsheet.git,Flipboard/bottomsheet,,,,,Java,False,java,mid,3001..5000,4487,91,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
336,error,clone failed: fatal: unable to access 'https://github.com/orhanobut/tracklytics.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/orhanobut/tracklytics.git,orhanobut/tracklytics,,,,,Java,False,java,low,400..449,429,274,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
337,error,clone failed: fatal: unable to access 'https://github.com/wasabeef/richeditor-android.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/wasabeef/richeditor-android.git,wasabeef/richeditor-android,,,,,Java,False,java,high,>=5001,6342,425,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
338,error,clone failed: fatal: unable to access 'https://github.com/lets-mica/mica.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/lets-mica/mica.git,lets-mica/mica,,,,,Java,False,java,mid,2001..3000,2235,453,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
339,error,clone failed: fatal: unable to access 'https://github.com/Beseting/PlanA.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/Beseting/PlanA.git,Beseting/PlanA,,,,,Java,False,java,low,400..449,448,13,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
340,error,clone failed: fatal: unable to access 'https://github.com/Anuken/Mindustry.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/Anuken/Mindustry.git,Anuken/Mindustry,,,,,Java,False,java,high,>=5001,29445,49,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
341,error,clone failed: fatal: unable to access 'https://github.com/ByteByteGoHq/coding-interview-patterns.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/ByteByteGoHq/coding-interview-patterns.git,ByteByteGoHq/coding-interview-patterns,,,,,Java,False,java,mid,1251..1500,1299,380,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
342,error,clone failed: fatal: unable to access 'https://github.com/fpvout/DigiView-Android.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/fpvout/DigiView-Android.git,fpvout/DigiView-Android,,,,,Java,False,java,low,300..324,314,250,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
343,error,clone failed: fatal: unable to access 'https://github.com/junit-team/junit-framework.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/junit-team/junit-framework.git,junit-team/junit-framework,,,,,Java,False,java,high,>=5001,7058,367,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
344,error,clone failed: fatal: unable to access 'https://github.com/mattia-battiston/clean-architecture-example.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/mattia-battiston/clean-architecture-example.git,mattia-battiston/clean-architecture-example,,,,,Java,False,java,mid,1501..2000,1786,220,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
345,error,clone failed: fatal: unable to access 'https://github.com/renatoathaydes/rawhttp.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/renatoathaydes/rawhttp.git,renatoathaydes/rawhttp,,,,,Java,False,java,low,213..224,217,327,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
346,error,clone failed: fatal: unable to access 'https://github.com/DImuthuUpe/AndroidPdfViewer.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/DImuthuUpe/AndroidPdfViewer.git,DImuthuUpe/AndroidPdfViewer,,,,,Java,False,java,high,>=5001,8479,300,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
347,error,clone failed: fatal: unable to access 'https://github.com/hcoles/pitest.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/hcoles/pitest.git,hcoles/pitest,,,,,Java,False,java,mid,1501..2000,1877,125,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
348,error,clone failed: fatal: unable to access 'https://github.com/romainpiel/live-emoji.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/romainpiel/live-emoji.git,romainpiel/live-emoji,,,,,Java,False,java,low,300..324,309,371,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
349,error,clone failed: fatal: unable to access 'https://github.com/gocd/gocd.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/gocd/gocd.git,gocd/gocd,,,,,Java,False,java,high,>=5001,7432,345,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
350,error,clone failed: fatal: unable to access 'https://github.com/bjmashibing/InternetArchitect.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/bjmashibing/InternetArchitect.git,bjmashibing/InternetArchitect,,,,,Java,False,java,mid,3001..5000,4274,128,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
351,error,clone failed: fatal: unable to access 'https://github.com/cloudera/flume.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/cloudera/flume.git,cloudera/flume,,,,,Java,False,java,low,800..999,938,205,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
352,error,clone failed: fatal: unable to access 'https://github.com/alibaba/canal.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/alibaba/canal.git,alibaba/canal,,,,,Java,False,java,high,>=5001,29732,48,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
353,error,clone failed: fatal: unable to access 'https://github.com/dji-sdk/Mobile-SDK-Android.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/dji-sdk/Mobile-SDK-Android.git,dji-sdk/Mobile-SDK-Android,,,,,Java,False,java,mid,1000..1250,1127,278,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
354,error,clone failed: fatal: unable to access 'https://github.com/javonleee/DragPointView.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/javonleee/DragPointView.git,javonleee/DragPointView,,,,,Java,False,java,low,350..399,399,15,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
355,error,clone failed: fatal: unable to access 'https://github.com/h2pl/JavaTutorial.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/h2pl/JavaTutorial.git,h2pl/JavaTutorial,,,,,Java,False,java,high,>=5001,7169,363,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
356,error,clone failed: fatal: unable to access 'https://github.com/sanshengshui/netty-learning-example.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/sanshengshui/netty-learning-example.git,sanshengshui/netty-learning-example,,,,,Java,False,java,mid,2001..3000,2935,26,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
357,error,clone failed: fatal: unable to access 'https://github.com/AChep/AcDisplay.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/AChep/AcDisplay.git,AChep/AcDisplay,,,,,Java,False,java,low,700..799,749,256,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
358,error,clone failed: fatal: unable to access 'https://github.com/beemdevelopment/Aegis.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/beemdevelopment/Aegis.git,beemdevelopment/Aegis,,,,,Java,False,java,high,>=5001,13373,170,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
359,error,clone failed: fatal: unable to access 'https://github.com/yangzongzhuan/RuoYi-Cloud.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/yangzongzhuan/RuoYi-Cloud.git,yangzongzhuan/RuoYi-Cloud,,,,,Java,False,java,mid,1501..2000,1798,210,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
360,error,clone failed: fatal: unable to access 'https://github.com/eoinsha/JavaPhoenixChannels.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/eoinsha/JavaPhoenixChannels.git,eoinsha/JavaPhoenixChannels,,,,,Java,False,java,low,200..212,206,304,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
361,error,clone failed: fatal: unable to access 'https://github.com/xkcoding/spring-boot-demo.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/xkcoding/spring-boot-demo.git,xkcoding/spring-boot-demo,,,,,Java,False,java,high,>=5001,34061,36,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
362,error,clone failed: fatal: unable to access 'https://github.com/keycloak/keycloak-quickstarts.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/keycloak/keycloak-quickstarts.git,keycloak/keycloak-quickstarts,,,,,Java,False,java,mid,2001..3000,2368,362,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
363,error,clone failed: fatal: unable to access 'https://github.com/russelarms/OffsetAnimator.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/russelarms/OffsetAnimator.git,russelarms/OffsetAnimator,,,,,Java,False,java,low,300..324,307,432,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
364,error,clone failed: fatal: unable to access 'https://github.com/ddd-by-examples/library.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/ddd-by-examples/library.git,ddd-by-examples/library,,,,,Java,False,java,high,>=5001,5882,474,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
365,error,clone failed: fatal: unable to access 'https://github.com/hub4j/github-api.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/hub4j/github-api.git,hub4j/github-api,,,,,Java,False,java,mid,1251..1500,1261,461,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
366,error,clone failed: fatal: unable to access 'https://github.com/asciidoctor/asciidoctorj.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/asciidoctor/asciidoctorj.git,asciidoctor/asciidoctorj,,,,,Java,False,java,low,600..699,673,195,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
367,error,clone failed: fatal: unable to access 'https://github.com/remkop/picocli.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/remkop/picocli.git,remkop/picocli,,,,,Java,False,java,high,>=5001,5442,529,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
368,error,clone failed: fatal: unable to access 'https://github.com/FlowCI/flow-core-x.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/FlowCI/flow-core-x.git,FlowCI/flow-core-x,,,,,Java,False,java,mid,1501..2000,1640,401,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
369,error,clone failed: fatal: unable to access 'https://github.com/sing1ee/elasticsearch-jieba-plugin.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/sing1ee/elasticsearch-jieba-plugin.git,sing1ee/elasticsearch-jieba-plugin,,,,,Java,False,java,low,500..599,538,555,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
370,error,clone failed: fatal: unable to access 'https://github.com/microsoft/typespec.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/microsoft/typespec.git,microsoft/typespec,,,,,Java,False,java,high,>=5001,5896,471,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
371,error,clone failed: fatal: unable to access 'https://github.com/rubensousa/FloatingToolbar.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/rubensousa/FloatingToolbar.git,rubensousa/FloatingToolbar,,,,,Java,False,java,mid,1501..2000,1538,544,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
372,error,clone failed: fatal: unable to access 'https://github.com/xuyulong2017/my-java-demo.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/xuyulong2017/my-java-demo.git,xuyulong2017/my-java-demo,,,,,Java,False,java,low,225..237,230,312,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
373,error,clone failed: fatal: unable to access 'https://github.com/apache/pinot.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/apache/pinot.git,apache/pinot,,,,,Java,False,java,high,>=5001,6164,443,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
374,error,clone failed: fatal: unable to access 'https://github.com/apache/amoro.git/': Could not resolve host: github.com (after 3 attempts),https://github.com/apache/amoro.git,apache/amoro,,,,,Java,False,java,mid,1000..1250,1196,116,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
375,usable,,https://github.com/halzhang/StartupNews.git,halzhang/StartupNews,05b04cec88ab3304b0008bc6756f020f7367d23b,2016-08-24T16:49:32+08:00,java,1.0,Java,False,java,low,325..349,331,427,94,492,71,5346,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
376,usable,,https://github.com/alibaba/freeline.git,alibaba/freeline,818e5de64f630a4c506499d7208b761061cb9d1f,2020-05-10T23:57:13+08:00,java,0.7767,Java,False,java,high,>=5001,5431,531,103,1003,96,9831,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
377,usable,,https://github.com/java-json-tools/json-schema-validator.git,java-json-tools/json-schema-validator,d265c6b15ca47a820de4a9d2f3de3b884c0a4b68,2020-09-28T17:42:43-07:00,java,1.0,Java,False,java,mid,1501..2000,1639,404,138,438,132,6347,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
378,usable,,https://github.com/liuguangqiang/IPicker.git,liuguangqiang/IPicker,db643cff3b8256e5f8257195fd2287aac677b02c,2020-04-08T11:03:20+08:00,java,1.0,Java,False,java,low,300..324,306,470,21,221,21,2147,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
379,usable,,https://github.com/apache/nifi.git,apache/nifi,8d4d520ad2a6e9a70601319c3bb04977b0cccd59,2026-10-22T16:40:54-05:00,java,0.8584,Java,False,java,high,>=5001,6273,433,7872,57803,6413,721849,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
380,usable,,https://github.com/Swati4star/Images-to-PDF.git,Swati4star/Images-to-PDF,54576589b0c410a07a986ec317b643c7ba14597e,2026-01-08T16:49:46+05:30,java,1.0,Java,False,java,mid,1251..1500,1333,297,156,1036,135,14155,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
381,excluded,n_functions 40 < 50; n_files_with_functions 6 < 15,https://github.com/donpark/identicon.git,donpark/identicon,b8988b342678106d0582b9fb70f2b52c227da277,2019-04-11T16:44:01-07:00,java,0.875,Java,False,java,low,350..399,365,646,8,40,6,632,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
382,usable,,https://github.com/java-native-access/jna.git,java-native-access/jna,a800ca8313076bc0375fed8bd4efd829eb61b0b0,2026-10-09T09:20:38-07:00,java,0.6204,Java,False,java,high,>=5001,8926,278,706,5462,482,97193,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
383,usable,,https://github.com/sarxos/webcam-capture.git,sarxos/webcam-capture,76d9d5cce871b30d40e14d4140402bd1a9749747,2025-11-08T19:50:07+01:00,java,0.9676,Java,False,java,mid,2001..3000,2357,368,247,1504,222,18015,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
384,excluded,n_functions 7 < 50; n_files_with_functions 6 < 15,https://github.com/dyc87112/swagger-butler.git,dyc87112/swagger-butler,8bd8d8d1b2e674e4842295b34772b0360da30067,2019-04-25T14:57:36+08:00,java,1.0,Java,False,java,low,275..299,286,357,8,7,6,150,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
385,excluded,n_files_with_functions 9 < 15,https://github.com/ikew0ng/SwipeBackLayout.git,ikew0ng/SwipeBackLayout,7c6b0ac424813266cec57db86d65a7c9d9ff5fa6,2018-07-10T12:04:21+08:00,java,1.0,Java,False,java,high,>=5001,6075,453,10,149,9,1594,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
386,excluded,n_files_with_functions 4 < 15,https://github.com/w2016561536/android_virtual_cam.git,w2016561536/android_virtual_cam,27a565e6f37237448319358ea3d7f2934485db76,2022-03-06T18:55:09+08:00,java,1.0,Java,False,java,mid,2001..3000,2079,587,4,66,4,1629,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
387,usable,,https://github.com/google/smali.git,google/smali,1a36aa30d18d92e63994f4b1e67a055931f5a707,2026-08-25T16:50:50+02:00,java,0.9985,Java,False,java,low,400..449,405,664,648,3766,508,39058,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
388,usable,,https://github.com/Gathin23/cleanyourtv.git,Gathin23/cleanyourtv,3e34f40f42728284bbb3d4d7bea57c3f504c3b31,2026-10-23T18:04:27+05:30,java,0.7283,Java,False,java,high,>=5001,26056,63,184,1634,183,22458,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
389,usable,,https://github.com/luaj/luaj.git,luaj/luaj,daf3da94e3cdba0ac6a289148d7e38bd53d3fe64,2020-04-01T19:36:00+03:00,java,1.0,Java,False,java,mid,1000..1250,1054,487,125,2555,120,22547,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
390,usable,,https://github.com/hellokaton/write-readable-code.git,hellokaton/write-readable-code,1883256af4b04e24a5066fa3160c765ecec0c48c,2018-09-24T15:54:37+08:00,java,0.9,Java,False,java,low,400..449,409,596,70,173,65,1386,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
391,usable,,https://github.com/Doikki/DKVideoPlayer.git,Doikki/DKVideoPlayer,79a8c92678126ff36036b3a14b09d6c98821812c,2024-05-24T17:41:37+08:00,java,0.9916,Java,False,java,high,>=5001,5332,544,238,1942,204,21041,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
392,usable,,https://github.com/AnySoftKeyboard/AnySoftKeyboard.git,AnySoftKeyboard/AnySoftKeyboard,be4f8f747d326e13d9b2f0207758f606bc062620,2026-10-22T13:27:31-04:00,java,0.7297,Java,False,java,mid,3001..5000,3389,346,491,3403,367,53803,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
393,usable,,https://github.com/DitriXNew/EDT-MCP.git,DitriXNew/EDT-MCP,d0e01f33d06dff3b9da753b6c52e965499350a7d,2026-10-22T12:19:56-06:00,java,0.9896,Java,False,java,low,300..324,312,308,479,11070,473,187385,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
394,usable,,https://github.com/supertokens/supertokens-core.git,supertokens/supertokens-core,8703a12c2159a148d5273cf1815b96da4412a4ce,2026-10-23T09:00:17+02:00,java,0.9156,Java,False,java,high,>=5001,15332,136,450,3774,408,62686,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
395,usable,,https://github.com/hongyangAndroid/ChangeSkin.git,hongyangAndroid/ChangeSkin,81080b04183cffe5582eb95d975cb72d2d3f2ff5,2015-11-23T16:26:57+08:00,java,1.0,Java,False,java,mid,1000..1250,1148,224,18,72,16,954,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
396,usable,,https://github.com/pavansolapure/opencodez-samples.git,pavansolapure/opencodez-samples,f5ef3de060cd9b2b16766fe860689d9b4d72f4a2,2020-08-02T13:00:05+05:30,java,0.9425,Java,False,java,low,300..324,305,509,313,910,266,8084,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
397,usable,,https://github.com/vipshop/vjtools.git,vipshop/vjtools,2f780edd504e7474b77f54665370a6a8361e3f55,2022-07-25T16:42:41+08:00,java,1.0,Java,False,java,high,>=5001,7609,335,146,1501,137,13434,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
398,excluded,n_files_with_functions 14 < 15,https://github.com/AnderWeb/discreteSeekBar.git,AnderWeb/discreteSeekBar,99e62e6cd04bc52216f5e0e5204d8221ea28f326,2016-01-29T12:07:28+01:00,java,1.0,Java,False,java,mid,2001..3000,2131,539,14,194,14,1761,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
399,usable,,https://github.com/mcxiaoke/xBus.git,mcxiaoke/xBus,ff64742fe1344004313650219bbba89aa392db16,2017-12-26T15:15:00+08:00,java,1.0,Java,False,java,low,300..324,321,91,25,94,20,907,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
400,usable,,https://github.com/Bearded-Hen/Android-Bootstrap.git,Bearded-Hen/Android-Bootstrap,b3d62cc1847e26d420c53c92665a4fe1e6ee7ecf,2017-07-22T10:39:46+01:00,java,1.0,Java,False,java,high,>=5001,7210,359,65,461,49,12221,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
401,usable,,https://github.com/flutter/flutter-intellij.git,flutter/flutter-intellij,cd7cda33fc4c10e44e2bc72732c568e43340ec75,2026-10-22T14:49:06-07:00,java,0.97,Java,False,java,mid,2001..3000,2019,647,500,3387,399,38133,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
402,excluded,n_functions 27 < 50; n_files_with_functions 4 < 15,https://github.com/Joisar/LockScreenApp.git,Joisar/LockScreenApp,2470502ba5aef350b991eab5eee0632628a81e4c,2015-07-23T17:55:56+05:30,java,1.0,Java,False,java,low,300..324,301,607,4,27,4,271,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
403,usable,,https://github.com/gunnarmorling/1brc.git,gunnarmorling/1brc,db064194be375edc02d6dbcd21268ad40f7e2869,2024-04-10T14:20:33+02:00,java,0.9831,Java,False,java,high,>=5001,8139,313,177,2676,176,42766,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
404,usable,,https://github.com/payatu/diva-android.git,payatu/diva-android,2bb63b531ba66c22563ac0911973389e2a0cb723,2016-01-15T15:43:59+05:30,java,0.9524,Java,False,java,mid,1000..1250,1157,203,22,51,20,779,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
405,excluded,n_functions 22 < 50; n_files_with_functions 4 < 15,https://github.com/bigsizeme/shiro-check.git,bigsizeme/shiro-check,6d151b95fe64b2cfc352ef2e67839163416613e2,2021-03-15T15:59:36+08:00,java,1.0,Java,False,java,low,213..224,214,492,4,22,4,376,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
406,usable,,https://github.com/youth5201314/banner.git,youth5201314/banner,777c7dbfaa0a48d78101858d5520f695fef91fbd,2024-01-11T16:37:23+08:00,java,0.9091,Java,False,java,high,>=5001,13009,177,33,209,26,1907,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
407,usable,,https://github.com/MCRcortex/voxy.git,MCRcortex/voxy,5bf33350a1cc7bb7e2b5d947b236c56d878b8a7d,2026-10-19T19:11:52+02:00,java,1.0,Java,False,java,mid,1251..1500,1347,268,231,1791,202,24774,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
408,usable,,https://github.com/Q-1515/reggie_parent.git,Q-1515/reggie_parent,042861fa6ebd7ac3cd7288290ba9fa8087d2fd3a,2022-07-28T00:15:03+08:00,java,1.0,Java,False,java,low,200..212,211,51,141,193,57,4112,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
409,usable,,https://github.com/rubenlagus/TelegramBots.git,rubenlagus/TelegramBots,15ff4c479671267015d41d8a1a8d13da83f02abe,2026-09-07T01:05:02+01:00,java,1.0,Java,False,java,high,>=5001,5543,516,695,1794,381,38608,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
410,usable,,https://github.com/gabrielemariotti/RecyclerViewItemAnimators.git,gabrielemariotti/RecyclerViewItemAnimators,1a94e4e69217be8711c12edb6004163b169c00a1,2015-11-21T07:47:39+01:00,java,1.0,Java,False,java,mid,3001..5000,3015,489,27,194,27,2043,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
411,usable,,https://github.com/magiepooh/RecyclerItemDecoration.git,magiepooh/RecyclerItemDecoration,0859bc5f29176b5fa9843a1077b3af30b1501237,2018-05-04T08:09:32+09:00,java,1.0,Java,False,java,low,300..324,316,214,16,71,15,686,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
412,usable,,https://github.com/mik3y/usb-serial-for-android.git,mik3y/usb-serial-for-android,6a9c61f1fa16f28c2a75eef76c6383cd1dc518dd,2026-10-06T22:06:05+02:00,java,1.0,Java,False,java,high,>=5001,5701,498,30,400,28,6559,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
413,usable,,https://github.com/spring-cloud/spring-cloud-gateway.git,spring-cloud/spring-cloud-gateway,24438247d1342b9f7f85cd96e9d69339232d4103,2026-10-23T00:35:10Z,java,0.9949,Java,False,java,mid,3001..5000,4916,18,395,3219,334,27911,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
414,usable,,https://github.com/oblador/react-native-shimmer.git,oblador/react-native-shimmer,f1c379a3f33627ec255474c3b4a1730bdfbb95c3,2022-10-05T17:49:19+02:00,java,0.4737,Java,False,java,low,700..799,714,444,25,61,17,741,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
415,usable,,https://github.com/scribejava/scribejava.git,scribejava/scribejava,8970e8eeb0aff840d0b223890e9c392ee19218f7,2024-02-23T16:11:39+03:00,java,1.0,Java,False,java,high,>=5001,5452,528,201,1129,185,8223,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
416,excluded,n_files_with_functions 9 < 15,https://github.com/MZCretin/ExpandableTextView.git,MZCretin/ExpandableTextView,15db214eff42c835e9acf163ce96fac789b1dc83,2025-10-10T15:30:24+08:00,java,1.0,Java,False,java,mid,1251..1500,1433,112,12,127,9,1352,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
417,usable,,https://github.com/quicktheories/QuickTheories.git,quicktheories/QuickTheories,a963eded0604ab9fe1950611a64807851d790c1c,2019-12-15T21:14:42Z,java,1.0,Java,False,java,low,500..599,518,758,117,635,87,5039,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
418,usable,,https://github.com/Blankj/awesome-java-leetcode.git,Blankj/awesome-java-leetcode,0d17728bfbe128132b21156dce19d4a5aa5001e9,2020-12-10T23:20:20+08:00,java,1.0,Java,False,java,high,>=5001,8686,289,70,156,70,1913,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
419,usable,,https://github.com/wgpsec/fofa_viewer.git,wgpsec/fofa_viewer,ff2848a346b96c3f98d29b537c876c989fadf34c,2025-12-26T20:17:51+08:00,java,1.0,Java,False,java,mid,1501..2000,1810,195,31,174,29,3037,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
420,usable,,https://github.com/tanyaofei/minecraft-fakeplayer.git,tanyaofei/minecraft-fakeplayer,88dd479a55908d0de691193832bef5054a349961,2025-11-06T17:42:18+08:00,java,1.0,Java,False,java,low,225..237,237,19,262,1279,241,15121,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
421,usable,,https://github.com/guolindev/LitePal.git,guolindev/LitePal,8ad8322cc6f808e6d6beb7ce4b13d12e8360ce45,2021-08-22T13:11:21+08:00,java,0.9469,Java,False,java,high,>=5001,8046,316,113,957,99,9168,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
422,excluded,n_functions 17 < 50; n_files_with_functions 2 < 15,https://github.com/TheKingOfDuck/burpFakeIP.git,TheKingOfDuck/burpFakeIP,e002e545a9b8bc163573539fa2f85c4b398e4170,2022-09-29T17:12:23+08:00,java,1.0,Java,False,java,mid,1501..2000,1666,372,3,17,2,200,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
423,usable,,https://github.com/fengzhizi715/NetDiscovery.git,fengzhizi715/NetDiscovery,2d118210e8ef8d0bc0f6a51aeb04768e65aadb71,2026-06-05T15:30:31+08:00,java,0.8634,Java,False,java,low,600..699,644,416,205,1006,181,9791,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
424,usable,,https://github.com/alibaba/spring-cloud-alibaba.git,alibaba/spring-cloud-alibaba,858aa8d58d2e902770ac4c6f5598808e125e695e,2026-09-27T19:20:04+08:00,java,0.9978,Java,False,java,high,>=5001,29169,50,452,1984,336,20713,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
425,usable,,https://github.com/micrometer-metrics/micrometer.git,micrometer-metrics/micrometer,eed083ce1d984a99cf9055fb3cc2e4e71f6317aa,2026-10-23T21:06:26+09:00,java,0.9976,Java,False,java,mid,3001..5000,4909,19,843,6083,673,53768,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
426,usable,,https://github.com/koushikkothagal/java-backend-bootcamp.git,koushikkothagal/java-backend-bootcamp,c3e944e81a88840a28a4105ca6357688a4a4cc61,2023-03-11T01:25:22-08:00,java,0.8333,Java,False,java,low,250..274,257,610,30,54,26,657,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
427,usable,,https://github.com/LuckSiege/PictureSelector.git,LuckSiege/PictureSelector,a880156bbd4df2ebe254858b9f5acec0a7ca54c3,2023-12-17T18:12:58+08:00,java,0.9971,Java,False,java,high,>=5001,13585,164,339,3329,228,37122,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
428,usable,,https://github.com/mybatis/spring.git,mybatis/spring,70cc3ead4cb00302d49c3255d9a3e0ae00c282f3,2026-10-17T12:22:09-04:00,java,1.0,Java,False,java,mid,2001..3000,2939,24,34,252,25,2309,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
429,usable,,https://github.com/antlr/antlr3.git,antlr/antlr3,7bd56e65a5662ddef458dacdf2202189521aef41,2022-04-09T20:30:05-07:00,java,0.456,Java,False,java,low,250..274,253,754,672,7399,440,85524,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
430,usable,,https://github.com/zfile-dev/zfile.git,zfile-dev/zfile,775b0172f3b1d3f68aabca727ef7e083e6bd5aa5,2026-08-09T20:20:27+08:00,java,1.0,Java,False,java,high,>=5001,10859,222,417,1132,246,20536,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
431,usable,,https://github.com/apache/hugegraph.git,apache/hugegraph,8338402826e5f9d05ed6b87784fe334659e381c8,2026-10-23T13:28:09+08:00,java,0.9966,Java,False,java,mid,3001..5000,3193,414,1742,21717,1597,295780,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
432,usable,,https://github.com/kevalpatel2106/PasscodeView.git,kevalpatel2106/PasscodeView,7c5b93b10bc66e5ebbdb1ce88d7948d8854ab8ac,2018-09-04T09:12:21+01:00,java,0.973,Java,False,java,low,250..274,273,50,37,436,32,3493,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
433,usable,,https://github.com/TommyLemon/Android-ZBLibrary.git,TommyLemon/Android-ZBLibrary,61925fef355779d08bf3c802eef423a5dc75d750,2026-10-11T23:26:58+08:00,java,1.0,Java,False,java,high,>=5001,5603,510,156,1609,133,15368,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
434,usable,,https://github.com/qunarcorp/bistoury.git,qunarcorp/bistoury,b83b87032c3a394df31300a4fe3a1123cf6d7917,2020-10-23T16:03:13+08:00,java,0.9716,Java,False,java,mid,3001..5000,4067,161,987,8039,830,100777,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
435,usable,,https://github.com/rayokota/kareldb.git,rayokota/kareldb,78e10ec77f6a6824dc0c275cb73831b1aa142b1e,2025-04-14T18:09:33-07:00,java,1.0,Java,False,java,low,350..399,388,204,68,518,64,6613,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
436,usable,,https://github.com/Tencent/tinker.git,Tencent/tinker,24dd769ed7c586b6774aff8703d76fa408bd2018,2026-10-23T14:14:29+08:00,java,0.9916,Java,False,java,high,>=5001,17658,108,239,2020,217,31145,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
437,excluded,n_functions 29 < 50; n_files_with_functions 5 < 15,https://github.com/yingLanNull/ShadowImageView.git,yingLanNull/ShadowImageView,b06f92766a4a03fec010d6a67a12727ee90f67ee,2018-05-23T16:26:13+08:00,java,1.0,Java,False,java,mid,2001..3000,2614,214,5,29,5,389,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
438,usable,,https://github.com/stanford-futuredata/macrobase.git,stanford-futuredata/macrobase,ae7b655ef30b50fb726ae7b3daa79571a39d194d,2020-01-09T21:53:06-08:00,java,0.8718,Java,False,java,low,600..699,671,210,351,2395,311,27228,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
439,usable,,https://github.com/apache/hive.git,apache/hive,5d3b68f49617f3bcb976b56b594b84aa14972245,2026-10-22T22:51:19+03:00,java,0.8435,Java,False,java,high,>=5001,6033,456,7906,101838,7298,1311182,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
440,excluded,language javascript not sampled,https://github.com/szvone/Vmq.git,szvone/Vmq,f0b0f29fac51a1b600dd8c2f215ee812cf8f5905,2019-05-22T14:13:59+08:00,javascript,0.5435,Java,False,java,mid,1251..1500,1259,467,46,1105,41,1972,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
441,usable,,https://github.com/Mishiranu/Dashchan.git,Mishiranu/Dashchan,b78d82bd1db802ba2e0f6f4c6ebf89485d6ed3c5,2021-07-03T22:28:27+03:00,java,0.911,Java,False,java,low,400..449,420,421,716,11199,374,112291,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
442,usable,,https://github.com/agentscope-ai/agentscope-java.git,agentscope-ai/agentscope-java,07c5f3078d682da30f29e96b6d76f68242cbc2e1,2026-10-23T17:10:45+08:00,java,0.7274,Java,False,java,high,>=5001,6096,450,2902,27656,2507,395805,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
443,excluded,language kotlin not sampled,https://github.com/leinardi/FloatingActionButtonSpeedDial.git,leinardi/FloatingActionButtonSpeedDial,20daccfd1ed718f3dfbf18ce2712090ededd9fdc,2024-04-04T09:35:36+02:00,kotlin,0.7857,Java,False,java,mid,1251..1500,1475,40,28,256,21,3481,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
444,usable,,https://github.com/xuminwlt/j360-dubbo-app-all.git,xuminwlt/j360-dubbo-app-all,fc32b0b074177a30d558ae8f0714ae4c05a7e47f,2018-08-17T14:48:50+08:00,java,1.0,Java,False,java,low,450..499,480,223,208,1895,156,17851,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
445,usable,,https://github.com/Blankj/AndroidUtilCode.git,Blankj/AndroidUtilCode,7b4caf9e5440046b3fefb63b6b6e2ead7ebaf809,2024-05-11T10:54:17+08:00,java,0.7297,Java,False,java,high,>=5001,33611,37,296,4551,269,38741,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
446,usable,,https://github.com/liyupi/yu-ai-agent.git,liyupi/yu-ai-agent,6d4608c58b442d470fffc7a5e0b2aedb0e9478c8,2025-06-25T20:13:09+08:00,java,0.9091,Java,False,java,mid,2001..3000,2745,123,44,80,38,1404,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
447,excluded,n_functions 45 < 50; n_files_with_functions 9 < 15,https://github.com/guardianproject/ripple.git,guardianproject/ripple,c4ff9c0d547dbfdcaa8a5951fb9332dade5476e0,2026-04-17T11:34:10+02:00,java,1.0,Java,False,java,low,300..324,301,615,9,45,9,799,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
448,usable,,https://github.com/chillzhuang/SpringBlade.git,chillzhuang/SpringBlade,4995ddb714a5c1ec30aaadb5db6ffc8dc0a61fcf,2026-09-18T22:56:59+08:00,java,1.0,Java,False,java,high,>=5001,6949,374,253,463,125,7656,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
449,usable,,https://github.com/Krupen/FabulousFilter.git,Krupen/FabulousFilter,cabc9eb54610c58bb938f6e3a05a49471fe13873,2023-09-07T16:01:40+05:30,java,1.0,Java,False,java,mid,2001..3000,2648,187,18,141,18,3022,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
450,usable,,https://github.com/iisquare/fs-project.git,iisquare/fs-project,00565a8063fa0a70bb2eed60a59e9b31ad34bd11,2026-10-17T17:47:26+08:00,java,0.5746,Java,False,java,low,225..237,233,176,1838,11609,1327,161807,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
451,usable,,https://github.com/Meituan-Dianping/walle.git,Meituan-Dianping/walle,f78edcf1117a0aa858a3d04bb24d86bf9ad51bb2,2020-12-11T17:47:35+08:00,java,1.0,Java,False,java,high,>=5001,6852,379,50,365,44,4612,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
452,usable,,https://github.com/CrawlScript/WebCollector.git,CrawlScript/WebCollector,17f3b83cca5f3d4b2bfe7e590b6ecfe01030d7b9,2026-02-10T15:32:19+08:00,java,1.0,Java,False,java,mid,3001..5000,3078,468,87,596,72,4807,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
453,usable,,https://github.com/soot-oss/heros.git,soot-oss/heros,091e3bd5850521150462e9a823293e29a73cc8bb,2026-03-19T12:59:12+01:00,java,1.0,Java,False,java,low,250..274,258,558,79,530,59,4940,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
454,usable,,https://github.com/kestra-io/kestra.git,kestra-io/kestra,df227cb1669cd86d717024ee90666266fdbeba85,2026-10-23T15:58:25+02:00,java,0.7242,Java,False,java,high,>=5001,29954,46,2621,14820,2085,212868,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
455,error,"clone failed: error: unable to write file cli/data/bedrock/1.21.130.0/block_states.json
error: unable to write file cli/data/bedrock/1.21.130.0/item_names.json
error: unable  (after 3 attempts)",https://github.com/HiveGamesOSS/Chunker.git,HiveGamesOSS/Chunker,,,,,Java,False,java,mid,1000..1250,1033,545,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
456,excluded,n_functions 39 < 50; n_files_with_functions 7 < 15,https://github.com/C0DEbrained/BurpCustomizer.git,C0DEbrained/BurpCustomizer,e7c0eac05148d70a48195e0ba8c3ed668493eb6b,2026-10-06T15:15:59+01:00,java,1.0,Java,False,java,low,500..599,587,99,9,39,7,916,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
457,usable,,https://github.com/527515025/springBoot.git,527515025/springBoot,8fadfc31240917e2e9347ec8c394c774082e8d8f,2020-04-02T18:38:04+08:00,java,0.9897,Java,False,java,high,>=5001,6765,388,292,1290,254,16290,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
458,usable,,https://github.com/SpongePowered/Mixin.git,SpongePowered/Mixin,4053421aa10aaac6127d969028a29c94fe3054f6,2024-07-06T22:41:39+01:00,java,1.0,Java,False,java,mid,1501..2000,1731,285,444,3993,308,35777,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
459,excluded,n_files_with_functions 12 < 15,https://github.com/opentable/otj-pg-embedded.git,opentable/otj-pg-embedded,920adf09d8805108068c05f112ca1f805464c533,2026-09-16T10:45:52+10:00,java,1.0,Java,False,java,low,700..799,718,425,13,117,12,904,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
460,usable,,https://github.com/Tencent/VasSonic.git,Tencent/VasSonic,59936beff656d4b5718ff6444d6c5e001a2c5231,2019-04-15T16:26:32+08:00,java,0.5949,Java,False,java,high,>=5001,11846,197,103,582,68,9061,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
461,excluded,n_functions 41 < 50; n_files_with_functions 9 < 15,https://github.com/simple-android-framework/android_design_patterns_analysis.git,simple-android-framework/android_design_patterns_analysis,034c4e2ce5cd27e7e5aa75065fdaf409ba114996,2023-09-26T17:34:23+08:00,java,1.0,Java,False,java,mid,2001..3000,2664,178,10,41,9,254,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
462,excluded,n_functions 30 < 50; n_files_with_functions 7 < 15,https://github.com/LuChangQiu/jrebel-license.git,LuChangQiu/jrebel-license,7837975d1fa97eb389be3d89f9fea7b70c4e19e3,2026-06-09T10:50:18+08:00,java,1.0,Java,False,java,low,225..237,231,268,7,30,7,493,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
463,usable,,https://github.com/apache/hadoop.git,apache/hadoop,25065c25ca652629c795cad47e25ca871ee91e4f,2026-10-23T14:38:11+05:30,java,0.9077,Java,False,java,high,>=5001,15694,130,9212,98565,7514,1181091,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
464,usable,,https://github.com/guolindev/booksource.git,guolindev/booksource,e61f533816111c8899b2009a49b322e63cabbfd5,2018-01-15T13:37:43+08:00,java,1.0,Java,False,java,mid,3001..5000,3122,455,130,366,122,4858,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
465,usable,,https://github.com/libreliodev/android.git,libreliodev/android,a1f20eb44fe694c1ae8624b01ce5dc57ac8d9307,2018-03-23T17:54:41+01:00,java,1.0,Java,False,java,low,225..237,229,340,116,1022,108,12042,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
466,usable,,https://github.com/SuperMonster003/AutoJs6.git,SuperMonster003/AutoJs6,ed3eb10e88db5a8425fd94bdddefa4176e5e1c94,2026-03-16T22:48:05+08:00,java,0.4553,Java,False,java,high,>=5001,6515,405,2384,20157,1939,261911,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
467,usable,,https://github.com/JorgeCastilloPrz/FABProgressCircle.git,JorgeCastilloPrz/FABProgressCircle,31f1cf9de81a46d2d645b36d20e6b7af83fd8548,2015-06-22T22:22:47+02:00,java,1.0,Java,False,java,mid,1000..1250,1234,30,25,109,18,968,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
468,excluded,n_functions 24 < 50; n_files_with_functions 5 < 15,https://github.com/ansen360/FrameAnimation.git,ansen360/FrameAnimation,cfaa232c3c3c48b02dbd877a731f65bbc06565e8,2018-05-25T14:20:37+08:00,java,1.0,Java,False,java,low,325..349,340,215,5,24,5,325,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
469,usable,,https://github.com/scwang90/SmartRefreshLayout.git,scwang90/SmartRefreshLayout,224db48f8af897a930b810a6b6fc55af8cef0d57,2024-11-26T11:57:10+08:00,java,1.0,Java,False,java,high,>=5001,25100,70,146,1105,128,18418,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
470,usable,,https://github.com/avjinder/Minimal-Todo.git,avjinder/Minimal-Todo,83bf4c6f56b808149481b0c4b5a88e8a2215e16b,2018-11-13T12:24:50+05:30,java,1.0,Java,False,java,mid,2001..3000,2184,500,27,162,27,2128,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
471,usable,,https://github.com/LiveTyping/CannyViewAnimator.git,LiveTyping/CannyViewAnimator,6e3789dec637bb6710eff47141e2a20200c2c084,2017-04-27T19:13:13+06:00,java,1.0,Java,False,java,low,300..324,304,521,26,129,21,1209,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
472,usable,,https://github.com/journeyapps/zxing-android-embedded.git,journeyapps/zxing-android-embedded,d09b7c76c3124fbfbd096a65d60b1997f37ff90f,2022-10-21T10:40:04+02:00,java,1.0,Java,False,java,high,>=5001,5934,467,58,546,53,5114,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
473,usable,,https://github.com/WuKongOpenSource/Wukong_nocode.git,WuKongOpenSource/Wukong_nocode,256ab5bf6ee9a5f2f49071dcd2331e0495c5787d,2023-08-07T18:07:47+08:00,java,0.9721,Java,False,java,mid,1000..1250,1037,532,574,7442,240,31012,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
474,excluded,n_functions 7 < 50; n_files_with_functions 4 < 15,https://github.com/amigoscode/spring-boot-security-course.git,amigoscode/spring-boot-security-course,c4ab0d60d65aee0a91573beaa8098fba4b06d5d5,2019-12-16T18:34:25Z,java,1.0,Java,False,java,low,500..599,500,937,4,7,4,119,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
475,usable,,https://github.com/realm/realm-java.git,realm/realm-java,e5f4caac29d2ca36022352ef5c1f59045750e021,2025-09-15T14:18:59-04:00,java,0.6498,Java,False,java,high,>=5001,11451,206,891,11565,711,139594,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
476,usable,,https://github.com/kerwincui/FastBee.git,kerwincui/FastBee,e4ed6edbd65f25e50e8323fcd8bf3acb2ea627ce,2026-10-08T09:28:44+08:00,java,0.773,Java,False,java,mid,2001..3000,2308,396,1163,17208,853,76727,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
477,usable,,https://github.com/itisaid/Doris.git,itisaid/Doris,d925329bef8cfd1fcb7a4e331c37cfa5597d1edb,2017-05-31T11:16:51+08:00,java,0.9947,Java,False,java,low,225..237,236,80,750,4210,611,39537,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
478,usable,,https://github.com/pmd/pmd.git,pmd/pmd,8a860d55e043a345f8bdb8f2160fc4b03fa09a41,2026-10-23T15:47:22+02:00,java,0.986,Java,False,java,high,>=5001,5514,519,1863,15331,1730,127292,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
479,usable,,https://github.com/eazybytes/microservices.git,eazybytes/microservices,4ff3d4b7580ebe6107e0accd596dd61a0a6a13cc,2026-10-15T17:03:28+05:30,java,1.0,Java,False,java,mid,1251..1500,1300,376,965,1259,533,33526,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
480,excluded,n_functions 28 < 50; n_files_with_functions 2 < 15,https://github.com/g707175425/CloudEditText.git,g707175425/CloudEditText,e21e5226cd7380a7d90e1547891f4c888ae4b31d,2017-03-31T17:33:38+08:00,java,1.0,Java,False,java,low,350..399,362,714,2,28,2,328,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
481,usable,,https://github.com/wuyouzhuguli/SpringAll.git,wuyouzhuguli/SpringAll,614d2578d9495acf53cc02f2dee9c6131cc5e51a,2021-01-31T11:32:39+08:00,java,0.9984,Java,False,java,high,>=5001,28926,51,634,1853,567,17594,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
482,usable,,https://github.com/igreenwood/SimpleCropView.git,igreenwood/SimpleCropView,f7563f640d0fcf4df91b6b30c7cabbec5d9c559c,2018-09-17T18:21:45+09:00,java,1.0,Java,False,java,mid,2001..3000,2478,280,25,325,19,3659,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
483,excluded,n_files_with_functions 7 < 15,https://github.com/umeng/android_download_manager.git,umeng/android_download_manager,b1ff8d8ac901400a1271bb662623f9e0fa8d2ae2,2011-11-29T18:30:03+08:00,java,1.0,Java,False,java,low,200..212,206,298,9,98,7,1343,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
484,excluded,n_files_with_functions 11 < 15,https://github.com/happydog-intj/JsBridge.git,happydog-intj/JsBridge,3210abd0a9268edc83fe20f31fa45255b762299e,2026-09-12T12:03:23+08:00,java,0.9333,Java,False,java,high,>=5001,9905,240,15,169,11,1429,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
485,usable,,https://github.com/todoroo/astrid.git,todoroo/astrid,4fc5c7714fb1b48ae46dcacbda287bcef9c3f6bf,2013-04-26T10:55:11-07:00,java,0.968,Java,False,java,mid,1000..1250,1076,417,1232,12342,1093,148209,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
486,usable,,https://github.com/AntiqueAtlasTeam/AntiqueAtlas.git,AntiqueAtlasTeam/AntiqueAtlas,b706821d3f0203038de3de6e79a6d354fe2c7b18,2026-06-19T20:43:29-04:00,java,1.0,Java,False,java,low,250..274,267,241,159,786,139,9278,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
487,excluded,n_files_with_functions 13 < 15,https://github.com/hustcc/JS-Sorting-Algorithm.git,hustcc/JS-Sorting-Algorithm,f56cfad812d52fc56b65ab0f3bce80ceb4054c88,2022-01-05T17:32:56+08:00,java,0.7857,Java,False,java,high,>=5001,5188,577,14,75,13,958,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
488,excluded,n_files_with_functions 14 < 15,https://github.com/kungfoo/geohash-java.git,kungfoo/geohash-java,6e9a2ba881cbfee23721b7c017c5717647beed20,2022-04-04T09:31:06+02:00,java,1.0,Java,False,java,mid,1000..1250,1012,600,15,122,14,1092,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
489,usable,,https://github.com/devicehive/devicehive-java-server.git,devicehive/devicehive-java-server,905e3b932ddc30bd239a192e6eaadc3e5f17004f,2024-02-16T15:52:11+01:00,java,1.0,Java,False,java,low,350..399,394,85,388,2118,343,24036,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
490,usable,,https://github.com/apache/hbase.git,apache/hbase,2c79c38bea97027fc841e2cfe074e0aef93e6e19,2026-10-22T08:39:31+02:00,java,0.8844,Java,False,java,high,>=5001,5566,513,3170,43564,2811,501339,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
491,usable,,https://github.com/apache/ofbiz-framework.git,apache/ofbiz-framework,8ad04e59bd55797ae67654f8323351ca376213e8,2026-10-23T18:46:52+05:30,java,0.9122,Java,False,java,mid,1000..1250,1138,254,1242,16367,1155,256643,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
492,usable,,https://github.com/vangao1989/cloudE.git,vangao1989/cloudE,be4b925ae04fb08d2799d14bd90c5efe9fd7f325,2018-07-17T09:44:17+08:00,java,1.0,Java,False,java,low,350..399,385,258,26,262,24,1477,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
493,usable,,https://github.com/daimajia/AndroidImageSlider.git,daimajia/AndroidImageSlider,e318cabdef668de985efdcc45ca304e2ac6f58b5,2015-05-25T03:54:43+08:00,java,1.0,Java,False,java,high,>=5001,5575,511,32,295,31,3936,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
494,usable,,https://github.com/vsch/flexmark-java.git,vsch/flexmark-java,bcfe84a3ab6d23d04adce3e5a0bae45c6b791d14,2025-04-16T15:07:11-04:00,java,0.9982,Java,False,java,mid,2001..3000,2639,191,1084,9040,768,78076,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
495,excluded,n_files_with_functions 6 < 15,https://github.com/JackCho/AndroidVideoView.git,JackCho/AndroidVideoView,dde4805cf7a589ea3afe9b56545d86dc9c81fd52,2017-04-17T19:36:58+08:00,java,1.0,Java,False,java,low,350..399,380,343,6,55,6,599,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
496,usable,,https://github.com/apache/pulsar.git,apache/pulsar,17166c820bf011ce7dd8b2b6795cc9c62e734af7,2026-10-22T22:40:18-07:00,java,0.9793,Java,False,java,high,>=5001,15351,135,2948,25192,2042,363774,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
497,usable,,https://github.com/bezkoder/spring-boot-spring-security-jwt-authentication.git,bezkoder/spring-boot-spring-security-jwt-authentication,096e106a6d807129e49b8b80af1ffc389b0fe3da,2024-02-04T16:04:33+07:00,java,1.0,Java,False,java,mid,1501..2000,1596,473,19,79,16,756,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
498,usable,,https://github.com/dbamman/book-nlp.git,dbamman/book-nlp,7a09e01c6ce702d09d034e06f4040e03492a2b09,2021-11-21T20:56:29-08:00,java,0.9744,Java,False,java,low,300..324,320,116,39,188,37,5244,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
499,usable,,https://github.com/redis/jedis.git,redis/jedis,66fbb8b04afce9c8129ceee11aea17a35bbb73d2,2026-10-23T16:53:32+03:00,java,1.0,Java,False,java,high,>=5001,12365,187,547,8436,420,55842,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
500,excluded,language javascript not sampled,https://github.com/richardwilly98/elasticsearch-river-mongodb.git,richardwilly98/elasticsearch-river-mongodb,d778375a349f70968a7fe4f6e50b461234eac06e,2016-03-22T07:59:54-04:00,javascript,0.6618,Java,False,java,mid,1000..1250,1122,292,68,318,30,4940,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
501,excluded,n_functions 37 < 50; n_files_with_functions 4 < 15,https://github.com/JuL1205/SlideshowToolbar.git,JuL1205/SlideshowToolbar,24d329dc52eb7e7420af4902b7252e7c090a7e1c,2019-07-03T13:14:10+09:00,java,1.0,Java,False,java,low,200..212,203,514,5,37,4,344,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
502,usable,,https://github.com/dropwizard/metrics.git,dropwizard/metrics,2cc7a5006c43abd009751371bace4f625d0721f4,2026-10-21T13:04:14+02:00,java,0.9899,Java,False,java,high,>=5001,7847,323,198,1855,168,17391,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
503,usable,,https://github.com/kymjs/EmojiChat.git,kymjs/EmojiChat,78b59608d518e0a81507a9750ca787215f584b9a,2025-09-05T10:39:57+08:00,java,1.0,Java,False,java,mid,1251..1500,1357,255,43,406,36,6361,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
504,usable,,https://github.com/seatgeek/android-PlacesAutocompleteTextView.git,seatgeek/android-PlacesAutocompleteTextView,80f68a82e47a04902a8033a482d875375e914c40,2021-06-01T11:44:07-04:00,java,1.0,Java,False,java,low,275..299,276,672,55,214,42,2896,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
505,usable,,https://github.com/alipay/SoloPi.git,alipay/SoloPi,47d12f4904488b9c4bab5db3b0d164a83df36519,2026-10-21T11:26:34+08:00,java,0.933,Java,False,java,high,>=5001,6348,424,373,5007,330,81507,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
506,usable,,https://github.com/EssentialsX/Essentials.git,EssentialsX/Essentials,e70bdb817c758474acb3a23a37cf961b2f716a50,2026-10-04T21:55:15Z,java,0.9886,Java,False,java,mid,2001..3000,2305,398,615,4878,542,53667,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
507,excluded,n_functions 48 < 50; n_files_with_functions 6 < 15,https://github.com/gautamgupta/toolbar-button.git,gautamgupta/toolbar-button,ad28dc457c2ea783eecb5d9993e9c002179b7495,2017-10-02T15:33:13-04:00,java,1.0,Java,False,java,low,275..299,298,35,6,48,6,638,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
508,usable,,https://github.com/elastic/elasticsearch.git,elastic/elasticsearch,87ab9cdc22c9a037d6308fc5e706e71457972f4b,2026-10-23T15:55:39+02:00,java,0.997,Java,False,java,high,>=5001,78349,7,21482,226110,19836,3116307,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
509,usable,,https://github.com/opentripplanner/OpenTripPlanner.git,opentripplanner/OpenTripPlanner,bc0eb6ef3323004f00aab46bd4656f5a75ebaacb,2026-10-22T22:37:39Z,java,0.9702,Java,False,java,mid,2001..3000,2765,117,3126,20723,2714,239803,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
510,usable,,https://github.com/google/myanmar-tools.git,google/myanmar-tools,13e4af6aaac63849fa122374f93bc77a42674027,2024-03-26T10:46:04-07:00,java,0.2951,Java,False,java,low,250..274,269,162,63,222,52,5416,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
511,usable,,https://github.com/greenrobot/greenDAO.git,greenrobot/greenDAO,0bbb338e17c4cf28aba5aae62d42f73f50186157,2024-04-30T07:30:52+02:00,java,1.0,Java,False,java,high,>=5001,12580,183,97,1009,72,7322,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
512,usable,,https://github.com/drewnoakes/metadata-extractor.git,drewnoakes/metadata-extractor,9eaf9e803f7b727abd98ff3f0b48c0cde2f226c7,2026-10-22T12:05:59+11:00,java,1.0,Java,False,java,mid,2001..3000,2841,63,463,2351,393,40657,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
513,excluded,n_files_with_functions 3 < 15,https://github.com/MInggongK/dahuaExploitGUI.git,MInggongK/dahuaExploitGUI,4c34a0ff38e132046b4e531febd76a0941fe02e3,2024-08-06T10:10:16+08:00,java,1.0,Java,False,java,low,275..299,295,107,3,137,3,3308,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
514,usable,,https://github.com/Javen205/IJPay.git,Javen205/IJPay,528ad6084d559d6e1cc2677a4de3fa40e7e8c8a4,2025-04-10T21:17:35+08:00,java,0.9536,Java,False,java,high,>=5001,6605,403,280,1776,174,20783,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
515,usable,,https://github.com/re-zero001/LSPosed-Irena.git,re-zero001/LSPosed-Irena,cd1a1d96ab5e4bd33597888ade59eed06bf1872a,2026-05-14T23:21:22+08:00,java,0.9237,Java,False,java,mid,2001..3000,2679,170,273,2047,198,26384,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
516,usable,,https://github.com/IUDevman/gamesense-client.git,IUDevman/gamesense-client,62061a43fea311f42c64ea2b1dbbb56599c32295,2021-10-11T01:10:53-05:00,java,1.0,Java,False,java,low,213..224,214,460,229,1074,204,18334,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
517,excluded,language none not sampled,https://github.com/CoderLeixiaoshuai/java-eight-part.git,CoderLeixiaoshuai/java-eight-part,77620444e663d2bd54fc2286678162f473478d35,2022-01-18T23:36:44+08:00,,0.0,Java,False,java,high,>=5001,7240,355,0,0,0,0,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
518,usable,,https://github.com/apache/gravitino.git,apache/gravitino,10ba57615a95be334640dd8c8c07c245bd291695,2026-10-23T19:43:18+08:00,java,0.7939,Java,False,java,mid,3001..5000,3310,368,3964,28651,3571,348689,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
519,usable,,https://github.com/aress31/openapi-parser.git,aress31/openapi-parser,3e0a0e760bdace92e7a88087d663b49f2f65f1d5,2024-01-03T18:53:00Z,java,1.0,Java,False,java,low,200..212,209,157,20,130,17,1631,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
520,usable,,https://github.com/bethington/ghidra-mcp.git,bethington/ghidra-mcp,8e4644e6cc780b6cf8e17df2f45dbd37115a6193,2026-10-22T18:36:31-05:00,java,0.7822,Java,False,java,high,>=5001,5868,476,202,2019,189,58006,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
521,excluded,n_files_with_functions 4 < 15,https://github.com/videlalvaro/gifsockets.git,videlalvaro/gifsockets,0ccb1fd01edeb835a90c0c1140ad91dbd1a354b1,2012-09-19T21:04:58+02:00,java,1.0,Java,False,java,mid,1501..2000,1883,116,4,72,4,1328,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
522,usable,,https://github.com/itsallcode/openfasttrace.git,itsallcode/openfasttrace,e51e323b3b279997ab25cc55ac223ee0b172f7bd,2026-10-18T14:07:18+02:00,java,1.0,Java,False,java,low,200..212,201,603,221,1341,175,12413,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
523,usable,,https://github.com/weibocom/motan.git,weibocom/motan,4c18b71e4491200c5cc4317d42556d337f96f11b,2025-11-24T18:37:42+08:00,java,0.9051,Java,False,java,high,>=5001,5862,477,474,5448,385,64357,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
524,usable,,https://github.com/apache/activemq.git,apache/activemq,60f97516503eb1a206996c354517afd0d4d1a1d0,2026-10-22T11:18:37+02:00,java,0.9717,Java,False,java,mid,2001..3000,2463,287,2400,26921,2135,251557,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
525,usable,,https://github.com/thealeksandr/PFLockScreen-Android.git,thealeksandr/PFLockScreen-Android,ff5b7cd11a7d055d469fed6905d117216356150d,2020-02-27T11:14:57-08:00,java,1.0,Java,False,java,low,213..224,217,348,37,182,32,2194,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
526,usable,,https://github.com/redisson/redisson.git,redisson/redisson,33b143ae20b325955f56fd43abf95bf562c49c51,2026-10-19T13:43:30+03:00,java,1.0,Java,False,java,high,>=5001,24416,75,2903,27536,2272,278812,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
527,usable,,https://github.com/objectbox/objectbox-java.git,objectbox/objectbox-java,3cea3e7dd6cb725d19f529ca39dfb75ceae11838,2026-10-20T13:45:24+02:00,java,0.9556,Java,False,java,mid,3001..5000,4629,65,248,2067,163,15350,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
528,excluded,language javascript not sampled,https://github.com/douglasjunior/react-native-pdf-renderer.git,douglasjunior/react-native-pdf-renderer,30603381d281918eb7349e8c90600577db671a27,2026-10-07T15:08:55-03:00,javascript,0.4167,Java,False,java,low,275..299,299,28,27,115,14,1161,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
529,usable,,https://github.com/LFDT-web3j/web3j.git,LFDT-web3j/web3j,b126b48018242e6ee68a7276085126235c229382,2026-10-23T16:45:06+03:00,java,1.0,Java,False,java,high,>=5001,5408,535,584,4340,546,40235,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
530,usable,,https://github.com/zhou-you/RxEasyHttp.git,zhou-you/RxEasyHttp,58195ab2b3bb23ee1cc320bc62f6b7ed6c06a8c2,2022-03-22T14:13:56+08:00,java,1.0,Java,False,java,mid,3001..5000,3148,434,131,1281,122,11535,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
531,excluded,n_files_with_functions 10 < 15,https://github.com/fooock/phone-tracker.git,fooock/phone-tracker,ee8ff663b8d88e615538c06fddc5dacec4d4f303,2018-08-09T00:30:25+02:00,java,1.0,Java,False,java,low,213..224,213,512,11,76,10,800,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
532,usable,,https://github.com/Netflix/zuul.git,Netflix/zuul,908894af8cae9a2aed27761a5c8cde8672fdc32d,2026-10-21T15:04:46-06:00,java,1.0,Java,False,java,high,>=5001,14093,155,258,1753,214,19333,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
533,usable,,https://github.com/stepstone-tech/android-material-stepper.git,stepstone-tech/android-material-stepper,c847fbfa6c1691560d7a2286dc0432f4ae38741e,2017-10-05T08:33:37+02:00,java,0.5213,Java,False,java,mid,1501..2000,1773,238,94,485,87,4338,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
534,usable,,https://github.com/jprante/elasticsearch-knapsack.git,jprante/elasticsearch-knapsack,2f4fb4dadb2520495dab7ebb45efe2b87890b36f,2016-08-04T18:50:54+02:00,java,1.0,Java,False,java,low,450..499,469,360,210,1516,188,18511,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
535,usable,,https://github.com/yixia/VitamioBundle.git,yixia/VitamioBundle,77bd421e6ae874943291867edde0a371fe09fb0c,2015-02-06T13:30:33+08:00,java,1.0,Java,False,java,high,>=5001,5250,559,41,424,38,5805,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
536,excluded,n_functions 5 < 50; n_files_with_functions 1 < 15,https://github.com/senzhk/ADBKeyBoard.git,senzhk/ADBKeyBoard,d7b27288bc8c1c8348a79ea6896bd7352c30a9fc,2026-08-09T12:10:41+08:00,java,1.0,Java,False,java,mid,1501..2000,1971,23,1,5,1,213,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
537,usable,,https://github.com/openmhealth/shimmer.git,openmhealth/shimmer,9c1430dc69650f576be031b0ba1df4516cd0af0d,2021-05-18T09:42:56-06:00,java,0.9815,Java,False,java,low,450..499,463,446,162,741,149,8113,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
538,usable,,https://github.com/apache/beam.git,apache/beam,3d5ca3eabc9fcb4d46bd9c6b4d913b7758364d55,2026-10-23T09:38:27-04:00,java,0.6958,Java,False,java,high,>=5001,8688,288,6247,66919,5120,803710,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
539,usable,,https://github.com/apache/commons-lang.git,apache/commons-lang,b9b30efb01e861a16503232bb96b684107e73199,2026-10-21T22:07:03-04:00,java,1.0,Java,False,java,mid,3001..5000,3015,488,264,4400,216,33537,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
540,usable,,https://github.com/Nightonke/LeeCo.git,Nightonke/LeeCo,01a146c4b51c6ea335e5a5f7140ebaff91e0cbec,2016-05-23T10:28:23+08:00,java,0.9302,Java,False,java,low,450..499,498,14,43,580,42,8591,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
541,usable,,https://github.com/Justson/AgentWeb.git,Justson/AgentWeb,9efb1519f2f7fc8ba0d7388dbe3335ff083b1c9f,2026-09-14T11:52:59+08:00,java,0.9922,Java,False,java,high,>=5001,9434,263,128,997,101,11455,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
542,usable,,https://github.com/ebean-orm/ebean.git,ebean-orm/ebean,18f1f90f0488e963c920a4984a972446271ecdf5,2026-10-11T22:31:30+13:00,java,1.0,Java,False,java,mid,1501..2000,1532,551,1780,16525,1351,125998,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
543,usable,,https://github.com/DuanYan007/markitdown.git,DuanYan007/markitdown,f1496da04999bb351dbaf72ef4fde9b305f250c5,2026-05-16T17:06:31+08:00,java,1.0,Java,False,java,low,800..999,864,493,48,893,46,9947,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
544,usable,,https://github.com/Netflix/eureka.git,Netflix/eureka,793de0a7e7f8200e4da45a08217a5a8b811f1b0a,2026-08-24T09:46:10-07:00,java,0.9934,Java,False,java,high,>=5001,12751,181,301,3174,231,38656,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
545,usable,,https://github.com/callicoder/spring-boot-react-oauth2-social-login-demo.git,callicoder/spring-boot-react-oauth2-social-login-demo,1b77669e0ca326b1c556a83dc0c3bae233653788,2021-10-13T19:28:18+05:30,java,0.6957,Java,False,java,mid,1501..2000,1522,568,46,183,41,1733,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
546,excluded,n_files_with_functions 9 < 15,https://github.com/naman14/PlayAnimations.git,naman14/PlayAnimations,5a2b6653c86030bc830334c610b7f04d16c72740,2016-02-27T02:11:39+05:30,java,1.0,Java,False,java,low,400..449,405,655,9,87,9,800,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
547,usable,,https://github.com/line/armeria.git,line/armeria,71581491c7a7e442e6b2081c07c377526eb74e5f,2026-10-21T01:31:37Z,java,0.9445,Java,False,java,high,>=5001,5149,581,2903,22180,2435,232965,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
548,usable,,https://github.com/instancio/instancio.git,instancio/instancio,970e194f6c7e63ba093f33ee03099e703d72138b,2026-10-21T22:17:14-07:00,java,0.994,Java,False,java,mid,1000..1250,1170,169,669,3209,443,32582,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
549,excluded,n_files_with_functions 6 < 15,https://github.com/eccyan/SpinningTabStrip.git,eccyan/SpinningTabStrip,17cc304425cc93659cecd4506d77bcf385c521ab,2015-06-17T18:09:05+09:00,java,1.0,Java,False,java,low,250..274,250,855,6,143,6,1269,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
550,usable,,https://github.com/SonarSource/sonarqube.git,SonarSource/sonarqube,07b588ec8b3509d0c6a1486c72acb180a200db4a,2026-10-22T20:08:24Z,java,0.9979,Java,False,java,high,>=5001,11101,216,5626,39466,4332,428629,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
551,excluded,n_files_with_functions 11 < 15,https://github.com/WuXiaolong/PullLoadMoreRecyclerView.git,WuXiaolong/PullLoadMoreRecyclerView,b3464785c9cb5574a975d8cc4a977d6c6effc99c,2024-09-30T21:31:08+08:00,java,1.0,Java,False,java,mid,1251..1500,1382,207,11,96,11,699,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
552,excluded,n_files_with_functions 7 < 15,https://github.com/shinyke/Time-NLP.git,shinyke/Time-NLP,e8dabd5dfe12584ba305a82f0e57871eb7d0b34e,2017-07-19T17:05:59+08:00,java,1.0,Java,False,java,low,600..699,660,282,8,108,7,1587,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
553,usable,,https://github.com/apache/incubator-kie.git,apache/incubator-kie,f81eb19a6b97403c950e96c03f3cc63384a450b7,2026-10-23T16:32:04+09:00,java,0.9995,Java,False,java,high,>=5001,6340,426,11509,80879,9348,785870,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
554,usable,,https://github.com/GlowstoneMC/Glowstone.git,GlowstoneMC/Glowstone,e9aeaa46330326f0d3917dce8f9bc4cdd1e434bd,2026-05-18T16:39:34-04:00,java,1.0,Java,False,java,mid,2001..3000,2014,653,1142,7177,1024,83906,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
555,usable,,https://github.com/EggsBlue/LuliChat.git,EggsBlue/LuliChat,8ea425aa0965d71f5f45aacb7c15c51b0f178b82,2019-03-29T11:37:51+08:00,java,0.6,Java,False,java,low,300..324,316,209,75,1478,64,10171,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
556,usable,,https://github.com/enso-org/enso.git,enso-org/enso,4135f929f1046ee4ab62d9d09c155377e8542a1f,2026-06-05T13:11:54+02:00,java,0.4332,Java,False,java,high,>=5001,7443,342,3680,25569,3044,355526,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
557,usable,,https://github.com/troyzhxu/bean-searcher.git,troyzhxu/bean-searcher,cc34e36ba0d8664960965c2efc2e71c6fcedccb6,2026-07-30T16:31:40+08:00,java,0.958,Java,False,java,mid,1251..1500,1383,206,262,1695,208,14617,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
558,usable,,https://github.com/yourkevin/NiterForum.git,yourkevin/NiterForum,402041ac2f7115014ad0604c5a8d3461b6fdde3e,2022-07-27T16:15:07+08:00,java,0.7703,Java,False,java,low,600..699,679,153,209,4365,153,37046,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
559,usable,,https://github.com/dunwu/db-tutorial.git,dunwu/db-tutorial,47d7d1552f1be6cde030d44b19d976553965886a,2024-10-09T07:16:02+08:00,java,0.8533,Java,False,java,high,>=5001,5384,538,150,1056,94,13427,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
560,usable,,https://github.com/FreddyChen/NettyChat.git,FreddyChen/NettyChat,4f17e2893c477d656aaa295e861a4b07dc3bf7b6,2020-09-03T18:03:55+08:00,java,1.0,Java,False,java,mid,2001..3000,2325,386,48,432,39,4026,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
561,usable,,https://github.com/openjfx/samples.git,openjfx/samples,605de7f9fac6b595f787c9d718aa6e523aa1b24f,2024-01-10T16:00:19+05:30,java,1.0,Java,False,java,low,600..699,661,277,81,116,67,1134,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
562,usable,,https://github.com/apache/doris.git,apache/doris,1bb35373ee076af701e9070d472f7ee47073b565,2026-10-23T21:27:29+08:00,java,0.7435,Java,False,java,high,>=5001,16132,126,9979,108747,9060,1561913,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
563,usable,,https://github.com/PrototypeZ/SaveState.git,PrototypeZ/SaveState,18c2381c98b8e75a8bc107848310d239bf90d87e,2018-11-15T16:21:24+08:00,java,0.7308,Java,False,java,mid,1000..1250,1006,613,26,60,21,1967,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
564,usable,,https://github.com/Smart-Paocai/violet_Box.git,Smart-Paocai/violet_Box,076dc842d7b563076cc5dc4b108be73512405cee,2026-09-06T16:48:54+08:00,java,0.8409,Java,False,java,low,350..399,391,154,44,639,44,12534,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
565,usable,,https://github.com/java-decompiler/jd-gui.git,java-decompiler/jd-gui,b3c1ced04e571fc316648d114ff0c8121e051d8f,2019-12-25T15:42:26+01:00,java,1.0,Java,False,java,high,>=5001,15220,138,219,1423,182,15668,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
566,usable,,https://github.com/mircokroon/minecraft-world-downloader.git,mircokroon/minecraft-world-downloader,efc201badafd6c408c4513ebdb01df3edf10f161,2024-07-25T14:41:21+02:00,java,1.0,Java,False,java,mid,1501..2000,1528,559,211,1683,200,15479,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
567,usable,,https://github.com/benniaobuguai/android-dynamic-action.git,benniaobuguai/android-dynamic-action,e928b01bfbdb5055cb2c2f9c9bfd6640ad4811c3,2019-04-30T13:23:58+08:00,java,1.0,Java,False,java,low,200..212,212,19,45,263,39,2615,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
568,usable,,https://github.com/natario1/CameraView.git,natario1/CameraView,b279ffaf57919b7dffccc8879a0cb1eeb542c1ca,2023-04-05T15:03:18+02:00,java,0.975,Java,False,java,high,>=5001,5134,585,240,2072,210,23860,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
569,usable,,https://github.com/ManuelPeinado/FadingActionBar.git,ManuelPeinado/FadingActionBar,1c148b91867259ea43e6343d8afb69d106168b46,2014-08-29T15:49:26+02:00,java,1.0,Java,False,java,mid,2001..3000,2831,71,45,147,43,1694,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
570,usable,,https://github.com/thekirankumar/carstream-android-auto.git,thekirankumar/carstream-android-auto,e3922f8911d2ee987fe3aa38df3c14bbd2c30182,2019-05-28T11:06:36+05:30,java,0.9762,Java,False,java,low,400..449,401,718,42,434,38,4876,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
571,usable,,https://github.com/lysine-dev/retrofit.git,lysine-dev/retrofit,c7ef8b7212350994aef532c9a6182c59e93be5f4,2026-10-22T09:55:17-04:00,java,0.8111,Java,False,java,high,>=5001,43936,18,217,1239,161,10587,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
572,usable,,https://github.com/DeemOpen/zkui.git,DeemOpen/zkui,1b3e7c133ab76a26c9c5b3653679d77d0cd6358d,2020-07-12T17:21:06-07:00,java,0.9524,Java,False,java,mid,2001..3000,2373,357,21,98,21,1594,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
573,usable,,https://github.com/antlr/antlr4-intellij-adaptor.git,antlr/antlr4-intellij-adaptor,c6cbe71d89e59b74d8b73309f601fd26fa783e4e,2024-12-10T20:56:32+01:00,java,1.0,Java,False,java,low,213..224,219,250,27,141,26,1347,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
574,usable,,https://github.com/iBotPeaches/Apktool.git,iBotPeaches/Apktool,fd9d5d4dc7e45fa7f984698ded7a03c554d0a7b3,2026-10-17T06:44:10-04:00,java,1.0,Java,False,java,high,>=5001,26571,61,89,1029,84,13288,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
575,usable,,https://github.com/moquette-io/moquette.git,moquette-io/moquette,396737be37a602380f7e606e4bb7bf7e099e1504,2026-10-10T16:04:26+02:00,java,0.9924,Java,False,java,mid,2001..3000,2461,288,132,1186,116,11755,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
576,usable,,https://github.com/johnkil/Android-RobotoTextView.git,johnkil/Android-RobotoTextView,1341602f16c08057dddd193411e7dab96f963b77,2017-07-26T13:46:58+03:00,java,1.0,Java,False,java,low,700..799,769,136,22,90,22,1220,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
577,usable,,https://github.com/wyouflf/xUtils3.git,wyouflf/xUtils3,c8e6fd6623e916ceb22ad37cd9cef2e5344ffc70,2022-03-19T11:22:07+08:00,java,1.0,Java,False,java,high,>=5001,5934,466,145,1195,122,12471,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
578,usable,,https://github.com/openmrs/openmrs-core.git,openmrs/openmrs-core,cc848fde7269214ed1b5499382b8d352bdace783,2026-10-23T16:47:57+05:30,java,0.9852,Java,False,java,mid,1501..2000,1953,43,949,8732,795,89359,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
579,excluded,n_functions 12 < 50; n_files_with_functions 2 < 15,https://github.com/vvb2060/Ims.git,vvb2060/Ims,4cc7a4722aa9498afc405fdc6087e1bf8f399f25,2026-04-22T02:08:14+08:00,java,1.0,Java,False,java,low,500..599,546,473,2,12,2,284,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
580,usable,,https://github.com/dbeaver/dbeaver.git,dbeaver/dbeaver,39f772bd0c91ee7a1fe2a1d76fcf6af2cfc7efcd,2026-10-23T15:00:46+02:00,java,0.9971,Java,False,java,high,>=5001,52181,13,6829,55896,5708,698494,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
581,usable,,https://github.com/synthetichealth/synthea.git,synthetichealth/synthea,bd8a52ba0a54ad8c6a1004b74787a14d8c25dbcc,2026-10-21T19:13:25-04:00,java,0.9794,Java,False,java,mid,3001..5000,3409,341,194,2108,184,40182,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
582,usable,,https://github.com/youngyangyang04/mini-spring.git,youngyangyang04/mini-spring,ee8df94a75576bd4be7af297645a1431a383908a,2025-11-13T11:44:47+08:00,java,1.0,Java,False,java,low,213..224,216,370,290,1110,165,10465,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
583,usable,,https://github.com/apache/rocketmq.git,apache/rocketmq,8ab8191478115d5e2f5344127fba704267fdb659,2026-10-23T10:14:32+08:00,java,0.9987,Java,False,java,high,>=5001,22644,82,1561,17176,1320,187772,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
584,usable,,https://github.com/janishar/PlaceHolderView.git,janishar/PlaceHolderView,2def4e4f44b64d96a75d807fbf070d670159fca7,2026-02-04T00:58:55+05:30,java,1.0,Java,False,java,mid,2001..3000,2134,536,107,649,76,7115,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
585,usable,,https://github.com/ibinti/bugvm.git,ibinti/bugvm,0af43ca518df0714fc690708f3d69787c90db013,2026-10-15T20:49:57-07:00,java,0.8879,Java,False,java,low,350..399,352,903,13056,137234,10743,1585260,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
586,usable,,https://github.com/theonedev/onedev.git,theonedev/onedev,8f64006bfb82d5ab34ca4f432660d0aa77749907,2026-10-23T14:38:17+08:00,java,0.9093,Java,False,java,high,>=5001,15326,137,4135,30307,3721,448312,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
587,excluded,n_files_with_functions 12 < 15,https://github.com/abel533/MyBatis-Spring-Boot.git,abel533/MyBatis-Spring-Boot,61c1d1da93ee290d48d317427b7770ab604b16b5,2022-01-26T16:37:36+08:00,java,1.0,Java,False,java,mid,3001..5000,3335,358,16,60,12,451,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
588,usable,,https://github.com/WiringProject/Wiring.git,WiringProject/Wiring,da0b6b9282ae6a3f047235b5a91b6df567fdf22f,2016-07-01T11:07:54+02:00,java,0.6144,Java,False,java,low,225..237,237,44,246,2812,166,56875,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
589,excluded,language kotlin not sampled,https://github.com/permissions-dispatcher/PermissionsDispatcher.git,permissions-dispatcher/PermissionsDispatcher,74b532bf1fe430fb12ad8414b80399f2d7cfc954,2022-04-07T03:01:52+09:00,kotlin,0.7903,Java,False,java,high,>=5001,11146,212,62,195,33,2864,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
590,usable,,https://github.com/dromara/skyeye.git,dromara/skyeye,efac5afffcff3b1027be33f962aafe60c77e5e02,2026-10-22T22:11:09+08:00,java,0.9955,Java,False,java,mid,1000..1250,1234,31,4907,13507,2025,283508,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
591,excluded,n_files_with_functions 13 < 15,https://github.com/kshoji/BLE-HID-Peripheral-for-Android.git,kshoji/BLE-HID-Peripheral-for-Android,7e6b4d9fa48990b0bbfc8222b3772ecac3672b89,2026-09-23T15:55:45+09:00,java,1.0,Java,False,java,low,250..274,258,562,13,120,13,1869,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
592,usable,,https://github.com/DuGuQiuBai/Java.git,DuGuQiuBai/Java,f7aa7398c6e0e856125d4c7f3446a9406198ca3d,2015-11-26T14:02:00+08:00,java,1.0,Java,False,java,high,>=5001,14616,146,594,1434,581,14513,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
593,usable,,https://github.com/Grt1228/chatgpt-java.git,Grt1228/chatgpt-java,ae761b89450812fab4cd7bba6626f9874705ca40,2024-05-07T23:53:47+08:00,java,1.0,Java,False,java,mid,3001..5000,3405,344,143,234,27,4811,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
594,excluded,n_functions 36 < 50; n_files_with_functions 14 < 15,https://github.com/yudiandemingzi/spring-boot-distributed-redisson.git,yudiandemingzi/spring-boot-distributed-redisson,014ec6d224bce621a629ff23bbfb388b3648b40a,2021-11-17T13:43:25+08:00,java,1.0,Java,False,java,low,250..274,254,717,16,36,14,484,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
595,usable,,https://github.com/gzu-liyujiang/AndroidPicker.git,gzu-liyujiang/AndroidPicker,0b9f19abaaffc624c54bf77d350ee44c5ea7a37b,2026-03-21T23:38:58+08:00,java,1.0,Java,False,java,high,>=5001,6784,386,169,1553,116,15115,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
596,usable,,https://github.com/jitsi/jitsi.git,jitsi/jitsi,ccf6943807e071247070581cca965131660ccba5,2026-09-22T11:39:51-04:00,java,0.9656,Java,False,java,mid,3001..5000,4350,111,1875,16841,1480,281596,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
597,usable,,https://github.com/notHide/Hide-Music-Player.git,notHide/Hide-Music-Player,b82b93c321d32780d1ad4d0c017a441a91720f89,2015-10-30T09:28:01+08:00,java,1.0,Java,False,java,low,238..249,240,363,35,375,34,3954,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
598,usable,,https://github.com/gyf-dev/ImmersionBar.git,gyf-dev/ImmersionBar,8cac10cd83d809eac54f42b37f92340c4a25c4ac,2026-08-01T14:23:03+08:00,java,0.9706,Java,False,java,high,>=5001,11487,204,136,1187,121,11837,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
599,usable,,https://github.com/Nightonke/CoCoin.git,Nightonke/CoCoin,5566b054856db7e25cd6b3dd54ccf96461b32699,2016-05-23T10:25:51+08:00,java,1.0,Java,False,java,mid,2001..3000,2832,70,116,1293,110,20689,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
600,usable,,https://github.com/goldmansachs/obevo.git,goldmansachs/obevo,133ce757ae80de9e7b7efa64328906c8471e4901,2021-02-10T13:35:46+05:30,java,0.8354,Java,False,java,low,250..274,250,844,632,3550,507,33158,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
601,usable,,https://github.com/JessYanCoding/MVPArms.git,JessYanCoding/MVPArms,8adc86be91eaef3b384f72a7bb0ae6b43a393046,2021-11-18T20:57:52-06:00,java,1.0,Java,False,java,high,>=5001,10223,234,109,715,80,7056,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
602,excluded,language kotlin not sampled,https://github.com/bluelinelabs/Conductor.git,bluelinelabs/Conductor,70976f05f5ae4c36b4803fb861a6eb12ba307fb1,2026-03-13T20:59:18-04:00,kotlin,0.6418,Java,False,java,mid,3001..5000,3898,205,67,698,62,7475,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
603,excluded,n_files_with_functions 8 < 15,https://github.com/quentin23soleil/SuperListview.git,quentin23soleil/SuperListview,c42d2da3e31de701557e00f860bdd124a1a119ee,2018-01-03T14:07:16+01:00,java,1.0,Java,False,java,low,600..699,639,464,9,72,8,973,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
604,usable,,https://github.com/Tencent/QMUI_Android.git,Tencent/QMUI_Android,026e7d486677d6593a96689cd590ec3561176717,2023-07-19T11:56:14+08:00,java,0.7485,Java,False,java,high,>=5001,14482,149,501,5321,444,72575,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
605,usable,,https://github.com/apache/casbin-jcasbin.git,apache/casbin-jcasbin,38766ce5c270d53a83544886a204693e575b08fe,2026-10-23T18:41:10+08:00,java,0.9878,Java,False,java,mid,2001..3000,2650,184,82,753,67,6481,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
606,usable,,https://github.com/ahorn/android-rss.git,ahorn/android-rss,4f0bd7cdf2c110bd92959e43315bf63d60f8fada,2017-10-20T13:36:38-07:00,java,1.0,Java,False,java,low,500..599,526,664,19,110,17,797,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
607,usable,,https://github.com/google/j2objc.git,google/j2objc,3f13b986b4560381f713536ed3217b4fc32c5bec,2026-10-22T15:26:25-07:00,java,0.9908,Java,False,java,high,>=5001,6037,455,2993,40206,2345,456205,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
608,usable,,https://github.com/Byron4j/CookBook.git,Byron4j/CookBook,9ed8311243d256f76319e4e0d6ad85b9bfb23ce2,2026-05-07T21:41:12+08:00,java,1.0,Java,False,java,mid,1000..1250,1059,467,217,492,158,5154,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
609,usable,,https://github.com/plast-lab/doop.git,plast-lab/doop,33a0cee3d5a02d45b8c8d0cb48739330609f623d,2026-10-14T13:01:20Z,java,0.9113,Java,False,java,low,225..237,226,513,124,1151,120,14416,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
610,usable,,https://github.com/google/google-java-format.git,google/google-java-format,cad4e9ab1bcc0cfbdbee90b1a946be71bd791f8b,2026-10-22T15:59:07-07:00,java,0.9701,Java,False,java,high,>=5001,6216,438,67,895,64,12975,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
611,usable,,https://github.com/emanuele-f/PCAPdroid.git,emanuele-f/PCAPdroid,66f7b3514540c20add8655a74dfee93d00a9563b,2026-09-26T10:11:42+02:00,java,0.8544,Java,False,java,mid,3001..5000,4966,14,175,2126,146,33693,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
612,usable,,https://github.com/fengyouchao/sockslib.git,fengyouchao/sockslib,fc834badb779089ffbc8aa7d645d290d30087ebc,2021-12-16T14:43:51+08:00,java,1.0,Java,False,java,low,300..324,307,433,125,1053,90,7880,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
613,usable,,https://github.com/Col-E/Recaf.git,Col-E/Recaf,909012806d893a61f68e2a66e174618c50840343,2026-10-18T01:54:36-04:00,java,1.0,Java,False,java,high,>=5001,7441,343,1500,10705,1191,135863,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
614,usable,,https://github.com/jeasonlzy/ImagePicker.git,jeasonlzy/ImagePicker,f7cad47b259b89bb109905e2498c228bf9c35041,2017-09-14T21:04:56+08:00,java,1.0,Java,False,java,mid,3001..5000,4294,125,35,301,33,3644,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
615,usable,,https://github.com/kyngs/LibreLogin.git,kyngs/LibreLogin,5cae5bd01fa37e45ee1d529bfa5c8eb1dcdc5c58,2025-01-27T20:55:41+01:00,java,1.0,Java,False,java,low,250..274,256,634,189,753,140,10460,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
616,usable,,https://github.com/wxiaoqi/Spring-Cloud-Platform.git,wxiaoqi/Spring-Cloud-Platform,349ad0d6a54670698f0c2a08b17aa4db426f8109,2024-08-29T20:54:40+08:00,java,1.0,Java,False,java,high,>=5001,6399,417,172,1043,135,7692,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
617,usable,,https://github.com/javapackager/JavaPackager.git,javapackager/JavaPackager,616c5c46efc71dd29194352f4363e6ff1f886296,2026-10-11T13:55:36+01:00,java,0.9625,Java,False,java,mid,1000..1250,1197,113,80,747,72,6341,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
618,usable,,https://github.com/anzaizai/EasyRefreshLayout.git,anzaizai/EasyRefreshLayout,742672ce170543177e3ef94c8315fb35a5da402d,2017-07-27T10:14:09+08:00,java,1.0,Java,False,java,low,600..699,637,477,21,160,17,1809,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
619,usable,,https://github.com/reactor/reactor-core.git,reactor/reactor-core,3b41346f849a1c9f6646376bb7852b99d085b6a2,2026-10-23T10:03:39+03:00,java,1.0,Java,False,java,high,>=5001,5241,564,555,8861,530,95868,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
620,usable,,https://github.com/networknt/json-schema-validator.git,networknt/json-schema-validator,b4e1b8cce0b36dc5a3f55c1389409e8714fcddba,2026-10-23T10:25:06-04:00,java,1.0,Java,False,java,mid,1000..1250,1085,394,225,1439,207,16508,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
621,usable,,https://github.com/uniVocity/univocity-trader.git,uniVocity/univocity-trader,098bb36988bf3df5cf118665553e7b9e1b429797,2021-03-11T18:30:23+10:30,java,1.0,Java,False,java,low,500..599,599,7,606,5661,524,41542,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
622,usable,,https://github.com/github/copilot-sdk.git,github/copilot-sdk,f2b720c8ec368e035a4d5c72b012fd41b0d533e4,2026-10-22T03:48:44Z,java,0.9236,Java,False,java,high,>=5001,10571,227,2879,12318,1216,195765,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
623,usable,,https://github.com/smuyyh/ImageSelector.git,smuyyh/ImageSelector,67ccc8f3d4a84ff6b1a16d89558b457b10a91bef,2022-10-09T12:21:51+08:00,java,1.0,Java,False,java,mid,1501..2000,1598,465,26,177,21,2122,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
624,usable,,https://github.com/pdinklag/MinecraftStats.git,pdinklag/MinecraftStats,9ac55293ddb4d9ef2cb1f7924f38e75469b4f211,2024-07-01T11:00:45+02:00,java,0.8571,Java,False,java,low,250..274,269,176,84,328,76,3429,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
625,usable,,https://github.com/huangyanbin/smartTable.git,huangyanbin/smartTable,fe975d333a79586261f4f265317b9d1e6f2a36fa,2018-04-10T19:01:13+08:00,java,1.0,Java,False,java,high,>=5001,5224,570,149,1135,124,13484,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
626,usable,,https://github.com/YeautyYE/netty-websocket-spring-boot-starter.git,YeautyYE/netty-websocket-spring-boot-starter,a2b7060b2acd196516420ed3c77ed36699a78418,2026-09-25T18:19:47+08:00,java,1.0,Java,False,java,mid,1501..2000,1936,62,41,200,29,2407,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
627,usable,,https://github.com/springdoc/springdoc-openapi-demos.git,springdoc/springdoc-openapi-demos,f700e180c4bcd518c8269eab1ee0e4f4a470a76d,2026-09-06T22:06:54+02:00,java,0.9874,Java,False,java,low,500..599,596,32,159,774,140,6299,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
628,usable,,https://github.com/gedoor/MyBookshelf.git,gedoor/MyBookshelf,bb5a99058f387dc08d727cfe1418d294a53a9f48,2022-04-01T10:54:28+08:00,java,0.7791,Java,False,java,high,>=5001,7672,333,421,4483,363,57927,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
629,usable,,https://github.com/chenBingX/SuperTextView.git,chenBingX/SuperTextView,058f4e2730f9c20c164ba5bd43b1cffb46948a41,2026-10-22T17:30:06+08:00,java,0.7213,Java,False,java,mid,3001..5000,3304,373,69,531,51,8321,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
630,excluded,language javascript not sampled,https://github.com/mrzhqiang/ms079.git,mrzhqiang/ms079,963e06e4cbc13a591d6d7a293b23dc05e69d60ab,2024-04-07T10:16:16+08:00,javascript,0.857,Java,False,java,low,250..274,252,770,3357,13701,3311,207674,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
631,usable,,https://github.com/StarRocks/starrocks.git,StarRocks/starrocks,99fc94e37052b1e8a4afe63908e53532a07667d5,2026-10-23T22:15:03+08:00,java,0.7055,Java,False,java,high,>=5001,12201,191,8253,95013,7258,1288948,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
632,excluded,n_files_with_functions 3 < 15,https://github.com/4refr0nt/ESPlorer.git,4refr0nt/ESPlorer,66c62c6ec38e35943e00c57c0458f6b4dc2d4362,2024-07-03T00:54:20+03:00,java,0.75,Java,False,java,mid,1000..1250,1248,5,4,511,3,12025,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
633,usable,,https://github.com/eclipse-californium/californium.git,eclipse-californium/californium,1ca3841a519c7cfa3f49d1366535e870b3e8069f,2026-10-08T08:16:26+02:00,java,0.9943,Java,False,java,low,700..799,779,88,699,7603,608,101878,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
634,usable,,https://github.com/ElderDrivers/EdXposed.git,ElderDrivers/EdXposed,8f2308cdde0a8151a2b4b0151c58b203154a8c6f,2021-03-12T05:56:17+08:00,java,0.937,Java,False,java,high,>=5001,5670,501,768,7498,633,82028,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
635,usable,,https://github.com/zhisheng17/blog.git,zhisheng17/blog,d0497553b76d44b9b176c121d3af96bb6d678c04,2017-06-22T11:40:20+08:00,java,0.8932,Java,False,java,mid,1501..2000,1641,400,103,1824,83,10851,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
636,excluded,n_functions 19 < 50; n_files_with_functions 3 < 15,https://github.com/z56402344/AnimTextView.git,z56402344/AnimTextView,05959ce6564c23eff1288295a1cdb45a1f9343f6,2015-12-15T17:33:22+08:00,java,1.0,Java,False,java,low,400..449,412,562,3,19,3,186,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
637,usable,,https://github.com/YunaiV/yudao-cloud.git,YunaiV/yudao-cloud,0757f0597e44357d5f2777a2f9e1370cc1534d5f,2026-10-07T21:53:55+08:00,java,0.9999,Java,False,java,high,>=5001,19671,96,6914,17426,3170,332478,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
638,usable,,https://github.com/YeDaxia/JApiDocs.git,YeDaxia/JApiDocs,788546cb1520b4b963beb34cb4616e663e0f0f65,2026-03-20T00:05:35+08:00,java,1.0,Java,False,java,mid,1501..2000,1690,337,106,634,86,5228,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
639,usable,,https://github.com/allenai/science-parse.git,allenai/science-parse,f83983aa1b898f0e47c97f4997c57427bf277182,2019-10-07T09:55:20-07:00,java,0.5593,Java,False,java,low,700..799,707,489,59,474,51,8184,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
640,usable,,https://github.com/ashishps1/awesome-low-level-design.git,ashishps1/awesome-low-level-design,31595db8c21a8f7785b2ef45d90f16fd8053abad,2026-08-19T14:17:41+05:30,java,0.2754,Java,False,java,high,>=5001,27538,55,2943,9233,2280,70535,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
641,usable,,https://github.com/spring-projects/spring-data-jpa.git,spring-projects/spring-data-jpa,b23eafdf77bd3aca99d6649628efd6eb36468a21,2026-10-23T10:05:05+02:00,java,1.0,Java,False,java,mid,3001..5000,3292,382,243,2446,196,23850,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
642,usable,,https://github.com/wells2333/sg-exam.git,wells2333/sg-exam,4a7215ace7f56555bc683e4a4c0188f86986fd9f,2026-04-05T13:41:50+08:00,java,0.4976,Java,False,java,low,500..599,561,339,1025,5415,636,65781,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
643,usable,,https://github.com/apache/calcite.git,apache/calcite,fe3450e816e127c5f02da13c1de19dcbd740024d,2026-10-23T22:58:14+08:00,java,0.994,Java,False,java,high,>=5001,5198,573,2167,24612,1825,304907,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
644,usable,,https://github.com/417511458/jbone.git,417511458/jbone,70cee0c4803bd1b61934032c11c063a31f8c7c81,2022-07-03T14:26:06+08:00,java,0.9583,Java,False,java,mid,1000..1250,1002,625,48,249,28,2927,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
645,usable,,https://github.com/AbdullahShahid01/Rent-a-Car-Management-System.git,AbdullahShahid01/Rent-a-Car-Management-System,3cd6a17362cd0bb1336962420bda7b41ae6d54f4,2025-01-29T22:03:11+05:00,java,1.0,Java,False,java,low,200..212,202,591,24,178,24,4160,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
646,usable,,https://github.com/CellularPrivacy/Android-IMSI-Catcher-Detector.git,CellularPrivacy/Android-IMSI-Catcher-Detector,a51eb8fdf360c55c216955e23b54c5c516ff7646,2026-10-21T14:54:06+02:00,java,1.0,Java,False,java,high,>=5001,5434,530,103,653,87,11224,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
647,usable,,https://github.com/wdullaer/MaterialDateTimePicker.git,wdullaer/MaterialDateTimePicker,f849a5c2704c974ba182fe4e2e205fa7f4fd395d,2020-05-18T12:24:03+02:00,java,1.0,Java,False,java,mid,3001..5000,4621,66,38,498,34,6610,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
648,usable,,https://github.com/weirdmachine64/GhidraGPT.git,weirdmachine64/GhidraGPT,364e3f51e97736bea752132a2db06f8c7a6a10e4,2026-07-22T14:45:28+01:00,java,1.0,Java,False,java,low,800..999,835,626,16,240,16,3734,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
649,usable,,https://github.com/liaohuqiu/android-Ultra-Pull-To-Refresh.git,liaohuqiu/android-Ultra-Pull-To-Refresh,46fdc861243a3d90dca1f5d31f3c82559ee9e4fa,2016-05-03T22:01:31-05:00,java,0.9804,Java,False,java,high,>=5001,9491,260,51,540,48,5254,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
650,usable,,https://github.com/jdbi/jdbi.git,jdbi/jdbi,567155b46a00ac131fb51e2ffbce92ebe843a639,2026-09-26T19:40:25-07:00,java,0.9725,Java,False,java,mid,2001..3000,2142,533,765,3402,547,30574,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
651,usable,,https://github.com/youlookwhat/ByRecyclerView.git,youlookwhat/ByRecyclerView,c83439d3946fe8b765f718321841e1abdbedc570,2025-08-11T11:10:40+08:00,java,0.85,Java,False,java,low,800..999,828,658,120,906,116,9908,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
652,usable,,https://github.com/xuchengsheng/spring-reading.git,xuchengsheng/spring-reading,9911cbb4df107d3a1d87214b137af9871e21525f,2024-07-05T16:42:06+08:00,java,1.0,Java,False,java,high,>=5001,9923,239,448,506,328,5912,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
653,usable,,https://github.com/datastax/jvector.git,datastax/jvector,4f13ff42e93f2e7b16020de3aaeefe9372e0dd36,2026-10-19T16:15:34-04:00,java,0.9693,Java,False,java,mid,1501..2000,1755,259,299,3286,263,39031,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
654,usable,,https://github.com/spring-ai-alibaba/deepresearch.git,spring-ai-alibaba/deepresearch,7f009adf56fadacdc78a02c4967aebe784918b11,2026-03-02T12:13:36+08:00,java,0.7647,Java,False,java,low,350..399,373,491,187,901,151,11351,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
655,excluded,language typescript not sampled,https://github.com/zhukunpenglinyutong/jetbrains-cc-gui.git,zhukunpenglinyutong/jetbrains-cc-gui,e090a4491f4b78981e7e4ea2bf45263c1f245f32,2026-10-21T23:14:48+08:00,typescript,0.5298,Java,False,java,high,>=5001,7227,357,1291,13337,1216,217058,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
656,excluded,n_files_with_functions 3 < 15,https://github.com/iammert/MusicPlayerView.git,iammert/MusicPlayerView,dc01f7ea28f885396dec14c8c331cb01a00dd200,2016-01-21T19:24:57+02:00,java,1.0,Java,False,java,mid,1000..1250,1103,334,4,56,3,543,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
657,usable,,https://github.com/CogComp/cogcomp-nlp.git,CogComp/cogcomp-nlp,099af6a32b49f0353f013e8303b11d89717626f1,2022-07-05T10:17:55-07:00,java,0.995,Java,False,java,low,450..499,479,235,1009,8405,935,114022,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
658,usable,,https://github.com/alibaba/QLExpress.git,alibaba/QLExpress,d90c47080d006347ba803e38a65988995b00c746,2026-10-18T14:44:22Z,java,1.0,Java,False,java,high,>=5001,5642,504,236,2165,212,18859,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
659,usable,,https://github.com/sqlcipher/android-database-sqlcipher.git,sqlcipher/android-database-sqlcipher,d34a952fe66229230f81ad5dea56dbfc349796a3,2025-09-17T09:14:01-05:00,java,0.8269,Java,False,java,mid,2001..3000,2797,95,58,677,44,8171,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
660,usable,,https://github.com/sunilpaulmathew/De-Bloater.git,sunilpaulmathew/De-Bloater,380306ff914a04e2650d3f0cd2acd6e147e35a78,2026-05-26T00:24:59+02:00,java,0.9412,Java,False,java,low,800..999,801,785,17,153,17,1940,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
661,usable,,https://github.com/apache/shardingsphere-elasticjob.git,apache/shardingsphere-elasticjob,6697fd0e87f8c15c63872b55cd59bc4da7d4f00e,2026-10-13T12:14:16+08:00,java,0.9749,Java,False,java,high,>=5001,8199,310,319,1203,232,13017,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
662,usable,,https://github.com/whwlsfb/JDumpSpider.git,whwlsfb/JDumpSpider,43d11bf69b624fdfd35100bea1198124d727b577,2026-08-20T15:52:27+08:00,java,1.0,Java,False,java,mid,1501..2000,1702,325,38,234,32,3088,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
663,usable,,https://github.com/boxme/ParallaxHeaderViewPager.git,boxme/ParallaxHeaderViewPager,3fe677e920ee5671ef4d89d390957785e4ead9e6,2015-06-04T14:52:22+08:00,java,1.0,Java,False,java,low,275..299,282,487,19,94,18,939,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
664,usable,,https://github.com/xpipe-io/xpipe.git,xpipe-io/xpipe,5563d9fc476b38db095006cc2c027e981d868095,2026-10-23T13:51:00Z,java,1.0,Java,False,java,high,>=5001,14610,147,998,6500,908,91822,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
665,excluded,n_functions 44 < 50; n_files_with_functions 4 < 15,https://github.com/johannilsson/android-actionbar.git,johannilsson/android-actionbar,47157b28766b540d166073f26c43ed5a2c14bfb3,2014-07-13T10:30:14+02:00,java,1.0,Java,False,java,mid,1251..1500,1294,385,4,44,4,327,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
666,usable,,https://github.com/bewantbe/audio-analyzer-for-android.git,bewantbe/audio-analyzer-for-android,6cc84dc789811cd3d39aaebe2635a367b7eceacf,2018-03-06T11:39:33+04:00,java,0.9655,Java,False,java,low,275..299,292,179,29,389,28,6730,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
667,usable,,https://github.com/NLPchina/ansj_seg.git,NLPchina/ansj_seg,50787ca2c7031d2a18c5393a97d1a54432790785,2023-10-14T22:38:52+08:00,java,1.0,Java,False,java,high,>=5001,6503,407,107,724,103,10247,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
668,excluded,n_files_with_functions 8 < 15,https://github.com/vlonjat-gashi/progress-activity.git,vlonjat-gashi/progress-activity,25b9ec063df3d0c752e6eb0aa15062be4714178a,2018-02-26T14:28:09+01:00,java,1.0,Java,False,java,mid,1000..1250,1007,608,9,144,8,1619,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
669,usable,,https://github.com/lukaspili/Reactive-Billing.git,lukaspili/Reactive-Billing,ecbf6de289b292b8656e04a060fc26231083ade8,2017-03-20T10:33:50-04:00,java,1.0,Java,False,java,low,238..249,245,154,36,153,36,1617,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
670,usable,,https://github.com/opengoofy/hippo4j.git,opengoofy/hippo4j,c734d00ec1e560fb63570220eee708c7440496fd,2026-03-12T22:44:21+08:00,java,0.831,Java,False,java,high,>=5001,6001,458,1053,5686,761,41563,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
671,excluded,n_functions 6 < 50; n_files_with_functions 2 < 15,https://github.com/cami-la/debugging-java.git,cami-la/debugging-java,c9b14664d6d2e0eee2e70a3cd6d1ed15d5a74fd8,2021-10-11T11:15:22-03:00,java,1.0,Java,False,java,mid,1251..1500,1306,365,2,6,2,42,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
672,usable,,https://github.com/PortSwigger/burp-extensions-montoya-api.git,PortSwigger/burp-extensions-montoya-api,daccdcaafb47025eb9c6c6d61f7700e95059a719,2026-07-14T13:15:30Z,java,0.9719,Java,False,java,low,200..212,210,102,285,312,83,5930,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
673,usable,,https://github.com/apache/maven.git,apache/maven,e4b9ca120a7f67c39e5e320b5ebb34327229e8c9,2026-10-23T12:10:53+02:00,java,1.0,Java,False,java,high,>=5001,5373,539,1680,11511,1261,139092,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
674,usable,,https://github.com/primefaces/primefaces.git,primefaces/primefaces,23f3c801e051690814b088f9aebb483ae8d112cb,2026-10-23T16:03:04+02:00,java,0.8656,Java,False,java,mid,1501..2000,1943,58,2046,14875,1768,169257,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
675,usable,,https://github.com/callstack/react-native-fbads.git,callstack/react-native-fbads,78935205b95cbd572dd1db3f849fc8fee4d5b5cf,2022-05-16T22:08:07+02:00,java,0.3409,Java,False,java,low,450..499,450,602,58,181,35,1840,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
676,usable,,https://github.com/hazelcast/hazelcast.git,hazelcast/hazelcast,d5aee44f16b1f9ff01959232747c8da7a124b9f4,2026-10-22T07:53:36Z,java,0.9996,Java,False,java,high,>=5001,6624,401,7418,63041,6170,584702,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
677,usable,,https://github.com/onthegomap/planetiler.git,onthegomap/planetiler,a7bf72e80900735d233924c623daa27c1eaf14c9,2026-10-23T05:38:06-04:00,java,0.9894,Java,False,java,mid,2001..3000,2229,462,284,2833,243,33804,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
678,usable,,https://github.com/ragdroid/Dahaka.git,ragdroid/Dahaka,4a7d48d8ceb15622176c6b975211e7d2e8f1943b,2018-04-10T15:36:00-05:00,java,1.0,Java,False,java,low,200..212,207,243,63,280,40,2105,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
679,usable,,https://github.com/guardianproject/haven.git,guardianproject/haven,1e070fb21bff3e7886fa8faf05863794bd0a28d1,2022-10-25T22:16:35-04:00,java,0.4881,Java,False,java,high,>=5001,6826,381,84,804,76,9832,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
680,usable,,https://github.com/Jay-Goo/RangeSeekBar.git,Jay-Goo/RangeSeekBar,ba46b09113d4632f4c784d44dd5caf115eea77ba,2024-04-18T14:26:15+08:00,java,0.6875,Java,False,java,mid,2001..3000,2623,209,16,254,15,2216,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
681,excluded,n_files_with_functions 12 < 15,https://github.com/f22labs/InstaLikeFragmentTransaction.git,f22labs/InstaLikeFragmentTransaction,2fecf5064c507d1a3dc1a896e975ebdc9537b93e,2017-05-12T22:29:11+05:30,java,1.0,Java,False,java,low,200..212,200,684,12,115,12,1321,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
682,usable,,https://github.com/yanzhenjie/AndPermission.git,yanzhenjie/AndPermission,00bedd6a3a939ce6dab22885723699025c63377b,2020-05-10T14:23:08+08:00,java,1.0,Java,False,java,high,>=5001,6615,402,105,414,90,4635,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
683,usable,,https://github.com/RudeCrab/rude-java.git,RudeCrab/rude-java,c8e2fc7a4f4c8deb230f88e3e0648d1159ea55c0,2022-01-22T22:24:28+08:00,java,0.8271,Java,False,java,mid,1251..1500,1415,141,214,2036,137,5585,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
684,usable,,https://github.com/topi314/LavaSrc.git,topi314/LavaSrc,0ef6bc31d2b4e6d87c398b5ab0f82d9f597cd317,2026-10-21T02:02:35+02:00,java,0.8933,Java,False,java,low,250..274,254,726,75,694,70,8572,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
685,usable,,https://github.com/sockeqwe/mosby.git,sockeqwe/mosby,c234625fdfb46ce7fe2a0695a6272953db20865f,2020-11-22T12:42:43+01:00,java,1.0,Java,False,java,high,>=5001,5422,534,362,1877,289,16789,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
686,usable,,https://github.com/88250/solo.git,88250/solo,7dc3c15233ef49ee54094cca04fd5c3961a5f5bb,2026-10-16T20:27:12+08:00,java,0.584,Java,False,java,mid,1501..2000,1746,274,238,3828,209,25268,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
687,usable,,https://github.com/jingsewu/open-wes.git,jingsewu/open-wes,9d09311ab08e8b2d7472410b56558cf520757458,2026-06-01T12:08:40+08:00,java,0.8465,Java,False,java,low,325..349,340,225,1564,3035,776,86514,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
688,excluded,language python not sampled,https://github.com/kekingcn/kkFileView.git,kekingcn/kkFileView,3b82689a676e8a7e7d3ec4cc0c74de0676b0dac9,2026-10-08T15:52:17+08:00,python,0.7535,Java,False,java,high,>=5001,14795,143,925,25013,836,382083,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
689,excluded,n_functions 13 < 50; n_files_with_functions 10 < 15,https://github.com/parzulpan/livebox.git,parzulpan/livebox,3e8aec53b9f13627ccf8b00772724bccf2b3bfe6,2023-05-22T18:19:58+08:00,java,0.6364,Java,False,java,mid,1000..1250,1063,459,11,13,10,97,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
690,excluded,n_functions 25 < 50; n_files_with_functions 8 < 15,https://github.com/Ayrx/JNIAnalyzer.git,Ayrx/JNIAnalyzer,7170ce6bd138caa6be702e357b3aeb74231ae12f,2023-01-02T16:37:56+08:00,java,1.0,Java,False,java,low,350..399,364,669,8,25,8,638,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
691,usable,,https://github.com/nayuki/QR-Code-generator.git,nayuki/QR-Code-generator,3c6d0b3cefb4e049dc337e82237c9644399716a8,2026-08-31T19:36:34Z,java,0.5294,Java,False,java,high,>=5001,6800,383,35,488,29,8663,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
692,usable,,https://github.com/developersu/ns-usbloader.git,developersu/ns-usbloader,e0c7ab3d013feed8d096c0bf0f7db6ea36153c44,2026-09-19T17:30:36+03:00,java,0.9813,Java,False,java,mid,2001..3000,2353,372,109,830,101,11493,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
693,usable,,https://github.com/chaizhidream/examOnline.git,chaizhidream/examOnline,44c65838b4286d47c47c9de13ac929f00b1b0788,2018-03-13T12:02:23+08:00,java,0.6712,Java,False,java,low,300..324,320,124,146,906,125,9136,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
694,usable,,https://github.com/zhihu/Matisse.git,zhihu/Matisse,21591aebe73a56435d84afc7b5cd50ea7ae2a6b8,2019-10-30T10:21:00+08:00,java,1.0,Java,False,java,high,>=5001,12497,184,48,350,44,4177,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
695,usable,,https://github.com/Drun1baby/JavaSecurityLearning.git,Drun1baby/JavaSecurityLearning,33dec526f6aa918b4691e7bed0e2486941df2f8f,2025-06-26T10:47:43+08:00,java,0.9652,Java,False,java,mid,1251..1500,1396,172,748,1917,666,21831,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
696,excluded,n_functions 36 < 50; n_files_with_functions 1 < 15,https://github.com/ethicalhackingplayground/ssrf-king.git,ethicalhackingplayground/ssrf-king,8c49042ee7db340d2737a7c0d12b1506993f93f7,2021-01-20T15:53:04+11:00,java,1.0,Java,False,java,low,600..699,633,512,1,36,1,576,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
697,usable,,https://github.com/didi/KnowStreaming.git,didi/KnowStreaming,33524eaaaf8d539cb71f36a36e2b47688fff7591,2026-08-18T14:34:29+08:00,java,0.802,Java,False,java,high,>=5001,7176,362,1116,5166,714,80590,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
698,excluded,n_files_with_functions 7 < 15,https://github.com/wstrange/GoogleAuth.git,wstrange/GoogleAuth,732fbb6958ed35af3454fdeb972d7ddfa305185c,2026-08-14T09:34:28-07:00,java,1.0,Java,False,java,mid,1000..1250,1110,321,11,71,7,860,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
699,excluded,n_files_with_functions 12 < 15,https://github.com/mirrajabi/search-dialog.git,mirrajabi/search-dialog,26a108cd3ae3b0dfad3fa7147e1c79b4b74a9def,2020-10-01T21:14:56+02:00,java,1.0,Java,False,java,low,500..599,507,876,17,143,12,1194,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
700,usable,,https://github.com/alibaba/Sentinel.git,alibaba/Sentinel,a3f40ba8e900c8489bd520274739f17235a7721c,2026-05-27T16:58:50+08:00,java,0.9533,Java,False,java,high,>=5001,23146,80,964,5672,834,53353,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
701,usable,,https://github.com/Earthcomputer/EnchantmentCracker.git,Earthcomputer/EnchantmentCracker,311d29136cd7f4bf855f560aacf4296d8ba41f4d,2026-05-11T15:24:28+01:00,java,1.0,Java,False,java,mid,1251..1500,1400,168,19,168,19,3002,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
702,excluded,n_files_with_functions 12 < 15,https://github.com/0ximDigital/RxAnimations.git,0ximDigital/RxAnimations,86a71bde2dcd85e1676b3b3ebe545ff273497fc9,2017-02-21T23:32:59+01:00,java,1.0,Java,False,java,low,450..499,464,420,15,98,12,749,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
703,excluded,n_functions 2 < 50; n_files_with_functions 2 < 15,https://github.com/amitshekhariitbhu/android-interview-questions.git,amitshekhariitbhu/android-interview-questions,a8f95e444cd9a52a244929c55dd9fdc9ffe336d0,2026-03-21T15:01:59+05:30,java,0.5,Java,False,java,high,>=5001,12367,186,2,2,2,10,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
704,usable,,https://github.com/chenenyu/Router.git,chenenyu/Router,6571553a2d69a1ac05c1c66ce9ad5b80f9cd1ef4,2022-07-05T10:15:51+08:00,java,0.9833,Java,False,java,mid,1501..2000,1569,511,60,197,46,2638,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
705,excluded,n_files_with_functions 6 < 15,https://github.com/jenkinsci/cucumber-reports-plugin.git,jenkinsci/cucumber-reports-plugin,df8832d954978943973c54084bb43d800d3e11d3,2026-09-26T00:39:06+02:00,java,1.0,Java,False,java,low,213..224,216,358,6,133,6,1073,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
706,usable,,https://github.com/json-path/JsonPath.git,json-path/JsonPath,62a4c9f0f65ba3f625aa0867d64c528ba72d09ec,2026-02-22T19:26:45+01:00,java,1.0,Java,False,java,high,>=5001,9452,262,119,1164,101,10305,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
707,usable,,https://github.com/pravega/pravega.git,pravega/pravega,3142a01075bfae78d66588e46ff87e6e10225744,2025-03-02T18:39:21+01:00,java,0.9985,Java,False,java,mid,2001..3000,2003,667,1295,10904,1071,128236,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
708,usable,,https://github.com/frost373/KitDB.git,frost373/KitDB,d3059dad3d4749ff9a25a7d721d62faf124ce2c7,2020-07-08T13:45:28+08:00,java,1.0,Java,False,java,low,400..449,407,631,56,481,46,5662,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
709,usable,,https://github.com/antlr/antlr4.git,antlr/antlr4,7d5770395bb7b02eb56e7c62662cb1d7c08f42a3,2026-02-16T13:29:09-08:00,java,0.359,Java,False,java,high,>=5001,19031,98,1314,9094,1067,101326,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
710,usable,,https://github.com/lbryio/lbry-android.git,lbryio/lbry-android,fdd759b2416630738427e1b889b12ae37e037e54,2022-11-29T13:07:52-05:00,java,1.0,Java,False,java,mid,2001..3000,2393,336,198,1856,161,30822,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
711,usable,,https://github.com/CyrilFeng/Q-calculator.git,CyrilFeng/Q-calculator,ccece53668d33dfaef4afd28392ed9c29a1f2e27,2025-04-25T14:09:13+08:00,java,1.0,Java,False,java,low,800..999,965,115,29,77,21,1024,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
712,excluded,language python not sampled,https://github.com/doocs/leetcode.git,doocs/leetcode,3a306e54e7d72683e479bac299cc65f401c36646,2026-10-23T21:31:12+08:00,python,0.1823,Java,False,java,high,>=5001,36709,27,25650,40752,25505,565688,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
713,usable,,https://github.com/quarkusio/quarkus-quickstarts.git,quarkusio/quarkus-quickstarts,81a58443e92d0080c962f4ef01aa9e6118deb7a5,2026-10-19T14:23:44Z,java,0.9821,Java,False,java,mid,2001..3000,2194,487,391,1102,343,11934,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
714,usable,,https://github.com/abarisain/dmix.git,abarisain/dmix,2c8f649e050dfd607df2a6e8dc2415cbf3e081f6,2021-09-11T14:27:24+02:00,java,1.0,Java,False,java,low,600..699,605,704,145,1669,130,20651,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
715,usable,,https://github.com/apple/pkl.git,apple/pkl,939e844c032ab9b2acb972ff770978cc611674f2,2026-10-23T15:51:22+02:00,java,0.8573,Java,False,java,high,>=5001,11550,202,912,8561,767,94778,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
716,usable,,https://github.com/ezylang/EvalEx.git,ezylang/EvalEx,1d021ab3c31ffa93bce4a8572a3c2d0a7ca8c8df,2026-10-17T11:05:22+02:00,java,1.0,Java,False,java,mid,1000..1250,1116,307,136,327,126,4888,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
717,usable,,https://github.com/promeG/XLog.git,promeG/XLog,1aa7fdacadc7d0eb4e49e9c00eac925ebdcd05e5,2015-09-16T21:16:42+08:00,java,1.0,Java,False,java,low,300..324,311,322,23,118,21,1667,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
718,usable,,https://github.com/tonikelope/megabasterd.git,tonikelope/megabasterd,c4b8b76dcf03e726aac77f8959ab90f920765124,2026-09-24T18:54:35+02:00,java,0.9459,Java,False,java,high,>=5001,5808,483,74,1245,68,25293,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
719,usable,,https://github.com/wimoor-erp/wimoor.git,wimoor-erp/wimoor,ec86736beb1a3b9ca6ba0d1c48a1c415445b8dc4,2026-09-24T09:45:10+08:00,java,0.9338,Java,False,java,mid,1251..1500,1385,198,4805,35082,3083,443519,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
720,usable,,https://github.com/open-snail/plumemo.git,open-snail/plumemo,dbf5cce370a949e230dc3a598b0cc937ada6a322,2022-11-14T21:16:07+08:00,java,1.0,Java,False,java,low,500..599,559,360,209,448,127,6997,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
721,usable,,https://github.com/Tencent/Shadow.git,Tencent/Shadow,b2a7a7487d8dddd26e2e22e990965ea3805080cf,2026-10-19T10:48:38+08:00,java,0.7313,Java,False,java,high,>=5001,7787,328,294,1761,228,20976,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
722,excluded,n_files_with_functions 10 < 15,https://github.com/woxingxiao/BubbleSeekBar.git,woxingxiao/BubbleSeekBar,1c04ce7304d13fb278ccddfd70627cf81f201693,2019-03-08T22:14:55+08:00,java,1.0,Java,False,java,mid,3001..5000,3433,333,10,158,10,1937,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
723,excluded,n_files_with_functions 11 < 15,https://github.com/PatilShreyas/MaterialDialog-Android.git,PatilShreyas/MaterialDialog-Android,e3338c6c1a69f351b85e4c98633b835917ee1452,2022-01-08T11:15:47+05:30,java,0.9333,Java,False,java,low,800..999,922,258,15,62,11,744,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
724,usable,,https://github.com/mybatis/generator.git,mybatis/generator,fb608f72d3907f19a59a30303b66fa50d0904dd2,2026-09-19T12:25:07-04:00,java,1.0,Java,False,java,high,>=5001,5305,551,426,3170,369,29806,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
725,usable,,https://github.com/sermant-io/Sermant.git,sermant-io/Sermant,1ee50b0f6629bb61743113ab57cafd85d0ef15a7,2026-02-06T15:55:39+08:00,java,0.9961,Java,False,java,mid,1251..1500,1343,279,2047,9509,1825,91600,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
726,usable,,https://github.com/AriesHoo/UIWidget.git,AriesHoo/UIWidget,5335ee1c17881f80734f1fc7861cdf2fac37992a,2021-08-09T09:03:45+08:00,java,1.0,Java,False,java,low,400..449,427,318,121,1793,114,16655,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
727,usable,,https://github.com/karatelabs/karate.git,karatelabs/karate,b0998e90169faca2a82655ec6af46685017f1b89,2026-10-22T13:36:20+05:30,java,0.8628,Java,False,java,high,>=5001,8993,275,554,7000,466,84137,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
728,excluded,n_files_with_functions 6 < 15,https://github.com/wingjay/BlurImageView.git,wingjay/BlurImageView,964f728c0360344b67f6a6700a5aaf827812f66d,2018-05-25T10:13:18+08:00,java,1.0,Java,False,java,mid,1251..1500,1330,305,6,51,6,623,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
729,usable,,https://github.com/viclovsky/swagger-coverage.git,viclovsky/swagger-coverage,3d420920ce25d8056ffbd6725e3bbc18483b98e6,2023-05-10T18:13:21+03:00,java,0.9889,Java,False,java,low,213..224,218,256,90,479,85,3722,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
730,usable,,https://github.com/MyCATApache/Mycat-Server.git,MyCATApache/Mycat-Server,65f8d8beb752f935752f2a0eec0ab017facab9ef,2026-05-18T17:48:47+08:00,java,0.9989,Java,False,java,high,>=5001,9501,259,877,7073,737,88850,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
731,usable,,https://github.com/CyrilFeng/karma.git,CyrilFeng/karma,e807cba60ac1716b8f0793dbc61540f9543afd59,2025-06-26T00:22:19+08:00,java,0.9302,Java,False,java,mid,1000..1250,1010,603,43,661,23,10894,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
732,usable,,https://github.com/hrldcpr/pcollections.git,hrldcpr/pcollections,37ddc62eb6e60ed2ee88cd0188c4499a39204646,2026-10-19T22:12:58-04:00,java,1.0,Java,False,java,low,700..799,790,38,35,395,27,2985,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
733,usable,,https://github.com/dropwizard/dropwizard.git,dropwizard/dropwizard,7c510b51343e4d7a350445c96375cfb1385ae6bb,2026-10-19T13:56:47-07:00,java,0.9916,Java,False,java,high,>=5001,8583,294,477,2602,431,23589,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
734,usable,,https://github.com/tinkerpop/gremlin.git,tinkerpop/gremlin,b0eb5575c4ecb241a87805e2dc51d5142510018f,2017-09-05T06:58:37-04:00,java,1.0,Java,False,java,mid,1501..2000,1951,46,23,266,20,1763,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
735,usable,,https://github.com/tvbarthel/CameraColorPicker.git,tvbarthel/CameraColorPicker,52694f2a449faf60e88a60b383ab32e94d4acd15,2017-03-28T20:51:27+02:00,java,1.0,Java,False,java,low,213..224,224,12,73,498,72,5605,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
736,usable,,https://github.com/pxb1988/dex2jar.git,pxb1988/dex2jar,b5bda4fb4935ae8b3869b422454ae3b3896c7bc1,2023-10-03T21:03:25+08:00,java,1.0,Java,False,java,high,>=5001,13150,175,252,2111,234,33188,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
737,usable,,https://github.com/0x727/BypassPro.git,0x727/BypassPro,a4df0c80a56230518a31351197e2e1a1281306bd,2026-05-10T22:57:52+08:00,java,1.0,Java,False,java,mid,1251..1500,1322,323,57,608,20,11160,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
738,usable,,https://github.com/carlanton/m3u8-parser.git,carlanton/m3u8-parser,b3c2a692546e7005a6f26299768dddd6df3832a2,2025-05-19T13:59:05+02:00,java,1.0,Java,False,java,low,213..224,218,273,58,399,55,2682,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
739,excluded,n_files_with_functions 14 < 15,https://github.com/hongyangAndroid/FlowLayout.git,hongyangAndroid/FlowLayout,d41af189c038ab899bdfb22a1e33462bd8c629e8,2018-03-21T09:39:18+08:00,java,1.0,Java,False,java,high,>=5001,5567,512,14,65,14,956,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
740,usable,,https://github.com/kymjs/KJFrameForAndroid.git,kymjs/KJFrameForAndroid,8bc5a9abebba9c52dcd7c4651f70a496c4b901a6,2026-03-17T14:36:33+08:00,java,0.887,Java,False,java,mid,1501..2000,1938,61,115,2160,93,9914,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
741,usable,,https://github.com/sunpeak/riskcontrol.git,sunpeak/riskcontrol,8b05634768b0970341cc6e77e2d17f1ff8f98ad9,2020-09-16T11:07:00+08:00,java,1.0,Java,False,java,low,700..799,769,134,25,132,22,1437,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
742,usable,,https://github.com/dromara/lamp-cloud.git,dromara/lamp-cloud,d61184d7d402023fc3ea63b6bdbd7a1bfdb8ce92,2026-10-09T16:24:08+08:00,java,1.0,Java,False,java,high,>=5001,5762,491,760,1627,404,34954,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
743,usable,,https://github.com/dedicatedcode/reitti.git,dedicatedcode/reitti,e26596d31aad845b3f6e8e32a8189fe3c4f68b47,2026-10-22T14:10:06+02:00,java,0.9432,Java,False,java,mid,2001..3000,2671,174,458,4256,402,55512,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
744,excluded,n_functions 29 < 50; n_files_with_functions 10 < 15,https://github.com/Tahanima/selenium-java-test-automation-architecture.git,Tahanima/selenium-java-test-automation-architecture,324fe042eeb213e35f4f8b1fd7c40e91c2060b53,2024-04-25T23:07:37+06:00,java,1.0,Java,False,java,low,213..224,214,478,14,29,10,281,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
745,usable,,https://github.com/bisq-network/bisq.git,bisq-network/bisq,18a1bdb97398b1ac32d0d600a1409cfdccfbe645,2026-10-22T07:41:25Z,java,0.9788,Java,False,java,high,>=5001,5146,582,2262,16585,2094,226361,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
746,excluded,language kotlin not sampled,https://github.com/nisrulz/android-examples.git,nisrulz/android-examples,3ca3cffbfc1d1f8e64681ff8b16269884aa4bc00,2023-10-12T18:48:27+02:00,kotlin,0.5699,Java,False,java,mid,1501..2000,1739,281,286,824,238,12045,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
747,usable,,https://github.com/intomylife/SpringCloud.git,intomylife/SpringCloud,b6d00b493f4b820f805a51acc0f5693bec9dbfe6,2020-07-06T13:06:20+08:00,java,0.7787,Java,False,java,low,250..274,254,685,1491,14206,1142,163332,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
748,usable,,https://github.com/angryip/ipscan.git,angryip/ipscan,265389f2a8296762c68e82f76c7aa36f28f618b0,2026-08-31T22:41:46+03:00,java,0.9939,Java,False,java,high,>=5001,5163,580,164,910,154,9645,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
749,usable,,https://github.com/mbechler/marshalsec.git,mbechler/marshalsec,243c5aa878b7385ca91c6c17c31eef6dc39f6a6b,2025-01-09T20:06:32+01:00,java,1.0,Java,False,java,mid,3001..5000,3721,253,63,244,56,3088,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
750,usable,,https://github.com/zhengxiaopeng/Rocko-Android-Demos.git,zhengxiaopeng/Rocko-Android-Demos,7cc797a6fa1339169e059eb778793b9803a94395,2015-11-12T17:39:28+08:00,java,1.0,Java,False,java,low,350..399,366,644,110,463,92,6848,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
751,usable,,https://github.com/crossoverJie/JCSprout.git,crossoverJie/JCSprout,fc4c6e5f6d1772c2aec4c0f94cb3c8e7eb04018f,2024-05-21T10:46:15+08:00,java,1.0,Java,False,java,high,>=5001,26797,58,86,271,77,3003,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
752,excluded,n_files_with_functions 4 < 15,https://github.com/medyo/android-about-page.git,medyo/android-about-page,1fd208ca287d152cd1bec7733949df9914615ecb,2021-05-23T14:09:26+01:00,java,1.0,Java,False,java,mid,2001..3000,2026,641,4,58,4,569,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
753,excluded,n_files_with_functions 7 < 15,https://github.com/processing/processing-video.git,processing/processing-video,988f21f232c6213a7eb3b9d8e8da723a5d7e4fc7,2024-07-16T11:10:08+02:00,java,0.75,Java,False,java,low,275..299,289,270,8,132,7,2213,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
754,usable,,https://github.com/ArthurHub/Android-Image-Cropper.git,ArthurHub/Android-Image-Cropper,5f35aeed8a73330a485b4a1c2d84f1c844debd00,2023-09-17T08:20:14-07:00,java,1.0,Java,False,java,high,>=5001,6407,416,17,359,15,5237,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
755,usable,,https://github.com/leventov/Koloboke.git,leventov/Koloboke,302e6d5e5889a80edb3aeed2e664f480439f8155,2016-07-01T18:01:35+07:00,java,0.9181,Java,False,java,mid,1000..1250,1018,583,281,1837,186,19750,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
756,usable,,https://github.com/MenoData/Time4J.git,MenoData/Time4J,35120a13740de327c2779fb3e3ed4640dac6ca03,2024-02-11T12:05:18+01:00,java,1.0,Java,False,java,low,450..499,474,303,498,7748,416,99670,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
757,usable,,https://github.com/chinabugotech/hutool.git,chinabugotech/hutool,87ec11862baae72914df703e25939eb44a8a843c,2026-10-09T10:02:32+08:00,java,0.9994,Java,False,java,high,>=5001,30237,43,1558,14080,1220,109634,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
758,usable,,https://github.com/arimorty/floatingsearchview.git,arimorty/floatingsearchview,a0f8fbc90d98eb1b629c6295dd2d3577412e7b1e,2017-06-05T20:22:06-04:00,java,0.9583,Java,False,java,mid,3001..5000,3507,315,24,305,22,3571,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
759,usable,,https://github.com/StylingAndroid/Prism.git,StylingAndroid/Prism,b4ec798f5522dbc8d219886ec5b681a0defcebc7,2015-07-22T08:54:22+01:00,java,1.0,Java,False,java,low,600..699,652,355,45,213,36,1720,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
760,usable,,https://github.com/getActivity/AndroidProject.git,getActivity/AndroidProject,6efce89b85c1effe96c01a71c49531ad9c6190e9,2026-10-23T13:58:25+08:00,java,1.0,Java,False,java,high,>=5001,6931,375,165,1828,160,20260,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
761,usable,,https://github.com/Grover-c13/PokeGOAPI-Java.git,Grover-c13/PokeGOAPI-Java,d17889b8b2611b090d5770f6277deaf7d73b4f15,2019-04-07T16:06:15+02:00,java,1.0,Java,False,java,mid,1000..1250,1046,507,172,1487,147,18712,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
762,excluded,n_files_with_functions 6 < 15,https://github.com/Jay-Goo/WaveLineView.git,Jay-Goo/WaveLineView,340f06861ef4164a46df0692af34a1755f9af290,2019-09-01T21:55:43+08:00,java,1.0,Java,False,java,low,600..699,696,39,6,73,6,694,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
763,usable,,https://github.com/CarGuo/GSYVideoPlayer.git,CarGuo/GSYVideoPlayer,04a036565e03f843a5ba89926e7ff1a64e0dbec2,2026-10-10T13:15:03+08:00,java,0.9026,Java,False,java,high,>=5001,21523,87,380,4432,335,48464,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
764,usable,,https://github.com/stephanenicolas/toothpick.git,stephanenicolas/toothpick,8dab571ec2c1317a7171acb914079997b9138ac1,2021-02-23T22:14:50-08:00,java,0.7604,Java,False,java,mid,1000..1250,1138,253,96,367,68,4279,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
765,usable,,https://github.com/UWSysLab/tapir.git,UWSysLab/tapir,c50d906a8ab554675d47a1d8cf3277e1eaa69d5b,2026-03-11T15:30:47-07:00,java,0.7254,Java,False,java,low,400..449,428,297,247,1656,178,25256,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
766,usable,,https://github.com/jankotek/mapdb.git,jankotek/mapdb,cb70715fdc510e4ed01a1723ef479f6da1441bc9,2026-08-27T20:26:11+02:00,java,0.7677,Java,False,java,high,>=5001,5054,595,99,2041,90,20242,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
767,excluded,n_files_with_functions 5 < 15,https://github.com/konifar/android-material-design-icon-generator-plugin.git,konifar/android-material-design-icon-generator-plugin,07e59c9c42737539ea0b7cd597afc5f72d5892af,2018-04-28T12:26:14+09:00,java,0.7143,Java,False,java,mid,2001..3000,2391,338,7,110,5,1001,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
768,excluded,n_functions 41 < 50,https://github.com/in28minutes/functional-programming-with-java.git,in28minutes/functional-programming-with-java,7f70a33a01041ce6d757a3e09ce15bee5af7f8a8,2024-10-05T07:05:10+05:30,java,1.0,Java,False,java,low,450..499,454,560,15,41,15,516,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
769,usable,,https://github.com/Vedenin/useful-java-links.git,Vedenin/useful-java-links,7ede817ac8f8d1423c8a4905f4752551346859ea,2024-11-16T09:06:11+01:00,java,1.0,Java,False,java,high,>=5001,6206,439,155,632,151,6846,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
770,usable,,https://github.com/yermak/AudioBookConverter.git,yermak/AudioBookConverter,29c99887e0124943af72851529fea68e4568f315,2026-10-14T20:31:09+01:00,java,1.0,Java,False,java,mid,1000..1250,1117,304,71,703,65,7496,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
771,usable,,https://github.com/Universite-Gustave-Eiffel/NoiseModelling.git,Universite-Gustave-Eiffel/NoiseModelling,b97805b821ade9a2e3b1594c86999dfa84609ca1,2026-10-22T15:57:41+02:00,java,0.9355,Java,False,java,low,225..237,237,6,186,2038,168,22956,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
772,usable,,https://github.com/dataease/dataease.git,dataease/dataease,af73ece05849a9be972275537ad35f9f876beca4,2026-10-23T17:55:32+08:00,java,0.6715,Java,False,java,high,>=5001,24623,73,1741,9518,961,194354,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
773,usable,,https://github.com/AnyListen/tools-ocr.git,AnyListen/tools-ocr,98c12ae01df864a81c89f3f2bd4ff97cefa4c381,2024-04-28T07:08:40-10:00,java,1.0,Java,False,java,mid,3001..5000,3062,476,19,132,17,1755,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
774,usable,,https://github.com/kabirpofficial/Competitive-Programming-Reference-Bangla.git,kabirpofficial/Competitive-Programming-Reference-Bangla,561041b4da007fbb99cd96501d626f29eec08cf8,2025-06-28T02:27:24+06:00,java,0.6883,Java,False,java,low,250..274,256,623,77,202,77,2484,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
775,usable,,https://github.com/koush/ion.git,koush/ion,2e48671fb865e993f714b5ffed16e82aed6d04fb,2020-11-25T01:15:05-08:00,java,0.9811,Java,False,java,high,>=5001,6231,436,106,672,80,8303,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
776,usable,,https://github.com/jinatonic/confetti.git,jinatonic/confetti,db8a475f7716acf27a77f1939bffbce80e9f5d5f,2020-08-31T09:48:48-07:00,java,1.0,Java,False,java,mid,1251..1500,1299,381,18,159,17,1467,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
777,excluded,n_files_with_functions 13 < 15,https://github.com/ragnraok/StaticLayoutView.git,ragnraok/StaticLayoutView,5979d3722036b28a980e9ec77d2a4883bf541a6b,2015-07-26T22:10:41+08:00,java,1.0,Java,False,java,low,250..274,258,570,16,71,13,736,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
778,excluded,n_functions 3 < 50; n_files_with_functions 2 < 15,https://github.com/doocs/source-code-hunter.git,doocs/source-code-hunter,4eb86b698221ea41d198791933f79047ed842dbc,2026-10-17T11:33:28+08:00,java,0.5,Java,False,java,high,>=5001,23131,81,2,3,2,44,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
779,usable,,https://github.com/chenssy89/jutils.git,chenssy89/jutils,5c6fd2431cbf01b0af9cd58e4a63d789b9aca9fe,2016-09-25T10:28:31+08:00,java,1.0,Java,False,java,mid,1000..1250,1119,299,31,246,30,2981,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
780,excluded,n_files_with_functions 7 < 15,https://github.com/wsy858/android-headimage-cliper.git,wsy858/android-headimage-cliper,2bb910d20a81a1a0c8d92a6a1d16736f398e8892,2017-09-08T16:25:21+08:00,java,1.0,Java,False,java,low,250..274,261,448,7,77,7,1060,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
781,usable,,https://github.com/apache/druid.git,apache/druid,cfc85ea16f0958355e5ffecc78adf5941f70aa33,2026-10-23T21:06:28+08:00,java,0.9294,Java,False,java,high,>=5001,14093,156,6533,52875,5819,736584,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
782,usable,,https://github.com/vladmihalcea/high-performance-java-persistence.git,vladmihalcea/high-performance-java-persistence,332556063ea4ab53b17716977a3fff4193b92652,2026-10-15T15:02:37+03:00,java,1.0,Java,False,java,mid,1501..2000,1504,593,34,267,32,2269,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
783,usable,,https://github.com/nutzam/nutzboot.git,nutzam/nutzboot,ffe77a39777b6f3021bd3dafbd3a23810d871785,2025-08-20T09:08:08+08:00,java,0.973,Java,False,java,low,500..599,507,879,481,5310,414,37930,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
784,excluded,language kotlin not sampled,https://github.com/Suwayomi/Suwayomi-Server.git,Suwayomi/Suwayomi-Server,6b481e8b62938b9c060eb210b934e0fbfdfa466b,2026-10-21T10:31:10-04:00,kotlin,0.6655,Java,False,java,high,>=5001,7921,320,867,7914,539,97898,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
785,excluded,n_files_with_functions 8 < 15,https://github.com/500px/greedo-layout-for-android.git,500px/greedo-layout-for-android,0fb5b29182b701868c6c754aee73bb929ac13dd9,2022-06-21T17:13:07-04:00,java,1.0,Java,False,java,mid,1501..2000,1618,429,9,63,8,691,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
786,excluded,n_files_with_functions 13 < 15,https://github.com/cyrildiagne/ar-cptext.git,cyrildiagne/ar-cptext,df8c264883511c17b3698f28448eef6c9456f186,2020-10-07T09:48:24+02:00,java,0.7857,Java,False,java,low,700..799,719,421,14,97,13,1267,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
787,usable,,https://github.com/PaperMC/Paper.git,PaperMC/Paper,1b9bf5c8e9cd8afa33117fd74d592247191bbb4a,2026-10-23T10:47:23-03:00,java,1.0,Java,False,java,high,>=5001,12761,180,3403,21261,2444,205457,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
788,usable,,https://github.com/alibaba/taokeeper.git,alibaba/taokeeper,5c6bef0c7acfe5135b75dc829acc6b90d48e7ab0,2019-12-28T07:08:17+08:00,java,0.9444,Java,False,java,mid,1000..1250,1041,523,144,1116,120,10382,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
789,usable,,https://github.com/HowieYuan/Shiro-SpringBoot.git,HowieYuan/Shiro-SpringBoot,c33b974bdfab7922873b3ae3862047d54dae9342,2019-06-25T13:19:32+08:00,java,1.0,Java,False,java,low,325..349,347,64,23,66,21,711,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
790,usable,,https://github.com/ageerle/ruoyi-ai.git,ageerle/ruoyi-ai,8a12be349a70c9b00c3e52c57bc009a1ebc7c7a4,2026-10-22T01:04:05+08:00,java,0.9838,Java,False,java,high,>=5001,5772,486,1422,5658,833,97826,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
791,usable,,https://github.com/fishwjy/MultiType-FilePicker.git,fishwjy/MultiType-FilePicker,fbbcdbde53c0c8795c754e90c6c5f6c620976e43,2018-08-22T12:57:38+08:00,java,1.0,Java,False,java,mid,1251..1500,1391,184,38,227,35,3219,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
792,usable,,https://github.com/xuexiangjys/XUpdateService.git,xuexiangjys/XUpdateService,698d6826001711b56dd4cc1595a377fe3692c30f,2020-12-13T22:25:21+08:00,java,0.9783,Java,False,java,low,225..237,235,127,46,206,34,1904,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
793,usable,,https://github.com/lgvalle/Material-Animations.git,lgvalle/Material-Animations,be755fe9ebe7f9093360e4263c4293de368da1c7,2018-02-02T16:39:49Z,java,1.0,Java,False,java,high,>=5001,13526,165,15,81,15,992,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
794,usable,,https://github.com/speedment/speedment.git,speedment/speedment,c83df6444effcda731df8c7ba9fd1e900b54cdb3,2023-08-10T09:54:09+02:00,java,1.0,Java,False,java,mid,2001..3000,2093,574,2239,14540,1642,110572,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
795,usable,,https://github.com/HonkaiScanner/bh3_login_simulation-memories.git,HonkaiScanner/bh3_login_simulation-memories,d5657836f92dd7acb2686f360d459d45459ba172,2026-06-02T20:23:47+08:00,java,0.8261,Java,False,java,low,275..299,286,361,92,1082,81,15492,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
796,usable,,https://github.com/oracle/graal.git,oracle/graal,8038e033be53c8535d1ce4a1e30a25ee2306f343,2026-10-23T09:20:08Z,java,0.9782,Java,False,java,high,>=5001,21737,86,13210,158781,11464,1759582,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
797,excluded,n_functions 1 < 50; n_files_with_functions 1 < 15,https://github.com/javastacks/javastack.git,javastacks/javastack,be51b78eba0949109d21eb5e0babf934000d3837,2024-11-22T15:08:25+08:00,java,1.0,Java,False,java,mid,1000..1250,1204,98,1,1,1,10,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
798,excluded,n_files_with_functions 3 < 15,https://github.com/pavlospt/RxFile.git,pavlospt/RxFile,54210b02631f4b27d31bea040eca86183136cf46,2018-06-11T13:25:18+03:00,java,1.0,Java,False,java,low,400..449,439,140,4,52,3,713,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
799,usable,,https://github.com/opendataloader-project/opendataloader-pdf.git,opendataloader-project/opendataloader-pdf,48cdd35c95399387cf348ab303d0cbe8e9e1018b,2026-10-23T10:50:35+09:00,java,0.8062,Java,False,java,high,>=5001,29973,45,129,1195,118,19298,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
800,excluded,n_files_with_functions 9 < 15,https://github.com/iammert/ScalingLayout.git,iammert/ScalingLayout,f19164d4c4e08f93ddeb9f40aaa39e2025d1b866,2018-05-24T10:01:01+03:00,java,1.0,Java,False,java,mid,3001..5000,3293,380,11,66,9,569,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
801,excluded,n_files_with_functions 14 < 15,https://github.com/auth0/jwks-rsa-java.git,auth0/jwks-rsa-java,1f6e0a2a5d60042f6de34dc086feabca128a0f12,2026-09-07T16:28:05+05:30,java,1.0,Java,False,java,low,200..212,207,264,18,79,14,728,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
802,usable,,https://github.com/strimzi/strimzi-kafka-operator.git,strimzi/strimzi-kafka-operator,b5cca413fc056e1e3696c86cdd8ae646529885f4,2026-10-23T06:01:27+02:00,java,0.9989,Java,False,java,high,>=5001,5959,464,878,7223,757,77123,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
803,usable,,https://github.com/fengjiachun/Jupiter.git,fengjiachun/Jupiter,6bffde84535bc32cb676a99e3b8d7c3e14894747,2021-09-26T09:35:29+08:00,java,1.0,Java,False,java,mid,1501..2000,1504,594,403,2728,320,27512,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
804,usable,,https://github.com/line/centraldogma.git,line/centraldogma,74613e69579056d2db552e234b26ccf746b6a9e3,2026-10-23T15:17:11+09:00,java,0.6955,Java,False,java,low,600..699,672,208,926,5612,779,73718,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
805,usable,,https://github.com/killbill/killbill.git,killbill/killbill,15177ae014438fd5c4583fff45d1a7530fa21a5f,2026-10-23T13:57:41+07:00,java,0.9881,Java,False,java,high,>=5001,5815,482,1094,10356,869,105822,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
806,excluded,n_functions 20 < 50,https://github.com/cami-la/loops-e-arrays.git,cami-la/loops-e-arrays,2c84ee9c40094afe1de1f0e011f8415074ff8ea3,2022-07-22T11:18:43-03:00,java,1.0,Java,False,java,mid,1251..1500,1410,152,20,20,20,398,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
807,usable,,https://github.com/Tencent/RapidView.git,Tencent/RapidView,2c92a2eb7cb4b43e9c26a8087d4edf6ea33c7741,2022-05-26T10:10:56+08:00,java,0.9699,Java,False,java,low,800..999,971,93,332,4082,287,40835,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
808,usable,,https://github.com/j-easy/easy-rules.git,j-easy/easy-rules,d4450831533e47a5c0cb361edb80dad43db228a4,2021-03-27T22:02:16+01:00,java,1.0,Java,False,java,high,>=5001,5262,558,74,324,60,2603,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
809,excluded,language typescript not sampled,https://github.com/michalchudziak/react-native-geolocation.git,michalchudziak/react-native-geolocation,17b38b4b76fd7ef209644a8c73177a8b069b7d4a,2024-09-01T10:39:25+02:00,typescript,0.5294,Java,False,java,mid,1251..1500,1435,107,36,156,29,1867,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
810,usable,,https://github.com/LuoLiangDSGA/spring-learning.git,LuoLiangDSGA/spring-learning,bc60e349b4c573fb624230d068f7bb66a9e64736,2022-03-12T21:45:49+08:00,java,0.8424,Java,False,java,low,500..599,558,365,165,646,120,5508,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3


==> anc/sample/attempt-1/seed3.progress.before-quota-truncation.jsonl.sha256 <==
a35772cca86ed8f4ab6e2814f3f8faae1900deb0130ef6d589320ef157ba856a  .seed3.progress.before-quota-truncation.jsonl


==> anc/sample/mlcq-halves.json <==
{
  "halves": {
    "https://github.com/apache/usergrid": "explore",
    "https://github.com/apache/sling-org-apache-sling-testing-clients": "confirm",
    "https://github.com/apache/apex-malhar": "explore",
    "https://github.com/vmware/admiral": "confirm",
    "https://github.com/Microsoft/azure-chat-for-java": "explore",
    "https://github.com/google/j2cl": "confirm",
    "https://github.com/apache/commons-validator": "explore",
    "https://github.com/Microsoft/pai": "confirm",
    "https://github.com/eclipse/lsp4j": "explore",
    "https://github.com/Esri/geoportal-server-harvester": "confirm",
    "https://github.com/apache/uima-uimaj": "explore",
    "https://github.com/apache/incubator-skywalking": "confirm",
    "https://github.com/google/volley": "explore",
    "https://github.com/spring-projects/spring-data-keyvalue": "confirm",
    "https://github.com/eclipse/jgit": "explore",
    "https://github.com/apache/ctakes": "confirm",
    "https://github.com/eclipse/acceleo": "explore",
    "https://github.com/apache/chemistry-opencmis": "confirm",
    "https://github.com/apache/hama": "explore",
    "https://github.com/spring-projects/spring-restdocs": "confirm",
    "https://github.com/google/tink": "explore",
    "https://github.com/vmware/hillview": "confirm",
    "https://github.com/oracle/soda-for-java": "explore",
    "https://github.com/eclipse/egit-github": "confirm",
    "https://github.com/apache/pig": "explore",
    "https://github.com/apache/webservices-xmlschema": "confirm",
    "https://github.com/spring-projects/spring-batch": "explore",
    "https://github.com/facebook/litho": "confirm",
    "https://github.com/IBM/janusgraph-utils": "explore",
    "https://github.com/eclipse/january": "confirm",
    "https://github.com/google/guava": "explore",
    "https://github.com/eclipse/ditto": "confirm",
    "https://github.com/eclipse/eclipse.platform.ui": "explore",
    "https://github.com/spring-projects/spring-data-solr": "confirm",
    "https://github.com/google/nomulus": "explore",
    "https://github.com/apache/gora": "confirm",
    "https://github.com/google/gtfs-realtime-bindings": "explore",
    "https://github.com/google/gdata-java-client": "confirm",
    "https://github.com/apache/fluo": "explore",
    "https://github.com/eclipse/buildship": "confirm",
    "https://github.com/Microsoft/mssql-jdbc": "explore",
    "https://github.com/alibaba/otter": "confirm",
    "https://github.com/eclipse/aCute": "explore",
    "https://github.com/apache/lucene-solr": "confirm",
    "https://github.com/apache/openmeetings": "explore",
    "https://github.com/eclipse/ceylon": "confirm",
    "https://github.com/eclipse/eavp": "explore",
    "https://github.com/google/conscrypt": "confirm",
    "https://github.com/Microsoft/project-rome": "explore",
    "https://github.com/aws/amazon-kinesis-video-streams-parser-library": "confirm",
    "https://github.com/apache/cloudstack": "explore",
    "https://github.com/apache/ofbiz-framework": "confirm",
    "https://github.com/google/j2objc": "explore",
    "https://github.com/google/binnavi": "confirm",
    "https://github.com/apache/incubator-brooklyn": "explore",
    "https://github.com/apache/accumulo": "confirm",
    "https://github.com/apache/xmlbeans": "explore",
    "https://github.com/spring-projects/spring-security-oauth": "confirm",
    "https://github.com/facebook/buck": "explore",
    "https://github.com/apache/pdfbox": "confirm",
    "https://github.com/google/guice": "explore",
    "https://github.com/apache/avro": "confirm",
    "https://github.com/SAP/SapMachine": "explore",
    "https://github.com/SAP/olingo-jpa-processor-v4": "confirm",
    "https://github.com/epam/JDI": "explore",
    "https://github.com/eclipse/leshan": "confirm",
    "https://github.com/eclipse/corrosion": "explore",
    "https://github.com/google/hover": "confirm",
    "https://github.com/apache/aries-jax-rs-whiteboard": "explore",
    "https://github.com/Shopify/mobile-buy-sdk-android": "confirm",
    "https://github.com/apache/metron": "explore",
    "https://github.com/google/error-prone-javac": "confirm",
    "https://github.com/apache/phoenix": "explore",
    "https://github.com/aws/aws-cloudtrail-processing-library": "confirm",
    "https://github.com/Microsoft/java-debug": "explore",
    "https://github.com/apache/incubator-plc4x": "confirm",
    "https://github.com/apache/velocity-tools": "explore",
    "https://github.com/apache/mina": "confirm",
    "https://github.com/apache/flink": "explore",
    "https://github.com/baidu/Jprotobuf-rpc-socket": "confirm",
    "https://github.com/apache/wss4j": "explore",
    "https://github.com/google/jimfs": "confirm",
    "https://github.com/apache/shindig": "explore",
    "https://github.com/spring-projects/spring-framework-issues": "confirm",
    "https://github.com/Microsoft/azure-maven-plugins": "explore",
    "https://github.com/spring-projects/eclipse-integration-tcserver": "confirm",
    "https://github.com/Tencent/GT": "explore",
    "https://github.com/apache/joshua": "confirm",
    "https://github.com/apache/ant": "explore",
    "https://github.com/apache/tomcat": "confirm",
    "https://github.com/SAP/cf-java-client-sap": "explore",
    "https://github.com/apache/james-project": "confirm",
    "https://github.com/eclipse/jnosql": "explore",
    "https://github.com/eclipse/ice": "confirm",
    "https://github.com/Microsoft/malmo": "explore",
    "https://github.com/apache/james-mime4j": "confirm",
    "https://github.com/spring-projects/spring-integration-aws": "explore",
    "https://github.com/apache/commons-proxy": "confirm",
    "https://github.com/apache/incubator-tez": "explore",
    "https://github.com/apache/fineract-cn-portfolio": "confirm",
    "https://github.com/eclipse/che": "explore",
    "https://github.com/spring-projects/spring-integration-java-dsl": "confirm",
    "https://github.com/eclipse/packagedrone": "explore",
    "https://github.com/apache/qpid": "confirm",
    "https://github.com/apache/bval": "explore",
    "https://github.com/apache/hbase": "confirm",
    "https://github.com/Microsoft/azure-devops-intellij": "explore",
    "https://github.com/apache/camel": "confirm",
    "https://github.com/apache/meecrowave": "explore",
    "https://github.com/spring-projects/spring-data-dev-tools": "confirm",
    "https://github.com/apache/metamodel": "explore",
    "https://github.com/apache/freemarker": "confirm",
    "https://github.com/apache/sentry": "explore",
    "https://github.com/apache/uima-ruta": "confirm",
    "https://github.com/apache/fineract-cn-customer": "explore",
    "https://github.com/apache/commons-imaging": "confirm",
    "https://github.com/spring-projects/spring-statemachine": "explore",
    "https://github.com/spring-projects/spring-data-commons": "confirm",
    "https://github.com/reactor/reactor-core": "explore",
    "https://github.com/apache/xml-graphics-commons": "confirm",
    "https://github.com/apache/geode": "explore",
    "https://github.com/Microsoft/azure-tools-for-java": "confirm",
    "https://github.com/alibaba/druid": "explore",
    "https://github.com/apache/accumulo-testing": "confirm",
    "https://github.com/spring-projects/spring-amqp": "explore",
    "https://github.com/google/agera": "confirm",
    "https://github.com/eclipse/golo-lang": "explore",
    "https://github.com/apache/commons-compress": "confirm",
    "https://github.com/linkedin/pygradle": "explore",
    "https://github.com/apache/commons-math": "confirm",
    "https://github.com/spring-projects/spring-retry": "explore",
    "https://github.com/google/gitiles": "confirm",
    "https://github.com/apache/aries": "explore",
    "https://github.com/spring-projects/grails-ide": "confirm",
    "https://github.com/apache/commons-vfs": "explore",
    "https://github.com/apache/tez": "confirm",
    "https://github.com/apache/directory-ldap-api": "explore",
    "https://github.com/apache/commons-io": "confirm",
    "https://github.com/spring-projects/spring-social": "explore",
    "https://github.com/apache/vxquery": "confirm",
    "https://github.com/eclipse/org.aspectj": "explore",
    "https://github.com/apache/lens": "confirm",
    "https://github.com/apache/commons-bsf": "explore",
    "https://github.com/apache/zookeeper": "confirm",
    "https://github.com/Esri/maps-app-android": "explore",
    "https://github.com/Tencent/RapidView": "confirm",
    "https://github.com/spring-projects/spring-data-couchbase": "explore",
    "https://github.com/apache/ofbiz": "confirm",
    "https://github.com/apache/struts-examples": "explore",
    "https://github.com/google/MOE": "confirm",
    "https://github.com/apache/cayenne": "explore",
    "https://github.com/spring-projects/spring-social-github": "confirm",
    "https://github.com/apache/samza": "explore",
    "https://github.com/apache/bigtop": "confirm",
    "https://github.com/eclipse/vorto": "explore",
    "https://github.com/spring-projects/spring-insight-plugins": "confirm",
    "https://github.com/apache/logging-chainsaw": "explore",
    "https://github.com/spring-projects/spring-data-book": "confirm",
    "https://github.com/robolectric/robolectric": "explore",
    "https://github.com/eclipse/elk": "confirm",
    "https://github.com/eclipse/m2e-core": "explore",
    "https://github.com/cloudfoundry/java-buildpack-dependency-builder": "confirm",
    "https://github.com/apache/incubator-samoa": "explore",
    "https://github.com/eclipse/thym": "confirm",
    "https://github.com/apache/commons-text": "explore",
    "https://github.com/apache/oozie": "confirm",
    "https://github.com/apache/incubator-heron": "explore",
    "https://github.com/epam/NGB": "confirm",
    "https://github.com/google/gcm": "explore",
    "https://github.com/apache/rocketmq": "confirm",
    "https://github.com/apache/cxf": "explore",
    "https://github.com/eclipse/paho.mqtt.java": "confirm",
    "https://github.com/google/ringdroid": "explore",
    "https://github.com/Microsoft/vso-httpclient-java": "confirm",
    "https://github.com/spring-projects/spring-data-rest": "explore",
    "https://github.com/apache/storm": "confirm",
    "https://github.com/apache/hadoop-mapreduce": "explore",
    "https://github.com/apache/commons-net": "confirm",
    "https://github.com/apache/olingo-odata4": "explore",
    "https://github.com/linkedin/li-apache-kafka-clients": "confirm",
    "https://github.com/apache/wicket": "explore",
    "https://github.com/eclipse/jnosql-diana-driver": "confirm",
    "https://github.com/apache/aries-jpa": "explore",
    "https://github.com/epam/Wilma": "confirm",
    "https://github.com/apache/pulsar": "explore",
    "https://github.com/apache/jclouds": "confirm",
    "https://github.com/apache/bookkeeper": "explore",
    "https://github.com/apache/maven-scm": "confirm",
    "https://github.com/Esri/defense-solutions-proofs-of-concept": "explore",
    "https://github.com/apache/commons-collections": "confirm",
    "https://github.com/aws/aws-toolkit-eclipse": "explore",
    "https://github.com/apache/rocketmq-externals": "confirm",
    "https://github.com/oracle/pgql-lang": "explore",
    "https://github.com/apache/httpcomponents-client": "confirm",
    "https://github.com/apache/jena": "explore",
    "https://github.com/spring-projects/spring-xd": "confirm",
    "https://github.com/apache/nutch": "explore",
    "https://github.com/apache/cxf-fediz": "confirm",
    "https://github.com/oracle/opengrok": "explore",
    "https://github.com/apache/cocoon": "confirm",
    "https://github.com/Esri/arcgis-runtime-samples-java": "explore",
    "https://github.com/eclipse/xtext-xtend": "confirm",
    "https://github.com/apache/crunch": "explore",
    "https://github.com/apache/portals-pluto": "confirm",
    "https://github.com/amzn/ion-java": "explore",
    "https://github.com/spring-projects/spring-hateoas": "confirm",
    "https://github.com/eclipse/eclipse-collections": "explore",
    "https://github.com/apache/olingo-odata2": "confirm",
    "https://github.com/apache/syncope": "explore",
    "https://github.com/apache/incubator-taverna-engine": "confirm",
    "https://github.com/uber/NullAway": "explore",
    "https://github.com/eclipse/concierge": "confirm",
    "https://github.com/eclipse/rap": "explore",
    "https://github.com/google/physical-web": "confirm",
    "https://github.com/yandex/clickhouse-jdbc": "explore",
    "https://github.com/google/google-java-format": "confirm",
    "https://github.com/spring-projects/eclipse-integration-commons": "explore",
    "https://github.com/apache/qpid-proton-j": "confirm",
    "https://github.com/eclipse/smarthome": "explore",
    "https://github.com/rabbitmq/rabbitmq-jms-client": "confirm",
    "https://github.com/apache/kafka": "explore",
    "https://github.com/apache/commons-dbutils": "confirm",
    "https://github.com/Tencent/QMUI_Android": "explore",
    "https://github.com/spring-projects/spring-integration-samples": "confirm",
    "https://github.com/Tencent/soter": "explore",
    "https://github.com/apache/commons-chain": "confirm",
    "https://github.com/Esri/geometry-api-java": "explore",
    "https://github.com/apache/directory-kerby": "confirm",
    "https://github.com/apache/commons-jxpath": "explore",
    "https://github.com/google/closure-stylesheets": "confirm",
    "https://github.com/apache/aurora": "explore",
    "https://github.com/apache/stanbol": "confirm",
    "https://github.com/apache/deltaspike": "explore",
    "https://github.com/apache/incubator-batchee": "confirm",
    "https://github.com/apache/nifi": "explore",
    "https://github.com/apache/datafu": "confirm",
    "https://github.com/spring-projects/spring-data-mongodb": "explore",
    "https://github.com/apache/oodt": "confirm",
    "https://github.com/apache/mina-sshd": "explore",
    "https://github.com/apache/karaf-cellar": "confirm",
    "https://github.com/linkedin/parseq": "explore",
    "https://github.com/google/closure-templates": "confirm",
    "https://github.com/apache/mahout": "explore",
    "https://github.com/spring-projects/spring-mvc-showcase": "confirm",
    "https://github.com/reactor/reactor-kafka": "explore",
    "https://github.com/apache/log4j": "confirm",
    "https://github.com/google/caliper": "explore",
    "https://github.com/apache/brooklyn-server": "confirm",
    "https://github.com/uber/rave": "explore",
    "https://github.com/eclipse/dltk.core": "confirm",
    "https://github.com/eclipse/kapua": "explore",
    "https://github.com/apache/sis": "confirm",
    "https://github.com/spring-projects/Spring-Integration-in-Action": "explore",
    "https://github.com/apache/bahir-flink": "confirm",
    "https://github.com/apache/marmotta": "explore",
    "https://github.com/eclipse/xtext-eclipse": "confirm",
    "https://github.com/apache/poi": "explore",
    "https://github.com/alibaba/cobar": "confirm",
    "https://github.com/spring-projects/spring-data-examples": "explore",
    "https://github.com/SAP/iot-starterkit": "confirm",
    "https://github.com/spring-projects/spring-data-cassandra": "explore",
    "https://github.com/eclipse/gef": "confirm",
    "https://github.com/alibaba/ARouter": "explore",
    "https://github.com/spring-projects/spring-social-facebook": "confirm",
    "https://github.com/apache/shiro": "explore",
    "https://github.com/eclipse/orion.server": "confirm",
    "https://github.com/apache/batik": "explore",
    "https://github.com/eclipse/n4js": "confirm",
    "https://github.com/eclipse/che-ls-jdt": "explore",
    "https://github.com/apache/systemml": "confirm",
    "https://github.com/eclipse/rdf4j": "explore",
    "https://github.com/google/copybara": "confirm",
    "https://github.com/apache/commons-configuration": "explore",
    "https://github.com/apache/beam": "confirm",
    "https://github.com/apache/axis2-java": "explore",
    "https://github.com/SAP/cloud-espm-v2": "confirm",
    "https://github.com/eclipse/gef-legacy": "explore",
    "https://github.com/apache/brooklyn-library": "confirm",
    "https://github.com/alibaba/java-dns-cache-manipulator": "explore",
    "https://github.com/apache/hadoop-hdfs": "confirm",
    "https://github.com/spring-projects/spring-android": "explore",
    "https://github.com/spring-projects/spring-framework": "confirm",
    "https://github.com/apache/logging-log4j2": "explore",
    "https://github.com/apache/juneau": "confirm",
    "https://github.com/apache/servicecomb-java-chassis": "explore",
    "https://github.com/eclipse/webtools.sourceediting": "confirm",
    "https://github.com/apache/velocity-engine": "explore",
    "https://github.com/apache/qpid-jms": "confirm",
    "https://github.com/eclipse/gemoc-studio": "explore",
    "https://github.com/apache/knox": "confirm",
    "https://github.com/linkedin/ambry": "explore",
    "https://github.com/eclipse/texlipse": "confirm",
    "https://github.com/apache/ant-ivy": "explore",
    "https://github.com/apache/commons-numbers": "confirm",
    "https://github.com/linkedin/rest.li": "explore",
    "https://github.com/oracle/oci-java-sdk": "confirm",
    "https://github.com/apache/helix": "explore",
    "https://github.com/apache/qpid-broker-j": "confirm",
    "https://github.com/rabbitmq/rabbitmq-java-client": "explore",
    "https://github.com/apache/incubator-hudi": "confirm",
    "https://github.com/apache/httpcomponents-core": "explore",
    "https://github.com/apache/myfaces-tobago": "confirm",
    "https://github.com/alibaba/canal": "explore",
    "https://github.com/oracle/weblogic-kubernetes-operator": "confirm",
    "https://github.com/apache/incubator-omid": "explore",
    "https://github.com/apache/clerezza": "confirm",
    "https://github.com/yandex/graphouse": "explore",
    "https://github.com/apache/geronimo-xbean": "confirm",
    "https://github.com/apache/zeppelin": "explore",
    "https://github.com/eclipse/reddeer": "confirm",
    "https://github.com/eclipse/titan.EclipsePlug-ins": "explore",
    "https://github.com/spring-projects/aws-maven": "confirm",
    "https://github.com/apache/struts1": "explore",
    "https://github.com/apache/hadoop": "confirm",
    "https://github.com/aws/aws-sdk-java-v2": "explore",
    "https://github.com/Esri/arcgis-runtime-samples-android": "confirm",
    "https://github.com/apache/incubator-myriad": "explore",
    "https://github.com/apache/ant-ivyde": "confirm",
    "https://github.com/eclipse/tycho": "explore",
    "https://github.com/oracle/weblogic-monitoring-exporter": "confirm",
    "https://github.com/apache/griffin": "explore",
    "https://github.com/spring-projects/spring-data-redis": "confirm",
    "https://github.com/eclipse/nebula.widgets.nattable": "explore",
    "https://github.com/awsdocs/amazon-s3-developer-guide": "confirm",
    "https://github.com/alibaba/jstorm": "explore",
    "https://github.com/apache/jspwiki": "confirm",
    "https://github.com/IBM/ibm-cos-sdk-java": "explore",
    "https://github.com/apache/chukwa": "confirm",
    "https://github.com/eclipse/eclipse.jdt.core": "explore",
    "https://github.com/spring-projects/spring-security-oauth2-boot": "confirm",
    "https://github.com/eclipse/openj9": "explore",
    "https://github.com/awsdocs/aws-doc-sdk-examples": "confirm",
    "https://github.com/eclipse/xtext-lib": "explore",
    "https://github.com/apache/felix": "confirm",
    "https://github.com/google/google-authenticator": "explore",
    "https://github.com/eclipse/triquetrum": "confirm",
    "https://github.com/apache/incubator-edgent": "explore",
    "https://github.com/apache/maven-checkstyle-plugin": "confirm",
    "https://github.com/apache/tinkerpop": "explore",
    "https://github.com/apache/apex-core": "confirm",
    "https://github.com/facebook/fresco": "explore",
    "https://github.com/google/sagetv": "confirm",
    "https://github.com/apache/incubator-sentry": "explore",
    "https://github.com/linkedin/cruise-control": "confirm",
    "https://github.com/spring-projects/spring-security-saml": "explore",
    "https://github.com/IBM/og": "confirm",
    "https://github.com/google/error-prone": "explore",
    "https://github.com/apache/maven-surefire": "confirm",
    "https://github.com/apache/maven": "explore",
    "https://github.com/eclipse/cft": "confirm",
    "https://github.com/apache/xalan-j": "explore",
    "https://github.com/apache/jmeter": "confirm",
    "https://github.com/spring-projects/spring-data-geode": "explore",
    "https://github.com/google/auto": "confirm",
    "https://github.com/apache/jackrabbit-oak": "explore",
    "https://github.com/apache/manifoldcf": "confirm",
    "https://github.com/apache/streams": "explore",
    "https://github.com/apache/hive": "confirm",
    "https://github.com/apache/cassandra": "explore",
    "https://github.com/apache/asterixdb": "confirm",
    "https://github.com/oracle/graal": "explore",
    "https://github.com/spring-projects/spring-ldap": "confirm",
    "https://github.com/oracle/visualvm": "explore",
    "https://github.com/apache/uima-uimafit": "confirm",
    "https://github.com/apache/commons-jexl": "explore",
    "https://github.com/apache/aries-rsa": "confirm",
    "https://github.com/apache/incubator-gobblin": "explore",
    "https://github.com/google/blockly-android": "confirm",
    "https://github.com/amzn/amazon-pay-sdk-java": "explore",
    "https://github.com/apache/derby": "confirm",
    "https://github.com/apache/fineract": "explore",
    "https://github.com/Esri/spatial-framework-for-hadoop": "confirm",
    "https://github.com/alibaba/atlas": "explore",
    "https://github.com/apache/hadoop-common": "confirm",
    "https://github.com/apache/parquet-mr": "explore",
    "https://github.com/eclipse/xtext-web": "confirm",
    "https://github.com/apache/nifi-minifi": "explore",
    "https://github.com/apache/falcon": "confirm",
    "https://github.com/eclipse/milo": "explore",
    "https://github.com/Microsoft/EmbeddedSocial-Android-SDK": "confirm",
    "https://github.com/apache/karaf": "explore",
    "https://github.com/facebook/facebook-android-sdk": "confirm",
    "https://github.com/apache/drill": "explore",
    "https://github.com/apache/incubator-shardingsphere": "confirm",
    "https://github.com/apache/maven-compiler-plugin": "explore",
    "https://github.com/apache/incubator-hivemall": "confirm",
    "https://github.com/apache/royale-compiler": "explore",
    "https://github.com/epam/DLab": "confirm",
    "https://github.com/apache/isis": "explore",
    "https://github.com/apache/creadur-rat": "confirm",
    "https://github.com/Microsoft/team-explorer-everywhere": "explore",
    "https://github.com/spring-projects/spring-boot": "confirm",
    "https://github.com/eclipse/xtext-idea": "explore",
    "https://github.com/apache/groovy": "confirm",
    "https://github.com/spring-projects/sts4": "explore",
    "https://github.com/apache/commons-dbcp": "confirm",
    "https://github.com/apache/eagle": "explore",
    "https://github.com/apache/attic-polygene-java": "confirm",
    "https://github.com/awslabs/amazon-kinesis-client": "explore",
    "https://github.com/apache/commons-ognl": "confirm",
    "https://github.com/apache/archiva": "explore",
    "https://github.com/spring-projects/spring-social-linkedin": "confirm",
    "https://github.com/eclipse/californium": "explore",
    "https://github.com/apache/incubator-ambari": "confirm",
    "https://github.com/apache/curator": "explore",
    "https://github.com/uber/uReplicator": "confirm",
    "https://github.com/Shopify/graphql_java_gen": "explore",
    "https://github.com/apache/incubator-pinot": "confirm",
    "https://github.com/eclipse/hono": "explore",
    "https://github.com/apache/commons-beanutils": "confirm",
    "https://github.com/apache/directory-fortress-core": "explore",
    "https://github.com/alibaba/jvm-sandbox": "confirm",
    "https://github.com/apache/commons-pool": "explore",
    "https://github.com/apache/reef": "confirm",
    "https://github.com/Microsoft/ApplicationInsights-Java": "explore",
    "https://github.com/facebook/facebook-java-business-sdk": "confirm",
    "https://github.com/apache/directory-server": "explore",
    "https://github.com/apache/tika": "confirm",
    "https://github.com/oracle/fastr": "explore",
    "https://github.com/spring-projects/spring-data-neo4j": "confirm",
    "https://github.com/apache/maven-archetype": "explore",
    "https://github.com/eclipse/birt": "confirm",
    "https://github.com/google/protobuf-dt": "explore",
    "https://github.com/apache/ignite": "confirm",
    "https://github.com/apache/maven-resolver": "explore",
    "https://github.com/spring-projects/spring-hadoop": "confirm",
    "https://github.com/apache/fop": "explore",
    "https://github.com/eclipse/bpmn2-modeler": "confirm",
    "https://github.com/google/rejoiner": "explore",
    "https://github.com/apache/openjpa": "confirm",
    "https://github.com/uber/tchannel-java": "explore",
    "https://github.com/apache/giraph": "confirm",
    "https://github.com/apache/openwebbeans": "explore",
    "https://github.com/apache/commons-functor": "confirm",
    "https://github.com/Tencent/tinker": "explore",
    "https://github.com/apache/sqoop": "confirm",
    "https://github.com/vmware/xenon": "explore",
    "https://github.com/apache/airavata": "confirm",
    "https://github.com/apache/jackrabbit": "explore",
    "https://github.com/apache/directory-fortress-commander": "confirm",
    "https://github.com/spring-projects/spring-integration": "explore",
    "https://github.com/eclipse/hawkbit": "confirm",
    "https://github.com/apache/activemq": "explore",
    "https://github.com/apache/maven-javadoc-plugin": "confirm",
    "https://github.com/apache/incubator-ratis": "explore",
    "https://github.com/apache/santuario-java": "confirm",
    "https://github.com/apache/maven-indexer": "explore",
    "https://github.com/eclipse/eclipse.platform.swt": "confirm",
    "https://github.com/apache/opennlp-sandbox": "explore",
    "https://github.com/google/closure-compiler": "confirm",
    "https://github.com/apache/tomee": "explore",
    "https://github.com/apache/commons-crypto": "confirm",
    "https://github.com/apache/flume": "explore",
    "https://github.com/apache/axis1-java": "confirm",
    "https://github.com/spring-projects/spring-data-graph": "explore",
    "https://github.com/apache/commons-jelly": "confirm",
    "https://github.com/cloudfoundry/cf-java-client": "explore",
    "https://github.com/eclipse/egit": "confirm",
    "https://github.com/eclipse/xtext-core": "explore",
    "https://github.com/apache/logging-log4j-audit": "confirm",
    "https://github.com/apache/calcite": "explore",
    "https://github.com/apache/tapestry-5": "confirm",
    "https://github.com/amzn/exoplayer-amazon-port": "explore",
    "https://github.com/apache/ode": "confirm",
    "https://github.com/apache/activemq-artemis": "explore",
    "https://github.com/apache/maven-plugins": "confirm",
    "https://github.com/alexa/alexa-skills-kit-sdk-for-java": "explore",
    "https://github.com/eclipse/dawnsci": "confirm",
    "https://github.com/spring-projects/greenhouse": "explore",
    "https://github.com/spring-projects/spring-data-jdbc-ext": "confirm",
    "https://github.com/google/caja": "explore",
    "https://github.com/apache/commons-digester": "confirm",
    "https://github.com/spring-projects/spring-vault": "explore",
    "https://github.com/apache/atlas": "confirm",
    "https://github.com/apache/incubator-druid": "explore",
    "https://github.com/apache/ambari": "confirm",
    "https://github.com/eclipse/jetty.project": "explore",
    "https://github.com/apache/nifi-registry": "confirm",
    "https://github.com/apache/openejb": "explore",
    "https://github.com/apache/calcite-avatica": "confirm",
    "https://github.com/apache/incubator-rya": "explore",
    "https://github.com/apache/unomi": "confirm",
    "https://github.com/apache/incubator-dubbo": "explore",
    "https://github.com/spring-projects/spring-ide": "confirm",
    "https://github.com/apache/opennlp": "explore",
    "https://github.com/spring-projects/spring-session": "confirm",
    "https://github.com/spring-projects/spring-ws": "explore",
    "https://github.com/salesforce/Argus": "confirm",
    "https://github.com/cloudfoundry/uaa": "explore",
    "https://github.com/apache/activemq-apollo": "confirm",
    "https://github.com/spring-projects/spring-security-reactive": "explore",
    "https://github.com/apache/servicemix-bundles": "confirm",
    "https://github.com/google/ExoPlayer": "explore",
    "https://github.com/apache/incubator-netbeans-html4j": "confirm",
    "https://github.com/spring-projects/spring-data-jdbc": "explore",
    "https://github.com/apache/pivot": "confirm",
    "https://github.com/apache/incubator-taverna-workbench": "explore",
    "https://github.com/apache/kylin": "confirm",
    "https://github.com/google/jsinterop-generator": "explore",
    "https://github.com/eclipse/microprofile-opentracing": "confirm",
    "https://github.com/spring-projects/spring-data-jpa": "explore",
    "https://github.com/eclipse/hawkbit-extensions": "confirm",
    "https://github.com/eclipse/kura": "explore",
    "https://github.com/apache/incubator-atlas": "confirm",
    "https://github.com/apache/directory-studio": "explore",
    "https://github.com/apache/struts": "confirm",
    "https://github.com/eclipse/xtext-extras": "explore",
    "https://github.com/spring-projects/spring-batch-admin": "confirm",
    "https://github.com/spring-projects/spring-security": "explore",
    "https://github.com/eclipse/eclipse.jdt.ls": "confirm",
    "https://github.com/apache/empire-db": "explore",
    "https://github.com/apache/tajo": "confirm",
    "https://github.com/spring-projects/spring-roo": "explore",
    "https://github.com/spring-projects/spring-loaded": "confirm",
    "https://github.com/apache/ranger": "explore",
    "https://github.com/eclipse/xsemantics": "confirm",
    "https://github.com/spring-projects/spring-data-gemfire": "explore",
    "https://github.com/apache/commons-jcs": "confirm",
    "https://github.com/reactor/reactor-netty": "explore",
    "https://github.com/apache/incubator-taverna-common-activities": "confirm",
    "https://github.com/eclipse/linuxtools": "explore",
    "https://github.com/reactor/reactive-streams-commons": "confirm"
  },
  "samples": {
    "mlcq-repos.csv": "8191556678253be8216d76278f65bd066f6a0f041a5c4f981276f400c51b13dd"
  },
  "method": "stats.assign_halves over the usable rows of the sample CSV(s), stratified by (language, tier), ordered by sha256 of the URL and alternated; assigned before any repository was measured"
}

==> anc/sample/mlcq-moved-repositories.csv <==
old_url,new_url,commit,how_found,new_is_fork,other_verified,checked
https://github.com/apache/axis1-java,https://github.com/cspeckmim/axis1-java,7043f1ab0397d1ae35f879f2bcc99be1e9b55644,search 'axis1-java',False,,2026-10-20
https://github.com/apache/axis2-java,https://github.com/fluetm/axis2-java,372582df483eb7991f85b6d0e765aec62339cdb7,search 'axis2-java',False,,2026-10-20
https://github.com/apache/ctakes,https://github.com/peistation/ctakes,79be3ba2833857714bb301449f021cca36f373e6,search 'ctakes',False,,2026-10-20
https://github.com/apache/uima-ruta,https://github.com/chagge/uima-ruta,08efb111a775b4ba01cf048ac699aa9c22188325,search 'uima-ruta',False,,2026-10-20
https://github.com/apache/webservices-xmlschema,https://github.com/alexandrklimov/webservices-xmlschema,f189e891c88298f52f92cfe8f24dccb809e05607,search 'webservices-xmlschema',False,,2026-10-20
https://github.com/apache/wss4j,https://github.com/kshtzsharma48/wss4j,5c2cbd7e7377296edab02ab79fc98b84fb47f825,search 'wss4j',False,,2026-10-20
https://github.com/eclipse/acceleo,https://github.com/eclipse-acceleo/acceleo,3b0576ceff41c61c97f94fba4020adbab691bd68,search 'acceleo',False,akoita/acceleo,2026-10-20
https://github.com/eclipse/bpmn2-modeler,https://github.com/hiendang/bpmn2-modeler,fce8426d782272ee848251d954c98091bea0631c,search 'bpmn2-modeler',False,9yx/org.eclipse.bpmn2-modeler cristianritter/test-smells-bpmn2-modeler,2026-10-20
https://github.com/eclipse/dltk.core,https://github.com/eclipse-dltk/dltk.core,ff5ee79db0c2234347cb3f956de9b31047f43613,search 'dltk.core',False,earlyster/dltk.core,2026-10-20
https://github.com/eclipse/eclipse.jdt.core,https://github.com/eclipse-jdt/eclipse.jdt.core,24d47c292ed4bd8fdc28b3c2f9afdab1401d025c,search 'eclipse.jdt.core',False,eclipse-aspectj/eclipse.jdt.core eclipseguru/eclipse.jdt.core-index szarnekow/eclipse.jdt.core Halliburton-Landmark/eclipse.jdt.core mairymano/ECLIPSE.JDT.CORE,2026-10-20
https://github.com/eclipse/eclipse.platform.swt,https://github.com/eclipse-platform/eclipse.platform.swt,bf870e8ff7e54069e96e5c9a74dc84d49a444484,search 'eclipse.platform.swt',False,arunkumart/eclipse.platform.swt diffplug/eclipse.platform.swt,2026-10-20
https://github.com/eclipse/eclipse.platform.ui,https://github.com/eclipse-platform/eclipse.platform.ui,e3bbb556534a1fb945e1036948325d14a8dd9c7a,search 'eclipse.platform.ui',False,szarnekow/eclipse.platform.ui,2026-10-20
https://github.com/eclipse/egit,https://github.com/eclipse-egit/egit,45c1839348e50f1835a3f76e306af8d1a190d617,search 'egit',False,abhishekbh/egit,2026-10-20
https://github.com/eclipse/egit-github,https://github.com/eclipse-egit/egit-github,e9a4057a0cb71f9e659d88f82e6b24e98f74218d,search 'egit-github',False,fsteeg/egit-github wimjongman/egit-github,2026-10-20
https://github.com/eclipse/jgit,https://github.com/eclipse-jgit/jgit,00523f38a19b073990239b0f837efa14197764c7,search 'jgit',False,terabyte/jgit,2026-10-20
https://github.com/eclipse/linuxtools,https://github.com/eclipse-linuxtools/org.eclipse.linuxtools,11865e6e7d86a9d2e63c7b25605f6055875e63ad,search 'linuxtools',False,overholt/linuxtools,2026-10-20
https://github.com/eclipse/m2e-core,https://github.com/eclipse-m2e/m2e-core,7400bf563885fdf122aaccf356c398a0a9120ffa,search 'm2e-core',False,jaloncad/m2e-core atanasenko/m2e-core-old,2026-10-20
https://github.com/eclipse/nebula.widgets.nattable,https://github.com/webcane/nebula.widgets.nattable,02b4aba0e0b6998077b40e7d3f892743f7005023,search 'nebula.widgets.nattable',False,,2026-10-20
https://github.com/eclipse/rap,https://github.com/bsi-software/rap,6295da95d01da6669c91bd4b058db9b89f35abaf,search 'rap',False,,2026-10-20
https://github.com/eclipse/titan.EclipsePlug-ins,https://github.com/alexnatch/titan.EclipsePlug-ins,92bae808bfd4757c9a2f7cc0e59cd17ad801394c,search 'titan.EclipsePlug-ins',False,cristianritter/test-smells-titan.EclipsePlug-ins,2026-10-20
https://github.com/eclipse/webtools.sourceediting,https://github.com/nsandonato/webtools.sourceediting,fe6d03fa6ca31c9e5ebeba67b32f14d14335657d,search 'webtools.sourceediting',False,,2026-10-20
https://github.com/epam/DLab,https://github.com/RomanGlova/DLab,34483ee52cf8b79c4e51a54c82171564e5b8d50a,search 'DLab',False,,2026-10-20
https://github.com/salesforce/Argus,https://github.com/bsura/Argus,121b59a268da264316cded6a3e9271366a23cd86,search 'Argus',False,,2026-10-20


==> anc/sample/open-source-repository-sample.seed3.csv <==
draw,status,reason,url,full_name,commit,commit_date,language,language_share,github_language,mirror,stratum_language,tier,star_band,stars,rank,n_source_files,n_functions,n_files_with_functions,nloc,n_unparsed_files,n_commits,n_contributors,first_commit_date,sampler_version,sampler_commit
1,usable,,https://github.com/fuzhengwei/itstack-demo-design.git,fuzhengwei/itstack-demo-design,5c0bc027014288c996d2c7115c89b959fcef692e,2024-05-10T18:05:57+08:00,java,1.0,Java,False,java,high,>=5001,6774,387,207,631,172,4617,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
2,usable,,https://github.com/LaiFeng-Android/SopCastComponent.git,LaiFeng-Android/SopCastComponent,a95bc36d8ddbae13207c4df8e7b0736ce9b745eb,2017-02-08T10:51:29+08:00,java,1.0,Java,False,java,mid,2001..3000,2457,292,110,802,91,8753,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
3,excluded,n_files_with_functions 10 < 15,https://github.com/liyifeng1994/ssm.git,liyifeng1994/ssm,f3f90d79e50410c2f661ff309dd022322bdbc7cf,2018-06-07T15:43:59+08:00,java,1.0,Java,False,java,high,>=5001,5894,472,13,59,10,372,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
4,excluded,n_files_with_functions 3 < 15,https://github.com/Ansub/tv-detox.git,Ansub/tv-detox,2ac1ee658ef99854a1b3a48d996e09c53c0582ca,2026-10-23T19:33:44+04:00,java,1.0,Java,False,java,mid,1251..1500,1347,269,3,71,3,1156,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
5,usable,,https://github.com/jcabi/jcabi-github.git,jcabi/jcabi-github,e7033364cf2b9b66221f05f037a071cd53a91dd0,2026-10-21T20:32:17Z,java,1.0,Java,False,java,low,300..324,307,435,272,1909,218,17329,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
6,usable,,https://github.com/google/guava.git,google/guava,d6e1fd384049e6221e9c15a268493a834f0d7333,2026-10-23T09:03:20-07:00,java,0.9986,Java,False,java,high,>=5001,51918,14,1403,24370,1157,216666,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
7,excluded,language none not sampled,https://github.com/Mr-xn/RedTeam_BlueTeam_HW.git,Mr-xn/RedTeam_BlueTeam_HW,385df886e6670d73b0eff32c51387546d8d7c610,2026-08-11T10:10:50-04:00,,0.0,Java,False,java,mid,2001..3000,2646,189,0,0,0,0,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
8,usable,,https://github.com/JimSeker/opengl.git,JimSeker/opengl,4f9d94b97263cb1ddb7dbeeedb0b8c8df24328f6,2026-09-24T10:36:18-06:00,java,1.0,Java,False,java,low,400..449,415,516,125,536,113,8414,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
9,usable,,https://github.com/ikarus23/MifareClassicTool.git,ikarus23/MifareClassicTool,b1ba0c4dd4bf873dc41c68a5fe337e8607b1414d,2026-10-11T19:56:51+02:00,java,0.8485,Java,False,java,high,>=5001,6484,409,33,367,30,8471,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
10,excluded,language javascript not sampled,https://github.com/nitaliano/react-native-mapbox-gl.git,nitaliano/react-native-mapbox-gl,004ed19b04c796bb1cf076d168d1c8a57e4ad8e6,2019-09-06T08:03:57+02:00,javascript,0.515,Java,False,java,mid,2001..3000,2170,511,226,1241,151,16821,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
11,excluded,n_functions 44 < 50; n_files_with_functions 5 < 15,https://github.com/snicoll/spring-boot-master-auto-configuration.git,snicoll/spring-boot-master-auto-configuration,546fd0e5b26661583644a75c47562ac776319901,2023-01-14T15:57:06+01:00,java,1.0,Java,False,java,low,225..237,226,518,7,44,5,353,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
12,usable,,https://github.com/deeplearning4j/deeplearning4j.git,deeplearning4j/deeplearning4j,4c22ac5fe4a8350d05d224e7f4499429f7f69c93,2026-02-24T05:13:17+09:00,java,0.7161,Java,False,java,high,>=5001,14272,154,5641,56811,4574,660583,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
13,usable,,https://github.com/LuckyJayce/MVCHelper.git,LuckyJayce/MVCHelper,ca042539591982173b1fb3088178219ca0afe39f,2018-11-04T05:45:31+08:00,java,1.0,Java,False,java,mid,1251..1500,1394,175,33,321,23,2609,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
14,excluded,n_files_with_functions 13 < 15,https://github.com/fourlastor/dante.git,fourlastor/dante,d705959eb459716499bcd27c91408dd3943616ea,2020-08-25T15:18:08+01:00,java,1.0,Java,False,java,low,450..499,457,524,17,62,13,507,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
15,usable,,https://github.com/sofastack/sofa-boot.git,sofastack/sofa-boot,696b17a36ee81f4e85b1cd4b5626b79de451b4c9,2026-04-24T10:58:31+08:00,java,1.0,Java,False,java,high,>=5001,5072,592,441,2343,354,23193,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
16,usable,,https://github.com/coding-parrot/Low-Level-Design.git,coding-parrot/Low-Level-Design,b78735e2824db1e8b7a18699681a328f125edef6,2022-10-09T09:35:11+05:30,java,1.0,Java,False,java,mid,1251..1500,1447,79,33,133,27,1030,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
17,usable,,https://github.com/hongfurui2014/exam_online_hongfurui.git,hongfurui2014/exam_online_hongfurui,01ed41f9947925fc166001711d26e5fefa9980fd,2020-04-01T02:50:13+08:00,java,0.8647,Java,False,java,low,275..299,287,321,133,620,89,5982,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
18,usable,,https://github.com/springfox/springfox.git,springfox/springfox,ab5868471cdbaf54dac01af12933fe0437cf2b01,2020-10-13T20:49:23-05:00,java,0.9953,Java,False,java,high,>=5001,5919,470,633,3577,545,37642,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
19,excluded,language c# not sampled,https://github.com/oxylabs/google-ai-mode-scraper.git,oxylabs/google-ai-mode-scraper,abaa54772ec8e5445e08b60858774e027e33abcd,2026-08-21T14:40:58+03:00,c#,0.1667,Java,False,java,mid,3001..5000,3628,278,6,8,4,182,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
20,usable,,https://github.com/argouml-tigris-org/argouml.git,argouml-tigris-org/argouml,be952fcfa77451e594a41779db83e1a0d7221002,2022-08-21T15:37:57+02:00,java,0.9994,Java,False,java,low,275..299,275,709,1688,14371,1516,158108,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
21,usable,,https://github.com/xuexiangjys/XUI.git,xuexiangjys/XUI,111e6008ccd97978d892c6807be1a50f544908ee,2023-06-26T01:40:30+08:00,java,0.9943,Java,False,java,high,>=5001,5084,591,877,11129,807,95803,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
22,usable,,https://github.com/hub4j/github-api.git,hub4j/github-api,f351e377db81a11cf26f47a4d727bedeb563774a,2026-09-09T14:24:24-07:00,java,1.0,Java,False,java,mid,1251..1500,1261,460,253,3128,233,18339,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
23,excluded,n_files_with_functions 11 < 15,https://github.com/zhuguohui/HorizontalPage.git,zhuguohui/HorizontalPage,e0bc0094317b335153bdc1c6b568bc9bf0f0e899,2018-02-27T16:16:08+08:00,java,1.0,Java,False,java,low,350..399,392,144,12,81,11,1076,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
24,usable,,https://github.com/00-Evan/shattered-pixel-dungeon.git,00-Evan/shattered-pixel-dungeon,57a4e06a4caf162446d1c28caa7983f0493fecf0,2026-10-06T16:11:22-04:00,java,1.0,Java,False,java,high,>=5001,6711,393,1323,11367,1304,164911,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
25,usable,,https://github.com/szerhusenBC/jwt-spring-security-demo.git,szerhusenBC/jwt-spring-security-demo,dcf718c67c0d403f78ee390c23715c3f5e6f5f4c,2019-09-10T21:59:01+02:00,java,0.9545,Java,False,java,mid,3001..5000,3101,460,22,94,20,876,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
26,usable,,https://github.com/netease-im/camellia.git,netease-im/camellia,fec12c8ee62bcbd62f1076f1cb501020b4048325,2026-10-22T11:11:40+08:00,java,1.0,Java,False,java,low,700..799,739,300,1514,15815,1290,169159,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
27,usable,,https://github.com/Bigkoo/Android-PickerView.git,Bigkoo/Android-PickerView,e200d8c063aa2568d728854c048340ad2e4e0c0b,2022-07-07T16:46:47+08:00,java,1.0,Java,False,java,high,>=5001,13417,168,39,364,29,4272,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
28,usable,,https://github.com/Jackson0714/PassJava-Platform.git,Jackson0714/PassJava-Platform,a7ce345b4ea8c5efb8d31e412428ca23d939d96d,2023-03-26T09:44:37+08:00,java,0.5028,Java,False,java,mid,2001..3000,2950,22,543,5700,389,27740,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
29,excluded,n_functions 40 < 50; n_files_with_functions 6 < 15,https://github.com/dat-ng/ar-location-based-android.git,dat-ng/ar-location-based-android,7ec1ef41cbb81ded33d2670ed1a7f27f164f8904,2019-05-13T23:59:06+07:00,java,1.0,Java,False,java,low,200..212,206,302,6,40,6,562,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
30,usable,,https://github.com/bitcoinj/bitcoinj.git,bitcoinj/bitcoinj,80f3920a0f422a387278f827d97b70ca5a053176,2026-09-23T08:09:39+02:00,java,0.9968,Java,False,java,high,>=5001,5234,567,317,3281,243,34468,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
31,usable,,https://github.com/kaedea/android-dynamical-loading.git,kaedea/android-dynamical-loading,4113444be3a187f84c8af4ec74292d5aabc3a74c,2016-12-14T12:11:02+08:00,java,0.9774,Java,False,java,mid,1000..1250,1072,431,133,1296,115,13925,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
32,excluded,language go not sampled,https://github.com/dockersamples/wordsmith.git,dockersamples/wordsmith,23c61bba9a4c163e5011a7072cbdfd07128acec0,2024-02-24T14:57:25-05:00,go,0.3333,Java,False,java,low,275..299,293,173,3,16,3,145,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
33,usable,,https://github.com/prestodb/presto.git,prestodb/presto,91479c26597232456b006c2934cb8567fb4a8912,2026-10-23T07:46:19+05:30,java,0.9753,Java,False,java,high,>=5001,16764,121,6955,69360,6219,883342,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
34,usable,,https://github.com/flavienlaurent/datetimepicker.git,flavienlaurent/datetimepicker,0f5d3999955e2171021e8bcdc1c07059c0486fe7,2014-10-09T23:36:18+02:00,java,1.0,Java,False,java,mid,1501..2000,1810,195,17,213,16,3321,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
35,usable,,https://github.com/sxpl/FaceAC.git,sxpl/FaceAC,d7b85941d66680a702e25c3b0cc41e35256448f0,2017-11-17T13:37:34+08:00,java,1.0,Java,False,java,low,450..499,454,555,26,230,24,3599,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
36,usable,,https://github.com/Graylog2/graylog2-server.git,Graylog2/graylog2-server,a4791809463737c316c47bfd578f5e6f15538ce3,2026-10-23T17:42:51+02:00,java,0.5871,Java,False,java,high,>=5001,8163,311,8053,35803,6831,488689,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
37,usable,,https://github.com/vicc1024/OnePush.git,vicc1024/OnePush,72c77b27945323ad46abca5108d15de986632e9b,2018-04-15T17:13:40+08:00,java,1.0,Java,False,java,mid,1251..1500,1423,126,101,493,79,4870,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
38,usable,,https://github.com/apache/tsfile.git,apache/tsfile,eb733133b9eee0b1eb74f7671d809ecd730cedc3,2026-10-23T12:17:18+08:00,java,0.8005,Java,False,java,low,200..212,210,148,1000,12046,867,138276,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
39,usable,,https://github.com/alibaba/druid.git,alibaba/druid,fa8dc9912637a2f729eef9f55356621fec18d40e,2026-08-01T19:32:53+08:00,java,0.9966,Java,False,java,high,>=5001,28163,53,1751,24859,1530,247734,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
40,usable,,https://github.com/FangWW/Document.git,FangWW/Document,d4d6ccd5d72554376ea99adb172f66cf5c231096,2020-12-10T23:08:57+08:00,java,0.8473,Java,False,java,mid,2001..3000,2539,243,1818,5856,1265,102835,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
41,excluded,n_functions 2 < 50; n_files_with_functions 2 < 15,https://github.com/depycode/fastjson-c3p0.git,depycode/fastjson-c3p0,31c823cc5f495d9f8385322204a362139e99b952,2021-07-30T18:44:10+08:00,java,1.0,Java,False,java,low,250..274,257,576,2,2,2,28,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
42,excluded,language javascript not sampled,https://github.com/frank-lam/fullstack-tutorial.git,frank-lam/fullstack-tutorial,566d7368741e805bc7e5f4f4e3abfb5f9eecc598,2022-09-03T19:10:43+08:00,javascript,1.0,Java,False,java,high,>=5001,11694,198,5,453,3,7517,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
43,usable,,https://github.com/JetBrains/xodus.git,JetBrains/xodus,18f573765aff1bf12f45f73224ae3ec7e95268e3,2025-09-25T13:18:16+02:00,java,0.7696,Java,False,java,mid,1251..1500,1262,457,690,6960,581,65964,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
44,excluded,n_functions 25 < 50; n_files_with_functions 9 < 15,https://github.com/nodusclient/gaslight.git,nodusclient/gaslight,5ca3a336db08c8d5efe8af4c3fdca9fe31e9c8d5,2026-07-12T00:17:25+01:00,java,1.0,Java,False,java,low,400..449,445,66,11,25,9,460,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
45,excluded,language javascript not sampled,https://github.com/crazycodeboy/react-native-splash-screen.git,crazycodeboy/react-native-splash-screen,b47197626804a742b8569cad50d5e0ed92fc765c,2021-12-05T22:33:15+08:00,javascript,0.5385,Java,False,java,high,>=5001,5654,502,15,27,9,344,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
46,usable,,https://github.com/Multiverse/Multiverse-Core.git,Multiverse/Multiverse-Core,34185b90a940065456ae078220b9b1716a899f4c,2026-10-19T13:17:52+08:00,java,0.9973,Java,False,java,mid,1000..1250,1103,335,371,2568,297,24549,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
47,usable,,https://github.com/Ishan-sinha/DSA-for-SDE-interview.git,Ishan-sinha/DSA-for-SDE-interview,09ae6e711754dd06ca0787727e62071c81473c95,2020-11-11T20:19:47+05:30,java,0.9346,Java,False,java,low,400..449,437,161,153,325,146,6178,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
48,usable,,https://github.com/apache/shardingsphere.git,apache/shardingsphere,f4acdb6e44b3d93e52146f8b1e9c94a6f7825b71,2026-10-24T00:26:22+08:00,java,0.9953,Java,False,java,high,>=5001,20813,89,5291,22035,4182,233606,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
49,usable,,https://github.com/AbrahamCaiJin/CommonUtilLibrary.git,AbrahamCaiJin/CommonUtilLibrary,dfc5736d167e4548c17391d917cc151cfa2cc650,2025-08-18T14:38:41+08:00,java,1.0,Java,False,java,mid,2001..3000,2829,73,94,1509,91,16755,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
50,usable,,https://github.com/farmerbb/SecondScreen.git,farmerbb/SecondScreen,29949c4c1ab7ab97e83d45998a99756d260f3a1f,2024-09-12T23:08:01-06:00,java,1.0,Java,False,java,low,500..599,520,734,76,439,71,8988,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
51,usable,,https://github.com/ssssssss-team/spider-flow.git,ssssssss-team/spider-flow,c799cca99c7d064673dc79e6ef06a08bbc0e292d,2022-10-25T17:01:50+08:00,java,0.8667,Java,False,java,high,>=5001,11359,209,150,2167,128,27479,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
52,excluded,n_files_with_functions 7 < 15,https://github.com/recruit-lifestyle/WaveSwipeRefreshLayout.git,recruit-lifestyle/WaveSwipeRefreshLayout,1da2d9eb2d6dd8ff928eaa04cbfc76a8786cdccf,2016-07-21T17:31:55+09:00,java,1.0,Java,False,java,mid,1501..2000,1911,84,7,164,7,1580,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
53,usable,,https://github.com/micronaut-projects/micronaut-data.git,micronaut-projects/micronaut-data,804ba18b28d13b090f7d3462253bb84123ad9be4,2026-10-22T06:47:35+02:00,java,0.8074,Java,False,java,low,450..499,484,175,2554,10877,1455,119659,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
54,excluded,language typescript not sampled,https://github.com/react-native-image-picker/react-native-image-picker.git,react-native-image-picker/react-native-image-picker,61c0cd41f6f18e24743fc117b6191f7e455d2e61,2026-10-13T18:16:39Z,typescript,0.3871,Java,False,java,high,>=5001,8630,291,34,119,23,1842,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
55,excluded,n_functions 15 < 50; n_files_with_functions 2 < 15,https://github.com/siriscac/RippleView.git,siriscac/RippleView,f0eb3cbd8fef7031ccd41a92f0dd798d637c6031,2017-04-18T16:00:20+05:30,java,1.0,Java,False,java,mid,1000..1250,1134,267,2,15,2,229,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
56,usable,,https://github.com/Linxfeng/flow-eda.git,Linxfeng/flow-eda,55533222469e1154211f2c6e4be39a4f8c7d72ce,2024-10-15T16:44:08+08:00,java,0.7,Java,False,java,low,250..274,272,59,190,743,148,9415,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
57,usable,,https://github.com/rest-assured/rest-assured.git,rest-assured/rest-assured,257eed1bdccfed3783dc89a2b9ae3280869eb54f,2026-10-23T18:28:53+02:00,java,0.9757,Java,False,java,high,>=5001,7147,365,412,4224,312,31726,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
58,usable,,https://github.com/Jinnrry/RobotHelper.git,Jinnrry/RobotHelper,b66f6c6ae5b80530f606aa8815b2012f9488c360,2022-09-01T11:04:07+08:00,java,0.9474,Java,False,java,mid,1000..1250,1146,233,38,227,36,3478,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
59,excluded,n_files_with_functions 8 < 15,https://github.com/arteam/100-Java-Concurrency-questions.git,arteam/100-Java-Concurrency-questions,b2a576b757990ddf5db656da4b60df8930dd3543,2021-03-15T22:20:43+01:00,java,1.0,Java,False,java,low,225..237,227,438,8,65,8,510,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
60,usable,,https://github.com/razerdp/BasePopup.git,razerdp/BasePopup,34f01915cb28ca952229327c85426c8d348fd086,2026-01-21T14:37:39+08:00,java,1.0,Java,False,java,high,>=5001,5244,563,267,2849,247,27748,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
61,usable,,https://github.com/CodeIntelligenceTesting/jazzer.git,CodeIntelligenceTesting/jazzer,a4e09fbbc775d129ce61d5802e893160e31a6d40,2026-10-02T11:16:11+02:00,java,0.8261,Java,False,java,mid,1251..1500,1261,462,306,1828,253,27355,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
62,usable,,https://github.com/Shadows-of-Fire/Apotheosis.git,Shadows-of-Fire/Apotheosis,f2e76862ed9f4dcdf19c25400dc3d5478a46dd74,2026-10-04T01:16:47-04:00,java,1.0,Java,False,java,low,250..274,267,263,342,2367,306,30948,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
63,usable,,https://github.com/crossoverJie/cim.git,crossoverJie/cim,8863d9f6d76d0ad55a27bd0d6f05d6476937f0e8,2026-04-05T10:05:13+08:00,java,1.0,Java,False,java,high,>=5001,9489,261,137,451,104,5184,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
64,usable,,https://github.com/CodePlato3721/shiro-redis.git,CodePlato3721/shiro-redis,df637869bbccae3a6d4bf80c349839297753777b,2026-05-13T01:18:14-07:00,java,1.0,Java,False,java,mid,1000..1250,1166,175,32,323,29,2537,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
65,usable,,https://github.com/dromara/disjob.git,dromara/disjob,2f92565c7a665d2af7808e42855711ed5346d6c0,2026-07-11T15:39:19+08:00,java,0.9189,Java,False,java,low,325..349,348,26,666,6940,559,94954,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
66,usable,,https://github.com/micronaut-projects/micronaut-core.git,micronaut-projects/micronaut-core,8e05aa570aade52eeaae80eca58af95e1a952071,2026-10-23T12:36:22+02:00,java,0.9815,Java,False,java,high,>=5001,6438,413,3458,28977,2512,328683,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
67,usable,,https://github.com/claritylab/lucida.git,claritylab/lucida,3256bfa84be24eda7c988b1e61ed4cee0663410d,2019-11-07T23:31:36-05:00,java,0.7078,Java,False,java,mid,3001..5000,4785,31,253,2050,234,28822,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
68,usable,,https://github.com/XndroidDev/Xndroid.git,XndroidDev/Xndroid,8c363f7fecf21902cd4cd4e983eaa934b3069746,2021-08-29T15:40:13+08:00,java,0.597,Java,False,java,low,800..999,922,257,201,2373,172,33503,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
69,usable,,https://github.com/huanghaibin-dev/CalendarView.git,huanghaibin-dev/CalendarView,f5479ea3baefdbba2453cea19a208eca83baeb9e,2025-12-04T11:09:32+08:00,java,1.0,Java,False,java,high,>=5001,9411,265,92,1108,92,12998,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
70,usable,,https://github.com/Xunzhuo/Algorithm-Guide.git,Xunzhuo/Algorithm-Guide,019eafeaa5de25e24030ea31f5c0b5d3aee982eb,2022-01-20T21:38:49+08:00,java,1.0,Java,False,java,mid,1501..2000,1653,386,75,112,75,1982,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
71,usable,,https://github.com/CarGuo/GSYRickText.git,CarGuo/GSYRickText,0268bc634e44002b88ae1bb1a2efdee785d63410,2024-10-16T16:38:42+08:00,java,0.5,Java,False,java,low,700..799,716,439,74,505,60,5960,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
72,usable,,https://github.com/heibaiying/BigData-Notes.git,heibaiying/BigData-Notes,3898939aca387c25b3eb4e51ef49dfccca8543ed,2023-02-01T19:44:36+08:00,java,0.8889,Java,False,java,high,>=5001,16992,118,72,179,68,2615,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
73,excluded,n_files_with_functions 14 < 15,https://github.com/jpardogo/GoogleProgressBar.git,jpardogo/GoogleProgressBar,1b9f9cb955dc22203e1c98198f805066ca1d65f6,2019-10-16T12:30:18+01:00,java,1.0,Java,False,java,mid,1251..1500,1304,369,14,142,14,1529,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
74,usable,,https://github.com/OpenTSDB/asynchbase.git,OpenTSDB/asynchbase,40a5c8b8d4f605354c19765d44d1fc42ee857a69,2021-12-22T15:42:39-08:00,java,1.0,Java,False,java,low,600..699,609,684,87,1159,85,12933,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
75,usable,,https://github.com/JessYanCoding/AndroidAutoSize.git,JessYanCoding/AndroidAutoSize,e402ecdd998ea07549513ac08c12e9f097f3b48c,2021-06-24T18:47:54+08:00,java,1.0,Java,False,java,high,>=5001,13722,162,42,249,37,2044,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
76,usable,,https://github.com/alexvasilkov/GestureViews.git,alexvasilkov/GestureViews,786c2267e6c997e3c41e5ad839802a5b1c1e1ab1,2026-05-27T15:21:28+02:00,java,1.0,Java,False,java,mid,2001..3000,2386,343,99,857,88,9051,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
77,usable,,https://github.com/open-scratch/teaching-open.git,open-scratch/teaching-open,513b05fcddc5da63e0e58c3752cc34ee73252dde,2026-07-06T11:08:52+08:00,java,0.5816,Java,False,java,low,600..699,632,521,686,7150,330,128172,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
78,usable,,https://github.com/oshi/oshi.git,oshi/oshi,70659ba7e85d3b06fba55d794fd59f4adc749903,2026-10-23T12:39:59+02:00,java,0.9972,Java,False,java,high,>=5001,5271,556,1082,6125,882,76027,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
79,usable,,https://github.com/MCreator/MCreator.git,MCreator/MCreator,4d903de9dc4cb2c67caad3eccc39060d86db9d72,2026-10-22T22:05:49+02:00,java,0.9897,Java,False,java,mid,1000..1250,1213,75,1257,7521,1198,110961,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
80,usable,,https://github.com/DHD2280/Oxygen-Customizer.git,DHD2280/Oxygen-Customizer,9d84b898be9c9253a9be843ef301d4f2de8544c4,2026-10-18T15:47:55+02:00,java,0.9029,Java,False,java,low,450..499,455,551,628,6760,588,94460,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
81,usable,,https://github.com/eclipse-vertx/vert.x.git,eclipse-vertx/vert.x,1877ab6b09f20891b4873b08b8860c83d7f231e9,2026-10-22T17:58:06+02:00,java,1.0,Java,False,java,high,>=5001,14682,144,803,9160,683,83688,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
82,usable,,https://github.com/smartloli/EFAK.git,smartloli/EFAK,d3bfcf2338a9de09171e6e1c77c30c0f4de2baa9,2026-09-12T21:31:05+08:00,java,0.9393,Java,False,java,mid,3001..5000,3179,424,247,1932,152,41084,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
83,usable,,https://github.com/quarkiverse/quarkus-langchain4j.git,quarkiverse/quarkus-langchain4j,b81c73425313eabe26dafe740785445973965ac7,2026-10-23T12:31:53+02:00,java,0.9608,Java,False,java,low,325..349,326,542,1352,4928,921,78234,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
84,usable,,https://github.com/crazycodeboy/TakePhoto.git,crazycodeboy/TakePhoto,31a222705b52aae685369823ece42b7740a7aa63,2018-04-02T20:15:48+08:00,java,1.0,Java,False,java,high,>=5001,7209,360,39,273,36,2531,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
85,usable,,https://github.com/airbnb/native-navigation.git,airbnb/native-navigation,9cf50bf9b751b40778f473f3b19fcfe2c4d40599,2018-01-05T12:36:22-07:00,java,0.5,Java,False,java,mid,3001..5000,3126,450,106,801,89,8904,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
86,usable,,https://github.com/MinecraftForge/MCPConfig.git,MinecraftForge/MCPConfig,751a4f362ef15ec19d3616416e18853fee68968e,2026-09-18T22:52:38-07:00,java,1.0,Java,False,java,low,238..249,247,84,158,333,104,3528,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
87,usable,,https://github.com/jeequan/jeepay.git,jeequan/jeepay,e1ac9086d679826bab593f20431b7ecd292eb685,2026-10-01T15:41:59+08:00,java,0.9809,Java,False,java,high,>=5001,6478,412,524,1857,434,26407,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
88,usable,,https://github.com/SimonVT/schematic.git,SimonVT/schematic,302b4d1e29ddb8abc2d6464d117ae9d153dd450d,2017-08-24T19:21:10+02:00,java,0.7917,Java,False,java,mid,1251..1500,1321,326,72,248,35,4239,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
89,usable,,https://github.com/daimajia/little-bear-dictionary.git,daimajia/little-bear-dictionary,af41a915aa67eac50187197c73ead5050e1365f5,2014-04-28T22:50:25+08:00,java,1.0,Java,False,java,low,275..299,276,687,287,5671,258,57850,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
90,usable,,https://github.com/signalapp/Signal-Server.git,signalapp/Signal-Server,8edf3488f7d97398db7ffa5184c6b769a272ff59,2026-10-22T09:45:39-04:00,java,1.0,Java,False,java,high,>=5001,10746,225,892,3477,653,59623,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
91,excluded,n_files_with_functions 5 < 15,https://github.com/jakob-grabner/Circle-Progress-View.git,jakob-grabner/Circle-Progress-View,306648f74b0cd4194536499e5ed6ff70d0408e43,2023-05-09T07:19:58+02:00,java,1.0,Java,False,java,mid,1251..1500,1304,368,12,152,5,1737,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
92,usable,,https://github.com/appdevforall/CodeOnTheGo.git,appdevforall/CodeOnTheGo,795f1900133387a1115f4c8cf5eff0bf1a22d354,2026-10-23T01:31:13-07:00,java,0.6185,Java,False,java,low,450..499,482,194,5645,49607,4383,693124,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
93,usable,,https://github.com/EnterpriseQualityCoding/FizzBuzzEnterpriseEdition.git,EnterpriseQualityCoding/FizzBuzzEnterpriseEdition,4922c077c07a3744ae67ee8a932786f15bf57411,2019-12-18T08:12:52+01:00,java,1.0,Java,False,java,high,>=5001,23913,78,87,111,59,1290,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
94,usable,,https://github.com/iMeiji/Toutiao.git,iMeiji/Toutiao,e8be6039b09d008a8f06eb7a9a9388354ab0bd48,2019-01-20T02:04:51+08:00,java,1.0,Java,False,java,mid,2001..3000,2242,449,168,2723,131,18831,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
95,usable,,https://github.com/linkedin/coral.git,linkedin/coral,9d9471909673f27f90ceac0955fcc909ca0d48c1,2026-10-01T10:44:28-07:00,java,0.9536,Java,False,java,low,800..999,908,315,280,1973,258,20844,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
96,usable,,https://github.com/citerus/dddsample-core.git,citerus/dddsample-core,d8b896254ed4e18ba8117dcd5bf9a54708bdeaaf,2025-06-02T11:09:37+02:00,java,0.9792,Java,False,java,high,>=5001,5293,552,96,965,78,11947,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
97,usable,,https://github.com/adityatandon15/Low-Level-Design-Course.git,adityatandon15/Low-Level-Design-Course,e9128270e1669ca45f4fe1c3b73fe46db92110fb,2025-07-23T10:32:23+05:30,java,0.5519,Java,False,java,mid,1251..1500,1389,187,230,2580,223,19963,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
98,usable,,https://github.com/OctoGramApp/OctoGram.git,OctoGramApp/OctoGram,895d766d7277dbf23638be4844295ea0fe56558e,2025-12-08T17:57:21+01:00,java,0.4301,Java,False,java,low,400..449,427,310,10928,128090,8594,2293300,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
99,usable,,https://github.com/floci-io/floci.git,floci-io/floci,7e6439cf86543e5ef33094e157fbd9f48e067b2f,2026-10-23T10:50:14-04:00,java,0.9883,Java,False,java,high,>=5001,27042,56,2906,46297,2527,535276,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
100,usable,,https://github.com/janheinrichmerker/material-intro.git,janheinrichmerker/material-intro,41f8072540b28e8f84e5dd76f3785071f1f24c05,2024-10-14T15:21:49+02:00,java,1.0,Java,False,java,mid,1501..2000,1716,307,33,419,24,4119,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
101,usable,,https://github.com/LlamaLad7/MixinExtras.git,LlamaLad7/MixinExtras,613b418327594c46ef13ee28971baa5d804462cc,2026-08-28T21:53:50+01:00,java,0.9773,Java,False,java,low,450..499,451,591,220,950,187,11142,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
102,usable,,https://github.com/pedrovgs/EffectiveAndroidUI.git,pedrovgs/EffectiveAndroidUI,b9e6fcc795de5d01c9f720dec7511cda0bab6c02,2026-01-16T11:53:42+01:00,java,1.0,Java,False,java,high,>=5001,5974,461,54,294,46,2225,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
103,usable,,https://github.com/Geniusay/ChopperBot.git,Geniusay/ChopperBot,79b7449c8cbd59b16d6ba4ebed6a091454083a91,2025-08-04T23:43:09+08:00,java,0.7961,Java,False,java,mid,2001..3000,2838,67,672,2009,485,30822,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
104,usable,,https://github.com/alkacon/opencms-core.git,alkacon/opencms-core,2890a0aeb64c076a0290bcc06d4b03cb0b767833,2026-10-20T11:31:53+02:00,java,0.8927,Java,False,java,low,500..599,572,247,4651,49911,3998,695626,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
105,usable,,https://github.com/apache/dubbo.git,apache/dubbo,843b98b3a1c70134e965ab04efc2de668238e0b2,2026-10-21T10:25:11+08:00,java,1.0,Java,False,java,high,>=5001,41575,20,2427,19341,2068,194787,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
106,usable,,https://github.com/synthetichealth/synthea.git,synthetichealth/synthea,bd8a52ba0a54ad8c6a1004b74787a14d8c25dbcc,2026-10-21T19:13:25-04:00,java,0.9794,Java,False,java,mid,3001..5000,3412,341,194,2108,184,40182,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
107,excluded,n_files_with_functions 11 < 15,https://github.com/CleverTap/apns-http2.git,CleverTap/apns-http2,3fc3ccbf8fe57a0dbf8dee2a87f4d1775852105d,2024-12-01T08:09:59+01:00,java,1.0,Java,False,java,low,213..224,224,6,14,107,11,854,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
108,usable,,https://github.com/pentaho/pentaho-kettle.git,pentaho/pentaho-kettle,c2350ef4e26ee0bf141a1a47a05022ad4484717d,2026-10-22T14:40:48+01:00,java,0.9821,Java,False,java,high,>=5001,8410,302,3744,52224,3343,715849,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
109,usable,,https://github.com/OCNYang/Android-Animation-Set.git,OCNYang/Android-Animation-Set,8484475e59d166dc0b4166b8a8061442f141ee7c,2023-02-21T11:10:46+08:00,java,1.0,Java,False,java,mid,3001..5000,3139,443,36,136,36,1661,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
110,usable,,https://github.com/apache/flink-statefun.git,apache/flink-statefun,accd75ea0109845c4b4c0ddd74021147af1439d4,2023-09-12T11:11:38+02:00,java,0.9121,Java,False,java,low,500..599,533,598,455,2603,371,23860,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
111,usable,,https://github.com/stanfordnlp/CoreNLP.git,stanfordnlp/CoreNLP,e31428cdf39ac13593bb99504d5cd2f8159d342b,2026-09-27T16:25:48-07:00,java,0.9898,Java,False,java,high,>=5001,10125,236,1955,23983,1734,375445,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
112,excluded,n_files_with_functions 12 < 15,https://github.com/williamyyu/SimpleRatingBar.git,williamyyu/SimpleRatingBar,9a1e4c49b5da159cfdff260e36648a8a18540d4a,2020-12-14T21:48:15+11:00,java,1.0,Java,False,java,mid,1251..1500,1367,240,13,99,12,921,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
113,excluded,n_functions 7 < 50; n_files_with_functions 6 < 15,https://github.com/spring-guides/gs-serving-web-content.git,spring-guides/gs-serving-web-content,de04dc825d8a802f18a3fecc6ceb33b369d2dffa,2026-09-30T12:02:43+02:00,java,0.5,Java,False,java,low,275..299,294,131,6,7,6,64,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
114,usable,,https://github.com/daniulive/SmarterStreaming.git,daniulive/SmarterStreaming,78b2b9a47dcfab58909824d5c3cd9a87b2472319,2026-04-15T10:18:59+08:00,java,1.0,Java,False,java,high,>=5001,11169,211,72,356,28,11050,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
115,usable,,https://github.com/nageoffer/congomall.git,nageoffer/congomall,1c52d84563238be55ba57416f0f5e751028272dd,2026-03-12T22:45:57+08:00,java,0.9492,Java,False,java,mid,1000..1250,1120,294,551,1256,253,15619,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
116,usable,,https://github.com/ashqal/ChromeLikeSwipeLayout.git,ashqal/ChromeLikeSwipeLayout,a4940c8abaec36066f1b96aee93742ca3d9f5525,2016-03-20T16:23:35+08:00,java,1.0,Java,False,java,low,600..699,641,442,15,215,15,1721,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
117,usable,,https://github.com/mrniko/netty-socketio.git,mrniko/netty-socketio,e97fbe126dd8a5853b604f773fd82858574aa149,2026-02-04T11:09:20+03:00,java,1.0,Java,False,java,high,>=5001,7018,369,112,719,83,6615,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
118,usable,,https://github.com/mcxtzhang/SuspensionIndexBar.git,mcxtzhang/SuspensionIndexBar,599c709a02f8562e07c64791a0be9c3354fe83a4,2017-03-21T10:20:41+08:00,java,1.0,Java,False,java,mid,1501..2000,1858,136,24,181,21,1828,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
119,excluded,n_functions 49 < 50; n_files_with_functions 10 < 15,https://github.com/flashvayne/chatgpt-spring-boot-starter.git,flashvayne/chatgpt-spring-boot-starter,b61093834a3cb854e39a368ff3b32ba2e5505cf2,2024-03-02T15:07:09+08:00,java,1.0,Java,False,java,low,225..237,226,511,20,49,10,499,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
120,usable,,https://github.com/AntennaPod/AntennaPod.git,AntennaPod/AntennaPod,3d105d598dfa582c6cb22ba40b56d11780366890,2026-10-11T14:04:31+02:00,java,0.9696,Java,False,java,high,>=5001,8239,309,559,4128,546,58109,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
121,usable,,https://github.com/segler-alex/RadioDroid.git,segler-alex/RadioDroid,4325633ab3eb9e1f7f3afb19d281cc0e89bf1c9d,2023-10-16T13:54:04+02:00,java,0.969,Java,False,java,mid,1000..1250,1079,413,129,1073,113,14772,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
122,excluded,n_functions 49 < 50; n_files_with_functions 11 < 15,https://github.com/zhangbincheng1997/CrowdFunding.git,zhangbincheng1997/CrowdFunding,bc23c1a9260045dc4943ef379f7c8b6573a91678,2020-06-09T21:19:55+08:00,java,1.0,Java,False,java,low,213..224,213,539,11,49,11,474,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
123,usable,,https://github.com/JSQLParser/JSqlParser.git,JSQLParser/JSqlParser,220d0ed4a82c9e701f4cca84c31eb459c71a5ba3,2026-10-23T14:37:59+07:00,java,0.9986,Java,False,java,high,>=5001,5966,463,713,11302,677,69187,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
124,excluded,language javascript not sampled,https://github.com/nining377/UnblockMusicPro_Xposed.git,nining377/UnblockMusicPro_Xposed,2e56bb0523c1fd26dae4cd2010a4d420715b8b7f,2022-07-26T10:06:22+08:00,javascript,0.7273,Java,False,java,mid,1251..1500,1383,204,44,431,40,3238,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
125,usable,,https://github.com/birajpatel/GridListViewAdapters.git,birajpatel/GridListViewAdapters,33539a02c25e266227c97c7f562fbd6d60ed3128,2015-08-05T12:29:12+05:30,java,1.0,Java,False,java,low,250..274,265,323,65,388,59,3458,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
126,usable,,https://github.com/ashishps1/awesome-system-design-resources.git,ashishps1/awesome-system-design-resources,25724090f7dd7746129b7194b55504f9d06f86ed,2026-02-17T00:02:25+05:30,java,0.5,Java,False,java,high,>=5001,42777,19,22,65,22,619,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
127,excluded,n_functions 43 < 50; n_files_with_functions 8 < 15,https://github.com/dongjunkun/DropDownMenu.git,dongjunkun/DropDownMenu,63e308f94282fa23e4a8c043328033913c88214d,2017-04-11T16:46:49+08:00,java,1.0,Java,False,java,mid,3001..5000,3555,301,8,43,8,534,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
128,usable,,https://github.com/ihmcrobotics/ihmc-open-robotics-software.git,ihmcrobotics/ihmc-open-robotics-software,02848ca3dceccea062d74d309ad2dd413d16d72f,2026-10-15T10:48:24-05:00,java,0.9816,Java,False,java,low,325..349,325,565,4406,47662,4067,568941,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
129,usable,,https://github.com/alibaba/arthas.git,alibaba/arthas,2b6d0e59bd37162d1fd6abd0ad58e58c2b793b9a,2026-10-23T19:04:38+08:00,java,0.919,Java,False,java,high,>=5001,37587,24,964,8179,805,79930,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
130,usable,,https://github.com/momosecurity/momo-code-sec-inspector-java.git,momosecurity/momo-code-sec-inspector-java,3ee4ac383ccc39bc6d36416e215eb6aad29331d4,2022-03-10T17:00:44+08:00,java,0.9459,Java,False,java,mid,1000..1250,1045,510,37,164,36,3110,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
131,excluded,n_functions 22 < 50; n_files_with_functions 4 < 15,https://github.com/infoway-api/realtime-market-data-api.git,infoway-api/realtime-market-data-api,f26983a56475bd080568c889a52d5cbad5ef08c6,2025-09-12T17:47:57+08:00,java,0.3333,Java,False,java,low,275..299,283,457,6,22,4,301,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
132,usable,,https://github.com/apache/iotdb.git,apache/iotdb,7aa8e63a7c6be84a5189006a2e5b884ab33f2a90,2026-10-23T17:00:34+08:00,java,0.9665,Java,False,java,high,>=5001,6419,415,6447,67700,5874,894711,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
133,usable,,https://github.com/amirzaidi/Launcher3.git,amirzaidi/Launcher3,5605dd10845b2ed841cadaf3dddcb0205c057c60,2019-05-19T18:42:58+02:00,java,0.9945,Java,False,java,mid,3001..5000,3902,202,366,4618,346,58235,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
134,excluded,n_files_with_functions 6 < 15,https://github.com/jrvansuita/GaussianBlur.git,jrvansuita/GaussianBlur,a0c80ff867788c8a5644b1b057771404e69eeb4c,2022-04-28T10:09:02-03:00,java,1.0,Java,False,java,low,500..599,507,874,7,60,6,435,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
135,usable,,https://github.com/zhisheng17/flink-learning.git,zhisheng17/flink-learning,d731cee7618021be56d132cc925102ffff8d75e6,2026-03-09T10:12:13+08:00,java,1.0,Java,False,java,high,>=5001,15100,140,425,1192,354,20662,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
136,usable,,https://github.com/Baeldung/spring-security-oauth.git,Baeldung/spring-security-oauth,1431de745484f842b602ea56cbc5dacd65b53ef4,2026-06-26T12:16:12+05:00,java,0.7556,Java,False,java,mid,2001..3000,2026,639,311,1127,252,10648,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
137,excluded,n_functions 18 < 50; n_files_with_functions 2 < 15,https://github.com/niniloveyou/BounceLoadingView.git,niniloveyou/BounceLoadingView,36175cda914704789358fa5abdbe1930a4151562,2016-10-10T16:18:25+08:00,java,1.0,Java,False,java,low,238..249,245,159,2,18,2,187,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
138,usable,,https://github.com/CodingDocs/springboot-guide.git,CodingDocs/springboot-guide,c9d3479f879a7ae26a3af03a7f3bb652f55a976c,2026-02-02T21:08:47+08:00,java,1.0,Java,False,java,high,>=5001,5263,557,133,247,106,3056,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
139,usable,,https://github.com/wfh45678/radar.git,wfh45678/radar,43869a30597c55c4edd7eb2d7571dfc7d7875658,2023-10-23T11:42:04Z,java,1.0,Java,False,java,mid,1501..2000,1621,423,252,1548,180,13522,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
140,usable,,https://github.com/cyhbyw/springBoot_atguigu.git,cyhbyw/springBoot_atguigu,e0e419ee555b1f7ceaf19e52a7bf54098bba29fe,2021-05-21T07:38:57+08:00,java,1.0,Java,False,java,low,275..299,278,599,81,189,72,1572,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
141,usable,,https://github.com/williamfiset/algorithms.git,williamfiset/algorithms,08c6d5f3cbee6870f480272404a271cc003b7437,2026-06-22T20:48:08-07:00,java,0.9694,Java,False,java,high,>=5001,18789,101,229,1872,222,18708,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
142,usable,,https://github.com/locationtech/jts.git,locationtech/jts,5a0a73632216e3e9d277150336078ec423fd215f,2026-09-28T14:07:44-07:00,java,1.0,Java,False,java,mid,2001..3000,2243,447,951,10082,849,91543,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
143,excluded,n_functions 40 < 50; n_files_with_functions 6 < 15,https://github.com/zoonooz/simple-view-behavior.git,zoonooz/simple-view-behavior,3234724b1fd16aca2e6c10011f621c41d8655085,2018-01-16T23:42:43+09:00,java,1.0,Java,False,java,low,400..449,439,133,7,40,6,417,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
144,usable,,https://github.com/yudaocode/SpringBoot-Labs.git,yudaocode/SpringBoot-Labs,6c12efaed06d12907a0f40dd2ad1f7020aec8798,2022-05-03T12:54:19+08:00,java,1.0,Java,False,java,high,>=5001,20126,94,1898,3912,1656,37894,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
145,usable,,https://github.com/yangchaojiang/ZoomPreviewPicture-.git,yangchaojiang/ZoomPreviewPicture-,e45614c863d4e39f9791c367e0bfba9f6e0803e4,2021-03-30T16:46:01+08:00,java,1.0,Java,False,java,mid,1501..2000,1751,267,56,424,48,5000,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
146,usable,,https://github.com/aleksandr-m/gitflow-maven-plugin.git,aleksandr-m/gitflow-maven-plugin,7dc9c5ac248c213d8c2c2f47d6811957d147fc04,2024-06-21T16:02:30+03:00,java,1.0,Java,False,java,low,500..599,508,851,17,161,15,2418,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
147,usable,,https://github.com/alibaba/nacos.git,alibaba/nacos,7f71d44f880535dcf0ba14829df4a98329fc4e06,2026-10-23T16:29:03+08:00,java,0.7784,Java,False,java,high,>=5001,33471,38,3903,36982,3189,339698,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
148,usable,,https://github.com/ethanhua/Skeleton.git,ethanhua/Skeleton,6dc07d6a9fb9dfeef7ae6fcbc6e6699265f90f7c,2021-07-31T15:30:24+08:00,java,1.0,Java,False,java,mid,3001..5000,3718,255,16,76,15,717,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
149,usable,,https://github.com/ShaftHQ/SHAFT_ENGINE.git,ShaftHQ/SHAFT_ENGINE,dac2b2f343b840a8840e08cbb17147afb60895c7,2026-10-23T17:07:41Z,java,0.8366,Java,False,java,low,400..449,417,484,1469,19402,1127,288939,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
150,excluded,n_files_with_functions 8 < 15,https://github.com/davemorrissey/subsampling-scale-image-view.git,davemorrissey/subsampling-scale-image-view,173e421fdbfa971fe8db2d943c1bd758ce679d24,2020-12-30T19:43:32Z,java,0.9091,Java,False,java,high,>=5001,8012,319,11,218,8,2896,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
151,usable,,https://github.com/HotBitmapGG/bilibili-android-client.git,HotBitmapGG/bilibili-android-client,125e8d839ca674b0eb2612a948b6f78855dfacdd,2019-12-17T11:51:15+08:00,java,1.0,Java,False,java,mid,3001..5000,4459,95,219,3605,199,25930,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
152,usable,,https://github.com/jblough/Android-Pdf-Viewer-Library.git,jblough/Android-Pdf-Viewer-Library,d9d2b26a2d69ffc82a78c47a51dc4c6e14b0d63f,2011-09-11T15:51:07-04:00,java,1.0,Java,False,java,low,600..699,653,337,113,1425,109,16645,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
153,usable,,https://github.com/clojure/clojure.git,clojure/clojure,807285bfc3886ca83e8752caa04023d37533088b,2026-10-23T12:52:55-04:00,java,1.0,Java,False,java,high,>=5001,10979,220,179,3955,125,44484,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
154,usable,,https://github.com/dongjunkun/GanK.git,dongjunkun/GanK,7c296610e38dafb3fd9f96fb9dc8f6b52f434433,2017-05-03T17:16:25+08:00,java,1.0,Java,False,java,mid,1000..1250,1160,194,54,548,48,5032,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
155,excluded,n_files_with_functions 5 < 15,https://github.com/JustZak/DilatingDotsProgressBar.git,JustZak/DilatingDotsProgressBar,d5694939531e322ad55f774bc530875913ab90e3,2017-12-12T11:25:25-05:00,java,1.0,Java,False,java,low,600..699,621,594,5,68,5,567,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
156,excluded,n_functions 28 < 50; n_files_with_functions 3 < 15,https://github.com/JakeWharton/hugo.git,JakeWharton/hugo,50ee96dc07cda4277cd5ee59add847251c34604e,2016-01-20T12:40:44-05:00,java,1.0,Java,False,java,high,>=5001,7880,322,4,28,3,319,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
157,usable,,https://github.com/menacher/java-game-server.git,menacher/java-game-server,36bd748dcfcf717a3c1bef551315d1b998f3042c,2025-11-03T17:30:35-05:00,java,0.9948,Java,False,java,mid,1251..1500,1301,373,191,1156,141,11290,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
158,usable,,https://github.com/ScottOaks/JavaPerformanceTuning.git,ScottOaks/JavaPerformanceTuning,0469fd9ccac917b842c9453ab0554e3768d103d3,2026-03-02T15:27:12-05:00,java,0.9816,Java,False,java,low,600..699,699,2,164,5050,147,40327,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
159,usable,,https://github.com/thinkaurelius/titan.git,thinkaurelius/titan,ee226e52415b8bf43b700afac75fa5b9767993a5,2015-12-03T05:40:44-05:00,java,0.9972,Java,False,java,high,>=5001,5225,568,724,6598,574,70034,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
160,usable,,https://github.com/p6spy/p6spy.git,p6spy/p6spy,e0aa88e82ceaaa60f6bfcc478a2e0fdc175a81a2,2022-02-21T17:46:12+01:00,java,0.9872,Java,False,java,mid,2001..3000,2234,456,78,1004,59,7681,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
161,usable,,https://github.com/rrezartprebreza/spring-boot-skills.git,rrezartprebreza/spring-boot-skills,42bd5f1240be2379012a0491b0162dc430980313,2026-10-22T05:22:04-04:00,java,0.9884,Java,False,java,low,300..324,324,2,173,441,141,5452,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
162,usable,,https://github.com/pagehelper-org/Mybatis-PageHelper.git,pagehelper-org/Mybatis-PageHelper,319fc366e2d930bcb048a5c71967b34a2788a79e,2026-10-08T11:22:46+08:00,java,1.0,Java,False,java,high,>=5001,12321,189,86,361,73,4280,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
163,usable,,https://github.com/donkingliang/GroupedRecyclerViewAdapter.git,donkingliang/GroupedRecyclerViewAdapter,9be1f60792ae5b6b3e4e03fa0d4af71cb5fa678c,2022-08-13T10:01:28+08:00,java,1.0,Java,False,java,mid,1501..2000,1652,388,38,319,37,3068,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
164,usable,,https://github.com/bevy/photo-editor-android.git,bevy/photo-editor-android,e98a95b74ee7c39d4a3406cdce4d1b7634999b6e,2019-03-26T12:57:01+02:00,java,1.0,Java,False,java,low,500..599,559,353,23,341,21,4220,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
165,excluded,language typescript not sampled,https://github.com/NotHarshhaa/DevOps-Projects.git,NotHarshhaa/DevOps-Projects,7482982bb88f59e1a1bd1d5e57600d69a1c48d2d,2026-09-04T17:36:16+05:30,typescript,0.4562,Java,False,java,high,>=5001,5405,536,434,2564,315,34327,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
166,usable,,https://github.com/chentao0707/SimplifyReader.git,chentao0707/SimplifyReader,ae24bdbb6fdbba7d8beb3d222fcabd4be93d15bf,2017-03-24T10:08:28+08:00,java,1.0,Java,False,java,mid,3001..5000,4534,83,265,3083,205,33783,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
167,excluded,n_files_with_functions 11 < 15,https://github.com/jaydenxiao2016/VoiceManager.git,jaydenxiao2016/VoiceManager,ed8d2838f5d2f3853f3fc1ced695ed13f9a51675,2018-11-14T14:13:13+08:00,java,1.0,Java,False,java,low,213..224,213,520,11,93,11,1202,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
168,usable,,https://github.com/smuyyh/BookReader.git,smuyyh/BookReader,fceb08925ca3cb4f39fbcd246cc330c02004438c,2022-10-09T13:31:46+08:00,java,0.9863,Java,False,java,high,>=5001,6960,372,293,2469,220,29947,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
169,usable,,https://github.com/wenmingvs/WeiBo.git,wenmingvs/WeiBo,c8b2d59a805d6462915cd453d040523d55de4d7a,2017-05-30T19:18:09+08:00,java,1.0,Java,False,java,mid,1501..2000,1598,466,301,1974,236,24204,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
170,usable,,https://github.com/InfernalSuite/AdvancedSlimePaper.git,InfernalSuite/AdvancedSlimePaper,031913915008f865e13746ae6e661899542b72cf,2026-10-15T17:13:04+02:00,java,0.9789,Java,False,java,low,400..449,442,96,142,664,116,9365,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
171,usable,,https://github.com/justauth/JustAuth.git,justauth/JustAuth,694bbf1b010d93404e3bfb4824d90e9ddfaebebb,2024-12-14T17:32:48+08:00,java,1.0,Java,False,java,high,>=5001,17528,110,132,815,87,8425,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
172,usable,,https://github.com/Atmosphere/atmosphere.git,Atmosphere/atmosphere,4f29b171768db38405b89eaee6b6f7c70c6822e4,2026-10-22T19:28:58-04:00,java,0.895,Java,False,java,mid,3001..5000,3823,224,2000,15751,1641,192092,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
173,excluded,n_functions 46 < 50; n_files_with_functions 5 < 15,https://github.com/passy/Android-DirectoryChooser.git,passy/Android-DirectoryChooser,0c4affef29609ec6ffa5ed1b829d229e28bab86d,2020-03-01T18:18:00Z,java,1.0,Java,False,java,low,500..599,511,826,5,46,5,606,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
174,usable,,https://github.com/apolloconfig/apollo.git,apolloconfig/apollo,ea356770c6393deccd1dbfb18e5a7607e71f2f9e,2026-10-17T01:39:31Z,java,0.8775,Java,False,java,high,>=5001,29823,47,604,5426,511,48520,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
175,usable,,https://github.com/MagicMashRoom/SuperCalendar.git,MagicMashRoom/SuperCalendar,a897fb20f670195c9b938d2104cc44d4c9b70904,2018-03-01T16:10:16+08:00,java,1.0,Java,False,java,mid,2001..3000,2754,121,23,208,18,2003,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
176,excluded,n_files_with_functions 5 < 15,https://github.com/peng8350/JPSpringMenu.git,peng8350/JPSpringMenu,b3429e3662696e169eb972156b290ee55ae766d6,2017-10-16T23:50:54+08:00,java,1.0,Java,False,java,low,400..449,448,16,6,117,5,986,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
177,usable,,https://github.com/iflytek/astron-agent.git,iflytek/astron-agent,468a676f2d8408a41d95ec0ee37cd4b8f028fef2,2026-10-21T11:06:13+08:00,java,0.4853,Java,False,java,high,>=5001,8916,279,2662,17776,1428,317621,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
178,usable,,https://github.com/javahuang/SurveyKing.git,javahuang/SurveyKing,5de0d05b682ee34244c0b6c07be24eb6358cd8a5,2026-08-26T07:59:07+08:00,java,0.7544,Java,False,java,mid,3001..5000,4031,166,513,18734,265,21619,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
179,usable,,https://github.com/allicen/Java-1000.git,allicen/Java-1000,614c2af783aa651aed2d996bdb3cfd18c1c6fc03,2022-08-23T23:29:37+05:00,java,0.9972,Java,False,java,low,300..324,321,98,352,537,351,13604,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
180,usable,,https://github.com/spring-projects/spring-data-examples.git,spring-projects/spring-data-examples,7747029e6157cb780862826b6ae87c88d7a4df3c,2026-08-03T09:03:54+02:00,java,0.9989,Java,False,java,high,>=5001,5424,533,6511,8733,4240,76677,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
181,usable,,https://github.com/roboguice/roboguice.git,roboguice/roboguice,d96250c41149e13a159d26a532365c3f7034c07e,2016-08-15T08:57:56-07:00,java,1.0,Java,False,java,mid,3001..5000,3717,257,471,2988,326,26686,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
182,usable,,https://github.com/ehrbase/ehrbase.git,ehrbase/ehrbase,580ea750b2096ebd9d493ce6cd0445b147a65d0e,2026-10-16T15:02:44+03:00,java,1.0,Java,False,java,low,350..399,387,233,339,2071,276,27415,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
183,usable,,https://github.com/LSPosed/LSPosed.git,LSPosed/LSPosed,df74d83eb03a44cc6ad268841ac2ada28d077c77,2024-01-07T13:23:32+08:00,java,0.9274,Java,False,java,high,>=5001,25151,69,273,1986,199,25639,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
184,usable,,https://github.com/xmuSistone/DragRankSquare.git,xmuSistone/DragRankSquare,48a12b2acb7b0b332a6a0d1172319df97a8419f8,2019-02-19T13:44:56+08:00,java,1.0,Java,False,java,mid,1000..1250,1100,348,16,224,16,2337,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
185,usable,,https://github.com/DayorNight/BLCS.git,DayorNight/BLCS,2003a58edf85e6eee25e13f68a957caf0f33a64c,2024-03-30T21:41:46+08:00,java,0.9496,Java,False,java,low,800..999,886,399,417,3579,370,37852,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
186,usable,,https://github.com/shuzheng/zheng.git,shuzheng/zheng,7005c0a775e6d014d1dc8a8a809f7b1c13bf785a,2019-09-01T10:06:55+08:00,java,0.8404,Java,False,java,high,>=5001,16634,123,445,6365,288,47804,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
187,excluded,n_functions 41 < 50; n_files_with_functions 2 < 15,https://github.com/mitre/HTTP-Proxy-Servlet.git,mitre/HTTP-Proxy-Servlet,9a522c5c021e6941cd951941ed49d96ff996f1eb,2026-05-20T00:40:09-04:00,java,1.0,Java,False,java,mid,1251..1500,1489,18,2,41,2,633,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
188,usable,,https://github.com/kite-sdk/kite.git,kite-sdk/kite,72bfb4b1a881af85808cd7f14bc3e15160a1e811,2019-03-04T10:35:36+01:00,java,0.9979,Java,False,java,low,350..399,394,105,484,4279,407,50707,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
189,usable,,https://github.com/cryptomator/cryptomator.git,cryptomator/cryptomator,01149fcc1dfa0abd2ce5d487934add902dc29b70,2026-10-23T15:48:42+02:00,java,1.0,Java,False,java,high,>=5001,16332,125,384,2181,302,24116,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
190,usable,,https://github.com/jtablesaw/tablesaw.git,jtablesaw/tablesaw,e36c3ff3c9e21026f4a04590a5319edfc27f5c84,2026-03-01T17:13:00-08:00,java,1.0,Java,False,java,mid,3001..5000,3765,243,326,4638,292,36834,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
191,usable,,https://github.com/neevek/Paginize.git,neevek/Paginize,07590e4fe2c963258a7a65ffd3b10c6e67ee521d,2019-03-07T11:52:46+08:00,java,1.0,Java,False,java,low,500..599,589,83,129,1263,99,10366,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
192,usable,,https://github.com/hibernate/hibernate-orm.git,hibernate/hibernate-orm,37616099b745e01500f65eb580f9cef270550cdb,2026-10-22T11:02:36-05:00,java,1.0,Java,False,java,high,>=5001,6479,411,7883,65447,5856,771560,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
193,usable,,https://github.com/x0b/rcx.git,x0b/rcx,d98c4d6f0a69c83c92475053bd8b7cd8d13d6b4b,2021-07-09T16:49:54+02:00,java,1.0,Java,False,java,mid,2001..3000,2063,608,118,1504,114,22414,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
194,usable,,https://github.com/wepe/DataCastle-Solution.git,wepe/DataCastle-Solution,244587971b118ae201c4ef3215b6c7838e5f61d5,2016-09-29T11:30:15+08:00,java,0.5106,Java,False,java,low,213..224,216,380,47,97,32,3315,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
195,usable,,https://github.com/shwenzhang/AndResGuard.git,shwenzhang/AndResGuard,e4df245d82f27d9a2d0dd108260a3510cbaba849,2023-03-17T22:05:52-07:00,java,1.0,Java,False,java,high,>=5001,8640,290,45,472,43,6427,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
196,usable,,https://github.com/Telegram-FOSS-Team/Telegram-FOSS.git,Telegram-FOSS-Team/Telegram-FOSS,10da5406ed92d30c6add3b25d40b2b3b6995d873,2024-07-07T19:04:16+02:00,java,0.4749,Java,False,java,mid,3001..5000,3314,365,8527,104094,6705,1829275,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
197,usable,,https://github.com/mirkosertic/Bytecoder.git,mirkosertic/Bytecoder,67bb359669316b3c2a7b1c7a1fd460870179d974,2026-08-08T20:39:41+02:00,java,0.9996,Java,False,java,low,800..999,962,124,7622,100891,6260,1265361,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
198,usable,,https://github.com/zfdang/Android-Touch-Helper.git,zfdang/Android-Touch-Helper,d896dc13954cdeaf7f6a71e6201cc01f9e751b77,2026-10-19T20:30:43+08:00,java,0.9412,Java,False,java,high,>=5001,5329,545,17,146,17,2945,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
199,usable,,https://github.com/briandilley/jsonrpc4j.git,briandilley/jsonrpc4j,59ff0c955087a3fe1abfbf870ae27d60dbf6c9e2,2025-09-13T14:07:19-07:00,java,1.0,Java,False,java,mid,1000..1250,1118,303,63,577,45,5080,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
200,usable,,https://github.com/jsonzou/jmockdata.git,jsonzou/jmockdata,13064f81bf3bef26ddf25a32b8a3a6b4e87237bd,2020-12-03T19:47:18+08:00,java,1.0,Java,False,java,low,500..599,527,654,48,207,43,1923,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
201,usable,,https://github.com/youlookwhat/DesignPattern.git,youlookwhat/DesignPattern,aeed0759c023cf6db617ba3d7b88642fb066c5b7,2022-08-06T21:17:51+08:00,java,1.0,Java,False,java,high,>=5001,5137,584,168,335,137,3153,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
202,usable,,https://github.com/ushahidi/SMSSync.git,ushahidi/SMSSync,01b0271d87c6d095b187388dca9652b02d29abaa,2017-02-21T15:36:40+09:00,java,0.967,Java,False,java,mid,1000..1250,1222,59,303,2205,247,22542,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
203,excluded,n_files_with_functions 12 < 15,https://github.com/vikeri/react-native-background-job.git,vikeri/react-native-background-job,83cde8515a2d8e3af8fa0475f6fd233386a3af2d,2019-12-16T08:33:01-07:00,java,0.75,Java,False,java,low,700..799,746,267,13,82,12,796,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
204,usable,,https://github.com/Sayi/poi-tl.git,Sayi/poi-tl,81edcbd9227a619078c07052830a2cd6a4333bb7,2026-10-13T12:52:19+08:00,java,1.0,Java,False,java,high,>=5001,5171,579,412,3266,319,29221,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
205,usable,,https://github.com/googleapis/google-api-java-client.git,googleapis/google-api-java-client,9e0a9f014ae0a0a6db5e94fbbff6d55eec958f82,2026-10-22T15:17:03-04:00,java,1.0,Java,False,java,mid,1251..1500,1479,34,102,785,70,6543,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
206,usable,,https://github.com/risesoft-y9/Data-Labeling.git,risesoft-y9/Data-Labeling,d271a14a974dec1865af9d3de125aa5f61ddbcac,2025-06-23T11:16:58+08:00,java,0.4815,Java,False,java,low,700..799,701,537,54,249,39,3365,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
207,usable,,https://github.com/languagetool-org/languagetool.git,languagetool-org/languagetool,535904c66ac73708eb6f21c69468459c622a33a5,2026-10-23T08:09:12+01:00,java,0.9924,Java,False,java,high,>=5001,15183,139,1312,12899,1260,173563,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
208,usable,,https://github.com/obiscr/ChatGPT.git,obiscr/ChatGPT,a8c0621e4e7c3988c3ba8939d4115587e32a71b0,2024-10-10T15:25:11+08:00,java,1.0,Java,False,java,mid,1000..1250,1063,458,59,301,55,3574,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
209,usable,,https://github.com/blundell/QuickSand.git,blundell/QuickSand,5837d32f641d48ce4f784df7a1a7933c50ab5fd3,2015-10-17T10:13:43+01:00,java,1.0,Java,False,java,low,350..399,383,296,29,108,27,1074,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
210,usable,,https://github.com/h6ah4i/android-advancedrecyclerview.git,h6ah4i/android-advancedrecyclerview,5213b003748cc2010d73d8c6c3193deb2bbf023e,2021-02-07T21:56:41+09:00,java,0.8496,Java,False,java,high,>=5001,5309,549,246,2255,186,23974,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
211,usable,,https://github.com/alibaba/compileflow.git,alibaba/compileflow,c2831832745e893f0dbe22b1e94810625372a356,2026-09-09T16:39:29+08:00,java,0.725,Java,False,java,mid,1501..2000,1986,7,1309,9514,990,139728,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
212,excluded,language php not sampled,https://github.com/mwsrc/BetterAndroRAT.git,mwsrc/BetterAndroRAT,7569cab60ff6548997ac9233757e4fc52225a0ff,2016-12-24T16:51:32+09:00,php,0.6818,Java,False,java,low,500..599,551,430,44,489,13,7584,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
213,usable,,https://github.com/MisterBooo/LeetCodeAnimation.git,MisterBooo/LeetCodeAnimation,e853d7a5a893292b9d4636c78c080daf11552c81,2026-06-12T21:49:00+08:00,java,0.5,Java,False,java,high,>=5001,76716,8,22,86,21,1011,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
214,excluded,n_files_with_functions 7 < 15,https://github.com/Eanya-Tonic/CCTV_Viewer.git,Eanya-Tonic/CCTV_Viewer,962e2807dd5ca3cfe66199e4067600346a4153f7,2025-05-26T15:05:40+08:00,java,1.0,Java,False,java,mid,2001..3000,2961,17,7,51,7,1502,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
215,usable,,https://github.com/leck995/WutheringWavesTool.git,leck995/WutheringWavesTool,d08a16ad35b3ee7d0e90118c454ebba964c83a0f,2026-08-27T20:51:53+08:00,java,0.9935,Java,False,java,low,800..999,965,113,459,4624,422,46475,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
216,usable,,https://github.com/Genymobile/gnirehtet.git,Genymobile/gnirehtet,1eb2e58bc91e268dba62561d11e3bebd9b100883,2023-07-09T12:22:02+02:00,java,0.5811,Java,False,java,high,>=5001,8013,318,74,864,66,8644,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
217,usable,,https://github.com/keycloak/keycloak-quickstarts.git,keycloak/keycloak-quickstarts,138645852a522694202a1d2270026ea0c22cae64,2026-10-13T09:14:06Z,java,0.5875,Java,False,java,mid,2001..3000,2368,362,80,411,62,3979,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
218,usable,,https://github.com/Flameish/Novel-Grabber.git,Flameish/Novel-Grabber,7a29e46830088ee9ea2dcb1982aa05f442cc9dc8,2024-12-30T10:16:40+01:00,java,1.0,Java,False,java,low,600..699,618,624,137,1424,136,17184,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
219,usable,,https://github.com/apache/hertzbeat.git,apache/hertzbeat,c0b477906d2674139f46bd565fe1214ee0d24522,2026-10-22T00:58:41-07:00,java,0.5131,Java,False,java,high,>=5001,7437,344,4223,26787,3433,354852,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
220,excluded,n_functions 43 < 50; n_files_with_functions 5 < 15,https://github.com/Almeros/android-gesture-detectors.git,Almeros/android-gesture-detectors,e2e854b281f5556adf7ffb90a39a189eff051451,2020-07-08T08:54:34+02:00,java,1.0,Java,False,java,mid,1000..1250,1129,276,5,43,5,466,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
221,usable,,https://github.com/misakuo/svgtoandroid.git,misakuo/svgtoandroid,7011ee1e94bb0cdc182d1ef6dfe47ac8328cd114,2024-01-02T12:49:43+08:00,java,0.96,Java,False,java,low,500..599,533,599,25,152,24,2004,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
222,usable,,https://github.com/code4craft/webmagic.git,code4craft/webmagic,67816a19d68a4fec4657bf1336227e046e251df2,2025-07-04T21:08:16+08:00,java,0.9458,Java,False,java,high,>=5001,11670,199,203,943,169,8410,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
223,usable,,https://github.com/in28minutes/spring-master-class.git,in28minutes/spring-master-class,7f4d3d4d8414b89cc77a7cfe73f192676cc1c819,2024-01-20T08:11:45+05:30,java,1.0,Java,False,java,mid,1000..1250,1188,131,49,103,46,920,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
224,usable,,https://github.com/ynsmroztas/AndroHunter.git,ynsmroztas/AndroHunter,3cd6010efbc7fdf50159625f2195dc7080dbea59,2026-03-08T17:04:24Z,java,0.6458,Java,False,java,low,450..499,477,266,96,803,92,9254,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
225,usable,,https://github.com/apache/skywalking.git,apache/skywalking,1527483d9603eebd9f0e166053f2a824541b5b5a,2026-10-23T22:07:56+08:00,java,1.0,Java,False,java,high,>=5001,24975,71,2349,10278,1790,166621,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
226,usable,,https://github.com/wenmingvs/AndroidProcess.git,wenmingvs/AndroidProcess,0c05dd14279cc3dc32baffdbb94e76d5ead56f33,2016-07-19T11:52:22+08:00,java,1.0,Java,False,java,mid,2001..3000,2760,118,21,183,20,1371,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
227,usable,,https://github.com/rieckpil/blog-tutorials.git,rieckpil/blog-tutorials,ca677461d455786f498632cd9cee0690441f27f4,2026-07-27T07:47:11+02:00,java,0.9199,Java,False,java,low,800..999,810,732,612,1622,517,16869,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
228,usable,,https://github.com/jindrapetrik/jpexs-decompiler.git,jindrapetrik/jpexs-decompiler,cde1cc21aeba7814b8563ec43a02ac6fa7e9223b,2026-10-19T18:46:27Z,java,0.9974,Java,False,java,high,>=5001,5973,462,2704,25439,2233,400440,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
229,usable,,https://github.com/dromara/myth.git,dromara/myth,02b1b86abba1fed4a0a536a8a955d6e1be02b74c,2022-08-19T10:23:20+08:00,java,0.9771,Java,False,java,mid,1251..1500,1474,42,262,651,178,8750,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
230,usable,,https://github.com/jenkinsci/build-monitor-plugin.git,jenkinsci/build-monitor-plugin,23299e69bdf23ce4d9fa2da0cbebfcff8c1fe94e,2026-10-19T03:05:40Z,java,0.6292,Java,False,java,low,700..799,727,377,89,403,77,3712,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
231,usable,,https://github.com/apereo/cas.git,apereo/cas,5cd5135381250de25b16cf20f74bde4d606d8c47,2026-10-23T18:55:48+04:00,java,0.9877,Java,False,java,high,>=5001,11388,208,5106,18339,3693,312161,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
232,excluded,n_functions 2 < 50; n_files_with_functions 2 < 15,https://github.com/suceser/android-interview-guide.git,suceser/android-interview-guide,db6de6baea46ee63e68436442aa6c0733a371ae7,2020-03-07T15:46:49+08:00,java,1.0,Java,False,java,mid,1501..2000,1819,176,2,2,2,26,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
233,excluded,n_functions 1 < 50; n_files_with_functions 1 < 15,https://github.com/Peithon/JustC2file.git,Peithon/JustC2file,7b14ee267808f60739cbc377354645a9aa378f18,2022-01-15T19:47:46+08:00,java,1.0,Java,False,java,low,275..299,290,234,1,1,1,6,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
234,excluded,n_files_with_functions 12 < 15,https://github.com/laobie/StatusBarUtil.git,laobie/StatusBarUtil,8bc86216b7538e8bf70de721d7415226d47bd5dd,2019-04-15T13:20:38+08:00,java,1.0,Java,False,java,high,>=5001,8734,285,12,68,12,1003,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
235,usable,,https://github.com/komoot/photon.git,komoot/photon,0c16b33dd7fbea0f110d9e23d67ab44a99cb8263,2026-10-23T14:03:48+02:00,java,0.973,Java,False,java,mid,3001..5000,3136,446,111,597,99,8011,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
236,usable,,https://github.com/jjoe64/GraphView-Demos.git,jjoe64/GraphView-Demos,708bcdfa6ee421c6675faca5ae526a0aeca4881e,2018-04-26T11:20:18+02:00,java,1.0,Java,False,java,low,275..299,296,97,43,104,43,2225,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
237,usable,,https://github.com/loks666/get_jobs.git,loks666/get_jobs,8f5c48538f68ffebbcfe1c9fb57a12a0bc699b50,2026-10-22T12:34:08+08:00,java,0.6984,Java,False,java,high,>=5001,9190,272,126,892,78,18292,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
238,usable,,https://github.com/eclipse-collections/eclipse-collections.git,eclipse-collections/eclipse-collections,b0ea5ba4a1c1e4eedb54e21624c9b82febdfec44,2026-10-21T17:51:32-04:00,java,0.9883,Java,False,java,mid,2001..3000,2660,179,1026,18408,758,166453,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
239,usable,,https://github.com/yayaa/LocationManager.git,yayaa/LocationManager,e4897fd68fb8d6f0f218573550c811e76b98efae,2021-01-03T14:01:15+01:00,java,1.0,Java,False,java,low,800..999,803,773,48,371,40,2776,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
240,usable,,https://github.com/jetlinks/jetlinks-community.git,jetlinks/jetlinks-community,d81b571db19658d974f5ce652dd82d904cabf485,2026-08-28T14:19:54+08:00,java,0.9993,Java,False,java,high,>=5001,6664,399,1382,6961,1153,94744,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
241,usable,,https://github.com/reark/reark.git,reark/reark,71d6319a3bb3fba680d4818ca5e43f32a195fbfe,2018-01-12T22:29:25+01:00,java,1.0,Java,False,java,mid,2001..3000,2049,622,123,568,104,5562,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
242,usable,,https://github.com/intoolswetrust/jd-cli.git,intoolswetrust/jd-cli,2b1b1530ada8d5fd0e3e09ad63b506202d8edca8,2026-10-21T08:31:35+02:00,java,1.0,Java,False,java,low,600..699,656,319,27,135,24,1476,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
243,excluded,language kotlin not sampled,https://github.com/LawnchairLauncher/lawnchair.git,LawnchairLauncher/lawnchair,745891d7696d4ef0ba2bf81d2f840c2611bfee96,2026-10-23T16:18:33Z,kotlin,0.5165,Java,False,java,high,>=5001,13767,160,2848,31174,2367,438139,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
244,usable,,https://github.com/littleRich/VirtualLocation.git,littleRich/VirtualLocation,7eda42b23c4162d0705b01ecc4f888007bd7b071,2018-02-06T12:27:51+08:00,java,1.0,Java,False,java,mid,1251..1500,1259,466,28,133,26,1519,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
245,usable,,https://github.com/esl-client/esl-client.git,esl-client/esl-client,67fa4ece90c827803b84bff101189aa21416d6f3,2017-11-14T09:43:16-07:00,java,1.0,Java,False,java,low,238..249,243,247,25,213,21,1746,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
246,usable,,https://github.com/daimajia/AndroidSwipeLayout.git,daimajia/AndroidSwipeLayout,5f8678b04751fb8510a88586b22e07ccf64bca99,2017-07-11T08:35:26+08:00,java,1.0,Java,False,java,high,>=5001,12344,188,22,248,19,2667,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
247,usable,,https://github.com/google/tsunami-security-scanner-plugins.git,google/tsunami-security-scanner-plugins,9e36247b377ea44165be3a66960ef558afd6be1a,2026-10-23T08:01:39-07:00,java,0.9526,Java,False,java,mid,1000..1250,1021,575,485,2025,449,39286,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
248,usable,,https://github.com/openraven/magpie.git,openraven/magpie,734064674425ce199cc4ea44ad53f15727a75323,2024-08-29T19:32:51Z,java,1.0,Java,False,java,low,200..212,206,296,387,1680,370,18693,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
249,excluded,language kotlin not sampled,https://github.com/airbnb/epoxy.git,airbnb/epoxy,e45bd3a61fe3a1f130e184f5b8dcf172ab99025a,2026-01-23T15:34:55-08:00,kotlin,0.5556,Java,False,java,high,>=5001,8547,297,270,1711,207,21924,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
250,excluded,n_files_with_functions 8 < 15,https://github.com/loopeer/CardStackView.git,loopeer/CardStackView,f38ae1163aa9f12ccc15354558664f6a577bf182,2017-06-26T11:21:32+08:00,java,1.0,Java,False,java,mid,2001..3000,2171,509,9,123,8,1076,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
251,usable,,https://github.com/pascaldekloe/colfer.git,pascaldekloe/colfer,6365466e2d8208a536dfb7bca82d81216813061c,2026-02-26T16:48:03+01:00,java,0.4091,Java,False,java,low,700..799,760,194,24,291,20,7130,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
252,usable,,https://github.com/asLody/VirtualApp.git,asLody/VirtualApp,d6b35d39c7166c7e5f2c3c93da03da17cd6a8892,2026-10-21T14:42:11+08:00,java,0.8806,Java,False,java,high,>=5001,11114,215,741,4806,452,58184,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
253,usable,,https://github.com/spring-projects/spring-session.git,spring-projects/spring-session,645c5f6327cfe112633223dce44b78187c12bd67,2026-10-22T16:24:05-06:00,java,0.9905,Java,False,java,mid,1501..2000,1940,60,315,1639,255,15974,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
254,usable,,https://github.com/mochat-cloud/mochat-java.git,mochat-cloud/mochat-java,136475f9df04c84a85101322c313c12e2b001d49,2021-08-13T15:27:56+08:00,java,1.0,Java,False,java,low,275..299,286,342,425,1262,199,22667,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
255,usable,,https://github.com/cabaletta/baritone.git,cabaletta/baritone,c55a9c5d9a333c9f0336179a96c13a178fcbc2d4,2026-10-22T23:10:11-07:00,java,1.0,Java,False,java,high,>=5001,9318,269,376,2300,308,28987,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
256,excluded,n_files_with_functions 14 < 15,https://github.com/reactor/lite-rx-api-hands-on.git,reactor/lite-rx-api-hands-on,abd7ff3ff61640e7bfbe3d7c0a80dd6ad5c74b6e,2025-09-26T14:12:15-04:00,java,1.0,Java,False,java,mid,1000..1250,1068,442,16,75,14,400,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
257,usable,,https://github.com/DymanZy/EasyShow3D.git,DymanZy/EasyShow3D,f2155466c359d8400919448cec8964e665cf5f0e,2018-05-22T19:16:38+08:00,java,1.0,Java,False,java,low,450..499,490,108,47,316,40,4169,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
258,usable,,https://github.com/awsdocs/aws-doc-sdk-examples.git,awsdocs/aws-doc-sdk-examples,f2be0474436711d877baa7d0112d413a121b6e9f,2026-10-22T19:24:00Z,java,0.2331,Java,False,java,high,>=5001,10470,233,6205,17414,5076,399384,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
259,usable,,https://github.com/jcodec/jcodec.git,jcodec/jcodec,4ba922aca445c4df59f99e183c79d0538e5cb53f,2025-05-14T07:53:14-07:00,java,0.9971,Java,False,java,mid,1251..1500,1302,372,1027,8543,882,124810,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
260,usable,,https://github.com/mthli/Mount.git,mthli/Mount,522a82c692d11da6f23addb767d4ade3f4efd521,2017-02-26T11:46:29+08:00,java,1.0,Java,False,java,low,300..324,324,22,19,114,19,1239,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
261,usable,,https://github.com/macrozheng/springcloud-learning.git,macrozheng/springcloud-learning,8c8dab4493432a77e92ace78f55b0049c2388431,2024-08-08T14:08:53+08:00,java,1.0,Java,False,java,high,>=5001,6918,376,303,1629,245,11013,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
262,usable,,https://github.com/albertlatacz/java-repl.git,albertlatacz/java-repl,5fb4d89637cf6ec9c1a735ba29db122f572a9c00,2018-08-04T21:12:48+01:00,java,0.9901,Java,False,java,mid,1251..1500,1337,291,101,653,98,5030,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
263,usable,,https://github.com/vestrel00/android-dagger-butterknife-mvp.git,vestrel00/android-dagger-butterknife-mvp,d167f0c2dd6069cd7b3f81d96d5aebc5893251c7,2018-09-06T14:47:01-05:00,java,1.0,Java,False,java,low,200..212,211,82,71,78,27,1187,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
264,usable,,https://github.com/spring-projects/spring-framework.git,spring-projects/spring-framework,b671d1a36a42dbcba0ba3657d1d353d421aa64ba,2026-10-23T15:09:26+02:00,java,0.9588,Java,False,java,high,>=5001,60296,12,5534,42190,4258,401198,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
265,usable,,https://github.com/wdullaer/MaterialDateTimePicker.git,wdullaer/MaterialDateTimePicker,f849a5c2704c974ba182fe4e2e205fa7f4fd395d,2020-05-18T12:24:03+02:00,java,1.0,Java,False,java,mid,3001..5000,4621,66,38,498,34,6610,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
266,excluded,n_files_with_functions 8 < 15,https://github.com/jmartinesp/GoogleNavigationDrawerMenu.git,jmartinesp/GoogleNavigationDrawerMenu,8a4d020842eea1f53ea61b581ed4ca0cc5501b71,2017-04-18T08:04:24+02:00,java,1.0,Java,False,java,low,250..274,272,79,8,96,8,930,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
267,usable,,https://github.com/lets-blade/blade.git,lets-blade/blade,e6283048331004204bc769ce295b151000894b33,2026-05-16T00:23:49+08:00,java,1.0,Java,False,java,high,>=5001,5869,476,194,1284,139,13857,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
268,excluded,n_functions 38 < 50; n_files_with_functions 5 < 15,https://github.com/flavienlaurent/NotBoringActionBar.git,flavienlaurent/NotBoringActionBar,ed0ee792ffcba226c914b08afb20300bb36ecf94,2014-10-09T23:43:07+02:00,java,1.0,Java,False,java,mid,1501..2000,1714,312,5,38,5,337,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
269,usable,,https://github.com/elttam/semgrep-rules.git,elttam/semgrep-rules,244268562cc92d33f54b8a60a187df5520f91b26,2026-08-03T10:35:43+10:00,java,0.6,Java,False,java,low,238..249,246,120,60,319,56,2897,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
270,usable,,https://github.com/dromara/Sa-Token.git,dromara/Sa-Token,cb191342372cec5045a8c26f38c61a6ea2147ff8,2026-10-16T17:53:39+08:00,java,0.9149,Java,False,java,high,>=5001,19098,97,940,5428,794,57591,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
271,excluded,n_files_with_functions 4 < 15,https://github.com/medyo/android-about-page.git,medyo/android-about-page,1fd208ca287d152cd1bec7733949df9914615ecb,2021-05-23T14:09:26+01:00,java,1.0,Java,False,java,mid,2001..3000,2026,641,4,58,4,569,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
272,excluded,n_functions 38 < 50; n_files_with_functions 7 < 15,https://github.com/harrywfl/JavaGuide.git,harrywfl/JavaGuide,521200a43a350be1e2535c8ba8ef71bd2dc59d16,2018-12-03T16:51:55+08:00,java,1.0,Java,False,java,low,213..224,219,238,7,38,7,420,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
273,usable,,https://github.com/liquibase/liquibase.git,liquibase/liquibase,b13b98ed949a61cb4232445f06276a25166ac08f,2026-10-21T00:48:32-05:00,java,1.0,Java,False,java,high,>=5001,5633,506,1152,8841,1006,99098,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
274,usable,,https://github.com/aragozin/jvm-tools.git,aragozin/jvm-tools,4321b54dc0b4f9abc6d1c6f48c884162659fde10,2024-01-26T15:20:02+03:00,java,0.9745,Java,False,java,mid,3001..5000,3337,357,275,2241,204,25611,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
275,excluded,n_files_with_functions 7 < 15,https://github.com/Dansoftowner/jSystemThemeDetector.git,Dansoftowner/jSystemThemeDetector,a6b8afa536b8bc8534ba97ae562d595380420107,2026-01-10T22:45:30+01:00,java,1.0,Java,False,java,low,250..274,252,792,8,63,7,613,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
276,usable,,https://github.com/trello-archive/RxLifecycle.git,trello-archive/RxLifecycle,0dabd1c4322ef320ebdbf2e0fbb16761580a842a,2020-11-05T14:57:54-06:00,java,0.8966,Java,False,java,high,>=5001,7633,334,29,218,24,1837,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
277,usable,,https://github.com/stephanenicolas/toothpick.git,stephanenicolas/toothpick,8dab571ec2c1317a7171acb914079997b9138ac1,2021-02-23T22:14:50-08:00,java,0.7604,Java,False,java,mid,1000..1250,1138,254,96,367,68,4279,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
278,excluded,n_files_with_functions 8 < 15,https://github.com/zzz40500/HeadsUp.git,zzz40500/HeadsUp,6843619fda7a1d4849e86904a0621894e7a51feb,2015-02-04T16:32:17+08:00,java,1.0,Java,False,java,low,400..449,417,480,8,136,8,1200,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
279,usable,,https://github.com/Grasscutters/Grasscutter.git,Grasscutters/Grasscutter,f373827a83d3e688fd3c6afb1e1c3759ca1d61c9,2025-04-26T22:05:59-04:00,java,0.993,Java,False,java,high,>=5001,16827,119,5422,309897,5232,2524712,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
280,usable,,https://github.com/lenve/javaboy-code-samples.git,lenve/javaboy-code-samples,5e7af1d93a4acc6c50c2ca5ec1e80ee9da42d057,2023-05-14T22:01:53+08:00,java,0.9865,Java,False,java,mid,1251..1500,1352,262,743,3073,618,31588,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
281,usable,,https://github.com/jsksxs360/AHANLP.git,jsksxs360/AHANLP,77d1e324665beaad5beb7c6ad1adb8f7c7708ce4,2024-08-28T11:55:24+08:00,java,1.0,Java,False,java,low,300..324,310,352,22,235,22,2350,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
282,usable,,https://github.com/DrKLO/Telegram.git,DrKLO/Telegram,0aae959806c57be8ad457980f2a5c6277ff18635,2026-10-20T11:49:54+04:00,java,0.4801,Java,False,java,high,>=5001,30140,44,6683,94195,5527,1735641,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
283,usable,,https://github.com/hongyangAndroid/ChangeSkin.git,hongyangAndroid/ChangeSkin,81080b04183cffe5582eb95d975cb72d2d3f2ff5,2015-11-23T16:26:57+08:00,java,1.0,Java,False,java,mid,1000..1250,1148,226,18,72,16,954,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
284,usable,,https://github.com/zhangkaitao/spring4-showcase.git,zhangkaitao/spring4-showcase,3ddf718538a49844a3f66a404a0db83fe3a8e6e7,2018-04-05T14:49:55+08:00,java,0.9839,Java,False,java,low,350..399,377,408,62,226,47,2769,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
285,usable,,https://github.com/trinodb/trino.git,trinodb/trino,94ff7cced1ac9e4f59e3296e9b6de6f95251b1b4,2026-10-23T15:22:39Z,java,0.9874,Java,False,java,high,>=5001,13362,171,7211,64548,6297,844035,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
286,usable,,https://github.com/zaaach/CityPicker.git,zaaach/CityPicker,1fb325bb0e978f2a88a3af7c6a39a785bf69e9a0,2021-07-07T14:53:37+08:00,java,1.0,Java,False,java,mid,3001..5000,3122,456,20,108,16,1403,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
287,excluded,n_functions 38 < 50; n_files_with_functions 10 < 15,https://github.com/gotokatsuya/BlurredGridMenu.git,gotokatsuya/BlurredGridMenu,b013645ce48ee9a46c536220c8aedd8821e9d9c3,2016-03-23T16:10:10+09:00,java,1.0,Java,False,java,low,450..499,490,99,10,38,10,370,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
288,usable,,https://github.com/HannahMitt/HomeMirror.git,HannahMitt/HomeMirror,566c03d3388e1ca0c818ca4be8bf8528a2f53c39,2021-04-27T14:07:36-04:00,java,1.0,Java,False,java,high,>=5001,7805,326,27,100,22,1490,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
289,excluded,n_functions 34 < 50,https://github.com/binarywang/weixin-java-mp-demo.git,binarywang/weixin-java-mp-demo,768169f729e976fd9a32da478144098ab2138cbd,2026-01-25T20:11:55+08:00,java,1.0,Java,False,java,mid,2001..3000,2015,653,24,34,22,695,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
290,excluded,n_functions 5 < 50; n_files_with_functions 4 < 15,https://github.com/spring-guides/gs-consuming-rest.git,spring-guides/gs-consuming-rest,650393739030479bdc3b045248ceea6bd3f7a51a,2026-09-01T08:27:23Z,java,0.5,Java,False,java,low,200..212,207,246,8,5,4,90,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
291,excluded,language swift not sampled,https://github.com/krahets/hello-algo.git,krahets/hello-algo,350f483801b2badb95180047aa82cadb825852a2,2026-10-11T05:15:17+08:00,swift,0.0883,Java,False,java,high,>=5001,130933,1,5189,22650,5023,246297,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
292,usable,,https://github.com/Qihoo360/ArgusAPM.git,Qihoo360/ArgusAPM,75ead19ca98a8a1f776688e9df5b572f20c80b12,2019-05-09T14:20:48+08:00,java,0.7816,Java,False,java,mid,2001..3000,2688,158,206,1089,176,12762,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
293,usable,,https://github.com/yu120/neural.git,yu120/neural,63a69bcdce7b7d19dd222165624ff877791ceab7,2020-05-22T16:35:13+08:00,java,1.0,Java,False,java,low,500..599,545,482,229,1582,165,16666,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
294,usable,,https://github.com/2227324689/gpmall.git,2227324689/gpmall,c5dd5bacb052e2d4afda5ed1f7f07c17428192d5,2021-12-07T19:56:37+08:00,java,0.9024,Java,False,java,high,>=5001,5066,593,451,1110,259,34001,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
295,usable,,https://github.com/wangdan/AisenWeiBo.git,wangdan/AisenWeiBo,71e62bfb0762a178476f10e012d229766b04006b,2024-04-28T14:29:31+08:00,java,0.9938,Java,False,java,mid,1501..2000,1870,128,485,5448,445,59813,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
296,usable,,https://github.com/microsoftgraph/msgraph-sdk-java.git,microsoftgraph/msgraph-sdk-java,cf6b9307537963f834cc39eca42a31f846fc4a85,2026-10-22T14:31:01-07:00,java,1.0,Java,False,java,low,400..449,446,36,16748,181570,16747,1341877,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
297,usable,,https://github.com/jhy/jsoup.git,jhy/jsoup,0c508f17a52d294aa846f4cbca312b2e65e9f94f,2026-10-23T15:14:19+11:00,java,1.0,Java,False,java,high,>=5001,11412,207,105,2291,94,19993,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
298,usable,,https://github.com/WeBankFinTech/DataSphereStudio.git,WeBankFinTech/DataSphereStudio,4af60cc6f5aea4c41434d489ccab6ea35e735d33,2025-10-14T17:36:13+08:00,java,0.7403,Java,False,java,mid,3001..5000,3272,388,1860,10195,1374,108618,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
299,usable,,https://github.com/lyj8330328/leyou.git,lyj8330328/leyou,b2cc07874adf4eb9b662112fa365ac3600179f7c,2023-10-15T21:10:28+08:00,java,1.0,Java,False,java,low,600..699,639,459,195,833,128,7866,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
300,usable,,https://github.com/MinecraftForge/MinecraftForge.git,MinecraftForge/MinecraftForge,7d0bd1898fd0190a83ff218c3fc2bd773630ee3f,2026-10-21T11:02:26-07:00,java,1.0,Java,False,java,high,>=5001,7833,324,983,6591,796,69087,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
301,usable,,https://github.com/Qihoo360/hbox.git,Qihoo360/hbox,b5eb493fc35a63d3faef055b85326ce79d628233,2025-07-01T16:13:01+08:00,java,0.9125,Java,False,java,mid,1501..2000,1729,290,80,791,68,19152,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
302,excluded,n_functions 16 < 50; n_files_with_functions 2 < 15,https://github.com/tibi1712/FoldingNavigationDrawer-Android.git,tibi1712/FoldingNavigationDrawer-Android,324a208f16a9059a3a9c560d140e3fcf9115168c,2013-10-29T19:48:10+02:00,java,1.0,Java,False,java,low,225..237,233,191,6,16,2,1528,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
303,usable,,https://github.com/google/tsunami-security-scanner.git,google/tsunami-security-scanner,5dd969255145c0c237f8f57974c6519b49415046,2026-10-06T00:36:13-07:00,java,0.8397,Java,False,java,high,>=5001,8619,293,131,622,102,7818,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
304,usable,,https://github.com/ModelioOpenSource/Modelio.git,ModelioOpenSource/Modelio,d3c773fea6b00d14bee28913e980cbeb6f691da5,2026-08-07T17:33:22+02:00,java,0.9725,Java,False,java,mid,1000..1250,1069,439,9747,71886,7567,874650,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
305,excluded,n_files_with_functions 9 < 15,https://github.com/AmniX/AdBlockedWebView-Android.git,AmniX/AdBlockedWebView-Android,e223d08e749135d1b0507428058a0eec44f52e76,2016-11-25T20:54:02+05:30,java,1.0,Java,False,java,low,275..299,288,308,10,81,9,1086,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
306,usable,,https://github.com/YoKeyword/Fragmentation.git,YoKeyword/Fragmentation,0394930a3e2368f210df31f2632fb89b9c44e121,2019-11-15T13:57:01+08:00,java,1.0,Java,False,java,high,>=5001,9661,249,124,1037,116,9046,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
307,usable,,https://github.com/Wizcorp/phonegap-facebook-plugin.git,Wizcorp/phonegap-facebook-plugin,544cc06b0968b32dae4a8f97c1b01a3d5c74a1b6,2015-11-30T12:00:17+01:00,java,0.8544,Java,False,java,mid,1501..2000,1930,66,340,4393,213,44870,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
308,usable,,https://github.com/NVIDIA/grcuda.git,NVIDIA/grcuda,b1f531a844d2906080ab4c04a33e99fe6e04089c,2020-11-11T11:27:13-08:00,java,0.8554,Java,False,java,low,225..237,229,357,84,778,81,8261,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
309,usable,,https://github.com/flyway/flyway.git,flyway/flyway,8c96fdd1738953fa05ccd8475571735bec4eec3f,2026-10-21T17:39:38+01:00,java,0.9877,Java,False,java,high,>=5001,10165,235,812,4210,628,50927,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
310,excluded,n_files_with_functions 11 < 15,https://github.com/dmytrodanylyk/android-process-button.git,dmytrodanylyk/android-process-button,c08f374da24538b66f38b894b89d5d12f1df6d3d,2015-06-20T20:01:28+03:00,java,1.0,Java,False,java,mid,2001..3000,2972,14,11,93,11,837,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
311,usable,,https://github.com/justified/tedis.git,justified/tedis,7bfdf35de06d0a6e9fc646c8f6ee65bd528b5341,2012-05-21T11:25:09+08:00,java,1.0,Java,False,java,low,250..274,262,415,330,3056,253,29347,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
312,usable,,https://github.com/jagrosh/MusicBot.git,jagrosh/MusicBot,859e5c5862decf433f8face5eaca3372d7d27b22,2024-08-12T13:28:38-04:00,java,1.0,Java,False,java,high,>=5001,5769,489,69,367,67,5091,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
313,excluded,n_files_with_functions 11 < 15,https://github.com/Devlight/NavigationTabBar.git,Devlight/NavigationTabBar,bd5d779548a002af24daf8c8a2b0cf0ee91531e4,2019-10-03T08:45:25-05:00,java,1.0,Java,False,java,mid,3001..5000,4919,17,11,207,11,2649,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
314,excluded,n_files_with_functions 12 < 15,https://github.com/ww6015132/SilkySignature.git,ww6015132/SilkySignature,2548d5d205463607f734759555edca69efb01903,2022-01-08T03:33:41-05:00,java,1.0,Java,False,java,low,225..237,236,69,12,68,12,893,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
315,usable,,https://github.com/swagger-api/swagger-core.git,swagger-api/swagger-core,04558121268f1228d88c83291723cee416a990e4,2026-09-02T10:58:10+02:00,java,0.9777,Java,False,java,high,>=5001,7532,337,269,2560,224,27367,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
316,usable,,https://github.com/ModelEngine-Group/app-platform.git,ModelEngine-Group/app-platform,33d52830981370671e152fea2ee63e4df7eba2ae,2026-09-29T11:39:05+08:00,java,0.7275,Java,False,java,mid,1251..1500,1459,60,2385,13006,1621,137090,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
317,excluded,n_files_with_functions 4 < 15,https://github.com/mifmif/Generex.git,mifmif/Generex,a2747482989f020bab1de4771bca9bf090c82ed4,2026-02-27T12:22:34Z,java,1.0,Java,False,java,low,350..399,386,248,6,50,4,443,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
318,usable,,https://github.com/kaushikgopal/RxJava-Android-Samples.git,kaushikgopal/RxJava-Android-Samples,b84865252c203498c1f0a2fa0f751f3c9127a781,2023-08-07T19:18:56-07:00,java,0.8889,Java,False,java,high,>=5001,7487,340,45,284,41,3684,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
319,usable,,https://github.com/rememberber/WePush.git,rememberber/WePush,e0f24162eacc9a1bf2b37417a82dad5e8cc50742,2026-09-26T17:30:28+08:00,java,0.9748,Java,False,java,mid,3001..5000,4688,51,595,3869,471,60621,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
320,usable,,https://github.com/yangxiufeng666/Micro-Service-Skeleton.git,yangxiufeng666/Micro-Service-Skeleton,d31b13a0c01ce8012c969b59623811f7df614313,2021-05-21T09:53:16+08:00,java,1.0,Java,False,java,low,800..999,848,561,47,168,35,1552,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
321,usable,,https://github.com/apache/ignite.git,apache/ignite,e453ac868cd27fad2ae1a0f6fa32606a8884ad99,2026-10-23T14:13:15+03:00,java,0.8388,Java,False,java,high,>=5001,5087,590,7093,63708,5624,708624,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
322,usable,,https://github.com/makejavas/EasyCode.git,makejavas/EasyCode,d0fc9008899566bd0bf76c5f9b009c05e34185c6,2024-11-18T12:35:01+08:00,java,1.0,Java,False,java,mid,1000..1250,1104,330,87,391,69,5244,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
323,usable,,https://github.com/cxapython/unidbg-server.git,cxapython/unidbg-server,b545e7224a6877109b8268aae84eb5dc00822784,2023-10-13T10:28:26+08:00,java,1.0,Java,False,java,low,213..224,222,110,15,55,15,862,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
324,usable,,https://github.com/lenve/vhr.git,lenve/vhr,03abbd35af24e55368ce4e09f4038dc2aba3ff5f,2024-11-25T08:07:39+08:00,java,0.8182,Java,False,java,high,>=5001,28018,54,110,4017,85,8617,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
325,usable,,https://github.com/mgarin/weblaf.git,mgarin/weblaf,45b772c0eaf27f8b43851a006753e148be8a0a4c,2024-07-02T13:05:14+03:00,java,1.0,Java,False,java,mid,1000..1250,1179,149,2037,21629,1568,214796,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
326,excluded,n_files_with_functions 9 < 15,https://github.com/bigmeow/JWT.git,bigmeow/JWT,74b4324a2461cbbb7a7661ac602cc57cd8aabe05,2017-04-28T17:27:32+08:00,java,0.8889,Java,False,java,low,800..999,870,471,9,467,9,6530,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
327,error,clone failed: timeout (600s) (after 3 attempts),https://github.com/Archmage83/tvapk.git,Archmage83/tvapk,,,,,Java,False,java,high,>=5001,6334,428,,,,,,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
328,excluded,language kotlin not sampled,https://github.com/DSAppTeam/PanelSwitchHelper.git,DSAppTeam/PanelSwitchHelper,15e9100261da15fcf2eade1cd0d15fd38124136b,2026-08-12T17:54:47+08:00,kotlin,0.5385,Java,False,java,mid,2001..3000,2423,316,91,749,80,9643,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
329,excluded,n_functions 43 < 50; n_files_with_functions 14 < 15,https://github.com/ljqloveyou123/LiujiaqiAndroid.git,ljqloveyou123/LiujiaqiAndroid,fede5dad3445f4f7a4bb9bcfa8e802c3f2af5ebc,2017-03-01T17:28:29+08:00,java,1.0,Java,False,java,low,450..499,460,488,14,43,14,575,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
330,usable,,https://github.com/648540858/wvp-GB28181-pro.git,648540858/wvp-GB28181-pro,2b656f4e55147f2377986a878da01a98ae564fe5,2026-10-22T09:23:12+08:00,java,0.8978,Java,False,java,high,>=5001,7383,348,861,10325,677,97963,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
331,usable,,https://github.com/dinuscxj/LoadingDrawable.git,dinuscxj/LoadingDrawable,db4ceb6b90cabee18f33f89e04f6bb3a7a0b1f64,2017-04-13T17:50:47+08:00,java,1.0,Java,False,java,mid,3001..5000,4094,156,30,358,30,4436,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
332,usable,,https://github.com/droidefense/engine.git,droidefense/engine,067e43ee7a3a097cf965677a02702f6ae6f333a0,2019-09-28T18:51:42+02:00,java,1.0,Java,False,java,low,450..499,479,238,1076,9317,897,109347,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
333,usable,,https://github.com/opensearch-project/OpenSearch.git,opensearch-project/OpenSearch,0ab78484cb55c9301410cf67c07faa0d4053f4ef,2026-10-23T13:57:35-04:00,java,0.9764,Java,False,java,high,>=5001,13900,158,9261,87690,7875,1169234,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
334,usable,,https://github.com/Flipboard/bottomsheet.git,Flipboard/bottomsheet,2792f24d60a19e0948ff0e9977ea6ccff4a6a35d,2018-02-23T12:45:08-08:00,java,1.0,Java,False,java,mid,3001..5000,4487,91,19,220,16,2191,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
335,usable,,https://github.com/bertsir/zBarLibary.git,bertsir/zBarLibary,0ad8e20a03cb547d92ee05e62090f124ffcc3a2f,2022-11-22T12:00:33+08:00,java,1.0,Java,False,java,low,700..799,781,79,28,290,23,3313,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
336,excluded,n_files_with_functions 6 < 15,https://github.com/wasabeef/richeditor-android.git,wasabeef/richeditor-android,ce152b910a59c66863baa68b007ac67e6b9de671,2021-02-15T00:16:53+09:00,java,0.8333,Java,False,java,high,>=5001,6342,425,6,133,6,948,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
337,usable,,https://github.com/sofastack/sofa-jarslink.git,sofastack/sofa-jarslink,ecd07ed114b8ff4c25bc03afc7c5e6b4d66023b3,2024-05-20T14:10:48+08:00,java,1.0,Java,False,java,mid,3001..5000,3003,493,27,129,22,1027,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
338,excluded,n_files_with_functions 7 < 15,https://github.com/orhanobut/tracklytics.git,orhanobut/tracklytics,0d2e1bcf9ae9c77dc943d3276523cc417456a6c5,2019-02-27T20:43:04+11:00,java,0.9474,Java,False,java,low,400..449,429,275,19,50,7,524,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
339,usable,,https://github.com/Anuken/Mindustry.git,Anuken/Mindustry,b873c01ed559a8803c2dad5c5c79d7ad750d5b95,2026-10-22T17:02:21+09:00,java,0.9977,Java,False,java,high,>=5001,29446,49,863,10091,810,143128,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
340,excluded,language c++ not sampled,https://github.com/ByteByteGoHq/coding-interview-patterns.git,ByteByteGoHq/coding-interview-patterns,29351a7756de19f734fa73a2082bd39c5ddd80e0,2026-01-26T16:37:12+11:00,c++,0.1985,Java,False,java,mid,1251..1500,1300,376,665,1027,665,14217,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
341,usable,,https://github.com/Beseting/PlanA.git,Beseting/PlanA,e1ed0df9529a31010a6d6a1b8baf0ddf824f78cb,2022-05-26T18:11:28+08:00,java,1.0,Java,False,java,low,400..449,448,13,80,475,69,4054,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
342,usable,,https://github.com/junit-team/junit-framework.git,junit-team/junit-framework,565a0baae8d9d3a90c606f20f325dcae66a26ee8,2026-10-23T13:57:43+02:00,java,0.9683,Java,False,java,high,>=5001,7058,367,1072,5915,739,53983,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
343,usable,,https://github.com/jphp-group/jphp.git,jphp-group/jphp,eefaac6d8195025ba53c2b7b0996a9c128b2ffb7,2020-07-07T11:00:12+03:00,java,0.7906,Java,False,java,mid,1501..2000,1712,313,1189,12724,1090,105916,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
344,usable,,https://github.com/fpvout/DigiView-Android.git,fpvout/DigiView-Android,42ae75d2eab0fffe85d7016a8f79091f2ebcde36,2022-05-26T09:49:35+02:00,java,1.0,Java,False,java,low,300..324,314,250,17,101,15,1240,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
345,usable,,https://github.com/DImuthuUpe/AndroidPdfViewer.git,DImuthuUpe/AndroidPdfViewer,e62698bebb24959494d4bc9d40ac48570a8060a0,2025-11-08T02:20:39+05:30,java,1.0,Java,False,java,high,>=5001,8479,300,41,353,26,3315,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
346,usable,,https://github.com/mxdldev/android-mvp-mvvm-flytour.git,mxdldev/android-mvp-mvvm-flytour,97700aa89f0abe91c14c84463c3783e1b7b2e0bb,2021-04-14T09:17:25+08:00,java,1.0,Java,False,java,mid,3001..5000,3146,435,191,1194,167,15545,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
347,usable,,https://github.com/renatoathaydes/rawhttp.git,renatoathaydes/rawhttp,609456c960e85ea7b6a09d8c1c26dac0067f8914,2025-07-30T21:05:06+02:00,java,0.9906,Java,False,java,low,213..224,217,329,106,871,92,8363,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
348,usable,,https://github.com/gocd/gocd.git,gocd/gocd,90c5a2ce90207579d53529bfcba0315ecae3da71,2026-10-23T20:01:04+08:00,java,0.802,Java,False,java,high,>=5001,7432,345,3329,27221,2958,245894,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
349,usable,,https://github.com/bjmashibing/InternetArchitect.git,bjmashibing/InternetArchitect,f1b7054c19fffdfb70fce0f0cfa8e63547d047cc,2020-06-12T17:08:42+08:00,java,0.758,Java,False,java,mid,3001..5000,4274,128,1029,23085,873,173112,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
350,excluded,n_functions 13 < 50; n_files_with_functions 4 < 15,https://github.com/romainpiel/live-emoji.git,romainpiel/live-emoji,8d036e425efbcc7a04cd04499f39c1234b409617,2016-10-17T16:02:58+01:00,java,1.0,Java,False,java,low,300..324,309,371,4,13,4,107,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
351,usable,,https://github.com/alibaba/canal.git,alibaba/canal,87be50e87686a3e8af08c368d0e1ffd1f59eb04a,2026-07-30T15:38:12+08:00,java,0.8995,Java,False,java,high,>=5001,29732,48,637,12309,549,82619,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
352,excluded,n_files_with_functions 6 < 15,https://github.com/shaohui10086/AdvancedLuban.git,shaohui10086/AdvancedLuban,41fa3486c60d3387f961d2c6c4078227c7f7c391,2017-03-09T23:26:21+08:00,java,1.0,Java,False,java,mid,1251..1500,1322,321,8,50,6,700,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
353,usable,,https://github.com/cloudera/flume.git,cloudera/flume,1d7535638556998e895d55599a2f4a024390edd1,2011-09-10T13:01:59-07:00,java,0.9943,Java,False,java,low,800..999,938,206,352,2764,319,31156,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
354,excluded,n_functions 3 < 50; n_files_with_functions 2 < 15,https://github.com/h2pl/JavaTutorial.git,h2pl/JavaTutorial,f7dc65e3b5d850b64807727cda99edb54103211e,2025-05-20T18:36:59+08:00,java,1.0,Java,False,java,high,>=5001,7170,363,3,3,2,20,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
355,excluded,language kotlin not sampled,https://github.com/nisrulz/android-examples.git,nisrulz/android-examples,3ca3cffbfc1d1f8e64681ff8b16269884aa4bc00,2023-10-12T18:48:27+02:00,kotlin,0.5699,Java,False,java,mid,1501..2000,1739,281,286,824,238,12045,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
356,excluded,n_files_with_functions 11 < 15,https://github.com/javonleee/DragPointView.git,javonleee/DragPointView,4805cc1aef4521aa92af98528c09b0dee1dfad88,2017-08-01T16:27:05+08:00,java,1.0,Java,False,java,low,350..399,399,14,12,133,11,1156,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
357,usable,,https://github.com/beemdevelopment/Aegis.git,beemdevelopment/Aegis,d6f4e5925a97e4e91593f1542085eae03432a759,2026-09-06T12:18:35+02:00,java,0.9959,Java,False,java,high,>=5001,13377,170,246,2013,238,23775,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
358,usable,,https://github.com/frogermcs/AndroidDevMetrics.git,frogermcs/AndroidDevMetrics,10dee8ac2dd8e0f7b635a8d89669ad334ea4f8bc,2019-04-26T11:57:21+02:00,java,0.9643,Java,False,java,mid,1501..2000,1531,555,28,202,26,1955,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
359,usable,,https://github.com/AChep/AcDisplay.git,AChep/AcDisplay,1e05cdae3524776287a14727130bd0a782bf383e,2020-07-18T11:04:34+03:00,java,0.9924,Java,False,java,low,700..799,749,256,264,2507,242,27994,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
360,usable,,https://github.com/xkcoding/spring-boot-demo.git,xkcoding/spring-boot-demo,87a142f9604c1a5365b4d24d22c2c11c26a9d5ab,2022-09-02T13:41:27+08:00,java,0.9924,Java,False,java,high,>=5001,34061,36,395,1131,253,10034,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
361,usable,,https://github.com/prscX/react-native-photo-editor.git,prscX/react-native-photo-editor,04a120ca8d37336090180f386bc8090311f31c39,2022-04-09T16:33:15+05:30,java,0.6923,Java,False,java,mid,1000..1250,1124,287,29,292,22,3978,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
362,excluded,n_files_with_functions 6 < 15,https://github.com/eoinsha/JavaPhoenixChannels.git,eoinsha/JavaPhoenixChannels,e52ac80bc2e689b12946e24085127b7281267b3b,2019-06-18T11:11:25+01:00,java,0.9333,Java,False,java,low,200..212,206,303,15,110,6,952,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
363,usable,,https://github.com/ddd-by-examples/library.git,ddd-by-examples/library,5225ff7a0f0c1e0751b91cdd64f925cd001d7555,2026-09-17T14:33:08+02:00,java,1.0,Java,False,java,high,>=5001,5882,474,89,263,65,2957,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
364,excluded,n_functions 41 < 50; n_files_with_functions 11 < 15,https://github.com/huazhiyuan2008/RecyclerViewCardGallery.git,huazhiyuan2008/RecyclerViewCardGallery,5dc543db7651e61b48095ca40cf8da3ba09bd12f,2018-05-16T20:44:33+08:00,java,1.0,Java,False,java,mid,2001..3000,2616,214,11,41,11,440,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
365,usable,,https://github.com/russelarms/OffsetAnimator.git,russelarms/OffsetAnimator,310199b8ba06b7c49dfe88be38a4fedb03a073dd,2017-06-08T00:33:52+04:00,java,1.0,Java,False,java,low,300..324,307,433,21,109,21,942,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
366,usable,,https://github.com/remkop/picocli.git,remkop/picocli,10509c0af89aa3254ca14ba90d9b3b7168e57994,2026-08-16T16:51:55+09:00,java,0.7783,Java,False,java,high,>=5001,5442,529,221,4347,189,50141,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
367,usable,,https://github.com/FlowCI/flow-core-x.git,FlowCI/flow-core-x,df5cdacae514859094b0b4098aae35637df250a9,2024-11-27T22:28:59+01:00,java,0.9956,Java,False,java,mid,1501..2000,1640,401,456,1413,303,20174,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
368,usable,,https://github.com/asciidoctor/asciidoctorj.git,asciidoctor/asciidoctorj,4a410d28a9b8ec5247ef5bcb7a7944b532a92362,2026-10-23T15:50:38+02:00,java,0.9954,Java,False,java,low,600..699,673,196,218,1301,150,10714,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
369,usable,,https://github.com/microsoft/typespec.git,microsoft/typespec,bcdbe13e098d9deb2b3b9d26f3b27f15a87c68c6,2026-10-23T18:21:46Z,java,0.5822,Java,False,java,high,>=5001,5897,471,8691,57343,7096,643140,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
370,usable,,https://github.com/swaldman/c3p0.git,swaldman/c3p0,8562608d9d0f9892cf19f671a2fcfa5868a743fe,2026-10-23T01:13:42-03:00,java,1.0,Java,False,java,mid,1251..1500,1318,340,127,1788,102,19027,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
371,excluded,n_functions 27 < 50; n_files_with_functions 7 < 15,https://github.com/sing1ee/elasticsearch-jieba-plugin.git,sing1ee/elasticsearch-jieba-plugin,2953b38cf0471dbccedccce783cfceb892814365,2025-11-28T13:49:36+08:00,java,1.0,Java,False,java,low,500..599,538,555,7,27,7,304,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
372,usable,,https://github.com/apache/pinot.git,apache/pinot,b99203c6026134219744f4f9df4a607c458c4b6f,2026-10-23T11:42:33-07:00,java,0.9581,Java,False,java,high,>=5001,6164,443,4274,43192,3961,539748,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
373,usable,,https://github.com/apache/amoro.git,apache/amoro,6af75bbe23b79974900997b85f9629d7c1623311,2026-10-21T14:07:40+08:00,java,0.8434,Java,False,java,mid,1000..1250,1196,116,1373,25039,1194,237248,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
374,usable,,https://github.com/xuyulong2017/my-java-demo.git,xuyulong2017/my-java-demo,3ddd3dd7896ca3cca91f9d0203f4ba8b53c78460,2020-12-12T19:25:16+08:00,java,1.0,Java,False,java,low,225..237,230,312,93,123,47,2039,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
375,usable,,https://github.com/alibaba/freeline.git,alibaba/freeline,818e5de64f630a4c506499d7208b761061cb9d1f,2020-05-10T23:57:13+08:00,java,0.7767,Java,False,java,high,>=5001,5431,531,103,1003,96,9831,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
376,usable,,https://github.com/shuzijun/leetcode-editor.git,shuzijun/leetcode-editor,ac391f9fe766fcaa122c589175020970078b7b5c,2026-08-13T01:13:10+08:00,java,0.9504,Java,False,java,mid,3001..5000,3988,173,262,1685,223,22263,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
377,usable,,https://github.com/halzhang/StartupNews.git,halzhang/StartupNews,05b04cec88ab3304b0008bc6756f020f7367d23b,2016-08-24T16:49:32+08:00,java,1.0,Java,False,java,low,325..349,331,428,94,492,71,5346,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
378,usable,,https://github.com/apache/nifi.git,apache/nifi,c8197c2402046f78e8ec31e70d0f363f4aadd42a,2026-10-23T17:52:38+02:00,java,0.8584,Java,False,java,high,>=5001,6273,433,7872,57820,6413,722081,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
379,usable,,https://github.com/Swati4star/Images-to-PDF.git,Swati4star/Images-to-PDF,54576589b0c410a07a986ec317b643c7ba14597e,2026-01-08T16:49:46+05:30,java,1.0,Java,False,java,mid,1251..1500,1333,298,156,1036,135,14155,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
380,usable,,https://github.com/liuguangqiang/IPicker.git,liuguangqiang/IPicker,db643cff3b8256e5f8257195fd2287aac677b02c,2020-04-08T11:03:20+08:00,java,1.0,Java,False,java,low,300..324,306,470,21,221,21,2147,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
381,usable,,https://github.com/java-native-access/jna.git,java-native-access/jna,a800ca8313076bc0375fed8bd4efd829eb61b0b0,2026-10-09T09:20:38-07:00,java,0.6204,Java,False,java,high,>=5001,8926,278,706,5462,482,97193,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
382,usable,,https://github.com/simpligility/android-maven-plugin.git,simpligility/android-maven-plugin,acaf0eec01d0adbbf59583eaafcc8817b7263daa,2022-01-17T17:06:54-08:00,java,1.0,Java,False,java,mid,1000..1250,1044,517,135,1080,129,17071,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
383,excluded,n_functions 40 < 50; n_files_with_functions 6 < 15,https://github.com/donpark/identicon.git,donpark/identicon,b8988b342678106d0582b9fb70f2b52c227da277,2019-04-11T16:44:01-07:00,java,0.875,Java,False,java,low,350..399,365,647,8,40,6,632,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
384,excluded,n_files_with_functions 9 < 15,https://github.com/ikew0ng/SwipeBackLayout.git,ikew0ng/SwipeBackLayout,7c6b0ac424813266cec57db86d65a7c9d9ff5fa6,2018-07-10T12:04:21+08:00,java,1.0,Java,False,java,high,>=5001,6075,453,10,149,9,1594,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
385,usable,,https://github.com/google/bindiff.git,google/bindiff,13c437afa0740bd704cf396e3de3eb8d1a471ead,2026-09-18T05:04:06-07:00,java,0.9483,Java,False,java,mid,3001..5000,3217,406,1163,6856,988,101574,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
386,excluded,n_functions 7 < 50; n_files_with_functions 6 < 15,https://github.com/dyc87112/swagger-butler.git,dyc87112/swagger-butler,8bd8d8d1b2e674e4842295b34772b0360da30067,2019-04-25T14:57:36+08:00,java,1.0,Java,False,java,low,275..299,286,357,8,7,6,150,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
387,usable,,https://github.com/Gathin23/cleanyourtv.git,Gathin23/cleanyourtv,f9f0c5353e65c5003d5f2f45784a30c5dee19ecb,2026-10-23T21:49:45+05:30,java,0.7283,Java,False,java,high,>=5001,26949,57,184,1634,183,22458,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
388,usable,,https://github.com/ltsopensource/light-task-scheduler.git,ltsopensource/light-task-scheduler,b61e6ae4320d5bf63d803ed0ccc33894d854539b,2020-11-12T15:04:04+08:00,java,0.9745,Java,False,java,mid,2001..3000,2992,3,783,5719,629,52069,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
389,usable,,https://github.com/google/smali.git,google/smali,1a36aa30d18d92e63994f4b1e67a055931f5a707,2026-08-25T16:50:50+02:00,java,0.9985,Java,False,java,low,400..449,405,664,648,3766,508,39058,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
390,usable,,https://github.com/Doikki/DKVideoPlayer.git,Doikki/DKVideoPlayer,79a8c92678126ff36036b3a14b09d6c98821812c,2024-05-24T17:41:37+08:00,java,0.9916,Java,False,java,high,>=5001,5332,544,238,1942,204,21041,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
391,usable,,https://github.com/AnySoftKeyboard/AnySoftKeyboard.git,AnySoftKeyboard/AnySoftKeyboard,be4f8f747d326e13d9b2f0207758f606bc062620,2026-10-22T13:27:31-04:00,java,0.7297,Java,False,java,mid,3001..5000,3389,347,491,3403,367,53803,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
392,usable,,https://github.com/hellokaton/write-readable-code.git,hellokaton/write-readable-code,1883256af4b04e24a5066fa3160c765ecec0c48c,2018-09-24T15:54:37+08:00,java,0.9,Java,False,java,low,400..449,409,596,70,173,65,1386,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
393,usable,,https://github.com/supertokens/supertokens-core.git,supertokens/supertokens-core,8703a12c2159a148d5273cf1815b96da4412a4ce,2026-10-23T09:00:17+02:00,java,0.9156,Java,False,java,high,>=5001,15332,136,450,3774,408,62686,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
394,usable,,https://github.com/sqlancer/sqlancer.git,sqlancer/sqlancer,1d797ee53631df2fe574468e2be0425985f39867,2026-10-21T22:53:31+08:00,java,0.998,Java,False,java,mid,1501..2000,1765,245,1023,8031,990,85929,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
395,usable,,https://github.com/DitriXNew/EDT-MCP.git,DitriXNew/EDT-MCP,d0e01f33d06dff3b9da753b6c52e965499350a7d,2026-10-22T12:19:56-06:00,java,0.9896,Java,False,java,low,300..324,312,308,479,11070,473,187385,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
396,usable,,https://github.com/vipshop/vjtools.git,vipshop/vjtools,2f780edd504e7474b77f54665370a6a8361e3f55,2022-07-25T16:42:41+08:00,java,1.0,Java,False,java,high,>=5001,7609,335,146,1501,137,13434,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
397,excluded,n_files_with_functions 14 < 15,https://github.com/AnderWeb/discreteSeekBar.git,AnderWeb/discreteSeekBar,99e62e6cd04bc52216f5e0e5204d8221ea28f326,2016-01-29T12:07:28+01:00,java,1.0,Java,False,java,mid,2001..3000,2131,539,14,194,14,1761,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
398,usable,,https://github.com/pavansolapure/opencodez-samples.git,pavansolapure/opencodez-samples,f5ef3de060cd9b2b16766fe860689d9b4d72f4a2,2020-08-02T13:00:05+05:30,java,0.9425,Java,False,java,low,300..324,305,509,313,910,266,8084,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
399,usable,,https://github.com/Bearded-Hen/Android-Bootstrap.git,Bearded-Hen/Android-Bootstrap,b3d62cc1847e26d420c53c92665a4fe1e6ee7ecf,2017-07-22T10:39:46+01:00,java,1.0,Java,False,java,high,>=5001,7210,359,65,461,49,12221,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
400,usable,,https://github.com/guiying712/AndroidModulePattern.git,guiying712/AndroidModulePattern,494e7deda04ea1a9dc0bad006ca218c635a8957f,2018-03-12T17:15:57+08:00,java,1.0,Java,False,java,mid,1251..1500,1420,129,73,393,59,3630,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
401,usable,,https://github.com/mcxiaoke/xBus.git,mcxiaoke/xBus,ff64742fe1344004313650219bbba89aa392db16,2017-12-26T15:15:00+08:00,java,1.0,Java,False,java,low,300..324,321,91,25,94,20,907,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
402,usable,,https://github.com/gunnarmorling/1brc.git,gunnarmorling/1brc,db064194be375edc02d6dbcd21268ad40f7e2869,2024-04-10T14:20:33+02:00,java,0.9831,Java,False,java,high,>=5001,8139,313,177,2676,176,42766,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
403,usable,,https://github.com/paulroehr/EazeGraph.git,paulroehr/EazeGraph,ce5e68ecc70e154f83bbb2fcce1a970db125c1e6,2015-10-05T16:15:27+02:00,java,1.0,Java,False,java,mid,1501..2000,1588,484,31,451,27,4084,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
404,excluded,n_functions 27 < 50; n_files_with_functions 4 < 15,https://github.com/Joisar/LockScreenApp.git,Joisar/LockScreenApp,2470502ba5aef350b991eab5eee0632628a81e4c,2015-07-23T17:55:56+05:30,java,1.0,Java,False,java,low,300..324,301,607,4,27,4,271,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
405,usable,,https://github.com/youth5201314/banner.git,youth5201314/banner,777c7dbfaa0a48d78101858d5520f695fef91fbd,2024-01-11T16:37:23+08:00,java,0.9091,Java,False,java,high,>=5001,13010,177,33,209,26,1907,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
406,usable,,https://github.com/MCRcortex/voxy.git,MCRcortex/voxy,5bf33350a1cc7bb7e2b5d947b236c56d878b8a7d,2026-10-19T19:11:52+02:00,java,1.0,Java,False,java,mid,1251..1500,1347,267,231,1791,202,24774,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
407,excluded,n_functions 22 < 50; n_files_with_functions 4 < 15,https://github.com/bigsizeme/shiro-check.git,bigsizeme/shiro-check,6d151b95fe64b2cfc352ef2e67839163416613e2,2021-03-15T15:59:36+08:00,java,1.0,Java,False,java,low,213..224,214,494,4,22,4,376,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
408,usable,,https://github.com/rubenlagus/TelegramBots.git,rubenlagus/TelegramBots,15ff4c479671267015d41d8a1a8d13da83f02abe,2026-09-07T01:05:02+01:00,java,1.0,Java,False,java,high,>=5001,5543,516,695,1794,381,38608,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
409,excluded,n_files_with_functions 6 < 15,https://github.com/git-commit-id/git-commit-id-maven-plugin.git,git-commit-id/git-commit-id-maven-plugin,bf0d37e0a21288db15d3d35a19dfc693224f5c01,2026-09-16T20:01:03+02:00,java,1.0,Java,False,java,mid,1501..2000,1717,305,6,62,6,884,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
410,usable,,https://github.com/Q-1515/reggie_parent.git,Q-1515/reggie_parent,042861fa6ebd7ac3cd7288290ba9fa8087d2fd3a,2022-07-28T00:15:03+08:00,java,1.0,Java,False,java,low,200..212,211,50,141,193,57,4112,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
411,usable,,https://github.com/mik3y/usb-serial-for-android.git,mik3y/usb-serial-for-android,6a9c61f1fa16f28c2a75eef76c6383cd1dc518dd,2026-10-06T22:06:05+02:00,java,1.0,Java,False,java,high,>=5001,5702,498,30,400,28,6559,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
412,usable,,https://github.com/iohao/ioGame.git,iohao/ioGame,835e6aad7a1840b1ca3ceb007e5a0011e2637e48,2026-08-02T17:20:14+08:00,java,1.0,Java,False,java,mid,1251..1500,1284,408,639,2285,440,23869,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
413,usable,,https://github.com/magiepooh/RecyclerItemDecoration.git,magiepooh/RecyclerItemDecoration,0859bc5f29176b5fa9843a1077b3af30b1501237,2018-05-04T08:09:32+09:00,java,1.0,Java,False,java,low,300..324,316,214,16,71,15,686,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
414,usable,,https://github.com/scribejava/scribejava.git,scribejava/scribejava,8970e8eeb0aff840d0b223890e9c392ee19218f7,2024-02-23T16:11:39+03:00,java,1.0,Java,False,java,high,>=5001,5452,528,201,1129,185,8223,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
415,excluded,n_files_with_functions 9 < 15,https://github.com/MZCretin/ExpandableTextView.git,MZCretin/ExpandableTextView,15db214eff42c835e9acf163ce96fac789b1dc83,2025-10-10T15:30:24+08:00,java,1.0,Java,False,java,mid,1251..1500,1433,111,12,127,9,1352,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
416,usable,,https://github.com/oblador/react-native-shimmer.git,oblador/react-native-shimmer,f1c379a3f33627ec255474c3b4a1730bdfbb95c3,2022-10-05T17:49:19+02:00,java,0.4737,Java,False,java,low,700..799,714,444,25,61,17,741,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
417,usable,,https://github.com/Blankj/awesome-java-leetcode.git,Blankj/awesome-java-leetcode,0d17728bfbe128132b21156dce19d4a5aa5001e9,2020-12-10T23:20:20+08:00,java,1.0,Java,False,java,high,>=5001,8686,289,70,156,70,1913,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
418,usable,,https://github.com/wgpsec/fofa_viewer.git,wgpsec/fofa_viewer,ff2848a346b96c3f98d29b537c876c989fadf34c,2025-12-26T20:17:51+08:00,java,1.0,Java,False,java,mid,1501..2000,1811,192,31,174,29,3037,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
419,usable,,https://github.com/quicktheories/QuickTheories.git,quicktheories/QuickTheories,a963eded0604ab9fe1950611a64807851d790c1c,2019-12-15T21:14:42Z,java,1.0,Java,False,java,low,500..599,518,758,117,635,87,5039,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
420,usable,,https://github.com/guolindev/LitePal.git,guolindev/LitePal,8ad8322cc6f808e6d6beb7ce4b13d12e8360ce45,2021-08-22T13:11:21+08:00,java,0.9469,Java,False,java,high,>=5001,8046,316,113,957,99,9168,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
421,excluded,n_functions 17 < 50; n_files_with_functions 2 < 15,https://github.com/TheKingOfDuck/burpFakeIP.git,TheKingOfDuck/burpFakeIP,e002e545a9b8bc163573539fa2f85c4b398e4170,2022-09-29T17:12:23+08:00,java,1.0,Java,False,java,mid,1501..2000,1666,372,3,17,2,200,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
422,usable,,https://github.com/tanyaofei/minecraft-fakeplayer.git,tanyaofei/minecraft-fakeplayer,88dd479a55908d0de691193832bef5054a349961,2025-11-06T17:42:18+08:00,java,1.0,Java,False,java,low,225..237,237,19,262,1279,241,15121,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
423,usable,,https://github.com/alibaba/spring-cloud-alibaba.git,alibaba/spring-cloud-alibaba,858aa8d58d2e902770ac4c6f5598808e125e695e,2026-09-27T19:20:04+08:00,java,0.9978,Java,False,java,high,>=5001,29169,50,452,1984,336,20713,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
424,excluded,n_functions 18 < 50; n_files_with_functions 5 < 15,https://github.com/paulorievrs/java4noobs.git,paulorievrs/java4noobs,fa18b69fd2c234f1127df94da96e239e509ed6c6,2026-01-10T16:27:16-03:00,java,1.0,Java,False,java,mid,1000..1250,1130,273,5,18,5,196,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
425,usable,,https://github.com/fengzhizi715/NetDiscovery.git,fengzhizi715/NetDiscovery,2d118210e8ef8d0bc0f6a51aeb04768e65aadb71,2026-06-05T15:30:31+08:00,java,0.8634,Java,False,java,low,600..699,644,416,205,1006,181,9791,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
426,usable,,https://github.com/LuckSiege/PictureSelector.git,LuckSiege/PictureSelector,a880156bbd4df2ebe254858b9f5acec0a7ca54c3,2023-12-17T18:12:58+08:00,java,0.9971,Java,False,java,high,>=5001,13585,164,339,3329,228,37122,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
427,usable,,https://github.com/mybatis/mybatis-dynamic-sql.git,mybatis/mybatis-dynamic-sql,3b8143ba10e732752cc112d32dd7d15a489717bf,2026-10-23T13:13:30-04:00,java,0.9191,Java,False,java,mid,1000..1250,1161,189,346,2312,289,15198,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
428,usable,,https://github.com/koushikkothagal/java-backend-bootcamp.git,koushikkothagal/java-backend-bootcamp,c3e944e81a88840a28a4105ca6357688a4a4cc61,2023-03-11T01:25:22-08:00,java,0.8333,Java,False,java,low,250..274,257,609,30,54,26,657,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
429,usable,,https://github.com/zfile-dev/zfile.git,zfile-dev/zfile,775b0172f3b1d3f68aabca727ef7e083e6bd5aa5,2026-08-09T20:20:27+08:00,java,1.0,Java,False,java,high,>=5001,10859,222,417,1132,246,20536,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
430,usable,,https://github.com/apache/hugegraph.git,apache/hugegraph,75ea5c7dcf5beb4833767d93975d9c28985854fb,2026-10-24T00:47:35+08:00,java,0.9966,Java,False,java,mid,3001..5000,3193,414,1742,21719,1597,295853,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
431,usable,,https://github.com/antlr/antlr3.git,antlr/antlr3,7bd56e65a5662ddef458dacdf2202189521aef41,2022-04-09T20:30:05-07:00,java,0.456,Java,False,java,low,250..274,253,753,672,7399,440,85524,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
432,usable,,https://github.com/TommyLemon/Android-ZBLibrary.git,TommyLemon/Android-ZBLibrary,61925fef355779d08bf3c802eef423a5dc75d750,2026-10-11T23:26:58+08:00,java,1.0,Java,False,java,high,>=5001,5603,510,156,1609,133,15368,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
433,excluded,language kotlin not sampled,https://github.com/quik-sms/quik.git,quik-sms/quik,02542049207bab8e467a90cc0e50d3febe2b6a8d,2026-09-27T17:06:29-06:00,kotlin,0.6582,Java,False,java,mid,2001..3000,2868,50,588,3185,409,47473,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
434,usable,,https://github.com/kevalpatel2106/PasscodeView.git,kevalpatel2106/PasscodeView,7c5b93b10bc66e5ebbdb1ce88d7948d8854ab8ac,2018-09-04T09:12:21+01:00,java,0.973,Java,False,java,low,250..274,273,49,37,436,32,3493,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
435,usable,,https://github.com/Tencent/tinker.git,Tencent/tinker,24dd769ed7c586b6774aff8703d76fa408bd2018,2026-10-23T14:14:29+08:00,java,0.9916,Java,False,java,high,>=5001,17658,108,239,2020,217,31145,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
436,usable,,https://github.com/puniverse/capsule.git,puniverse/capsule,291a54e501a32aaf0284707b8c1fbff6a566822b,2017-01-06T19:30:10+02:00,java,1.0,Java,False,java,mid,1000..1250,1144,240,20,588,17,5847,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
437,usable,,https://github.com/rayokota/kareldb.git,rayokota/kareldb,78e10ec77f6a6824dc0c275cb73831b1aa142b1e,2025-04-14T18:09:33-07:00,java,1.0,Java,False,java,low,350..399,388,203,68,518,64,6613,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
438,usable,,https://github.com/apache/hive.git,apache/hive,f9c7dd317cff9eb3cee087a9347c435a06937c91,2026-10-23T21:28:16+03:00,java,0.8435,Java,False,java,high,>=5001,6033,456,7906,101838,7298,1311185,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
439,excluded,language javascript not sampled,https://github.com/szvone/Vmq.git,szvone/Vmq,f0b0f29fac51a1b600dd8c2f215ee812cf8f5905,2019-05-22T14:13:59+08:00,javascript,0.5435,Java,False,java,mid,1251..1500,1258,472,46,1105,41,1972,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
440,usable,,https://github.com/stanford-futuredata/macrobase.git,stanford-futuredata/macrobase,ae7b655ef30b50fb726ae7b3daa79571a39d194d,2020-01-09T21:53:06-08:00,java,0.8718,Java,False,java,low,600..699,671,210,351,2395,311,27228,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
441,usable,,https://github.com/agentscope-ai/agentscope-java.git,agentscope-ai/agentscope-java,07c5f3078d682da30f29e96b6d76f68242cbc2e1,2026-10-23T17:10:45+08:00,java,0.7274,Java,False,java,high,>=5001,6098,450,2902,27656,2507,395805,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
442,usable,,https://github.com/leibnitz27/cfr.git,leibnitz27/cfr,c4145259dfcd8ad3e99004e4d9ecb0aed55dcc5a,2026-06-04T05:54:26+01:00,java,1.0,Java,False,java,mid,2001..3000,2734,130,758,6317,660,68913,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
443,usable,,https://github.com/Mishiranu/Dashchan.git,Mishiranu/Dashchan,b78d82bd1db802ba2e0f6f4c6ebf89485d6ed3c5,2021-07-03T22:28:27+03:00,java,0.911,Java,False,java,low,400..449,420,421,716,11199,374,112291,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
444,usable,,https://github.com/Blankj/AndroidUtilCode.git,Blankj/AndroidUtilCode,7b4caf9e5440046b3fefb63b6b6e2ead7ebaf809,2024-05-11T10:54:17+08:00,java,0.7297,Java,False,java,high,>=5001,33611,37,296,4551,269,38741,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
445,usable,,https://github.com/linkedin/ambry.git,linkedin/ambry,fdcddd9b1cbdc122be264f91961936d68479c7bb,2026-10-16T17:04:30-07:00,java,0.9982,Java,False,java,mid,1501..2000,1787,218,1089,10140,905,154928,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
446,usable,,https://github.com/xuminwlt/j360-dubbo-app-all.git,xuminwlt/j360-dubbo-app-all,fc32b0b074177a30d558ae8f0714ae4c05a7e47f,2018-08-17T14:48:50+08:00,java,1.0,Java,False,java,low,450..499,480,223,208,1895,156,17851,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
447,usable,,https://github.com/chillzhuang/SpringBlade.git,chillzhuang/SpringBlade,4995ddb714a5c1ec30aaadb5db6ffc8dc0a61fcf,2026-09-18T22:56:59+08:00,java,1.0,Java,False,java,high,>=5001,6949,374,253,463,125,7656,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
448,usable,,https://github.com/Krupen/FabulousFilter.git,Krupen/FabulousFilter,cabc9eb54610c58bb938f6e3a05a49471fe13873,2023-09-07T16:01:40+05:30,java,1.0,Java,False,java,mid,2001..3000,2648,188,18,141,18,3022,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
449,excluded,n_functions 45 < 50; n_files_with_functions 9 < 15,https://github.com/guardianproject/ripple.git,guardianproject/ripple,c4ff9c0d547dbfdcaa8a5951fb9332dade5476e0,2026-04-17T11:34:10+02:00,java,1.0,Java,False,java,low,300..324,301,615,9,45,9,799,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
450,usable,,https://github.com/Meituan-Dianping/walle.git,Meituan-Dianping/walle,f78edcf1117a0aa858a3d04bb24d86bf9ad51bb2,2020-12-11T17:47:35+08:00,java,1.0,Java,False,java,high,>=5001,6852,379,50,365,44,4612,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
451,usable,,https://github.com/CrawlScript/WebCollector.git,CrawlScript/WebCollector,17f3b83cca5f3d4b2bfe7e590b6ecfe01030d7b9,2026-02-10T15:32:19+08:00,java,1.0,Java,False,java,mid,3001..5000,3078,468,87,596,72,4807,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
452,usable,,https://github.com/iisquare/fs-project.git,iisquare/fs-project,00565a8063fa0a70bb2eed60a59e9b31ad34bd11,2026-10-17T17:47:26+08:00,java,0.5746,Java,False,java,low,225..237,233,176,1838,11609,1327,161807,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
453,usable,,https://github.com/kestra-io/kestra.git,kestra-io/kestra,bad4d5b551cd14242564ddac5db9791553871c41,2026-10-23T16:17:00+02:00,java,0.7242,Java,False,java,high,>=5001,29961,46,2621,14820,2085,212868,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
454,usable,,https://github.com/HiveGamesOSS/Chunker.git,HiveGamesOSS/Chunker,50aaf6d82e8b68929279161b790d95fdddfe0a40,2026-10-02T12:48:29+01:00,java,0.963,Java,False,java,mid,1000..1250,1034,541,1026,4290,857,68073,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
455,usable,,https://github.com/soot-oss/heros.git,soot-oss/heros,091e3bd5850521150462e9a823293e29a73cc8bb,2026-03-19T12:59:12+01:00,java,1.0,Java,False,java,low,250..274,258,557,79,530,59,4940,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
456,usable,,https://github.com/527515025/springBoot.git,527515025/springBoot,8fadfc31240917e2e9347ec8c394c774082e8d8f,2020-04-02T18:38:04+08:00,java,0.9897,Java,False,java,high,>=5001,6765,388,292,1290,254,16290,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
457,usable,,https://github.com/SpongePowered/Mixin.git,SpongePowered/Mixin,4053421aa10aaac6127d969028a29c94fe3054f6,2024-07-06T22:41:39+01:00,java,1.0,Java,False,java,mid,1501..2000,1731,285,444,3993,308,35777,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
458,excluded,n_functions 39 < 50; n_files_with_functions 7 < 15,https://github.com/C0DEbrained/BurpCustomizer.git,C0DEbrained/BurpCustomizer,e7c0eac05148d70a48195e0ba8c3ed668493eb6b,2026-10-06T15:15:59+01:00,java,1.0,Java,False,java,low,500..599,586,113,9,39,7,916,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
459,usable,,https://github.com/Tencent/VasSonic.git,Tencent/VasSonic,59936beff656d4b5718ff6444d6c5e001a2c5231,2019-04-15T16:26:32+08:00,java,0.5949,Java,False,java,high,>=5001,11846,197,103,582,68,9061,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
460,excluded,n_files_with_functions 10 < 15,https://github.com/vivian8725118/TimeLine.git,vivian8725118/TimeLine,c0128c35d4a961fd2f0b9699038e7197188f76ea,2024-01-15T12:34:12+08:00,java,1.0,Java,False,java,mid,2001..3000,2116,555,11,62,10,694,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
461,excluded,n_files_with_functions 12 < 15,https://github.com/opentable/otj-pg-embedded.git,opentable/otj-pg-embedded,920adf09d8805108068c05f112ca1f805464c533,2026-09-16T10:45:52+10:00,java,1.0,Java,False,java,low,700..799,718,425,13,117,12,904,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
462,usable,,https://github.com/apache/hadoop.git,apache/hadoop,25065c25ca652629c795cad47e25ca871ee91e4f,2026-10-23T14:38:11+05:30,java,0.9077,Java,False,java,high,>=5001,15694,130,9212,98565,7514,1181091,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
463,usable,,https://github.com/guoguibing/librec.git,guoguibing/librec,296082c072ce7d973ebfccde793e59062d8a3add,2022-09-15T22:25:56+08:00,java,0.9299,Java,False,java,mid,3001..5000,3255,396,328,2172,282,30010,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
464,excluded,n_functions 30 < 50; n_files_with_functions 7 < 15,https://github.com/LuChangQiu/jrebel-license.git,LuChangQiu/jrebel-license,7837975d1fa97eb389be3d89f9fea7b70c4e19e3,2026-06-09T10:50:18+08:00,java,1.0,Java,False,java,low,225..237,231,268,7,30,7,493,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
465,usable,,https://github.com/SuperMonster003/AutoJs6.git,SuperMonster003/AutoJs6,ed3eb10e88db5a8425fd94bdddefa4176e5e1c94,2026-03-16T22:48:05+08:00,java,0.4553,Java,False,java,high,>=5001,6515,405,2384,20157,1939,261911,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
466,usable,,https://github.com/JorgeCastilloPrz/FABProgressCircle.git,JorgeCastilloPrz/FABProgressCircle,31f1cf9de81a46d2d645b36d20e6b7af83fd8548,2015-06-22T22:22:47+02:00,java,1.0,Java,False,java,mid,1000..1250,1234,30,25,109,18,968,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
467,usable,,https://github.com/libreliodev/android.git,libreliodev/android,a1f20eb44fe694c1ae8624b01ce5dc57ac8d9307,2018-03-23T17:54:41+01:00,java,1.0,Java,False,java,low,225..237,229,340,116,1022,108,12042,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
468,usable,,https://github.com/scwang90/SmartRefreshLayout.git,scwang90/SmartRefreshLayout,224db48f8af897a930b810a6b6fc55af8cef0d57,2024-11-26T11:57:10+08:00,java,1.0,Java,False,java,high,>=5001,25100,70,146,1105,128,18418,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
469,usable,,https://github.com/avjinder/Minimal-Todo.git,avjinder/Minimal-Todo,83bf4c6f56b808149481b0c4b5a88e8a2215e16b,2018-11-13T12:24:50+05:30,java,1.0,Java,False,java,mid,2001..3000,2184,500,27,162,27,2128,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
470,excluded,n_functions 24 < 50; n_files_with_functions 5 < 15,https://github.com/ansen360/FrameAnimation.git,ansen360/FrameAnimation,cfaa232c3c3c48b02dbd877a731f65bbc06565e8,2018-05-25T14:20:37+08:00,java,1.0,Java,False,java,low,325..349,340,215,5,24,5,325,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
471,usable,,https://github.com/journeyapps/zxing-android-embedded.git,journeyapps/zxing-android-embedded,d09b7c76c3124fbfbd096a65d60b1997f37ff90f,2022-10-21T10:40:04+02:00,java,1.0,Java,False,java,high,>=5001,5934,467,58,546,53,5114,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
472,usable,,https://github.com/WuKongOpenSource/Wukong_nocode.git,WuKongOpenSource/Wukong_nocode,256ab5bf6ee9a5f2f49071dcd2331e0495c5787d,2023-08-07T18:07:47+08:00,java,0.9721,Java,False,java,mid,1000..1250,1037,531,574,7442,240,31012,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
473,usable,,https://github.com/LiveTyping/CannyViewAnimator.git,LiveTyping/CannyViewAnimator,6e3789dec637bb6710eff47141e2a20200c2c084,2017-04-27T19:13:13+06:00,java,1.0,Java,False,java,low,300..324,304,521,26,129,21,1209,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
474,usable,,https://github.com/realm/realm-java.git,realm/realm-java,e5f4caac29d2ca36022352ef5c1f59045750e021,2025-09-15T14:18:59-04:00,java,0.6498,Java,False,java,high,>=5001,11451,206,891,11565,711,139594,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
475,usable,,https://github.com/kenglxn/QRGen.git,kenglxn/QRGen,27350e7621cda6eae1ca8dff5517e65d5a84a3fc,2022-11-29T11:13:47+01:00,java,1.0,Java,False,java,mid,1501..2000,1508,588,36,318,33,2167,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
476,excluded,n_functions 7 < 50; n_files_with_functions 4 < 15,https://github.com/amigoscode/spring-boot-security-course.git,amigoscode/spring-boot-security-course,c4ab0d60d65aee0a91573beaa8098fba4b06d5d5,2019-12-16T18:34:25Z,java,1.0,Java,False,java,low,500..599,500,938,4,7,4,119,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
477,usable,,https://github.com/pmd/pmd.git,pmd/pmd,bfcdd1d252ce800c81a7072d1c92941c99286cca,2026-10-23T20:38:58+02:00,java,0.986,Java,False,java,high,>=5001,5515,519,1862,15336,1729,127395,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
478,usable,,https://github.com/summitt/Nope-Proxy.git,summitt/Nope-Proxy,38a7c3411c0751a56412ddabc6162fb40651f7c4,2024-05-25T11:08:59-05:00,java,1.0,Java,False,java,mid,1501..2000,1663,374,43,450,35,6529,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
479,usable,,https://github.com/itisaid/Doris.git,itisaid/Doris,d925329bef8cfd1fcb7a4e331c37cfa5597d1edb,2017-05-31T11:16:51+08:00,java,0.9947,Java,False,java,low,225..237,236,81,750,4210,611,39537,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
480,usable,,https://github.com/wuyouzhuguli/SpringAll.git,wuyouzhuguli/SpringAll,614d2578d9495acf53cc02f2dee9c6131cc5e51a,2021-01-31T11:32:39+08:00,java,0.9984,Java,False,java,high,>=5001,28926,51,634,1853,567,17594,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
481,usable,,https://github.com/warkiz/IndicatorSeekBar.git,warkiz/IndicatorSeekBar,1a6a8a666aa382411f89296911bd1ab157b91dab,2019-06-29T22:47:12+08:00,java,1.0,Java,False,java,mid,2001..3000,2276,420,23,248,19,2902,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
482,excluded,n_functions 28 < 50; n_files_with_functions 2 < 15,https://github.com/g707175425/CloudEditText.git,g707175425/CloudEditText,e21e5226cd7380a7d90e1547891f4c888ae4b31d,2017-03-31T17:33:38+08:00,java,1.0,Java,False,java,low,350..399,362,714,2,28,2,328,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
483,excluded,n_files_with_functions 11 < 15,https://github.com/happydog-intj/JsBridge.git,happydog-intj/JsBridge,3210abd0a9268edc83fe20f31fa45255b762299e,2026-09-12T12:03:23+08:00,java,0.9333,Java,False,java,high,>=5001,9905,240,15,169,11,1429,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
484,usable,,https://github.com/todoroo/astrid.git,todoroo/astrid,4fc5c7714fb1b48ae46dcacbda287bcef9c3f6bf,2013-04-26T10:55:11-07:00,java,0.968,Java,False,java,mid,1000..1250,1076,417,1232,12342,1093,148209,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
485,excluded,n_files_with_functions 7 < 15,https://github.com/umeng/android_download_manager.git,umeng/android_download_manager,b1ff8d8ac901400a1271bb662623f9e0fa8d2ae2,2011-11-29T18:30:03+08:00,java,1.0,Java,False,java,low,200..212,206,297,9,98,7,1343,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
486,excluded,n_files_with_functions 13 < 15,https://github.com/hustcc/JS-Sorting-Algorithm.git,hustcc/JS-Sorting-Algorithm,f56cfad812d52fc56b65ab0f3bce80ceb4054c88,2022-01-05T17:32:56+08:00,java,0.7857,Java,False,java,high,>=5001,5188,577,14,75,13,958,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
487,usable,,https://github.com/kumaransg/LLD.git,kumaransg/LLD,1698cc6f993a5014d4370b5e0db9f64d322e2400,2024-01-08T20:02:07+05:30,java,0.9955,Java,False,java,mid,2001..3000,2072,592,2454,6205,1637,57589,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
488,usable,,https://github.com/AntiqueAtlasTeam/AntiqueAtlas.git,AntiqueAtlasTeam/AntiqueAtlas,b706821d3f0203038de3de6e79a6d354fe2c7b18,2026-06-19T20:43:29-04:00,java,1.0,Java,False,java,low,250..274,267,241,159,786,139,9278,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
489,usable,,https://github.com/apache/hbase.git,apache/hbase,2c79c38bea97027fc841e2cfe074e0aef93e6e19,2026-10-22T08:39:31+02:00,java,0.8844,Java,False,java,high,>=5001,5566,513,3170,43564,2811,501339,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
490,usable,,https://github.com/apache/ofbiz-framework.git,apache/ofbiz-framework,a75698309db26ba8da7ad32ceb2fd12d34c8e577,2026-10-23T22:41:44+05:30,java,0.9122,Java,False,java,mid,1000..1250,1138,255,1242,16367,1155,256643,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
491,usable,,https://github.com/devicehive/devicehive-java-server.git,devicehive/devicehive-java-server,905e3b932ddc30bd239a192e6eaadc3e5f17004f,2024-02-16T15:52:11+01:00,java,1.0,Java,False,java,low,350..399,394,85,388,2118,343,24036,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
492,usable,,https://github.com/daimajia/AndroidImageSlider.git,daimajia/AndroidImageSlider,e318cabdef668de985efdcc45ca304e2ac6f58b5,2015-05-25T03:54:43+08:00,java,1.0,Java,False,java,high,>=5001,5575,511,32,295,31,3936,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
493,excluded,n_functions 29 < 50; n_files_with_functions 6 < 15,https://github.com/faizann24/wifi-bruteforcer-fsecurify.git,faizann24/wifi-bruteforcer-fsecurify,f3c8966f2f4ea90648d3265f9b9cb82f2f8b54b6,2018-10-20T14:29:35-04:00,java,1.0,Java,False,java,mid,1501..2000,1503,595,6,29,6,446,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
494,usable,,https://github.com/vangao1989/cloudE.git,vangao1989/cloudE,be4b925ae04fb08d2799d14bd90c5efe9fd7f325,2018-07-17T09:44:17+08:00,java,1.0,Java,False,java,low,350..399,385,258,26,262,24,1477,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
495,usable,,https://github.com/apache/pulsar.git,apache/pulsar,4fc01a672193034ee82ff2fdabf7cb3c0b34bc72,2026-10-23T11:52:34-07:00,java,0.9793,Java,False,java,high,>=5001,15351,135,2949,25205,2043,364029,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
496,usable,,https://github.com/bezkoder/spring-boot-spring-security-jwt-authentication.git,bezkoder/spring-boot-spring-security-jwt-authentication,096e106a6d807129e49b8b80af1ffc389b0fe3da,2024-02-04T16:04:33+07:00,java,1.0,Java,False,java,mid,1501..2000,1596,473,19,79,16,756,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
497,excluded,n_files_with_functions 6 < 15,https://github.com/JackCho/AndroidVideoView.git,JackCho/AndroidVideoView,dde4805cf7a589ea3afe9b56545d86dc9c81fd52,2017-04-17T19:36:58+08:00,java,1.0,Java,False,java,low,350..399,380,342,6,55,6,599,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
498,usable,,https://github.com/redis/jedis.git,redis/jedis,66fbb8b04afce9c8129ceee11aea17a35bbb73d2,2026-10-23T16:53:32+03:00,java,1.0,Java,False,java,high,>=5001,12365,187,547,8436,420,55842,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
499,usable,,https://github.com/ribot/ribot-app-android.git,ribot/ribot-app-android,01da5104df6740d85e92705bbd6b0783a781e88c,2018-06-01T14:10:52+01:00,java,1.0,Java,False,java,mid,1000..1250,1230,42,66,316,54,3644,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
500,usable,,https://github.com/dbamman/book-nlp.git,dbamman/book-nlp,7a09e01c6ce702d09d034e06f4040e03492a2b09,2021-11-21T20:56:29-08:00,java,0.9744,Java,False,java,low,300..324,320,116,39,188,37,5244,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
501,usable,,https://github.com/dropwizard/metrics.git,dropwizard/metrics,2cc7a5006c43abd009751371bace4f625d0721f4,2026-10-21T13:04:14+02:00,java,0.9899,Java,False,java,high,>=5001,7847,323,198,1855,168,17391,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
502,excluded,n_files_with_functions 9 < 15,https://github.com/kyleduo/SwitchButton.git,kyleduo/SwitchButton,60a42e46ea19b4dbc8d5d298377186e93202d393,2023-12-02T20:28:34+08:00,java,1.0,Java,False,java,mid,3001..5000,4741,39,9,106,9,1477,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
503,excluded,n_functions 37 < 50; n_files_with_functions 4 < 15,https://github.com/JuL1205/SlideshowToolbar.git,JuL1205/SlideshowToolbar,24d329dc52eb7e7420af4902b7252e7c090a7e1c,2019-07-03T13:14:10+09:00,java,1.0,Java,False,java,low,200..212,203,512,5,37,4,344,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
504,usable,,https://github.com/alipay/SoloPi.git,alipay/SoloPi,47d12f4904488b9c4bab5db3b0d164a83df36519,2026-10-21T11:26:34+08:00,java,0.933,Java,False,java,high,>=5001,6348,424,373,5007,330,81507,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
505,usable,,https://github.com/EssentialsX/Essentials.git,EssentialsX/Essentials,e70bdb817c758474acb3a23a37cf961b2f716a50,2026-10-04T21:55:15Z,java,0.9886,Java,False,java,mid,2001..3000,2306,398,615,4878,542,53667,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
506,usable,,https://github.com/seatgeek/android-PlacesAutocompleteTextView.git,seatgeek/android-PlacesAutocompleteTextView,80f68a82e47a04902a8033a482d875375e914c40,2021-06-01T11:44:07-04:00,java,1.0,Java,False,java,low,275..299,276,672,55,214,42,2896,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
507,usable,,https://github.com/elastic/elasticsearch.git,elastic/elasticsearch,b191685d1397bf3d568489a5635292378808d136,2026-10-23T19:14:27Z,java,0.997,Java,False,java,high,>=5001,78343,7,21485,226154,19838,3117190,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
508,usable,,https://github.com/newbiechen1024/NovelReader.git,newbiechen1024/NovelReader,0b8e281b30beecbc1b91d1deeca30301a88b6f5c,2020-03-15T10:50:59+08:00,java,1.0,Java,False,java,mid,1501..2000,1799,210,267,2178,240,20872,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
509,excluded,n_functions 48 < 50; n_files_with_functions 6 < 15,https://github.com/gautamgupta/toolbar-button.git,gautamgupta/toolbar-button,ad28dc457c2ea783eecb5d9993e9c002179b7495,2017-10-02T15:33:13-04:00,java,1.0,Java,False,java,low,275..299,298,36,6,48,6,638,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
510,usable,,https://github.com/greenrobot/greenDAO.git,greenrobot/greenDAO,0bbb338e17c4cf28aba5aae62d42f73f50186157,2024-04-30T07:30:52+02:00,java,1.0,Java,False,java,high,>=5001,12580,183,97,1009,72,7322,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
511,usable,,https://github.com/dremio/dremio-oss.git,dremio/dremio-oss,799ccbda47e6f2e1bfacf1ccbded174e00d4150a,2025-09-15T12:11:26-07:00,java,0.7478,Java,False,java,mid,1251..1500,1500,1,8448,64202,7327,884103,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
512,usable,,https://github.com/google/myanmar-tools.git,google/myanmar-tools,13e4af6aaac63849fa122374f93bc77a42674027,2024-03-26T10:46:04-07:00,java,0.2951,Java,False,java,low,250..274,269,162,63,222,52,5416,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
513,usable,,https://github.com/Javen205/IJPay.git,Javen205/IJPay,528ad6084d559d6e1cc2677a4de3fa40e7e8c8a4,2025-04-10T21:17:35+08:00,java,0.9536,Java,False,java,high,>=5001,6605,403,280,1776,174,20783,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
514,usable,,https://github.com/rbmonster/learning-note.git,rbmonster/learning-note,d0b3fb407839bdadbce1a57f19e7f6549e3a8ad6,2026-10-20T20:39:29+08:00,java,0.9934,Java,False,java,mid,3001..5000,3820,226,458,1435,409,14323,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
515,excluded,n_files_with_functions 3 < 15,https://github.com/MInggongK/dahuaExploitGUI.git,MInggongK/dahuaExploitGUI,4c34a0ff38e132046b4e531febd76a0941fe02e3,2024-08-06T10:10:16+08:00,java,1.0,Java,False,java,low,275..299,295,108,3,137,3,3308,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
516,excluded,language none not sampled,https://github.com/CoderLeixiaoshuai/java-eight-part.git,CoderLeixiaoshuai/java-eight-part,77620444e663d2bd54fc2286678162f473478d35,2022-01-18T23:36:44+08:00,,0.0,Java,False,java,high,>=5001,7240,355,0,0,0,0,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
517,usable,,https://github.com/apache/gravitino.git,apache/gravitino,bda25bd5c16a7f3020ae848caff91b0179409507,2026-10-23T23:34:48+08:00,java,0.7939,Java,False,java,mid,3001..5000,3314,364,3964,28664,3573,348802,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
518,usable,,https://github.com/IUDevman/gamesense-client.git,IUDevman/gamesense-client,62061a43fea311f42c64ea2b1dbbb56599c32295,2021-10-11T01:10:53-05:00,java,1.0,Java,False,java,low,213..224,214,463,229,1074,204,18334,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
519,usable,,https://github.com/bethington/ghidra-mcp.git,bethington/ghidra-mcp,8e4644e6cc780b6cf8e17df2f45dbd37115a6193,2026-10-22T18:36:31-05:00,java,0.7822,Java,False,java,high,>=5001,5874,475,202,2019,189,58006,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
520,excluded,n_files_with_functions 4 < 15,https://github.com/videlalvaro/gifsockets.git,videlalvaro/gifsockets,0ccb1fd01edeb835a90c0c1140ad91dbd1a354b1,2012-09-19T21:04:58+02:00,java,1.0,Java,False,java,mid,1501..2000,1883,116,4,72,4,1328,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
521,usable,,https://github.com/aress31/openapi-parser.git,aress31/openapi-parser,3e0a0e760bdace92e7a88087d663b49f2f65f1d5,2024-01-03T18:53:00Z,java,1.0,Java,False,java,low,200..212,209,159,20,130,17,1631,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
522,usable,,https://github.com/weibocom/motan.git,weibocom/motan,4c18b71e4491200c5cc4317d42556d337f96f11b,2025-11-24T18:37:42+08:00,java,0.9051,Java,False,java,high,>=5001,5862,477,474,5448,385,64357,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
523,usable,,https://github.com/apache/activemq.git,apache/activemq,60f97516503eb1a206996c354517afd0d4d1a1d0,2026-10-22T11:18:37+02:00,java,0.9717,Java,False,java,mid,2001..3000,2463,287,2400,26921,2135,251557,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
524,usable,,https://github.com/itsallcode/openfasttrace.git,itsallcode/openfasttrace,e51e323b3b279997ab25cc55ac223ee0b172f7bd,2026-10-18T14:07:18+02:00,java,1.0,Java,False,java,low,200..212,201,600,221,1341,175,12413,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
525,usable,,https://github.com/redisson/redisson.git,redisson/redisson,33b143ae20b325955f56fd43abf95bf562c49c51,2026-10-19T13:43:30+03:00,java,1.0,Java,False,java,high,>=5001,24416,75,2903,27536,2272,278812,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
526,excluded,n_files_with_functions 2 < 15,https://github.com/liaohuqiu/android-GridViewWithHeaderAndFooter.git,liaohuqiu/android-GridViewWithHeaderAndFooter,d4a99eff0f46febdd338a7b93b69d924826ba6fe,2015-05-17T07:50:42+08:00,java,0.5,Java,False,java,mid,1251..1500,1348,265,2,62,2,697,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
527,usable,,https://github.com/thealeksandr/PFLockScreen-Android.git,thealeksandr/PFLockScreen-Android,ff5b7cd11a7d055d469fed6905d117216356150d,2020-02-27T11:14:57-08:00,java,1.0,Java,False,java,low,213..224,217,350,37,182,32,2194,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
528,usable,,https://github.com/LFDT-web3j/web3j.git,LFDT-web3j/web3j,b126b48018242e6ee68a7276085126235c229382,2026-10-23T16:45:06+03:00,java,1.0,Java,False,java,high,>=5001,5408,535,584,4340,546,40235,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
529,excluded,n_files_with_functions 7 < 15,https://github.com/siyamed/android-satellite-menu.git,siyamed/android-satellite-menu,ff0964c849095eb17c5fe9f84f158e39d5a5ef03,2013-02-13T15:15:58-08:00,java,1.0,Java,False,java,mid,1251..1500,1387,194,8,76,7,664,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
530,excluded,language javascript not sampled,https://github.com/douglasjunior/react-native-pdf-renderer.git,douglasjunior/react-native-pdf-renderer,30603381d281918eb7349e8c90600577db671a27,2026-10-07T15:08:55-03:00,javascript,0.4167,Java,False,java,low,275..299,299,29,27,115,14,1161,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
531,usable,,https://github.com/Netflix/zuul.git,Netflix/zuul,908894af8cae9a2aed27761a5c8cde8672fdc32d,2026-10-21T15:04:46-06:00,java,1.0,Java,False,java,high,>=5001,14093,155,258,1753,214,19333,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
532,usable,,https://github.com/leangen/graphql-spqr.git,leangen/graphql-spqr,2221af76c0da0ab701ddada9792d64acaa525e33,2026-01-25T20:05:28+01:00,java,1.0,Java,False,java,mid,1000..1250,1105,326,250,1463,207,13530,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
533,excluded,n_files_with_functions 10 < 15,https://github.com/fooock/phone-tracker.git,fooock/phone-tracker,ee8ff663b8d88e615538c06fddc5dacec4d4f303,2018-08-09T00:30:25+02:00,java,1.0,Java,False,java,low,213..224,213,514,11,76,10,800,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
534,usable,,https://github.com/yixia/VitamioBundle.git,yixia/VitamioBundle,77bd421e6ae874943291867edde0a371fe09fb0c,2015-02-06T13:30:33+08:00,java,1.0,Java,False,java,high,>=5001,5250,559,41,424,38,5805,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
535,usable,,https://github.com/sensorsdata/sa-sdk-android.git,sensorsdata/sa-sdk-android,82b48007b69980691a0ceb2ae21df2cea7160105,2025-07-18T15:56:02+08:00,java,1.0,Java,False,java,mid,1251..1500,1375,220,340,2844,278,34120,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
536,usable,,https://github.com/jprante/elasticsearch-knapsack.git,jprante/elasticsearch-knapsack,2f4fb4dadb2520495dab7ebb45efe2b87890b36f,2016-08-04T18:50:54+02:00,java,1.0,Java,False,java,low,450..499,469,359,210,1516,188,18511,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
537,usable,,https://github.com/apache/beam.git,apache/beam,1ba4129cb1005b0004c965934c34faff939c00e2,2026-10-23T12:18:31-07:00,java,0.6956,Java,False,java,high,>=5001,8689,288,6248,66928,5121,803830,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
538,usable,,https://github.com/apache/commons-lang.git,apache/commons-lang,b9b30efb01e861a16503232bb96b684107e73199,2026-10-21T22:07:03-04:00,java,1.0,Java,False,java,mid,3001..5000,3015,488,264,4400,216,33537,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
539,usable,,https://github.com/openmhealth/shimmer.git,openmhealth/shimmer,9c1430dc69650f576be031b0ba1df4516cd0af0d,2021-05-18T09:42:56-06:00,java,0.9815,Java,False,java,low,450..499,463,446,162,741,149,8113,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
540,usable,,https://github.com/Justson/AgentWeb.git,Justson/AgentWeb,9efb1519f2f7fc8ba0d7388dbe3335ff083b1c9f,2026-09-14T11:52:59+08:00,java,0.9922,Java,False,java,high,>=5001,9434,263,128,997,101,11455,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
541,usable,,https://github.com/protegeproject/protege.git,protegeproject/protege,bf03cccc65ea664e139d6829bba6d209ef58ee55,2026-09-23T22:12:40+01:00,java,1.0,Java,False,java,mid,1501..2000,1599,462,1421,9143,1217,81854,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
542,usable,,https://github.com/Nightonke/LeeCo.git,Nightonke/LeeCo,01a146c4b51c6ea335e5a5f7140ebaff91e0cbec,2016-05-23T10:28:23+08:00,java,0.9302,Java,False,java,low,450..499,498,14,43,580,42,8591,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
543,usable,,https://github.com/Netflix/eureka.git,Netflix/eureka,793de0a7e7f8200e4da45a08217a5a8b811f1b0a,2026-08-24T09:46:10-07:00,java,0.9934,Java,False,java,high,>=5001,12751,181,301,3174,231,38656,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
544,usable,,https://github.com/callicoder/spring-boot-react-oauth2-social-login-demo.git,callicoder/spring-boot-react-oauth2-social-login-demo,1b77669e0ca326b1c556a83dc0c3bae233653788,2021-10-13T19:28:18+05:30,java,0.6957,Java,False,java,mid,1501..2000,1522,568,46,183,41,1733,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
545,usable,,https://github.com/DuanYan007/markitdown.git,DuanYan007/markitdown,f1496da04999bb351dbaf72ef4fde9b305f250c5,2026-05-16T17:06:31+08:00,java,1.0,Java,False,java,low,800..999,864,493,48,893,46,9947,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
546,usable,,https://github.com/line/armeria.git,line/armeria,71581491c7a7e442e6b2081c07c377526eb74e5f,2026-10-21T01:31:37Z,java,0.9445,Java,False,java,high,>=5001,5148,581,2903,22180,2435,232965,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
547,usable,,https://github.com/hantsy/spring-reactive-sample.git,hantsy/spring-reactive-sample,f4ff9595c3330cb066f6c97b729301ee6dcd32e1,2026-08-19T07:41:03+08:00,java,0.93,Java,False,java,mid,1251..1500,1368,239,486,1227,338,15999,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
548,excluded,n_files_with_functions 9 < 15,https://github.com/naman14/PlayAnimations.git,naman14/PlayAnimations,5a2b6653c86030bc830334c610b7f04d16c72740,2016-02-27T02:11:39+05:30,java,1.0,Java,False,java,low,400..449,405,655,9,87,9,800,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
549,usable,,https://github.com/SonarSource/sonarqube.git,SonarSource/sonarqube,07b588ec8b3509d0c6a1486c72acb180a200db4a,2026-10-22T20:08:24Z,java,0.9979,Java,False,java,high,>=5001,11101,216,5626,39466,4332,428629,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
550,excluded,n_files_with_functions 11 < 15,https://github.com/WuXiaolong/PullLoadMoreRecyclerView.git,WuXiaolong/PullLoadMoreRecyclerView,b3464785c9cb5574a975d8cc4a977d6c6effc99c,2024-09-30T21:31:08+08:00,java,1.0,Java,False,java,mid,1251..1500,1382,206,11,96,11,699,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
551,excluded,n_files_with_functions 6 < 15,https://github.com/eccyan/SpinningTabStrip.git,eccyan/SpinningTabStrip,17cc304425cc93659cecd4506d77bcf385c521ab,2015-06-17T18:09:05+09:00,java,1.0,Java,False,java,low,250..274,250,855,6,143,6,1269,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
552,usable,,https://github.com/apache/incubator-kie.git,apache/incubator-kie,f81eb19a6b97403c950e96c03f3cc63384a450b7,2026-10-23T16:32:04+09:00,java,0.9995,Java,False,java,high,>=5001,6340,426,11509,80879,9348,785870,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
553,usable,,https://github.com/GlowstoneMC/Glowstone.git,GlowstoneMC/Glowstone,e9aeaa46330326f0d3917dce8f9bc4cdd1e434bd,2026-05-18T16:39:34-04:00,java,1.0,Java,False,java,mid,2001..3000,2014,654,1142,7177,1024,83906,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
554,excluded,n_files_with_functions 7 < 15,https://github.com/shinyke/Time-NLP.git,shinyke/Time-NLP,e8dabd5dfe12584ba305a82f0e57871eb7d0b34e,2017-07-19T17:05:59+08:00,java,1.0,Java,False,java,low,600..699,660,282,8,108,7,1587,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
555,usable,,https://github.com/enso-org/enso.git,enso-org/enso,4135f929f1046ee4ab62d9d09c155377e8542a1f,2026-06-05T13:11:54+02:00,java,0.4332,Java,False,java,high,>=5001,7443,342,3680,25569,3044,355526,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
556,usable,,https://github.com/troyzhxu/bean-searcher.git,troyzhxu/bean-searcher,cc34e36ba0d8664960965c2efc2e71c6fcedccb6,2026-07-30T16:31:40+08:00,java,0.958,Java,False,java,mid,1251..1500,1383,205,262,1695,208,14617,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
557,usable,,https://github.com/EggsBlue/LuliChat.git,EggsBlue/LuliChat,8ea425aa0965d71f5f45aacb7c15c51b0f178b82,2019-03-29T11:37:51+08:00,java,0.6,Java,False,java,low,300..324,316,209,75,1478,64,10171,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
558,usable,,https://github.com/dunwu/db-tutorial.git,dunwu/db-tutorial,47d7d1552f1be6cde030d44b19d976553965886a,2024-10-09T07:16:02+08:00,java,0.8533,Java,False,java,high,>=5001,5384,538,150,1056,94,13427,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
559,usable,,https://github.com/FreddyChen/NettyChat.git,FreddyChen/NettyChat,4f17e2893c477d656aaa295e861a4b07dc3bf7b6,2020-09-03T18:03:55+08:00,java,1.0,Java,False,java,mid,2001..3000,2325,386,48,432,39,4026,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
560,usable,,https://github.com/yourkevin/NiterForum.git,yourkevin/NiterForum,402041ac2f7115014ad0604c5a8d3461b6fdde3e,2022-07-27T16:15:07+08:00,java,0.7703,Java,False,java,low,600..699,679,153,209,4365,153,37046,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
561,usable,,https://github.com/apache/doris.git,apache/doris,1bb35373ee076af701e9070d472f7ee47073b565,2026-10-23T21:27:29+08:00,java,0.7435,Java,False,java,high,>=5001,16133,126,9979,108747,9060,1561913,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
562,usable,,https://github.com/PrototypeZ/SaveState.git,PrototypeZ/SaveState,18c2381c98b8e75a8bc107848310d239bf90d87e,2018-11-15T16:21:24+08:00,java,0.7308,Java,False,java,mid,1000..1250,1006,613,26,60,21,1967,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
563,usable,,https://github.com/openjfx/samples.git,openjfx/samples,605de7f9fac6b595f787c9d718aa6e523aa1b24f,2024-01-10T16:00:19+05:30,java,1.0,Java,False,java,low,600..699,661,277,81,116,67,1134,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
564,usable,,https://github.com/java-decompiler/jd-gui.git,java-decompiler/jd-gui,b3c1ced04e571fc316648d114ff0c8121e051d8f,2019-12-25T15:42:26+01:00,java,1.0,Java,False,java,high,>=5001,15220,138,219,1423,182,15668,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
565,usable,,https://github.com/minio/minio-java.git,minio/minio-java,a2bad3e77a5b67a990b8504f0fa1c3fc2b186a99,2026-09-26T22:54:46-07:00,java,1.0,Java,False,java,mid,1251..1500,1310,354,301,2520,296,26767,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
566,usable,,https://github.com/Smart-Paocai/violet_Box.git,Smart-Paocai/violet_Box,076dc842d7b563076cc5dc4b108be73512405cee,2026-09-06T16:48:54+08:00,java,0.8409,Java,False,java,low,350..399,392,135,44,639,44,12534,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
567,usable,,https://github.com/natario1/CameraView.git,natario1/CameraView,b279ffaf57919b7dffccc8879a0cb1eeb542c1ca,2023-04-05T15:03:18+02:00,java,0.975,Java,False,java,high,>=5001,5134,585,240,2072,210,23860,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
568,usable,,https://github.com/ManuelPeinado/FadingActionBar.git,ManuelPeinado/FadingActionBar,1c148b91867259ea43e6343d8afb69d106168b46,2014-08-29T15:49:26+02:00,java,1.0,Java,False,java,mid,2001..3000,2831,71,45,147,43,1694,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
569,usable,,https://github.com/benniaobuguai/android-dynamic-action.git,benniaobuguai/android-dynamic-action,e928b01bfbdb5055cb2c2f9c9bfd6640ad4811c3,2019-04-30T13:23:58+08:00,java,1.0,Java,False,java,low,200..212,212,19,45,263,39,2615,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
570,usable,,https://github.com/lysine-dev/retrofit.git,lysine-dev/retrofit,c7ef8b7212350994aef532c9a6182c59e93be5f4,2026-10-22T09:55:17-04:00,java,0.8111,Java,False,java,high,>=5001,43938,18,217,1239,161,10587,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
571,usable,,https://github.com/DeemOpen/zkui.git,DeemOpen/zkui,1b3e7c133ab76a26c9c5b3653679d77d0cd6358d,2020-07-12T17:21:06-07:00,java,0.9524,Java,False,java,mid,2001..3000,2373,357,21,98,21,1594,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
572,usable,,https://github.com/thekirankumar/carstream-android-auto.git,thekirankumar/carstream-android-auto,e3922f8911d2ee987fe3aa38df3c14bbd2c30182,2019-05-28T11:06:36+05:30,java,0.9762,Java,False,java,low,400..449,401,718,42,434,38,4876,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
573,usable,,https://github.com/iBotPeaches/Apktool.git,iBotPeaches/Apktool,fd9d5d4dc7e45fa7f984698ded7a03c554d0a7b3,2026-10-17T06:44:10-04:00,java,1.0,Java,False,java,high,>=5001,26593,61,89,1029,84,13288,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
574,usable,,https://github.com/monkeyWie/proxyee.git,monkeyWie/proxyee,c2c5bb4ccac0ef260bd2b954379fc5dd1e0eaeb1,2025-04-07T03:39:30Z,java,1.0,Java,False,java,mid,1501..2000,1635,411,38,271,30,2176,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
575,usable,,https://github.com/antlr/antlr4-intellij-adaptor.git,antlr/antlr4-intellij-adaptor,c6cbe71d89e59b74d8b73309f601fd26fa783e4e,2024-12-10T20:56:32+01:00,java,1.0,Java,False,java,low,213..224,219,251,27,141,26,1347,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
576,usable,,https://github.com/wyouflf/xUtils3.git,wyouflf/xUtils3,c8e6fd6623e916ceb22ad37cd9cef2e5344ffc70,2022-03-19T11:22:07+08:00,java,1.0,Java,False,java,high,>=5001,5934,466,145,1195,122,12471,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
577,usable,,https://github.com/openjdk/loom.git,openjdk/loom,16ac3e1ea3f487981e013ebe5d2f8eba55d21c3a,2026-10-20T20:52:31+01:00,java,0.7322,Java,False,java,mid,2001..3000,2017,648,20387,290644,16151,3792350,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
578,usable,,https://github.com/johnkil/Android-RobotoTextView.git,johnkil/Android-RobotoTextView,1341602f16c08057dddd193411e7dab96f963b77,2017-07-26T13:46:58+03:00,java,1.0,Java,False,java,low,700..799,769,136,22,90,22,1220,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
579,usable,,https://github.com/dbeaver/dbeaver.git,dbeaver/dbeaver,2a4137fa7a1259fb81f19d71e5fa47ba09b16346,2026-10-23T20:03:25+02:00,java,0.9971,Java,False,java,high,>=5001,52184,13,6829,55905,5708,698642,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
580,excluded,n_files_with_functions 4 < 15,https://github.com/w2016561536/android_virtual_cam.git,w2016561536/android_virtual_cam,27a565e6f37237448319358ea3d7f2934485db76,2022-03-06T18:55:09+08:00,java,1.0,Java,False,java,mid,2001..3000,2079,587,4,66,4,1629,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
581,excluded,n_functions 12 < 50; n_files_with_functions 2 < 15,https://github.com/vvb2060/Ims.git,vvb2060/Ims,4cc7a4722aa9498afc405fdc6087e1bf8f399f25,2026-04-22T02:08:14+08:00,java,1.0,Java,False,java,low,500..599,545,484,2,12,2,284,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
582,usable,,https://github.com/apache/rocketmq.git,apache/rocketmq,8ab8191478115d5e2f5344127fba704267fdb659,2026-10-23T10:14:32+08:00,java,0.9987,Java,False,java,high,>=5001,22644,82,1561,17176,1320,187772,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
583,usable,,https://github.com/litesuits/android-common.git,litesuits/android-common,4aa89fdf605c7f9d1f5a50f97212f1d4756450ad,2017-05-27T17:37:22+08:00,java,1.0,Java,False,java,mid,3001..5000,3618,284,60,659,57,6458,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
584,usable,,https://github.com/youngyangyang04/mini-spring.git,youngyangyang04/mini-spring,ee8df94a75576bd4be7af297645a1431a383908a,2025-11-13T11:44:47+08:00,java,1.0,Java,False,java,low,213..224,216,371,290,1110,165,10465,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
585,usable,,https://github.com/theonedev/onedev.git,theonedev/onedev,8f64006bfb82d5ab34ca4f432660d0aa77749907,2026-10-23T14:38:17+08:00,java,0.9093,Java,False,java,high,>=5001,15327,137,4135,30307,3721,448312,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
586,excluded,n_files_with_functions 12 < 15,https://github.com/abel533/MyBatis-Spring-Boot.git,abel533/MyBatis-Spring-Boot,61c1d1da93ee290d48d317427b7770ab604b16b5,2022-01-26T16:37:36+08:00,java,1.0,Java,False,java,mid,3001..5000,3335,358,16,60,12,451,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
587,usable,,https://github.com/ibinti/bugvm.git,ibinti/bugvm,0af43ca518df0714fc690708f3d69787c90db013,2026-10-15T20:49:57-07:00,java,0.8879,Java,False,java,low,350..399,352,902,13056,137234,10743,1585260,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
588,excluded,language kotlin not sampled,https://github.com/permissions-dispatcher/PermissionsDispatcher.git,permissions-dispatcher/PermissionsDispatcher,74b532bf1fe430fb12ad8414b80399f2d7cfc954,2022-04-07T03:01:52+09:00,kotlin,0.7903,Java,False,java,high,>=5001,11146,212,62,195,33,2864,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
589,usable,,https://github.com/vsch/flexmark-java.git,vsch/flexmark-java,bcfe84a3ab6d23d04adce3e5a0bae45c6b791d14,2025-04-16T15:07:11-04:00,java,0.9982,Java,False,java,mid,2001..3000,2639,193,1084,9040,768,78076,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
590,usable,,https://github.com/WiringProject/Wiring.git,WiringProject/Wiring,da0b6b9282ae6a3f047235b5a91b6df567fdf22f,2016-07-01T11:07:54+02:00,java,0.6144,Java,False,java,low,225..237,237,43,246,2812,166,56875,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
591,usable,,https://github.com/DuGuQiuBai/Java.git,DuGuQiuBai/Java,f7aa7398c6e0e856125d4c7f3446a9406198ca3d,2015-11-26T14:02:00+08:00,java,1.0,Java,False,java,high,>=5001,14616,146,594,1434,581,14513,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
592,usable,,https://github.com/Grt1228/chatgpt-java.git,Grt1228/chatgpt-java,ae761b89450812fab4cd7bba6626f9874705ca40,2024-05-07T23:53:47+08:00,java,1.0,Java,False,java,mid,3001..5000,3405,344,143,234,27,4811,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
593,excluded,n_files_with_functions 13 < 15,https://github.com/kshoji/BLE-HID-Peripheral-for-Android.git,kshoji/BLE-HID-Peripheral-for-Android,7e6b4d9fa48990b0bbfc8222b3772ecac3672b89,2026-09-23T15:55:45+09:00,java,1.0,Java,False,java,low,250..274,258,561,13,120,13,1869,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
594,usable,,https://github.com/gzu-liyujiang/AndroidPicker.git,gzu-liyujiang/AndroidPicker,0b9f19abaaffc624c54bf77d350ee44c5ea7a37b,2026-03-21T23:38:58+08:00,java,1.0,Java,False,java,high,>=5001,6784,386,169,1553,116,15115,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
595,excluded,n_files_with_functions 14 < 15,https://github.com/qs-lll/ExpandingPager.git,qs-lll/ExpandingPager,2a8847d5b158eb3641623d99dac2144791d271d2,2020-05-30T14:14:38+08:00,java,1.0,Java,False,java,mid,1501..2000,1884,115,14,50,14,584,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
596,excluded,n_functions 36 < 50; n_files_with_functions 14 < 15,https://github.com/yudiandemingzi/spring-boot-distributed-redisson.git,yudiandemingzi/spring-boot-distributed-redisson,014ec6d224bce621a629ff23bbfb388b3648b40a,2021-11-17T13:43:25+08:00,java,1.0,Java,False,java,low,250..274,254,715,16,36,14,484,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
597,usable,,https://github.com/gyf-dev/ImmersionBar.git,gyf-dev/ImmersionBar,8cac10cd83d809eac54f42b37f92340c4a25c4ac,2026-08-01T14:23:03+08:00,java,0.9706,Java,False,java,high,>=5001,11487,204,136,1187,121,11837,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
598,usable,,https://github.com/Nightonke/CoCoin.git,Nightonke/CoCoin,5566b054856db7e25cd6b3dd54ccf96461b32699,2016-05-23T10:25:51+08:00,java,1.0,Java,False,java,mid,2001..3000,2832,70,116,1293,110,20689,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
599,usable,,https://github.com/notHide/Hide-Music-Player.git,notHide/Hide-Music-Player,b82b93c321d32780d1ad4d0c017a441a91720f89,2015-10-30T09:28:01+08:00,java,1.0,Java,False,java,low,238..249,240,362,35,375,34,3954,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
600,usable,,https://github.com/JessYanCoding/MVPArms.git,JessYanCoding/MVPArms,8adc86be91eaef3b384f72a7bb0ae6b43a393046,2021-11-18T20:57:52-06:00,java,1.0,Java,False,java,high,>=5001,10223,234,109,715,80,7056,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
601,excluded,language kotlin not sampled,https://github.com/bluelinelabs/Conductor.git,bluelinelabs/Conductor,70976f05f5ae4c36b4803fb861a6eb12ba307fb1,2026-03-13T20:59:18-04:00,kotlin,0.6418,Java,False,java,mid,3001..5000,3898,205,67,698,62,7475,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
602,usable,,https://github.com/goldmansachs/obevo.git,goldmansachs/obevo,133ce757ae80de9e7b7efa64328906c8471e4901,2021-02-10T13:35:46+05:30,java,0.8354,Java,False,java,low,250..274,250,843,632,3550,507,33158,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
603,usable,,https://github.com/Tencent/QMUI_Android.git,Tencent/QMUI_Android,026e7d486677d6593a96689cd590ec3561176717,2023-07-19T11:56:14+08:00,java,0.7485,Java,False,java,high,>=5001,14482,149,501,5321,444,72575,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
604,usable,,https://github.com/apache/casbin-jcasbin.git,apache/casbin-jcasbin,38766ce5c270d53a83544886a204693e575b08fe,2026-10-23T18:41:10+08:00,java,0.9878,Java,False,java,mid,2001..3000,2650,184,82,753,67,6481,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
605,excluded,n_files_with_functions 8 < 15,https://github.com/quentin23soleil/SuperListview.git,quentin23soleil/SuperListview,c42d2da3e31de701557e00f860bdd124a1a119ee,2018-01-03T14:07:16+01:00,java,1.0,Java,False,java,low,600..699,639,464,9,72,8,973,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
606,usable,,https://github.com/google/j2objc.git,google/j2objc,3f13b986b4560381f713536ed3217b4fc32c5bec,2026-10-22T15:26:25-07:00,java,0.9908,Java,False,java,high,>=5001,6037,455,2993,40206,2345,456205,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
607,usable,,https://github.com/Byron4j/CookBook.git,Byron4j/CookBook,9ed8311243d256f76319e4e0d6ad85b9bfb23ce2,2026-05-07T21:41:12+08:00,java,1.0,Java,False,java,mid,1000..1250,1059,467,217,492,158,5154,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
608,usable,,https://github.com/ahorn/android-rss.git,ahorn/android-rss,4f0bd7cdf2c110bd92959e43315bf63d60f8fada,2017-10-20T13:36:38-07:00,java,1.0,Java,False,java,low,500..599,526,664,19,110,17,797,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
609,usable,,https://github.com/google/google-java-format.git,google/google-java-format,cad4e9ab1bcc0cfbdbee90b1a946be71bd791f8b,2026-10-22T15:59:07-07:00,java,0.9701,Java,False,java,high,>=5001,6216,438,67,895,64,12975,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
610,excluded,n_files_with_functions 6 < 15,https://github.com/elye/loaderviewlibrary.git,elye/loaderviewlibrary,99c87f012f2ec9da80860f51ff2af162824204de,2021-05-01T19:18:52+10:00,java,1.0,Java,False,java,mid,2001..3000,2485,277,8,51,6,381,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
611,usable,,https://github.com/plast-lab/doop.git,plast-lab/doop,33a0cee3d5a02d45b8c8d0cb48739330609f623d,2026-10-14T13:01:20Z,java,0.9113,Java,False,java,low,225..237,226,514,124,1151,120,14416,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
612,usable,,https://github.com/Col-E/Recaf.git,Col-E/Recaf,909012806d893a61f68e2a66e174618c50840343,2026-10-18T01:54:36-04:00,java,1.0,Java,False,java,high,>=5001,7441,343,1500,10705,1191,135863,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
613,usable,,https://github.com/onthegomap/planetiler.git,onthegomap/planetiler,a7bf72e80900735d233924c623daa27c1eaf14c9,2026-10-23T05:38:06-04:00,java,0.9894,Java,False,java,mid,2001..3000,2229,462,284,2833,243,33804,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
614,usable,,https://github.com/fengyouchao/sockslib.git,fengyouchao/sockslib,fc834badb779089ffbc8aa7d645d290d30087ebc,2021-12-16T14:43:51+08:00,java,1.0,Java,False,java,low,300..324,307,434,125,1053,90,7880,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
615,usable,,https://github.com/wxiaoqi/Spring-Cloud-Platform.git,wxiaoqi/Spring-Cloud-Platform,349ad0d6a54670698f0c2a08b17aa4db426f8109,2024-08-29T20:54:40+08:00,java,1.0,Java,False,java,high,>=5001,6399,417,172,1043,135,7692,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
616,usable,,https://github.com/openremote/core.git,openremote/core,ea8f1ca7d43f93b44ae8165c95d702e2a54b0f21,2026-10-22T07:34:24Z,java,0.7421,Java,False,java,mid,1501..2000,1932,63,1392,11995,1174,184122,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
617,usable,,https://github.com/kyngs/LibreLogin.git,kyngs/LibreLogin,5cae5bd01fa37e45ee1d529bfa5c8eb1dcdc5c58,2025-01-27T20:55:41+01:00,java,1.0,Java,False,java,low,250..274,256,633,189,753,140,10460,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
618,usable,,https://github.com/reactor/reactor-core.git,reactor/reactor-core,3b41346f849a1c9f6646376bb7852b99d085b6a2,2026-10-23T10:03:39+03:00,java,1.0,Java,False,java,high,>=5001,5241,564,555,8861,530,95868,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
619,usable,,https://github.com/fandreuz/TUI-ConsoleLauncher.git,fandreuz/TUI-ConsoleLauncher,058f54116c4125ee72732a31d0f83e58c30534ad,2026-04-10T13:58:35+01:00,java,1.0,Java,False,java,mid,1251..1500,1435,104,158,2524,139,27876,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
620,usable,,https://github.com/anzaizai/EasyRefreshLayout.git,anzaizai/EasyRefreshLayout,742672ce170543177e3ef94c8315fb35a5da402d,2017-07-27T10:14:09+08:00,java,1.0,Java,False,java,low,600..699,637,477,21,160,17,1809,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
621,usable,,https://github.com/github/copilot-sdk.git,github/copilot-sdk,ca1103fb47dda263f34d13c489986c423598c74a,2026-10-23T18:58:55Z,java,0.9236,Java,False,java,high,>=5001,10571,227,2879,12333,1216,195894,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
622,usable,,https://github.com/mylhyl/Android-CircleDialog.git,mylhyl/Android-CircleDialog,2f51f8e4bf02c31d682f91d2d999d8b9d35c375d,2026-10-18T00:12:10+08:00,java,0.9901,Java,False,java,mid,1000..1250,1052,490,101,551,67,6593,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
623,usable,,https://github.com/uniVocity/univocity-trader.git,uniVocity/univocity-trader,098bb36988bf3df5cf118665553e7b9e1b429797,2021-03-11T18:30:23+10:30,java,1.0,Java,False,java,low,500..599,599,7,606,5661,524,41542,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
624,usable,,https://github.com/huangyanbin/smartTable.git,huangyanbin/smartTable,fe975d333a79586261f4f265317b9d1e6f2a36fa,2018-04-10T19:01:13+08:00,java,1.0,Java,False,java,high,>=5001,5224,570,149,1135,124,13484,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
625,usable,,https://github.com/YeautyYE/netty-websocket-spring-boot-starter.git,YeautyYE/netty-websocket-spring-boot-starter,a2b7060b2acd196516420ed3c77ed36699a78418,2026-09-25T18:19:47+08:00,java,1.0,Java,False,java,mid,1501..2000,1936,62,41,200,29,2407,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
626,usable,,https://github.com/pdinklag/MinecraftStats.git,pdinklag/MinecraftStats,9ac55293ddb4d9ef2cb1f7924f38e75469b4f211,2024-07-01T11:00:45+02:00,java,0.8571,Java,False,java,low,250..274,269,177,84,328,76,3429,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
627,usable,,https://github.com/gedoor/MyBookshelf.git,gedoor/MyBookshelf,bb5a99058f387dc08d727cfe1418d294a53a9f48,2022-04-01T10:54:28+08:00,java,0.7791,Java,False,java,high,>=5001,7672,333,421,4483,363,57927,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
628,usable,,https://github.com/chenBingX/SuperTextView.git,chenBingX/SuperTextView,058f4e2730f9c20c164ba5bd43b1cffb46948a41,2026-10-22T17:30:06+08:00,java,0.7213,Java,False,java,mid,3001..5000,3304,373,69,531,51,8321,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
629,usable,,https://github.com/springdoc/springdoc-openapi-demos.git,springdoc/springdoc-openapi-demos,f700e180c4bcd518c8269eab1ee0e4f4a470a76d,2026-09-06T22:06:54+02:00,java,0.9874,Java,False,java,low,500..599,596,32,159,774,140,6299,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
630,usable,,https://github.com/StarRocks/starrocks.git,StarRocks/starrocks,99fc94e37052b1e8a4afe63908e53532a07667d5,2026-10-23T22:15:03+08:00,java,0.7055,Java,False,java,high,>=5001,12202,191,8253,95013,7258,1288948,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
631,excluded,n_files_with_functions 3 < 15,https://github.com/4refr0nt/ESPlorer.git,4refr0nt/ESPlorer,66c62c6ec38e35943e00c57c0458f6b4dc2d4362,2024-07-03T00:54:20+03:00,java,0.75,Java,False,java,mid,1000..1250,1248,5,4,511,3,12025,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
632,excluded,language javascript not sampled,https://github.com/mrzhqiang/ms079.git,mrzhqiang/ms079,963e06e4cbc13a591d6d7a293b23dc05e69d60ab,2024-04-07T10:16:16+08:00,javascript,0.857,Java,False,java,low,250..274,252,769,3357,13701,3311,207674,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
633,usable,,https://github.com/ElderDrivers/EdXposed.git,ElderDrivers/EdXposed,8f2308cdde0a8151a2b4b0151c58b203154a8c6f,2021-03-12T05:56:17+08:00,java,0.937,Java,False,java,high,>=5001,5670,501,768,7498,633,82028,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
634,usable,,https://github.com/kongqw/OpenCVForAndroid.git,kongqw/OpenCVForAndroid,756b157e9c531b04de415b5a4a8e371b52f44943,2017-05-19T19:46:39+08:00,java,0.8272,Java,False,java,mid,2001..3000,2236,452,162,2164,155,20430,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
635,usable,,https://github.com/eclipse-californium/californium.git,eclipse-californium/californium,1ca3841a519c7cfa3f49d1366535e870b3e8069f,2026-10-08T08:16:26+02:00,java,0.9943,Java,False,java,low,700..799,779,88,699,7603,608,101878,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
636,usable,,https://github.com/YunaiV/yudao-cloud.git,YunaiV/yudao-cloud,19f73d31e03f866383df484f4dafb2f02ae4a91a,2026-10-23T23:31:40+08:00,java,0.9999,Java,False,java,high,>=5001,19671,96,6939,17288,3186,332936,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
637,usable,,https://github.com/YeDaxia/JApiDocs.git,YeDaxia/JApiDocs,788546cb1520b4b963beb34cb4616e663e0f0f65,2026-03-20T00:05:35+08:00,java,1.0,Java,False,java,mid,1501..2000,1690,337,106,634,86,5228,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
638,excluded,n_functions 19 < 50; n_files_with_functions 3 < 15,https://github.com/z56402344/AnimTextView.git,z56402344/AnimTextView,05959ce6564c23eff1288295a1cdb45a1f9343f6,2015-12-15T17:33:22+08:00,java,1.0,Java,False,java,low,400..449,412,562,3,19,3,186,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
639,usable,,https://github.com/ashishps1/awesome-low-level-design.git,ashishps1/awesome-low-level-design,31595db8c21a8f7785b2ef45d90f16fd8053abad,2026-08-19T14:17:41+05:30,java,0.2754,Java,False,java,high,>=5001,27543,55,2943,9233,2280,70535,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
640,usable,,https://github.com/spring-projects/spring-data-elasticsearch.git,spring-projects/spring-data-elasticsearch,ae43e91cf1cd46f4ca1999f777d1880327d8d979,2026-10-23T10:05:04+02:00,java,0.9834,Java,False,java,mid,2001..3000,2958,19,422,3471,295,29630,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
641,usable,,https://github.com/allenai/science-parse.git,allenai/science-parse,f83983aa1b898f0e47c97f4997c57427bf277182,2019-10-07T09:55:20-07:00,java,0.5593,Java,False,java,low,700..799,707,489,59,474,51,8184,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
642,usable,,https://github.com/apache/calcite.git,apache/calcite,73b05e37c75bc38e663be7dcd87315324b44a9e5,2026-10-23T10:56:01-07:00,java,0.994,Java,False,java,high,>=5001,5198,573,2167,24616,1825,304957,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
643,usable,,https://github.com/417511458/jbone.git,417511458/jbone,70cee0c4803bd1b61934032c11c063a31f8c7c81,2022-07-03T14:26:06+08:00,java,0.9583,Java,False,java,mid,1000..1250,1003,621,48,249,28,2927,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
644,usable,,https://github.com/wells2333/sg-exam.git,wells2333/sg-exam,4a7215ace7f56555bc683e4a4c0188f86986fd9f,2026-04-05T13:41:50+08:00,java,0.4976,Java,False,java,low,500..599,561,339,1025,5415,636,65781,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
645,usable,,https://github.com/CellularPrivacy/Android-IMSI-Catcher-Detector.git,CellularPrivacy/Android-IMSI-Catcher-Detector,a51eb8fdf360c55c216955e23b54c5c516ff7646,2026-10-21T14:54:06+02:00,java,1.0,Java,False,java,high,>=5001,5434,530,103,653,87,11224,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
646,usable,,https://github.com/eleme/UETool.git,eleme/UETool,e4967a5fae89f94561917ab95ca40c6e414a25ec,2022-11-01T16:08:22+08:00,java,0.9167,Java,False,java,mid,3001..5000,3261,393,60,336,53,3508,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
647,usable,,https://github.com/AbdullahShahid01/Rent-a-Car-Management-System.git,AbdullahShahid01/Rent-a-Car-Management-System,3cd6a17362cd0bb1336962420bda7b41ae6d54f4,2025-01-29T22:03:11+05:00,java,1.0,Java,False,java,low,200..212,202,588,24,178,24,4160,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
648,usable,,https://github.com/liaohuqiu/android-Ultra-Pull-To-Refresh.git,liaohuqiu/android-Ultra-Pull-To-Refresh,46fdc861243a3d90dca1f5d31f3c82559ee9e4fa,2016-05-03T22:01:31-05:00,java,0.9804,Java,False,java,high,>=5001,9491,260,51,540,48,5254,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
649,usable,,https://github.com/triplea-game/triplea.git,triplea-game/triplea,2c0ec34ea3d306aff1fe0a0a2e0d09049b8044c5,2026-10-21T12:10:37+02:00,java,0.9992,Java,False,java,mid,1501..2000,1587,487,1326,10744,1116,151734,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
650,usable,,https://github.com/weirdmachine64/GhidraGPT.git,weirdmachine64/GhidraGPT,364e3f51e97736bea752132a2db06f8c7a6a10e4,2026-07-22T14:45:28+01:00,java,1.0,Java,False,java,low,800..999,835,626,16,240,16,3734,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
651,usable,,https://github.com/xuchengsheng/spring-reading.git,xuchengsheng/spring-reading,9911cbb4df107d3a1d87214b137af9871e21525f,2024-07-05T16:42:06+08:00,java,1.0,Java,False,java,high,>=5001,9924,239,448,506,328,5912,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
652,usable,,https://github.com/datastax/jvector.git,datastax/jvector,4f13ff42e93f2e7b16020de3aaeefe9372e0dd36,2026-10-19T16:15:34-04:00,java,0.9693,Java,False,java,mid,1501..2000,1755,260,299,3286,263,39031,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
653,usable,,https://github.com/youlookwhat/ByRecyclerView.git,youlookwhat/ByRecyclerView,c83439d3946fe8b765f718321841e1abdbedc570,2025-08-11T11:10:40+08:00,java,0.85,Java,False,java,low,800..999,828,658,120,906,116,9908,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
654,excluded,language typescript not sampled,https://github.com/zhukunpenglinyutong/jetbrains-cc-gui.git,zhukunpenglinyutong/jetbrains-cc-gui,e090a4491f4b78981e7e4ea2bf45263c1f245f32,2026-10-21T23:14:48+08:00,typescript,0.5298,Java,False,java,high,>=5001,7229,357,1291,13337,1216,217058,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
655,usable,,https://github.com/lukas-krecan/JsonUnit.git,lukas-krecan/JsonUnit,14285c4f0abe2b24c5dc80baf5269db76b624fc1,2026-10-22T12:54:17+02:00,java,0.9462,Java,False,java,mid,1000..1250,1006,611,93,737,65,5817,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
656,usable,,https://github.com/spring-ai-alibaba/deepresearch.git,spring-ai-alibaba/deepresearch,7f009adf56fadacdc78a02c4967aebe784918b11,2026-03-02T12:13:36+08:00,java,0.7647,Java,False,java,low,350..399,373,490,187,901,151,11351,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
657,usable,,https://github.com/alibaba/QLExpress.git,alibaba/QLExpress,d90c47080d006347ba803e38a65988995b00c746,2026-10-18T14:44:22Z,java,1.0,Java,False,java,high,>=5001,5642,504,236,2165,212,18859,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
658,usable,,https://github.com/ichason/CPosed.git,ichason/CPosed,df45265e1c5e805ed5706b2d0fa4dabbad46b7ac,2026-03-01T12:33:11+08:00,java,0.9243,Java,False,java,mid,1000..1250,1152,214,275,1977,198,25436,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
659,usable,,https://github.com/CogComp/cogcomp-nlp.git,CogComp/cogcomp-nlp,099af6a32b49f0353f013e8303b11d89717626f1,2022-07-05T10:17:55-07:00,java,0.995,Java,False,java,low,450..499,479,235,1009,8405,935,114022,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
660,usable,,https://github.com/apache/shardingsphere-elasticjob.git,apache/shardingsphere-elasticjob,6697fd0e87f8c15c63872b55cd59bc4da7d4f00e,2026-10-13T12:14:16+08:00,java,0.9749,Java,False,java,high,>=5001,8198,310,319,1203,232,13017,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
661,usable,,https://github.com/devgianlu/Aria2App.git,devgianlu/Aria2App,dd6cbc9e7b17559e59d9bc41a3fd8c0468e088d7,2025-07-13T13:28:51+02:00,java,1.0,Java,False,java,mid,1501..2000,1578,498,159,1545,147,19849,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
662,usable,,https://github.com/sunilpaulmathew/De-Bloater.git,sunilpaulmathew/De-Bloater,380306ff914a04e2650d3f0cd2acd6e147e35a78,2026-05-26T00:24:59+02:00,java,0.9412,Java,False,java,low,800..999,801,785,17,153,17,1940,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
663,usable,,https://github.com/xpipe-io/xpipe.git,xpipe-io/xpipe,5563d9fc476b38db095006cc2c027e981d868095,2026-10-23T13:51:00Z,java,1.0,Java,False,java,high,>=5001,14610,147,998,6500,908,91822,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
664,usable,,https://github.com/uber/okbuck.git,uber/okbuck,87682cd5c70f584f94afef0206780cfe4325002d,2026-03-28T18:59:15-07:00,java,0.8439,Java,False,java,mid,1501..2000,1527,560,173,885,141,10845,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
665,usable,,https://github.com/boxme/ParallaxHeaderViewPager.git,boxme/ParallaxHeaderViewPager,3fe677e920ee5671ef4d89d390957785e4ead9e6,2015-06-04T14:52:22+08:00,java,1.0,Java,False,java,low,275..299,282,487,19,94,18,939,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
666,usable,,https://github.com/NLPchina/ansj_seg.git,NLPchina/ansj_seg,50787ca2c7031d2a18c5393a97d1a54432790785,2023-10-14T22:38:52+08:00,java,1.0,Java,False,java,high,>=5001,6503,407,107,724,103,10247,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
667,usable,,https://github.com/kerwincui/FastBee.git,kerwincui/FastBee,e4ed6edbd65f25e50e8323fcd8bf3acb2ea627ce,2026-10-08T09:28:44+08:00,java,0.773,Java,False,java,mid,2001..3000,2309,396,1163,17208,853,76727,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
668,usable,,https://github.com/bewantbe/audio-analyzer-for-android.git,bewantbe/audio-analyzer-for-android,6cc84dc789811cd3d39aaebe2635a367b7eceacf,2018-03-06T11:39:33+04:00,java,0.9655,Java,False,java,low,275..299,292,179,29,389,28,6730,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
669,usable,,https://github.com/opengoofy/hippo4j.git,opengoofy/hippo4j,c734d00ec1e560fb63570220eee708c7440496fd,2026-03-12T22:44:21+08:00,java,0.831,Java,False,java,high,>=5001,6001,458,1053,5686,761,41563,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
670,excluded,n_functions 6 < 50; n_files_with_functions 2 < 15,https://github.com/cami-la/debugging-java.git,cami-la/debugging-java,c9b14664d6d2e0eee2e70a3cd6d1ed15d5a74fd8,2021-10-11T11:15:22-03:00,java,1.0,Java,False,java,mid,1251..1500,1306,364,2,6,2,42,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
671,usable,,https://github.com/lukaspili/Reactive-Billing.git,lukaspili/Reactive-Billing,ecbf6de289b292b8656e04a060fc26231083ade8,2017-03-20T10:33:50-04:00,java,1.0,Java,False,java,low,238..249,245,154,36,153,36,1617,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
672,usable,,https://github.com/apache/maven.git,apache/maven,e4b9ca120a7f67c39e5e320b5ebb34327229e8c9,2026-10-23T12:10:53+02:00,java,1.0,Java,False,java,high,>=5001,5372,540,1680,11511,1261,139092,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
673,usable,,https://github.com/zeromq/jeromq.git,zeromq/jeromq,3908fe3dabcba4d3de98ed0a6b85553690a1e006,2026-10-16T11:58:52-04:00,java,1.0,Java,False,java,mid,2001..3000,2453,297,181,2421,158,25734,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
674,usable,,https://github.com/PortSwigger/burp-extensions-montoya-api.git,PortSwigger/burp-extensions-montoya-api,daccdcaafb47025eb9c6c6d61f7700e95059a719,2026-07-14T13:15:30Z,java,0.9719,Java,False,java,low,200..212,210,101,285,312,83,5930,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
675,usable,,https://github.com/hazelcast/hazelcast.git,hazelcast/hazelcast,7e06448064bf8ac3b5aaa6fb7beffd581559d9f1,2026-10-23T15:51:50Z,java,0.9996,Java,False,java,high,>=5001,6624,401,7418,63044,6170,584731,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
676,usable,,https://github.com/ongres/stackgres.git,ongres/stackgres,894466c23e027342d74f252ce48d872361810d87,2026-10-15T12:44:36Z,java,0.9785,Java,False,java,mid,1251..1500,1441,92,2274,16169,2033,165403,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
677,usable,,https://github.com/callstack/react-native-fbads.git,callstack/react-native-fbads,78935205b95cbd572dd1db3f849fc8fee4d5b5cf,2022-05-16T22:08:07+02:00,java,0.3409,Java,False,java,low,450..499,450,602,58,181,35,1840,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
678,usable,,https://github.com/guardianproject/haven.git,guardianproject/haven,1e070fb21bff3e7886fa8faf05863794bd0a28d1,2022-10-25T22:16:35-04:00,java,0.4881,Java,False,java,high,>=5001,6826,381,84,804,76,9832,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
679,usable,,https://github.com/Jay-Goo/RangeSeekBar.git,Jay-Goo/RangeSeekBar,ba46b09113d4632f4c784d44dd5caf115eea77ba,2024-04-18T14:26:15+08:00,java,0.6875,Java,False,java,mid,2001..3000,2623,210,16,254,15,2216,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
680,usable,,https://github.com/ragdroid/Dahaka.git,ragdroid/Dahaka,4a7d48d8ceb15622176c6b975211e7d2e8f1943b,2018-04-10T15:36:00-05:00,java,1.0,Java,False,java,low,200..212,207,243,63,280,40,2105,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
681,usable,,https://github.com/yanzhenjie/AndPermission.git,yanzhenjie/AndPermission,00bedd6a3a939ce6dab22885723699025c63377b,2020-05-10T14:23:08+08:00,java,1.0,Java,False,java,high,>=5001,6615,402,105,414,90,4635,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
682,usable,,https://github.com/RudeCrab/rude-java.git,RudeCrab/rude-java,c8e2fc7a4f4c8deb230f88e3e0648d1159ea55c0,2022-01-22T22:24:28+08:00,java,0.8271,Java,False,java,mid,1251..1500,1415,142,214,2036,137,5585,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
683,excluded,n_files_with_functions 12 < 15,https://github.com/f22labs/InstaLikeFragmentTransaction.git,f22labs/InstaLikeFragmentTransaction,2fecf5064c507d1a3dc1a896e975ebdc9537b93e,2017-05-12T22:29:11+05:30,java,1.0,Java,False,java,low,200..212,200,682,12,115,12,1321,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
684,usable,,https://github.com/sockeqwe/mosby.git,sockeqwe/mosby,c234625fdfb46ce7fe2a0695a6272953db20865f,2020-11-22T12:42:43+01:00,java,1.0,Java,False,java,high,>=5001,5422,534,362,1877,289,16789,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
685,usable,,https://github.com/88250/solo.git,88250/solo,7dc3c15233ef49ee54094cca04fd5c3961a5f5bb,2026-10-16T20:27:12+08:00,java,0.584,Java,False,java,mid,1501..2000,1746,274,238,3828,209,25268,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
686,usable,,https://github.com/topi314/LavaSrc.git,topi314/LavaSrc,0ef6bc31d2b4e6d87c398b5ab0f82d9f597cd317,2026-10-21T02:02:35+02:00,java,0.8933,Java,False,java,low,250..274,254,724,75,694,70,8572,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
687,excluded,language python not sampled,https://github.com/kekingcn/kkFileView.git,kekingcn/kkFileView,3b82689a676e8a7e7d3ec4cc0c74de0676b0dac9,2026-10-08T15:52:17+08:00,python,0.7535,Java,False,java,high,>=5001,14796,143,925,25013,836,382083,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
688,usable,,https://github.com/qunarcorp/qmq.git,qunarcorp/qmq,5abc92f4eacb1e13e3f4880263381372b127bd22,2023-12-01T10:13:10+08:00,java,0.8352,Java,False,java,mid,2001..3000,2820,79,880,4983,699,50630,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
689,usable,,https://github.com/jingsewu/open-wes.git,jingsewu/open-wes,9d09311ab08e8b2d7472410b56558cf520757458,2026-06-01T12:08:40+08:00,java,0.8465,Java,False,java,low,325..349,340,225,1564,3035,776,86514,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
690,usable,,https://github.com/nayuki/QR-Code-generator.git,nayuki/QR-Code-generator,3c6d0b3cefb4e049dc337e82237c9644399716a8,2026-08-31T19:36:34Z,java,0.5294,Java,False,java,high,>=5001,6802,383,35,488,29,8663,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
691,excluded,n_functions 30 < 50; n_files_with_functions 6 < 15,https://github.com/developer-shivam/Crescento.git,developer-shivam/Crescento,6bdd6cea0561d92f2dbf1f1fe40d09722bd7e522,2017-11-24T13:18:03+05:30,java,1.0,Java,False,java,mid,1251..1500,1263,454,6,30,6,460,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
692,excluded,n_functions 25 < 50; n_files_with_functions 8 < 15,https://github.com/Ayrx/JNIAnalyzer.git,Ayrx/JNIAnalyzer,7170ce6bd138caa6be702e357b3aeb74231ae12f,2023-01-02T16:37:56+08:00,java,1.0,Java,False,java,low,350..399,364,669,8,25,8,638,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
693,usable,,https://github.com/zhihu/Matisse.git,zhihu/Matisse,21591aebe73a56435d84afc7b5cd50ea7ae2a6b8,2019-10-30T10:21:00+08:00,java,1.0,Java,False,java,high,>=5001,12497,184,48,350,44,4177,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
694,usable,,https://github.com/Drun1baby/JavaSecurityLearning.git,Drun1baby/JavaSecurityLearning,33dec526f6aa918b4691e7bed0e2486941df2f8f,2025-06-26T10:47:43+08:00,java,0.9652,Java,False,java,mid,1251..1500,1398,169,748,1917,666,21831,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
695,usable,,https://github.com/chaizhidream/examOnline.git,chaizhidream/examOnline,44c65838b4286d47c47c9de13ac929f00b1b0788,2018-03-13T12:02:23+08:00,java,0.6712,Java,False,java,low,300..324,320,124,146,906,125,9136,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
696,usable,,https://github.com/didi/KnowStreaming.git,didi/KnowStreaming,33524eaaaf8d539cb71f36a36e2b47688fff7591,2026-08-18T14:34:29+08:00,java,0.802,Java,False,java,high,>=5001,7176,362,1116,5166,714,80590,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
697,excluded,n_files_with_functions 7 < 15,https://github.com/wstrange/GoogleAuth.git,wstrange/GoogleAuth,732fbb6958ed35af3454fdeb972d7ddfa305185c,2026-08-14T09:34:28-07:00,java,1.0,Java,False,java,mid,1000..1250,1110,321,11,71,7,860,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
698,excluded,n_functions 36 < 50; n_files_with_functions 1 < 15,https://github.com/ethicalhackingplayground/ssrf-king.git,ethicalhackingplayground/ssrf-king,8c49042ee7db340d2737a7c0d12b1506993f93f7,2021-01-20T15:53:04+11:00,java,1.0,Java,False,java,low,600..699,633,512,1,36,1,576,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
699,usable,,https://github.com/alibaba/Sentinel.git,alibaba/Sentinel,a3f40ba8e900c8489bd520274739f17235a7721c,2026-05-27T16:58:50+08:00,java,0.9533,Java,False,java,high,>=5001,23146,80,964,5672,834,53353,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
700,usable,,https://github.com/Earthcomputer/EnchantmentCracker.git,Earthcomputer/EnchantmentCracker,311d29136cd7f4bf855f560aacf4296d8ba41f4d,2026-05-11T15:24:28+01:00,java,1.0,Java,False,java,mid,1251..1500,1401,165,19,168,19,3002,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
701,excluded,n_files_with_functions 12 < 15,https://github.com/mirrajabi/search-dialog.git,mirrajabi/search-dialog,26a108cd3ae3b0dfad3fa7147e1c79b4b74a9def,2020-10-01T21:14:56+02:00,java,1.0,Java,False,java,low,500..599,507,876,17,143,12,1194,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
702,excluded,n_functions 2 < 50; n_files_with_functions 2 < 15,https://github.com/amitshekhariitbhu/android-interview-questions.git,amitshekhariitbhu/android-interview-questions,a8f95e444cd9a52a244929c55dd9fdc9ffe336d0,2026-03-21T15:01:59+05:30,java,0.5,Java,False,java,high,>=5001,12367,186,2,2,2,10,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
703,usable,,https://github.com/chenenyu/Router.git,chenenyu/Router,6571553a2d69a1ac05c1c66ce9ad5b80f9cd1ef4,2022-07-05T10:15:51+08:00,java,0.9833,Java,False,java,mid,1501..2000,1569,511,60,197,46,2638,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
704,excluded,n_files_with_functions 12 < 15,https://github.com/0ximDigital/RxAnimations.git,0ximDigital/RxAnimations,86a71bde2dcd85e1676b3b3ebe545ff273497fc9,2017-02-21T23:32:59+01:00,java,1.0,Java,False,java,low,450..499,464,420,15,98,12,749,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
705,usable,,https://github.com/json-path/JsonPath.git,json-path/JsonPath,62a4c9f0f65ba3f625aa0867d64c528ba72d09ec,2026-02-22T19:26:45+01:00,java,1.0,Java,False,java,high,>=5001,9452,262,119,1164,101,10305,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
706,excluded,language c++ not sampled,https://github.com/pqpo/SmartCropper.git,pqpo/SmartCropper,5dd82186b54a3b25a2acd2e0a73c777b982a4f08,2026-08-07T16:52:15+08:00,c++,0.9086,Java,False,java,mid,3001..5000,4138,148,230,4593,146,47175,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
707,excluded,n_files_with_functions 6 < 15,https://github.com/jenkinsci/cucumber-reports-plugin.git,jenkinsci/cucumber-reports-plugin,df8832d954978943973c54084bb43d800d3e11d3,2026-09-26T00:39:06+02:00,java,1.0,Java,False,java,low,213..224,216,360,6,133,6,1073,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
708,usable,,https://github.com/antlr/antlr4.git,antlr/antlr4,7d5770395bb7b02eb56e7c62662cb1d7c08f42a3,2026-02-16T13:29:09-08:00,java,0.359,Java,False,java,high,>=5001,19032,98,1314,9094,1067,101326,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
709,usable,,https://github.com/lawloretienne/QuickReturn.git,lawloretienne/QuickReturn,69dd36ee5d76051567cc7c0df5d08a3b91efde36,2020-09-01T22:31:25-07:00,java,1.0,Java,False,java,mid,1251..1500,1437,101,54,463,51,5389,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
710,usable,,https://github.com/frost373/KitDB.git,frost373/KitDB,d3059dad3d4749ff9a25a7d721d62faf124ce2c7,2020-07-08T13:45:28+08:00,java,1.0,Java,False,java,low,400..449,407,631,56,481,46,5662,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
711,excluded,language python not sampled,https://github.com/doocs/leetcode.git,doocs/leetcode,3a306e54e7d72683e479bac299cc65f401c36646,2026-10-23T21:31:12+08:00,python,0.1823,Java,False,java,high,>=5001,36708,27,25650,40752,25505,565688,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
712,excluded,n_files_with_functions 3 < 15,https://github.com/sephiroth74/ImageViewZoom.git,sephiroth74/ImageViewZoom,bfe833a7c61bcc28fea39f5758f0531cde0f4dd8,2017-06-30T13:04:08-04:00,java,1.0,Java,False,java,mid,1501..2000,1881,120,5,116,3,1163,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
713,usable,,https://github.com/CyrilFeng/Q-calculator.git,CyrilFeng/Q-calculator,ccece53668d33dfaef4afd28392ed9c29a1f2e27,2025-04-25T14:09:13+08:00,java,1.0,Java,False,java,low,800..999,965,115,29,77,21,1024,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
714,usable,,https://github.com/apple/pkl.git,apple/pkl,939e844c032ab9b2acb972ff770978cc611674f2,2026-10-23T15:51:22+02:00,java,0.8573,Java,False,java,high,>=5001,11550,202,912,8561,767,94778,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
715,excluded,n_functions 9 < 50; n_files_with_functions 6 < 15,https://github.com/wenbochang888/house.git,wenbochang888/house,cc4c04d042c451f0dd91ea74ba5f3964fb99edf5,2024-11-28T23:56:26+08:00,java,1.0,Java,False,java,mid,3001..5000,3226,404,6,9,6,170,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
716,usable,,https://github.com/abarisain/dmix.git,abarisain/dmix,2c8f649e050dfd607df2a6e8dc2415cbf3e081f6,2021-09-11T14:27:24+02:00,java,1.0,Java,False,java,low,600..699,605,704,145,1669,130,20651,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
717,usable,,https://github.com/tonikelope/megabasterd.git,tonikelope/megabasterd,c4b8b76dcf03e726aac77f8959ab90f920765124,2026-09-24T18:54:35+02:00,java,0.9459,Java,False,java,high,>=5001,5809,483,74,1245,68,25293,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
718,usable,,https://github.com/opendiffy/diffy.git,opendiffy/diffy,6f01a56c4ef5833c51d371e043dbdff03ed305cf,2026-05-18T14:20:31+05:30,java,0.8354,Java,False,java,mid,1501..2000,1540,542,158,617,118,7511,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
719,usable,,https://github.com/promeG/XLog.git,promeG/XLog,1aa7fdacadc7d0eb4e49e9c00eac925ebdcd05e5,2015-09-16T21:16:42+08:00,java,1.0,Java,False,java,low,300..324,311,322,23,118,21,1667,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
720,usable,,https://github.com/Tencent/Shadow.git,Tencent/Shadow,b2a7a7487d8dddd26e2e22e990965ea3805080cf,2026-10-19T10:48:38+08:00,java,0.7313,Java,False,java,high,>=5001,7787,328,294,1761,228,20976,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
721,usable,,https://github.com/http-kit/http-kit.git,http-kit/http-kit,7f8c70159ca1e239957d74baac8731582e269c77,2026-08-21T10:44:28+07:00,java,1.0,Java,False,java,mid,2001..3000,2566,231,51,408,46,5886,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
722,usable,,https://github.com/open-snail/plumemo.git,open-snail/plumemo,dbf5cce370a949e230dc3a598b0cc937ada6a322,2022-11-14T21:16:07+08:00,java,1.0,Java,False,java,low,500..599,559,360,209,448,127,6997,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
723,usable,,https://github.com/mybatis/generator.git,mybatis/generator,fb608f72d3907f19a59a30303b66fa50d0904dd2,2026-09-19T12:25:07-04:00,java,1.0,Java,False,java,high,>=5001,5305,551,426,3170,369,29806,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
724,usable,,https://github.com/sepinf-inc/IPED.git,sepinf-inc/IPED,c715892c3a4e35b86ba923e8208354d13e48fb09,2026-10-15T17:22:37-03:00,java,0.9731,Java,False,java,mid,3001..5000,3066,475,1226,13112,1128,178700,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
725,excluded,n_files_with_functions 11 < 15,https://github.com/PatilShreyas/MaterialDialog-Android.git,PatilShreyas/MaterialDialog-Android,e3338c6c1a69f351b85e4c98633b835917ee1452,2022-01-08T11:15:47+05:30,java,0.9333,Java,False,java,low,800..999,922,258,15,62,11,744,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
726,usable,,https://github.com/karatelabs/karate.git,karatelabs/karate,b0998e90169faca2a82655ec6af46685017f1b89,2026-10-22T13:36:20+05:30,java,0.8628,Java,False,java,high,>=5001,8993,275,554,7000,466,84137,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
727,excluded,n_files_with_functions 6 < 15,https://github.com/wingjay/BlurImageView.git,wingjay/BlurImageView,964f728c0360344b67f6a6700a5aaf827812f66d,2018-05-25T10:13:18+08:00,java,1.0,Java,False,java,mid,1251..1500,1330,306,6,51,6,623,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
728,usable,,https://github.com/AriesHoo/UIWidget.git,AriesHoo/UIWidget,5335ee1c17881f80734f1fc7861cdf2fac37992a,2021-08-09T09:03:45+08:00,java,1.0,Java,False,java,low,400..449,427,319,121,1793,114,16655,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
729,usable,,https://github.com/MyCATApache/Mycat-Server.git,MyCATApache/Mycat-Server,65f8d8beb752f935752f2a0eec0ab017facab9ef,2026-05-18T17:48:47+08:00,java,0.9989,Java,False,java,high,>=5001,9501,259,877,7073,737,88850,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
730,usable,,https://github.com/CyrilFeng/karma.git,CyrilFeng/karma,e807cba60ac1716b8f0793dbc61540f9543afd59,2025-06-26T00:22:19+08:00,java,0.9302,Java,False,java,mid,1000..1250,1010,602,43,661,23,10894,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
731,usable,,https://github.com/viclovsky/swagger-coverage.git,viclovsky/swagger-coverage,3d420920ce25d8056ffbd6725e3bbc18483b98e6,2023-05-10T18:13:21+03:00,java,0.9889,Java,False,java,low,213..224,218,257,90,479,85,3722,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3


==> anc/sample/pilot-run-v1-repos.txt <==
# The pilot run (paper/data/run-v1, drawn by the former 'god-complexity grow' with seed 1):
# every repository an analysis has already seen, as owner/name and the commit measured.
# The confirmatory sample must be drawn with another seed; the analysis diagnostics report
# the overlap of any run with this list. Format: owner/name commit
FFmpeg/FFmpeg e9b3c55fe0321915a70f44f30b276ef2afdc3a0c
woltapp/blurhash 712a47f946b98c30097eb1ada086ea00b18681ec
shellphish/how2heap 02da6aa26a44e5af2a67057876d7c6669a207f56
semgrep/semgrep 51602ad27f09ef9342a5620601de5ef8f572fbc6
screetsec/TheFatRat b0586d08f357bf7bc961aed12b87ffe8849a1674
OpenIntelWireless/itlwm 53c51c2cdd6e4b69beb91f310d74c53422b0f8bd
palera1n/palera1n 3ba32c40dbd90b9bcff1a71b5f9ee26c3388b0ad
nanomsg/nanomsg 73e89d2ca28d11cbd39bb15e8d2e1edeb7eec68a
qemu/qemu a19f59a72d96056d9a8f48cf6c77f5787491e414
unicorn-engine/unicorn 7c5db94191defc1e04a4f66f4eb1220903cba837
Awesome-HarmonyOS/HarmonyOS 5d2008e97ea2547dfb3d0b4c9409953e1bf633fc
Syllo/nvtop 71094a9f7dfbfe7cbe9faebfdf055e580a034283
ahrm/sioyek 78b94e2115f60eb124df266d13eb2838da42c5b5
floooh/sokol efeb77603e24daea7d1dd6445b9358bb5d82533b
bol-van/zapret c4d0b1990129dce2b28095277173ee0d7702d304
remzi-arpacidusseau/ostep-projects 76cff3f89f4bf337af6e02e53a831b7eeb1396df
grbl/grbl 9180094b72821ce68e33fdd779278a533a7bf40c
davatorium/rofi 1ad1df6b72d4c8b0e40e8ced1249ef8a8a6bc0ad
nmap/nmap f06480daed9a9b2cdce61904222cc87788afdf84
acidanthera/OpenCorePkg d9ef47a2a7bd69a026a92b0eb040b9be71810620
stanfordnlp/GloVe 52f7dbc512be3f72e9c11e7cbb19dfdfa4651e9c
sabrogden/Ditto a80fd3536bc407cac8cce43b5682022282ace983
google/packetdrill 2a8b4d80459e157d5bb7a99fe620c83e5ce036bb
dji-sdk/Payload-SDK 8b7d0ca607b9153ae3ec34db99028a5fbeea421f
EchoStretch/kstuff-lite 48cd2c4ce62aa9ca0c2cc014c1e512f276ae7c17
migueldeicaza/SwiftGodotKit 193c7330b66e693fcdb5b587cc27de54c7f87091
iilegacyyii/ThreadlessInject-BOF d002dc4b89ac55daafe1777e4087f9aec82e7490
runninglinuxkernel/arm64_programming_practice e0c065de9e07d893a5d7bdb9d8ccf796cc62852f
linuxkerneltravel/lmp 930819165f359b93a27d72e274cd4fc8c2ef72a2
microsoft/SysinternalsEBPF f41c7e26ee4302ec13754528b3e60c5005133cb8
aide/aide b4fc3aee8ad7da205a7d5e8f27c5f99a8936be40
micha/json-table 1b8e0b804f31a2f4cae8ad6f8781fbe66505c97d
ngspice/ngspice 032b1c32c4dbad45ff132bcfac1dbecadbd8abb0
Zer0Mem0ry/KernelBhop d7320cd54f9ba0357acfabe5e76109c5c781e1e5
ozkl/soso bddbb630f94637fb0db5e1931ed32a527f9c0b33
jvpernis/esp32-ps3 416b7b561500670bcdc72c8f0c1a01436eab8bdf
HEX0DAYS/FlipperZero-PWNDTOOLS 3b9eaf5351131ec52c9050488db65710ba15b90f
linleyh/liberation-circuit 19e3363547793e931fd9419b61ebc2cd8e257714
benjamin-42/Trident 670994407621dcad0073dc858ef7b4589e4d46cf
powturbo/Turbo-Run-Length-Encoding d2f6e15203babac58e6b4ddedfb76e4b86e9efa7
shidahuilang/openwrt-package f9b9c2927f4c1df5c1173fc432abaf6ad1bae4e8
jedisct1/swift-sodium cfd195c76882aa9b997560ca7cb95d72fbf5db00
intel/cryptography-primitives b882cb23b7f321824d58af9c9fa2a61fcbfa9ecf
muon-build/muon fa795e81d22bda57ea98121f84612b0272ea00e7
sdlpal/sdlpal d4bf69b64d335cd680555af9df90e7ec4f3006a3
SinaKarvandi/Hypervisor-From-Scratch de5963981321a7d007d242c7faa8fa51ba0c44a9
WKL-Sec/HiddenDesktop 14252f58e3f5379301f0d6334f92f8b96f321a16
fgkeepalive/AndroidKeepAlive 689704d5e5f1e39575a70e7710c4cb15166bd835
emojicode/emojicode 4dec45b497e4f4dce7f5f5ae11a00d8e8e9af67c
fastos/fastsocket 4fd1e96c58cdf92d92498189e8b9416d00755567
pipelinedb/pipelinedb 5cc6ef58ab5b1c84bb7b4e932f99bf5c347f46d8
bytedance/bhook a8bd254f6e53022b65136f40d10ae3763b6ef8ad
alibaba/AliOS-Things a99f20706f9c666903a12a205edce13263b1fadb
vnmakarov/mir a8ab7c31cd5f9b23b77d84c60b3d83e62d9d304c
PCRE2Project/pcre2 4e2d8efad6c485f7bfbda2cbafc36b1e19e80e8e
hairrrrr/C-CrashCourse e06dc5030c093ef020c457c306441d559055817c
ducalex/retro-go 4ced120669750ca7228fd0414211430c1d923166
0voice/kernel_new_features 15f4834a469de52b2457ff0385060b6ef5df2c16
rogerclarkmelbourne/Arduino_STM32 78d0cd817a8caf5a43018afc181eb24db5a1b66f
rosehgal/BinExp d815a17fdd0cd900a7c049a8276364ff2543850b
hfiref0x/WinObjEx64 d584e8ae69328a541897f60dae8e4e14e1e88978
sbabic/swupdate d6a0214833614914579a4700e636bad73a169122
NVIDIA/open-gpu-doc 9fdf5c4062007929d9f4e6cbad9c9771fe61b880
Lora-net/LoRaMac-node dcbcfb329b4a343ab007bc19ac43a8dc952b3354
zauonlok/renderer 9ed5082f0eda453f0b2a0d5ec37cf5a60f0207f6
https://github.com/HITSZ-OpenCS/HITSZ-OpenCS.git    # mid, 1926 stars
dotnet/eShop 913acea66708a59595351174cee9b29f37179d29
Kareadita/Kavita 2d225367f0310ac7354423b772a4c6a7caf63fd2
2dust/v2rayN 673283da4b8666c65c258a1949882ec41b6b5cad
XINCGer/Unity3DTraining 016f98412ea5e11756b286736f479b66ab6216d5
PixiEditor/PixiEditor 11ba9ba2bf7291ea20aa19ce8e9c85d9a45e212a
dockersamples/example-voting-app 63e9150ca17af4ed05880d4245e486481f73fcb4
MirrorNetworking/Mirror c4f3739966e151f405be1762d33502794fd034ff
gitextensions/gitextensions 813f48be0d91699124f61a1fa6c0fd5e376d3b81
sta/websocket-sharp d78e5eb6847ed59018cf50b935f96175ca6b6523
Sylinko/Everywhere d38d02f839fd86d9ba29632e9f0100d6d1747648
Tyrrrz/DiscordChatExporter 276471f5fd48291153d6f4b0c20802ec5c310bc5
MessagePack-CSharp/MessagePack-CSharp eb108f89700db93e67f10148b777380c244ac6ae
lukakldiashvili/Unified-Universal-Blur 4a22db964018243833698286cc1ffef5925d8ae5
atauenis/webone 78867379cd8eebb5f08a2ea0a7a4b74c788e7709
ar1st0crat/NWaves c1a6a4a8fdb70ce7cfd6b31ad59595e8461ff2e5
HenJigg/wpf-abp fa83dae95acbf5999be867ab07e55dbfecdc7c0a
ewilderj/doap a0683cbd8b18cfc23963615d3df7f79d9640d7c3
unity3d-jp/Project_TCC 02e3eca89f9d3b956b9193676c56b72e52ede3d7
PublicApiGenerator/PublicApiGenerator c715fa1d19b82b8ce7a0482fd9e20b6fe5eef858
step-up-labs/firebase-authentication-dotnet 72514a251b522da50e6a22f02c70b6e9a623be8c
damienbod/AspNetCoreOpenIddict fc39826837ebf6ca55eb35ea8b440fa069dbdefd
Koziev/NLP_Datasets 85d7cbdf41d8b62bbd385aaab2920bc9c4b4f63f
dreamanlan/CSharpGameFramework 65705559160a4250ce0b93539c862d425c468a86
ctstone/csredis d3a47f25f320df9b29f2a0161393bfa4fc423c01
CommunityToolkit/dotnet b135626dd54d33b8f05f2ff31591592c004aa848
StartupHakk/OpenMonoAgent.ai 26c0a73655e44a55b87bdf05da5ab401015d0e57
mini-software/MiniExcel 40d2baafc8707e054af60c8e8dd091419c081608
punker76/gong-wpf-dragdrop f1d728ec873ca542a16b0cd66442c89dd407bd4b
TheCodeTraveler/AsyncAwaitBestPractices 190e92ab146bea36aa0b6519772c0e54ee6d0357
realm/realm-dotnet 113c01264fc00f6cedf3c829caa9cfb30b963914
p-org/P 260da928f67569ca7a8c0039a02d0bad7cde6096
elastic/elasticsearch-net 327521d549ab0b706618fd9985ac63ef6267b6ea
sebastienros/yessql 5fb7c46f9055d67eb6005a314ff9307a9b5d861b
alelievr/NodeGraphProcessor 15d714e9d5b098b2b0138d82460e563f97ffbd80
libgenapps/LibgenDesktop f74e224aa340bb39112d78e297089283620c646a
LAB02-Research/HASS.Agent 08310c474780107f63053cf02ce52f80e49408cb
lightgbm-org/LightGBM 5831ee577776949d26d21efa581ec904bda80483
telegramdesktop/tdesktop b16daff6df63e8a812bc2b52a04ff243f67a7d3f
electronicarts/EASTL e323f67e5d93fdadcd44f7998069d804697b1945
Lymphatus/caesium-image-compressor 183686b83c6335bb62216351b130e7b8b74ad98a
flashlight/wav2letter b1e19bad8bdb64eeaadd6fc1b929b94740c42d7d
CodingGay/BlackDex 5580fa8f5d658afae4eb667f8c8d6632be5b9aaf
filecxx/FileCentipede 6baa6b0ccc1b7eb74723c9206a1ecf92906a05c6
ValveSoftware/openvr 0924064316de3effbcd1acf1e309182a2deb1c05
pipotoufikxyz-lgtm/dlssg_for_sm86-MFG-version 9533fcb0458f4c55f3e733b6ebc87fa9faa92f9e
victorprad/InfiniTAM 4156547e7f118c3a303d0b3c20f4da2aa3bfc9c9
Kyle-ak/imu_tk 7780270fb9a227c79323199303f23989e689a89d
fz-lyu/modbuspp 3099bfb5d63627d5c455cf7e360e0a10de96c0f2
sin5678/gh0st f434b0df9d08540c8d81d82892def50198aa8849
openAVproductions/openAV-Luppp 78fb003df542e752d43f8ea3e734a83de4e4f8a1
MuMuloveU/wanghu 591b61c11df3f203c2cf0880e2dd8e83c3661d5a
hku-mars/ImMesh 3bbc89e4cd2acfa4797834e79b06e8e86b3fa891
HuTianQi/SmartOpenCV fc765f1d4d6d07a9cdc62ceb0b2b44044f4787ba
mmatyas/pegasus-frontend 5d58223e58f84afb31d5d14a67438841b981a6fa
Adaptix-Framework/AdaptixC2 e99535c9ef4642190f7ea125c2983d1611f1a3f3
ThisisGame/cpp-game-engine-book c7f9f8095274c98c62c24b18742966f6c45e638a
hasherezade/libpeconv 0fc25f680e03699d33ef3b2034a6724365f3d1a4
duncanthrax/scream d789743c248b11d1df7e5ecc546b1bc60b90cd91
googleprojectzero/TinyInst 9b564702c01481825e4a1629d1701cf49d3d091f
arrayfire/arrayfire ab4a5063c92512dd65ab2b418cf81e4b3c46299b
axllent/mailpit 4045859fe6422a4bbdbc1b87e643903b609b3667
derailed/popeye 5d07838165bb64fa70c594f2b46ef14a9080782f
xataio/pgroll 777a5350e09012b29d26b9611122046d8a96fc1c
Hackl0us/GeoIP2-CN 4eb80dad60f81139f20d2d049ff6ec3236c6b1a7
projectdiscovery/httpx 482ce7bc66584a678fa7fe89c906a9ccafa7bc92
go-rod/rod d38c75327872c72a1cf2010dad7527f9e52eebf3
gobwas/ws 6ee05547180f51e8477c28de44d8e09dc9646cd5
dokku/dokku 8d696d1207e1f464f1463dbdc0e5a15fa92b07c4
jpillora/chisel 5ee6c74d60d96a75afb18bc866eb19327170aeed
ondrajz/go-callvis 67a26605e208542065d44b34a28948dde3af8d1c
xpzouying/xiaohongshu-mcp 7797fd375aba02dcd33afe143f6bee13e5870859
juanfont/headscale fc97593bcea76c92fb3ad41a5b95076684ddc85a
ehang-io/nps ab648d6f0c618c690a7a79948a7ebd686e1cdafc
dexidp/dex 05a275057112ba93e17db21f600b756f000f1c21
DaoCloud/crproxy d6755ed100a1b7018d8034b989926435088631f9
tinygo-org/drivers 2ec36570d69333952dcb5619dffff04848ae7dac
mdlayher/ethernet 529eae5b61181083b306246aa4c93f0761efa8a2
tliron/glsp 59d6e3155c81b688dd8c7c73de185ca194f7d5c7
takashabe/go-ddd-sample bd0062b0bec08302c2d27cc0d8acb35de0e5e9a8
apex/static ce0a9ee81ccaf8d59e58beb24f30064f02099280
ProtonMail/gluon 2561acfbad82c2ef0f576a8df98b3269a0cbbfee
fencesandbox/fence 737751a82b49f287b41f8a3e62ec62919d7b9224
muthu-r/horcrux 31241973930178595022e86f765fbf8e8e0d570b
SagerNet/sing-geosite dd64ae0ebf2ee69166c0510042b3e96c085f27df
dbohdan/recur df5dc445c399219ee9b3a717d5f03499e53fd7ef
NodePassProject/nodepass b6d957dbe2b61070d36f2b4b2a35e70d3cd04ef9
jakekgrog/GhostDB 8f072b4f2c900ef9f7f7606f80e00540968bf41a
jpillora/ipfilter 7c5480348c9fb789468c69da4e969f52f391d8c9
lmorg/murex 6332fa1e89d3a5df5c6104d7f19d017367bb74f9
container2wasm/container2wasm d85e02dbabe732d6e6ee6df07bf1869f66ac1444
takama/daemon 496d69192531c6cb1004380a0be0fcf2031b06f4
cloudfoundry/cli fc8aa2f40cc8a1b40721a590165bc9b0c7e3177a
runkids/skillshare 578790c416d0282829b8a41595dfb3abb3ee2cbc
jetify-com/typeid be8ff0daf5dc1f6d40c62a03cfc89945263a69af
coreos/go-systemd 737492515b5789f80e3980c5755a544c6faf445f
micromdm/micromdm 904493b9500ffc8a21846846781e362f5c612107
smallnest/1m-go-tcp-server b6632be9a0437af28375b5d143c3de861912aeb4
go-qml/qml 2ee7e5ff737026a4dfa89801fac63561279040f4
aserto-dev/topaz 10776ad04ecbcc430035b109b700268e8ff32a12
alicebob/miniredis 49790d46ea2887b691813f0b7862b72f5f65f185
carapace-sh/carapace-bin 6bc2b8d69a2474b6eeb626a85ef83254c2ab7d82
rakyll/gotest 2b76d60c5af49b510a4d92e5f739671f87fc19c6
JessYanCoding/MVPArms 8adc86be91eaef3b384f72a7bb0ae6b43a393046
yanzhenjie/AndPermission 00bedd6a3a939ce6dab22885723699025c63377b
paascloud/paascloud-master 781281a9503332ed3cef44ea618349d14230a127
NanoHttpd/nanohttpd efb2ebf85a2b06f7c508aba9eaad5377e3a01e81
bazelbuild/bazel e91365e1209ee6b9e7ed3fe0b3ebd5cd1a965d42
realm/realm-java e5f4caac29d2ca36022352ef5c1f59045750e021
00-Evan/shattered-pixel-dungeon 57a4e06a4caf162446d1c28caa7983f0493fecf0
beemdevelopment/Aegis d6f4e5925a97e4e91593f1542085eae03432a759
dyc87112/SpringBoot-Learning 4212d163da816c6fa5b28d59130318dac2379a73
ikarus23/MifareClassicTool b1ba0c4dd4bf873dc41c68a5fe337e8607b1414d
Bigkoo/Android-PickerView e200d8c063aa2568d728854c048340ad2e4e0c0b
xuxueli/xxl-job 693d27640be76d02ed7214ede57ce75f7f9ebb71
Peithon/JustC2file 7b14ee267808f60739cbc377354645a9aa378f18
pascaldekloe/colfer 6365466e2d8208a536dfb7bca82d81216813061c
smltq/spring-boot-demo 8839a2bf004e41c45a869a19537c81293f4292ed
Netflix-Skunkworks/rewrite db0d7ee7699078caf28cbaff844fb79a036d40a0
GoogleCloudPlatform/jit-groups 32f10f692637a6bdef3d9c9a3b650afa2673cde5
dfqin/PermissionGrantor 9382cfecfdda9e19decddb772c17c49f2efa73a1
pig-mesh/easy-captcha 5adc637931ab66cc42de0ac955bbe5de650a8c78
LuoLiangDSGA/spring-learning bc60e349b4c573fb624230d068f7bb66a9e64736
jhw-dev/CircleLoadingView ba92085e7e46770c45ebe0efd0d940f21407fcaa
JayFang1993/ScanBook 8a9ef377c43af97d1a1db3c1dfa96928d140d8e2
GoogleCloudPlatform/spring-cloud-gcp e0f870482e0819fe89ba20e14bf2afea34002227
gplibs/android-magic-surface-view b3594d9e40a28b57dc32b1ff51ccf94b0e5110a4
alibaba/compileflow c2831832745e893f0dbe22b1e94810625372a356
yangfuhai/ASimpleCache 7935b04751aa57299cfb8b89e5b1e12a2d96e7cb
ManbangGroup/Phantom 23c12ea9080dcd32668496fcb09495914ceb908e
joey-zhou/xiaozhi-esp32-server-java b2ff4d316ba65417f2400258d5be9b245df4f795
f0ng/captcha-killer-modified f3e4c373baac6d6cf1a375b60cedb6513c9b6834
networknt/light-4j 7341825d6b1a9489bc39fd0b16544230d31234cd
mbechler/marshalsec 243c5aa878b7385ca91c6c17c31eef6dc39f6a6b
SunOfBeach2/CheckVersionLib 23ab03936b0bbd78c447ef8d4d10bfba4243e4cf
kymjs/KJFrameForAndroid 8bc5a9abebba9c52dcd7c4651f70a496c4b901a6
AsamK/signal-cli f107b8ff07881fbfe9700287e30e098ca9b17011
android-notes/SwissArmyKnife 69bb5c2c57c5403b31b0ab49048f7bdf5b9a9c77
learning-zone/java-basics 3efcad42a45f6993efc57041379081f5398b5ab6
bitwiseshiftleft/sjcl 35b0641709cbefccb0b58b39b2862152a4f4f428
forwardemail/superagent d73b68f942c96cb8f61fe1d53600ceadc6d381b6
digitalocean/nginxconfig.io dd290c0b706b8a8c2f86cfbffaae9c17715b431d
vaxilu/x-ui 9c1be8c57a53953b47ee7c09a93554e73816f907
krausest/js-framework-benchmark 507a1adbfe3e36bc178df70aa62a718d376d761e
NeXTs/Clusterize.js 199ff217e491d5f2371c3bdf7f45f2d0ef365b4e
javve/list.js 44ae2396072a617f6a418b5d10c5adbcbc34842f
testing-library/react-testing-library 20ce75f2907ca0e5c5a8ae595c0e9a4e368c7800
datawhalechina/easy-vibe 130e9b75b28b524e8cc74e615fd9733a4e2b330d
pqina/filepond 1304c6d6a4687c4fecf9029710eec933277ce4dd
apachecn/apachecn-algo-zh ca52c3b386331be95ac1f1313dcf0d484cf89c04
sub-store-org/Sub-Store 832d3a0412bf92e79b46d6610217117010c589ec
final-form/react-final-form e09c3cf983bcce7721c6b9dfbbabee6fe62bf83c
schlagmichdoch/PairDrop 1b0c9c9d903c3cfc706df1303dc75c3b54d04c77
plotly/plotly.js 8ffa227ce4799a32340e4bc8966a70b22187fc8a
Vincit/objection.js 7297ea886fa41703268c6b766b15cc58fc02497f
lgwebdream/FE-Interview 6d433aa8654c3927a4e1ee5625b83bc12ccc6fc0
1c7/Crash-Course-Computer-Science-Chinese 6db659d0e923a8c74124334c7f0f2fb4e30b2f4e
jashkenas/backbone 94260d91dcf4050360f055506271b61f7b24e5e3
alyssaxuu/screenity dddeeb668ad285155a48fa89298f0fe2ef273579
Automattic/node-canvas 9570be04146bf98f6f297d66f5e267837af9ae52
akiran/react-slick 97442318e9a442bd4a84eb25133ef62087f98232
reactjs/react.dev 046f17d04295ba047bb5739026b4ac3110f17028
browsh-org/browsh 499ef386d45cd1e2b5457dd04887c017f77b7e27
kska32/ebooks d37305ec12c8ae668011e8d2ed24a01583bf75fe
hyperapp/hyperapp 5a113fa00450302be9234e0a74ee634ed5574243
mjmlio/mjml 1c434fcbfd042ddfcb9fa4e0496f7eedf1d90bc7
lutzroeder/netron f7016de336630affa89fd9fbb49a717a25dc1528
MikeMcl/bignumber.js 02109ca2749538d57551cdcc7e38585db111b4bb
jbaysolutions/vue-grid-layout 6e536767937fbde7f1f18435a185e2b9a00c27ef
react/react 098d2e87a1f7142947418d15f63f975b58c4685b
enzymejs/enzyme 61e1b47c4bdc4509b2ac286c0d3ae3df172d26f0
jiangts/JS-OTP 2d7ea544e15c5e339eeb8e30d88ff02c0616dba9
stylelint/stylelint-config-recommended 5cf6e92165a7bd3b852050c31597fc520ecb53a4
tannerlinsley/react-show d0c618d4fdd7f0e9a6c8013458e6949ec7b842cf
cwilso/Audio-Input-Effects 5ad359806698b353631d0f3d1e74ca28a0a879fd
jwagner/analog-film-emulator 9fdd3f52a2b77373bd9fd746884d28fb95020808
pazguille/flipload 54ba1ebedc1092f855e33202e63ed7ccb10c437f
Seeed-Studio/wiki-documents dbf589c353d4b13fc6b4f67814e30333a9661aa7
75lb/renamer 72e984e567e739676944cd41acbd0182a185ab0c
mattphillips/babel-plugin-console c60ede851e96a31b32d2fefc520b4d09e9387b9a
Aisland-SJL/dsh-worktable 6cb86b6c73b3c356373e06cd81e08952542ea040
wangziyang6/MES-SpringBoot 64e84cac6b4fa2f95f687422d97e2b820de3755f
DamonOehlman/freeice 5c4d582ae59f732953b439dddb87a456ad4d70f7
ryanflorence/example-react-router-server-rendering-lazy-routes 18771a915770c443345f8ca661659691d06fa001
https://github.com/T8mars/minimax-h3-prompt-skill-T8.git    # low, 290 stars
kadirahq/fast-render 59ca6d499fde6a05c212a68296bb648ffe01c431
leeoniya/uDSV c11a444b26419b5a3c4db9c5c5400a4328e7741b
unconv/gpt4v-browsing 8318b11d139e03c09bb83ef91d545446339eff77
BoyCook/TwitterJSClient 26f7352e9019cbae6c32dc220203ba42ebcd38cc
ib-sundeep/amazon-clone 48d3b73a4433caafa1012f279bbfcfdc7306702a
gajus/isomorphic-webpack c6af419769bda05aeacc4f523eaf67687ce93895
jae-jae/Camtd 23bb622a686d96370de3d60d74bb053b09bf10c6
zerodevx/zero-md 8a74154174997bc1513f110a69a68031ceb49ff1
dankogai/js-deflate 39583eb4c7a95352d1efc3257e076d0e4d8e7e37
internettrans/simple-single-spa-webpack-example f5ea5353a23c7de4c17637039e37e9bc38072b12
StartBootstrap/startbootstrap-one-page-wonder 4a2712c4601d9f5209e97e2b4229d39d55beca84
qulingyuan/robVeg 8901283c090de6a418ad3103a7d036e6f27fd449
basir/next-amazona 7dfc8e835de5e1f8b138bcb7d1ad8a98a8bbe7ae
zserge/o 3bdc0f3b2913a388c14c1b81975c95ae3cf4f2f4
adam-cowley/neode e1b186c634cb47b265aead2077e3d9ca3aa4710c
jewlofthelotus/SlickQuiz 7bf8162615e1b30c7b9e3e2150dcf63c118db397
pixpark/picprose 58fdfe01abd5c682eb6b59d0e7051c4f865a7daa
Vertex-Mods/Advanced-Tab-Groups cd3d2e4fc29a0226db096651d646f9724831719a
jeffbski/wait-on fae57e2e074a241551a8a5e9089e48099247ac41
voronianski/oceanic-next-color-scheme 44a1eca851f86d4cc82f5c41734c917c65fa5710
webrtcHacks/adapter 63788eba34ac88612b10d730004fd983ec8c5590
danmactough/node-feedparser 7ceba26c974c4b6e4ec422ee2ba1e469d9490368
winkjs/wink-nlp c2fa2f1554a64de12dd76421cb6199ded1b6b062
christianalfoni/webpack-express-boilerplate 170d929d1fffcb02c37244098e29a1d8b1aa535f
mourner/rbush e59712716a84dda2e31f9b471b32faa178d8056f
Happy-Coding-Clans/vue-easytable f6f78615156ae28e8133d51407d826a3a1b9b935
umijs/dumi 8c4150bf66ad6b46eba8dd38d54b4897b1965740
epidemian/snake 319a58d45acc9487625b7b72c245922aacd020ae
maoberlehner/vuex-map-fields 96fa6b3a70de1f64da251c0ff0caad42e7255944
feross/thanks aeac99374ea4b6a70c4075223226b744608313eb
liyupi/code-nav 287826658469d8a84bad52df9f974956e172d07a
wavebox/waveboxapp 0daa7986ceab8f3f709821ad1c8897c0ec504ea9
keajs/kea 6c7ebba57821989733a11d6f3888816658584d97
WorldFlowAI/everything-claude-code 432485ba6b92c14fb357276a98957f348bcff9ee
calebjacob/tooltipster 2f42ac14e3da23de43bb35876ca576802e318dc8
morettt/my-neuro 9da17316aff16c6180cf0040f681916f0515a5d9
rafamadriz/friendly-snippets b4d01b0fdf3c9a549961c2f9ffe8dc09be166219
ziishaned/dumper.js 3b98ea5f075b9e62f259ef417314ee19902b59b8
mauricecruz/chrome-devtools-zerodarkmatrix-theme 3c495ab7e3c549c4d2d56285e59ceb1441e983d9
saebekassebil/teoria 0f4bbe8fb0d6a43fd9c96a309ce781c3841114d2
jsdf/react-native-htmlview 8d95b7378f5373347831ffd20267c096110f5001
rust-lang-cn/rust-by-example-cn 94ef6ea187d7de79e569ce59e8250090e8be2289
webodf/ViewerJS 8aa33a9c4f390c8da5a4fb8178a2e915d511fde1
shengxinjing/fe-advanced-interview 4fec64484ffba0d9396bde4ee9ac60c0ead321f8
jstejada/react-typist 9bb97752364d208845a07438a82f982193261acd
aickin/react-dom-stream 03620b4697ea037e532b274729ae92938c9f43a6
justjavac/awesome-awesomeness-zh_CN e6796f3712e8fde491b816332aba54416c751866
TalAter/UpUp 5b694418d522c3dc8010d5d1a4617cd83f46bbe7
mikenicholson/passport-jwt fed94fa005c5b2dcb7e6d5d5372e3b20cae898f1
lvivski/animatic e7499835cb3434c6136f9b10664fb6823426e5ec
lcobucci/jwt 7cb2a1b3f0309788a430efe91b7346a837909867
flarum/framework 0baeeb87fcbd178249282416e8a6cc1ce585c46b
pterodactyl/panel f9bc3e5e70510774e5daa1c90b6f5b624c99d2bc
ZoneMinder/zoneminder 6235cd10ea9f7c3855d3b665b151b157e9a15e74
PrivateBin/PrivateBin a0533e59b071f4b38be9187e4e451d75feb3e97d
doctrine/instantiator cbb879d6eea7ce605d95f4c455679df73ee682ea
nikic/PHP-Parser 8d2b672aff65a1a4dbf7936cec27d19f51989412
roundcube/roundcubemail 08974eaff65a4ba5ecb35fcda9ded20640061838
walkor/workerman 8fd5c148ff7dcd7bbc88621e1712eeb1f66b7f56
glpi-project/glpi 13b5d4d57a977da5ab40e87d4fe741c2e91f7628
fuzzdb-project/fuzzdb 5656ab25dc6bb43bae32236fab775658a90d7380
laravel/socialite 7a3b628fa10692f614dea6569bb52c0db26fb8db
briannesbitt/Carbon bfd94aa8ad24141317e70f6f017dbc2be263f5cf
humhub/humhub 0443fe55a73ffc8015fa7feddb4949951944b76f
Eyadkelleh/awesome-skills-security ae26985eb60c2b9e1f1b95f7af0e5c438ff85e6d
wpbrasil/odin be8ba025223d1bea08a74e3e238dba889d7831fd
galnetwen/H-Siren 79bcde23ccca45f313d7ba08d3af5e3369b598a3
mow/apache2nginx 5440456ae5f90e03b49187c42f5db4a2eae00913
opencats/OpenCATS 169cdf1e20b10263e3c42bcae6c2893565662a14
glhd/aire 1f370409d47c01f881c5929f31ac9becfbe8b61c
csdeshang/DSPlatform-open dd58bdd7cf12c51266f0c92aaf305365e9fb04fd
axeloz/filesharing b99e11c19cb52eaa064f597abffc3bd70369a19b
tarlepp/symfony-flex-backend 22835a63ab3ef7e52f920999fc98b3bda7ca9cd5
sqc157400661/XiaoTShop 9c809a7d4e4e830207825ddfb2f5668f31794dd9
opencfp/opencfp 6bb648ba3b6341f4a015ee98ea6ce826a0453fcf
braincrafted/bootstrap-bundle b76c1acdf8d97c240cefc08b93f58158e57c9aa6
brainpink/gravatar 6f671b1cfcb3dc1fcda28f70cdcafd1f76912751
WonderCMS/wondercms 7dae4c93f266c05ca6563a96e9f0168f2defe399
composer/xdebug-handler 9d3bb5bfdb57d2ef35d3866ae15567ef8e16ecce
yii-starter-kit/yii2-starter-kit 4f019ad2bba87b6abebcb340ece6fa1475fb2f71
symfony/form ad1865e72abc35200596dd8e12b5e8e4fc28179c
symfony/maker-bundle 29510addbfe225c0d3266e51ccca29758b4427a5
getsentry/sentry-laravel 0537a1d5bfd583beb89001887af9cadd3116bccb
DirectoryLister/DirectoryLister 0bbaaf89d59d3203c001db914c4a396870955797
WordPress/wordpress-develop 6ea74c8115f1be08d133906018315df65c0dfab2
aimeos/aimeos-typo3-dist 4f5dd50320c6a8a968e6a17e09caa6350d558414
ledccn/IYUUAutoReseed 945df1a9cbf394549e07ab57b6626946677c498e
thephpleague/color-extractor 336cff70b60c0b92cb6cfa382c65a6bfaa69d5b9
tecnickcom/tc-lib-pdf a0626686715391dd4210c5622aee849d033b8baf
amphp/http-server aa96ca38c5f822a827236543d5417d0c2a782ef0
phpmd/phpmd e1c35e388283a8baa80489c1478a5508649db7a2
tenancy/tenancy cda3efff9991bc301d72c9c7c5b7a992a8ce2b3a
apple-aiml-research/ml-stable-diffusion ea2805dc1945be20561c77e5f6d1d9a5a637cda2
NVIDIA/warp bfd59c41d1a3354bd3a47a16d2ca8da9a67b2bed
princeton-vl/infinigen 224598d4a2ff95b4fc928e72c222598b7122c698
Jack-Cherish/python-spider 60b7ed839713ccf00bb30fe2b203a6b45d7459aa
https://github.com/Abdess/retrobios.git    # high, 7425 stars
Dod-o/Statistical-Learning-Method_Code 1ab72871aa452d99f3e1940b2e58e9a7b48b6db5
unclecode/crawl4ai 94b67888ca8b335ff2121423a50e06dd27661922
FoundationAgents/MetaGPT 11cdf466d042aece04fc6cfd13b28e1a70341b1f
tigerless-labs/autoharness 27d13c1d8091681db05a10ef9626081217da240f
blakeblackshear/frigate add310d63d6386b820edb5ee89cfaf4e00ef4777
google/langextract 3a68580f0aede0e96a2e1e03daa2a5f4011e4fcd
openai/guided-diffusion 22e0df8183507e13a7813f8d38d51b072ca1e67c
QuentinFuxa/WhisperLiveKit 363e4f6d029694d9c81ae548beddd9d3c88a3637
ludwig-ai/ludwig 0e84ffa776d5707c9200fb475611834250343d2e
jianchang512/pyvideotrans f9f35d102a2bd7393285eee1e3eaaa69744dab11
geekcomputers/Python 70aea8e64bfce4bb59c639a108a30b95c940d35f
spotify/luigi f5feb7a4655ad73ef56f0ab04d7903ab43b63e12
Jeffallan/claude-skills 36f3fe8052da7c57083783268c6ea3265d075265
quiknode-labs/hyperliquid-sdk f6713ffeec6ac159a2006cef88a7b2be43694ee7
xmoanvaf/llava-phi 21dafbf557194331ebf73dbc5ed007a349fa0835
nomic-ai/gpt4all-datalake c96535561bbb820e7c59036803865077256aeb63
vietnh1009/Flappy-bird-deep-Q-learning-pytorch c4f2c363d7f887b0e2d028367deef40568f638cc
openSUSE/opi ebbad9fcc4ebe15ff09e5185a15cbf4df3f10ba5
SpEcHiDe/PyroGramBot b463fd9b8e057756fa4fc8301691857254352319
benthayer/git-gud 6fb38289d99393bbdadcf541db9330acf06c7b17
jacobandreas/nmn2 7e42dd98420f9580fd34185ba670490a5d86fb04
GC-STEM/it140-projects f0fbfcf3f2e81b3d4a33abe89c024ce17a0b09bc
Noumena-Network/nmoe 970a146433f9c649d09ddab36f675974f53dd905
kchengiva/Shift-GCN 20276b64d16775c2de33408beb32825d2f93ffa4
Sefaria/Sefaria-Export de1d27b7e275bf29709977dff6684335eb91ef30
ParisNeo/lollms_legacy f8b01687d9cbefb0fe5bc15584ecf8a1a8f59a7a
john852517791/awesome-fake-audio-detection 093edb405a25ccfba71cc754dd80804eab5efd21
sam31415/timeseriescv cb04fb6ea7a0b2c15920ca253f882336fe336ba8
autonomousvision/stylegan-xl 4241ff9cfeb69d617427107a75d69e9d1c2d92f2
zhongweili/nanobanana-mcp-server 062b9c6fc95efbc457563fa14ff5ea5cb66f4d06
ppaquette/gym-super-mario be8bca6ae279ba0d515883b292f71cdacbf6102b
mozilla/cipherscan 30bd23938853d68b51c2ebe4bcc922cc3113c5e2
PiLiDAR/PiLiDAR 54f00bbc22ac5990710b15e825773d2fd5508432
sinwindie/OSINT d886b9b847925bbe8f037d1fe308452aae1af9b3
aquadzn/learn-x-by-doing-y 5de687fd62a8a3f3254d6dd583a3561c4d75ab11
nalepae/pandarallel 261a652cddb219ac353ff803e81646c08b72fc6f
r9y9/deepvoice3_pytorch f90255c96177c344cd18b5a52651b420a4d8062d
ondyari/FaceForensics b952e41cba017eb37593c39e12bd884a934791e1
WuJie1010/Facial-Expression-Recognition.Pytorch fefe6653f3e09912693a73c54e6a8247adca3090
kajisho5/ffmpeg-skill 11a70aa680c0916581164dc49957a1b64ec57a79
hydraponique/roscomvpn-routing f2dfdc383359c3fe3c5815bfd599d271210f9e43
Alic-yuan/nlp-beginner-finish 34d9aaaac77be6c4be6b69823d76b79151356ed8
yangwohenmai/LSTM 174a2b239e6d31aa7cba359456db2fcb9647ed4c
HybridRobotics/berkeley-humanoid-lite 984741a3623c93b0583ccfdc479f1f8b1c4d900e
jcjohnson/pytorch-examples 0003fcdc606a79951e53bf8f46f8574fa4739f23
albertpumarola/GANimation 40da9ae1a88e6a3c38cd6548be08a61cbd6695ba
phanein/deepwalk 6e6dff245e4692e9bea47e9017c1034e51afbf29
kimiyoung/transformer-xl 44781ed21dbaec88b280f74d9ae2877f52b492a5
xnl-h4ck3r/waymore 4e02de512fd6b110be92dc8bffb3002edfebcb6c
lewagon/setup 046e05fbf2943a09fe374bc929ffb7ce7709c278
mastodon/mastodon 7f90e0fd72457065096d13cdcbfd0713c88de933
norman/friendly_id 4699c9791db955dfa9929af0f38a4059af550026
puma/puma d53529399bc250915374eebe3ae54dd9fd9a6cb0
gollum/gollum d00fefc89be0ab22ab862a51299120a55ccd9280
presidentbeef/brakeman c7781648630c789dd1a2f089e94b5d8c463169fb
ddollar/foreman f65ddba83932bd4670e014389d6e27ea1e20b469
basecamp/kamal 1b63e8c23a7ac806215a6cb507947777db967ee5
solidusio/solidus 4dd53128473a4e0c7b7fdbb6d152e35a5ca7bb1b
rubocop/rubocop 0eac358186393fa9c35f7c02897e07169321e099
github/scientist 2cd5c16210a4f4c938f48395b2860ebe0ccf56e7
carrierwaveuploader/carrierwave 1c9e1f77c26fd0d968ca098bb34328f3a4916374
Shopify/liquid 4e39ae4cc3da73921923c0669e0fc84a66b2f696
opf/openproject de387b5d440ceffd8ea8cdbe9f8050c9ac8267ef
activeadmin/activeadmin cae41ce24fe3bf77ac2f2734c038921acc701dee
puppetlabs/puppet e227c27540975c25aa22d533a52424a9d2fc886a
rails-api/rails-api 91c6c35a3babfcec535e7e2469eca8aa49289b4a
railsadminteam/rails_admin 6651f64d7f7e7b8b372252232fff3795c8730654
Shopify/deprecation_toolkit b07ea5fc3a71ce12a1aeecbcf54afa75e5806cd2
snmaynard/redis-audit cee0ca4c6228d767de77130f3055c57da4b29045
hahwul/metasploit-autopwn 09320cc637bf363a79a565e4ff3a58a50020ac6f
u-gems/u-case e0c456e5fbf84944c98f2ce20bf595a6329b1cda
kugaevsky/mousetrap-rails 4ae2a7d76537ca13df2bb1b269604fb2e42c873c
HazAT/badge be1cd076d2a51cbeac6c66c70624b33707d85f59
SergioFierens/ai4r 9583d6d576c2a7f73cd3bbc2ca8d34221957d4ac
kristianmandrup/cantango 1920ea616ab27f702203949c4d199f1534bba89b
SAML-Toolkits/ruby-saml 4fc58536c0ccfea3cf85a45825792404fb3540c9
chrisbranson/ruby_identicon f333d0f056eb8b76387b2579c9bc6b45c34a9c8d
voxpupuli/hiera-eyaml 2954bf018a7f42d4d1c4ec82904b3eded12a9edb
tpitale/staccato 4b6e618d237dc474ac96fdf985f5b87a3643a661
pattex/jekyll-tagging 76fbc51bc644c660144ed9f6a1b0a854b23ee0f8
facebook/chef-utils 755efffdb0a89c900731e93d6bf20542177141ec
2016rshah/githubchart-api 639b3ff4570126d128c287a53ab79c652f012072
railsware/global 2d442e375e768a7ec92914b442cb1063dd74112b
jobertabma/ground-control 6dafff9e1769a322066c3fba4f5e4eefca52ddd5
sverrirs/jekyll-paginate-v2 7bc2634c04c49120b674cc3506275f85c4389f5c
NoamB/sorcery 4aaf38363eddf7a2982312ce68f0105dcc4ae8dc
ttscoff/doing 69879f12f362b992d79728a40b37056160b6b98c
fatfreecrm/fat_free_crm 91595c40a6baaa70512296157aab4bd56009e9b5
mustache/mustache b015f866942a6eb45ce4d34009f2ba6ff16ce4c1
zendesk/ruby-kafka 997e3044d80a406259a849418dd826b61630fcf0
lineofflight/frankfurter 47dd307530442043024254330620eb8666cbbad1
elixir-editors/vim-elixir 6dff29176eb35e025bc94b262bf6d4e517e11f7d
basecamp/marginalia 6f9215ba654504c6520d82fbe06db5c536cbfc33
grosser/parallel_tests ff7c3e3584e715166d826a2eecc3b875614213d8
devise-two-factor/devise-two-factor 1a37176d36e2afaad22aa3ee8e7c62fcd80fab9c
lynndylanhurley/devise_token_auth b02076a930f7d0a4a155e25feaa7a50b86dbc625
sous-chefs/docker c8b9ee7e7e52c2c65dc41a615862bd356f6931b1
jeremycole/innodb_ruby 7ad09f95f69e3b1256ffdda8ab3137ba6dd1bd9f
natew/obtvse 15428566222ff85cefef522377ab995d518c5c2b
flippercloud/flipper 8e40aca76e40432b53e7572952a3045a1ed61548
github/gemoji fadaeaf1f1a9be82b321316a6c5502e43138b2f6
DamirSvrtan/fasterer 5c113a97e27797b2bf2f2b1326a3a20280bf6588
openfoodfoundation/openfoodnetwork 6d906aceb7ec4e11b8c38ae4913b3e10e11d3fab
wealthfolio/wealthfolio 0bd5280dd7030b362c1fc6b472238fbf8b4cb9f9
neovide/neovide 19c705370fda1d1cacc2ce9633fb282cb78a5898
quickwit-oss/quickwit 4f20e4f86d1a67108314c2b65624e0cc0b9058dc
emilk/egui 86099aca1276fe786921992c8d5a68914ee79bec
redox-os/redox b3f371c1bac6bb4c88ef4eb4b30139d2e007580f
ReFirmLabs/binwalk 26713972e3f9f52dc37d4a421c4554b0bd9e82ef
AlexsJones/llmfit 2491243295b91eb927f1d12e25711e1a4806f7d5
wasm-bindgen/wasm-bindgen 9bec40cf3a09e759ad1e3de6921f6dc5caef384b
tinyhumansai/openhuman 3f958ed2090ae142fcb31e918406bc265426a2bb
sinelaw/fresh b4fde85c61d855409cb44c1b8cdf04ded085b6c7
tokio-rs/mio a88e5e119172e4fb1638926faf65a4fe889e05b1
tokio-rs/tracing 9d0e557728ecb91e467fc29dfe738b9f28cf6684
openvm-org/openvm e74f9b1ee868c42776faf821b8b9f2e8829a7f68
NLnetLabs/roto f4a8b7aaad702fdbd69372f95188a961ea6d24ff
rosedblabs/rust-practice c92af86071079298257feeb3815b3cd929de39da
s2-streamstore/s2 0441e281d186ba18dd5af561bf4f8e4997fcd013
brson/basic-http-server 0e07bea361b8fa0820e81b2983533da49341764a
theorzr/portablemc 682e1cb7a188c861a48a74043896682026dcefd0
YanamiNeko/NekoSportsWorldTool 69856c91ce54fcb409f995e8300220d7bef5d917
Jake-Shadle/xwin 723d758d484f505c214e1b8c298fe34b19ba9e92
jinliu/kdotool be03ce90c09350898556436bac74ed35fe928617
dalance/svlint 98e84ce9776593f8d8aae45ae80001ba3e9789ff
alloy-rs/svm-rs f78c6a79192f96fb180a9fe00ab316391208fa03
messense/nh3 112cd0540b04ecfd6c871f22bc220e7a23a7d08b
apache/datafusion-sqlparser-rs 7b5821dd45ce13ba6a77b24c39854a863848c2b2
acsandmann/rift 7803767d4aa7d81dbb02ccfeb33596ba8744dd01
embedded-graphics/embedded-graphics 9c5bbcb0c2ae3cd745a7926752fdc815b86da5dc
elliothux/open-compute c4f8e23e07a3ef1f3035a5a635c52d86d62b112c
sashiko-dev/sashiko f4b72fa04f232fe5f2183d32d7cf9c09e5d735ec
aws/s2n-quic 8c1fca6a3e3861b5fc6c570e384cc454fbbde8ea
aws/amazon-q-developer-cli 15cc8f3cd18c4272925ce1c7053268eedff1ea0a
TeamFlos/phira a22ea8958410ac940adec83b54bbf4e6b293d191
libpnet/libpnet e4fc80a5a14465c8d940cd2fb6d6254da1571a06
mikaelmello/inquire 55493e6b4157d2259135bcfe145a3da09422a174
valeriansaliou/vigil ff91dcf158da72546d74947bfeb50c77489d7f2f
monosans/proxy-scraper-checker 1193a10cba3e676e93baceabfc9387119ed09dcb
https://github.com/voxel51/fiftyone.git    # high, 11195 stars
mckaywrigley/chatbot-ui 81328b61d2a4ab597a7a057be70e785cf756d9f8
yocontra/react-responsive ff23a19f49576a3f06c8334affbef5996f147e12
Done-0/fuck-u-code 27ae48f50816a40afc4c6f4923e9444883683093
mlc-ai/web-llm c42c36670cfc426c75e53ee297443882f1ae8d84
AbdullahAlfaraj/Auto-Photoshop-StableDiffusion-Plugin 6f6d4907adf0b6a6e562d084238f02ed6b7503c1
clauderic/dnd-kit 01bc678e93477e56a78aa2244c69b08a96cb0da6
hoppscotch/hoppscotch 63273f8e599e73f0fb38c0739314e8d46b6bc83d
Akryum/vue-virtual-scroller 2cab69eff219d016f53d58660c44b94e274852cf
modelcontextprotocol/inspector 074b8108f340590268f2900741403755e923a11c
ds300/patch-package be4dfd77d941c0e6fb56b60843f3a98fd1d7ba4c
TanStack/virtual 28ff2cab7a970f4e0908229d65a0da8803903900
ChainBuff/yellowstone-grpc b432833cbe917f714eb46812aeb9672365628730
wevm/curl.md 72bab6a77fc0911caef36a86b52ca3d61b5580a8
fylz1125/CCFish 8a089faf689bab95e01cee13eb270ec1d6885d7a
Helmi/claude-simone ca1820fcf053e471a3cedbc9c3c61808ca4ec0d7
ncvgl/slawk 5f30358d3445d660072790452a5efcc143ba5c2f
SonarSource/sonarqube-cli 2fa1a9e0af5203c7123227233c0ad612c3d2a7d7
Nutlope/billsplit 65f3b1c966a88aa6c7c8cd4edb49dd9af6eb1cc6
niccolofanton/dithering-shader 805231fc30732701680df6d1c4bfa9a00c9bce51
h3js/rou3 c3bdbf5b8843905f0424395bfe444d89f8bce0b8
DanielYKPan/date-time-picker 5ccf6be2d24c6e074709881d64dd9116c3b6aa14
TheSharks/WildBeast d1d7919a39afbf6504892994ee7b0fff580e3139
danielroe/roe.dev e26fdcbbcb49904c49f206524ebca0c4b36384e8
unadlib/mutative d08e08dfa8aaf52a682d7df00bd7c0fbace3e10b
FormidableLabs/prism-react-renderer e1c83a468b05df7f452b3ad7e4ae5ab874574d4e
microsoft/azurechat ecf0c1b96baa9ef0131a3d938ecd312caf97ca31
gothinkster/node-express-realworld-example-app 30b68e1e881462b2f4164ea09ab4c4f5699c7b0b
chibisafe/chibisafe 9f5ba531b94bb75bda493332e170d0364cb0586e
eslint/config-inspector 84330dc3df0b122842fddfb62c64e4aa8b283041
codeany-ai/open-agent-sdk-typescript a9ade5fdaefb0fb5cffdddeed93b3bc81feb7734
easysoft/zui 560efae732ad7c0635b855a5e971b88fb6962e49
magic-akari/lrc-maker fdf21d27d443ea66513c4a9a68410e5529d11fd2
microsoft/tsdoc 76dcd8ea88e492b21657a22bf8afc4b600e6bfdf
xtreme1-io/xtreme1 810f7b2f8153f2467c8c5a5f5f0612347a0432dc
NousResearch/hermes-paperclip-adapter 937ea71a34f5efcaa3834b11fdd08cfc1c99cb2c


==> anc/sample/seed3-measured.csv <==
draw,status,reason,url,full_name,commit,commit_date,language,language_share,github_language,mirror,stratum_language,tier,star_band,stars,rank,n_source_files,n_functions,n_files_with_functions,nloc,n_unparsed_files,n_commits,n_contributors,first_commit_date,sampler_version,sampler_commit
1,usable,,https://github.com/fuzhengwei/itstack-demo-design.git,fuzhengwei/itstack-demo-design,5c0bc027014288c996d2c7115c89b959fcef692e,2024-05-10T18:05:57+08:00,java,1.0,Java,False,java,high,>=5001,6774,387,207,631,172,4617,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
2,usable,,https://github.com/LaiFeng-Android/SopCastComponent.git,LaiFeng-Android/SopCastComponent,a95bc36d8ddbae13207c4df8e7b0736ce9b745eb,2017-02-08T10:51:29+08:00,java,1.0,Java,False,java,mid,2001..3000,2457,292,110,802,91,8753,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
5,usable,,https://github.com/jcabi/jcabi-github.git,jcabi/jcabi-github,e7033364cf2b9b66221f05f037a071cd53a91dd0,2026-10-21T20:32:17Z,java,1.0,Java,False,java,low,300..324,307,435,272,1909,218,17329,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
8,usable,,https://github.com/JimSeker/opengl.git,JimSeker/opengl,4f9d94b97263cb1ddb7dbeeedb0b8c8df24328f6,2026-09-24T10:36:18-06:00,java,1.0,Java,False,java,low,400..449,415,516,125,536,113,8414,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
12,usable,,https://github.com/deeplearning4j/deeplearning4j.git,deeplearning4j/deeplearning4j,4c22ac5fe4a8350d05d224e7f4499429f7f69c93,2026-02-24T05:13:17+09:00,java,0.7161,Java,False,java,high,>=5001,14272,154,5641,56811,4574,660583,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
15,usable,,https://github.com/sofastack/sofa-boot.git,sofastack/sofa-boot,696b17a36ee81f4e85b1cd4b5626b79de451b4c9,2026-04-24T10:58:31+08:00,java,1.0,Java,False,java,high,>=5001,5072,592,441,2343,354,23193,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
16,usable,,https://github.com/coding-parrot/Low-Level-Design.git,coding-parrot/Low-Level-Design,b78735e2824db1e8b7a18699681a328f125edef6,2022-10-09T09:35:11+05:30,java,1.0,Java,False,java,mid,1251..1500,1447,79,33,133,27,1030,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
17,usable,,https://github.com/hongfurui2014/exam_online_hongfurui.git,hongfurui2014/exam_online_hongfurui,01ed41f9947925fc166001711d26e5fefa9980fd,2020-04-01T02:50:13+08:00,java,0.8647,Java,False,java,low,275..299,287,321,133,620,89,5982,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
18,usable,,https://github.com/springfox/springfox.git,springfox/springfox,ab5868471cdbaf54dac01af12933fe0437cf2b01,2020-10-13T20:49:23-05:00,java,0.9953,Java,False,java,high,>=5001,5919,470,633,3577,545,37642,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
20,usable,,https://github.com/argouml-tigris-org/argouml.git,argouml-tigris-org/argouml,be952fcfa77451e594a41779db83e1a0d7221002,2022-08-21T15:37:57+02:00,java,0.9994,Java,False,java,low,275..299,275,709,1688,14371,1516,158108,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
21,usable,,https://github.com/xuexiangjys/XUI.git,xuexiangjys/XUI,111e6008ccd97978d892c6807be1a50f544908ee,2023-06-26T01:40:30+08:00,java,0.9943,Java,False,java,high,>=5001,5084,591,877,11129,807,95803,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
22,usable,,https://github.com/hub4j/github-api.git,hub4j/github-api,f351e377db81a11cf26f47a4d727bedeb563774a,2026-09-09T14:24:24-07:00,java,1.0,Java,False,java,mid,1251..1500,1261,460,253,3128,233,18339,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
25,usable,,https://github.com/szerhusenBC/jwt-spring-security-demo.git,szerhusenBC/jwt-spring-security-demo,dcf718c67c0d403f78ee390c23715c3f5e6f5f4c,2019-09-10T21:59:01+02:00,java,0.9545,Java,False,java,mid,3001..5000,3101,460,22,94,20,876,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
26,usable,,https://github.com/netease-im/camellia.git,netease-im/camellia,fec12c8ee62bcbd62f1076f1cb501020b4048325,2026-10-22T11:11:40+08:00,java,1.0,Java,False,java,low,700..799,739,300,1514,15815,1290,169159,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
28,usable,,https://github.com/Jackson0714/PassJava-Platform.git,Jackson0714/PassJava-Platform,a7ce345b4ea8c5efb8d31e412428ca23d939d96d,2023-03-26T09:44:37+08:00,java,0.5028,Java,False,java,mid,2001..3000,2950,22,543,5700,389,27740,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
30,usable,,https://github.com/bitcoinj/bitcoinj.git,bitcoinj/bitcoinj,80f3920a0f422a387278f827d97b70ca5a053176,2026-09-23T08:09:39+02:00,java,0.9968,Java,False,java,high,>=5001,5234,567,317,3281,243,34468,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
31,usable,,https://github.com/kaedea/android-dynamical-loading.git,kaedea/android-dynamical-loading,4113444be3a187f84c8af4ec74292d5aabc3a74c,2016-12-14T12:11:02+08:00,java,0.9774,Java,False,java,mid,1000..1250,1072,431,133,1296,115,13925,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
34,usable,,https://github.com/flavienlaurent/datetimepicker.git,flavienlaurent/datetimepicker,0f5d3999955e2171021e8bcdc1c07059c0486fe7,2014-10-09T23:36:18+02:00,java,1.0,Java,False,java,mid,1501..2000,1810,195,17,213,16,3321,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
35,usable,,https://github.com/sxpl/FaceAC.git,sxpl/FaceAC,d7b85941d66680a702e25c3b0cc41e35256448f0,2017-11-17T13:37:34+08:00,java,1.0,Java,False,java,low,450..499,454,555,26,230,24,3599,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
36,usable,,https://github.com/Graylog2/graylog2-server.git,Graylog2/graylog2-server,a4791809463737c316c47bfd578f5e6f15538ce3,2026-10-23T17:42:51+02:00,java,0.5871,Java,False,java,high,>=5001,8163,311,8053,35803,6831,488689,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
37,usable,,https://github.com/vicc1024/OnePush.git,vicc1024/OnePush,72c77b27945323ad46abca5108d15de986632e9b,2018-04-15T17:13:40+08:00,java,1.0,Java,False,java,mid,1251..1500,1423,126,101,493,79,4870,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
38,usable,,https://github.com/apache/tsfile.git,apache/tsfile,eb733133b9eee0b1eb74f7671d809ecd730cedc3,2026-10-23T12:17:18+08:00,java,0.8005,Java,False,java,low,200..212,210,148,1000,12046,867,138276,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
40,usable,,https://github.com/FangWW/Document.git,FangWW/Document,d4d6ccd5d72554376ea99adb172f66cf5c231096,2020-12-10T23:08:57+08:00,java,0.8473,Java,False,java,mid,2001..3000,2539,243,1818,5856,1265,102835,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
43,usable,,https://github.com/JetBrains/xodus.git,JetBrains/xodus,18f573765aff1bf12f45f73224ae3ec7e95268e3,2025-09-25T13:18:16+02:00,java,0.7696,Java,False,java,mid,1251..1500,1262,457,690,6960,581,65964,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
46,usable,,https://github.com/Multiverse/Multiverse-Core.git,Multiverse/Multiverse-Core,34185b90a940065456ae078220b9b1716a899f4c,2026-10-19T13:17:52+08:00,java,0.9973,Java,False,java,mid,1000..1250,1103,335,371,2568,297,24549,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
47,usable,,https://github.com/Ishan-sinha/DSA-for-SDE-interview.git,Ishan-sinha/DSA-for-SDE-interview,09ae6e711754dd06ca0787727e62071c81473c95,2020-11-11T20:19:47+05:30,java,0.9346,Java,False,java,low,400..449,437,161,153,325,146,6178,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
48,usable,,https://github.com/apache/shardingsphere.git,apache/shardingsphere,f4acdb6e44b3d93e52146f8b1e9c94a6f7825b71,2026-10-24T00:26:22+08:00,java,0.9953,Java,False,java,high,>=5001,20813,89,5291,22035,4182,233606,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
49,usable,,https://github.com/AbrahamCaiJin/CommonUtilLibrary.git,AbrahamCaiJin/CommonUtilLibrary,dfc5736d167e4548c17391d917cc151cfa2cc650,2025-08-18T14:38:41+08:00,java,1.0,Java,False,java,mid,2001..3000,2829,73,94,1509,91,16755,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
50,usable,,https://github.com/farmerbb/SecondScreen.git,farmerbb/SecondScreen,29949c4c1ab7ab97e83d45998a99756d260f3a1f,2024-09-12T23:08:01-06:00,java,1.0,Java,False,java,low,500..599,520,734,76,439,71,8988,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
51,usable,,https://github.com/ssssssss-team/spider-flow.git,ssssssss-team/spider-flow,c799cca99c7d064673dc79e6ef06a08bbc0e292d,2022-10-25T17:01:50+08:00,java,0.8667,Java,False,java,high,>=5001,11359,209,150,2167,128,27479,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
53,usable,,https://github.com/micronaut-projects/micronaut-data.git,micronaut-projects/micronaut-data,804ba18b28d13b090f7d3462253bb84123ad9be4,2026-10-22T06:47:35+02:00,java,0.8074,Java,False,java,low,450..499,484,175,2554,10877,1455,119659,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
56,usable,,https://github.com/Linxfeng/flow-eda.git,Linxfeng/flow-eda,55533222469e1154211f2c6e4be39a4f8c7d72ce,2024-10-15T16:44:08+08:00,java,0.7,Java,False,java,low,250..274,272,59,190,743,148,9415,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
57,usable,,https://github.com/rest-assured/rest-assured.git,rest-assured/rest-assured,257eed1bdccfed3783dc89a2b9ae3280869eb54f,2026-10-23T18:28:53+02:00,java,0.9757,Java,False,java,high,>=5001,7147,365,412,4224,312,31726,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
58,usable,,https://github.com/Jinnrry/RobotHelper.git,Jinnrry/RobotHelper,b66f6c6ae5b80530f606aa8815b2012f9488c360,2022-09-01T11:04:07+08:00,java,0.9474,Java,False,java,mid,1000..1250,1146,233,38,227,36,3478,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
60,usable,,https://github.com/razerdp/BasePopup.git,razerdp/BasePopup,34f01915cb28ca952229327c85426c8d348fd086,2026-01-21T14:37:39+08:00,java,1.0,Java,False,java,high,>=5001,5244,563,267,2849,247,27748,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
61,usable,,https://github.com/CodeIntelligenceTesting/jazzer.git,CodeIntelligenceTesting/jazzer,a4e09fbbc775d129ce61d5802e893160e31a6d40,2026-10-02T11:16:11+02:00,java,0.8261,Java,False,java,mid,1251..1500,1261,462,306,1828,253,27355,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
62,usable,,https://github.com/Shadows-of-Fire/Apotheosis.git,Shadows-of-Fire/Apotheosis,f2e76862ed9f4dcdf19c25400dc3d5478a46dd74,2026-10-04T01:16:47-04:00,java,1.0,Java,False,java,low,250..274,267,263,342,2367,306,30948,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
63,usable,,https://github.com/crossoverJie/cim.git,crossoverJie/cim,8863d9f6d76d0ad55a27bd0d6f05d6476937f0e8,2026-04-05T10:05:13+08:00,java,1.0,Java,False,java,high,>=5001,9489,261,137,451,104,5184,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
64,usable,,https://github.com/CodePlato3721/shiro-redis.git,CodePlato3721/shiro-redis,df637869bbccae3a6d4bf80c349839297753777b,2026-05-13T01:18:14-07:00,java,1.0,Java,False,java,mid,1000..1250,1166,175,32,323,29,2537,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
65,usable,,https://github.com/dromara/disjob.git,dromara/disjob,2f92565c7a665d2af7808e42855711ed5346d6c0,2026-07-11T15:39:19+08:00,java,0.9189,Java,False,java,low,325..349,348,26,666,6940,559,94954,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
66,usable,,https://github.com/micronaut-projects/micronaut-core.git,micronaut-projects/micronaut-core,8e05aa570aade52eeaae80eca58af95e1a952071,2026-10-23T12:36:22+02:00,java,0.9815,Java,False,java,high,>=5001,6438,413,3458,28977,2512,328683,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
67,usable,,https://github.com/claritylab/lucida.git,claritylab/lucida,3256bfa84be24eda7c988b1e61ed4cee0663410d,2019-11-07T23:31:36-05:00,java,0.7078,Java,False,java,mid,3001..5000,4785,31,253,2050,234,28822,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
68,usable,,https://github.com/XndroidDev/Xndroid.git,XndroidDev/Xndroid,8c363f7fecf21902cd4cd4e983eaa934b3069746,2021-08-29T15:40:13+08:00,java,0.597,Java,False,java,low,800..999,922,257,201,2373,172,33503,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
70,usable,,https://github.com/Xunzhuo/Algorithm-Guide.git,Xunzhuo/Algorithm-Guide,019eafeaa5de25e24030ea31f5c0b5d3aee982eb,2022-01-20T21:38:49+08:00,java,1.0,Java,False,java,mid,1501..2000,1653,386,75,112,75,1982,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
71,usable,,https://github.com/CarGuo/GSYRickText.git,CarGuo/GSYRickText,0268bc634e44002b88ae1bb1a2efdee785d63410,2024-10-16T16:38:42+08:00,java,0.5,Java,False,java,low,700..799,716,439,74,505,60,5960,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
72,usable,,https://github.com/heibaiying/BigData-Notes.git,heibaiying/BigData-Notes,3898939aca387c25b3eb4e51ef49dfccca8543ed,2023-02-01T19:44:36+08:00,java,0.8889,Java,False,java,high,>=5001,16992,118,72,179,68,2615,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
74,usable,,https://github.com/OpenTSDB/asynchbase.git,OpenTSDB/asynchbase,40a5c8b8d4f605354c19765d44d1fc42ee857a69,2021-12-22T15:42:39-08:00,java,1.0,Java,False,java,low,600..699,609,684,87,1159,85,12933,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
75,usable,,https://github.com/JessYanCoding/AndroidAutoSize.git,JessYanCoding/AndroidAutoSize,e402ecdd998ea07549513ac08c12e9f097f3b48c,2021-06-24T18:47:54+08:00,java,1.0,Java,False,java,high,>=5001,13722,162,42,249,37,2044,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
76,usable,,https://github.com/alexvasilkov/GestureViews.git,alexvasilkov/GestureViews,786c2267e6c997e3c41e5ad839802a5b1c1e1ab1,2026-05-27T15:21:28+02:00,java,1.0,Java,False,java,mid,2001..3000,2386,343,99,857,88,9051,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
77,usable,,https://github.com/open-scratch/teaching-open.git,open-scratch/teaching-open,513b05fcddc5da63e0e58c3752cc34ee73252dde,2026-07-06T11:08:52+08:00,java,0.5816,Java,False,java,low,600..699,632,521,686,7150,330,128172,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
78,usable,,https://github.com/oshi/oshi.git,oshi/oshi,70659ba7e85d3b06fba55d794fd59f4adc749903,2026-10-23T12:39:59+02:00,java,0.9972,Java,False,java,high,>=5001,5271,556,1082,6125,882,76027,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
79,usable,,https://github.com/MCreator/MCreator.git,MCreator/MCreator,4d903de9dc4cb2c67caad3eccc39060d86db9d72,2026-10-22T22:05:49+02:00,java,0.9897,Java,False,java,mid,1000..1250,1213,75,1257,7521,1198,110961,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
80,usable,,https://github.com/DHD2280/Oxygen-Customizer.git,DHD2280/Oxygen-Customizer,9d84b898be9c9253a9be843ef301d4f2de8544c4,2026-10-18T15:47:55+02:00,java,0.9029,Java,False,java,low,450..499,455,551,628,6760,588,94460,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
81,usable,,https://github.com/eclipse-vertx/vert.x.git,eclipse-vertx/vert.x,1877ab6b09f20891b4873b08b8860c83d7f231e9,2026-10-22T17:58:06+02:00,java,1.0,Java,False,java,high,>=5001,14682,144,803,9160,683,83688,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
82,usable,,https://github.com/smartloli/EFAK.git,smartloli/EFAK,d3bfcf2338a9de09171e6e1c77c30c0f4de2baa9,2026-09-12T21:31:05+08:00,java,0.9393,Java,False,java,mid,3001..5000,3179,424,247,1932,152,41084,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
83,usable,,https://github.com/quarkiverse/quarkus-langchain4j.git,quarkiverse/quarkus-langchain4j,b81c73425313eabe26dafe740785445973965ac7,2026-10-23T12:31:53+02:00,java,0.9608,Java,False,java,low,325..349,326,542,1352,4928,921,78234,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
84,usable,,https://github.com/crazycodeboy/TakePhoto.git,crazycodeboy/TakePhoto,31a222705b52aae685369823ece42b7740a7aa63,2018-04-02T20:15:48+08:00,java,1.0,Java,False,java,high,>=5001,7209,360,39,273,36,2531,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
85,usable,,https://github.com/airbnb/native-navigation.git,airbnb/native-navigation,9cf50bf9b751b40778f473f3b19fcfe2c4d40599,2018-01-05T12:36:22-07:00,java,0.5,Java,False,java,mid,3001..5000,3126,450,106,801,89,8904,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
86,usable,,https://github.com/MinecraftForge/MCPConfig.git,MinecraftForge/MCPConfig,751a4f362ef15ec19d3616416e18853fee68968e,2026-09-18T22:52:38-07:00,java,1.0,Java,False,java,low,238..249,247,84,158,333,104,3528,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
87,usable,,https://github.com/jeequan/jeepay.git,jeequan/jeepay,e1ac9086d679826bab593f20431b7ecd292eb685,2026-10-01T15:41:59+08:00,java,0.9809,Java,False,java,high,>=5001,6478,412,524,1857,434,26407,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
88,usable,,https://github.com/SimonVT/schematic.git,SimonVT/schematic,302b4d1e29ddb8abc2d6464d117ae9d153dd450d,2017-08-24T19:21:10+02:00,java,0.7917,Java,False,java,mid,1251..1500,1321,326,72,248,35,4239,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
89,usable,,https://github.com/daimajia/little-bear-dictionary.git,daimajia/little-bear-dictionary,af41a915aa67eac50187197c73ead5050e1365f5,2014-04-28T22:50:25+08:00,java,1.0,Java,False,java,low,275..299,276,687,287,5671,258,57850,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
90,usable,,https://github.com/signalapp/Signal-Server.git,signalapp/Signal-Server,8edf3488f7d97398db7ffa5184c6b769a272ff59,2026-10-22T09:45:39-04:00,java,1.0,Java,False,java,high,>=5001,10746,225,892,3477,653,59623,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
92,usable,,https://github.com/appdevforall/CodeOnTheGo.git,appdevforall/CodeOnTheGo,795f1900133387a1115f4c8cf5eff0bf1a22d354,2026-10-23T01:31:13-07:00,java,0.6185,Java,False,java,low,450..499,482,194,5645,49607,4383,693124,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
93,usable,,https://github.com/EnterpriseQualityCoding/FizzBuzzEnterpriseEdition.git,EnterpriseQualityCoding/FizzBuzzEnterpriseEdition,4922c077c07a3744ae67ee8a932786f15bf57411,2019-12-18T08:12:52+01:00,java,1.0,Java,False,java,high,>=5001,23913,78,87,111,59,1290,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
94,usable,,https://github.com/iMeiji/Toutiao.git,iMeiji/Toutiao,e8be6039b09d008a8f06eb7a9a9388354ab0bd48,2019-01-20T02:04:51+08:00,java,1.0,Java,False,java,mid,2001..3000,2242,449,168,2723,131,18831,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
95,usable,,https://github.com/linkedin/coral.git,linkedin/coral,9d9471909673f27f90ceac0955fcc909ca0d48c1,2026-10-01T10:44:28-07:00,java,0.9536,Java,False,java,low,800..999,908,315,280,1973,258,20844,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
96,usable,,https://github.com/citerus/dddsample-core.git,citerus/dddsample-core,d8b896254ed4e18ba8117dcd5bf9a54708bdeaaf,2025-06-02T11:09:37+02:00,java,0.9792,Java,False,java,high,>=5001,5293,552,96,965,78,11947,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
97,usable,,https://github.com/adityatandon15/Low-Level-Design-Course.git,adityatandon15/Low-Level-Design-Course,e9128270e1669ca45f4fe1c3b73fe46db92110fb,2025-07-23T10:32:23+05:30,java,0.5519,Java,False,java,mid,1251..1500,1389,187,230,2580,223,19963,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
98,usable,,https://github.com/OctoGramApp/OctoGram.git,OctoGramApp/OctoGram,895d766d7277dbf23638be4844295ea0fe56558e,2025-12-08T17:57:21+01:00,java,0.4301,Java,False,java,low,400..449,427,310,10928,128090,8594,2293300,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
99,usable,,https://github.com/floci-io/floci.git,floci-io/floci,7e6439cf86543e5ef33094e157fbd9f48e067b2f,2026-10-23T10:50:14-04:00,java,0.9883,Java,False,java,high,>=5001,27042,56,2906,46297,2527,535276,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
100,usable,,https://github.com/janheinrichmerker/material-intro.git,janheinrichmerker/material-intro,41f8072540b28e8f84e5dd76f3785071f1f24c05,2024-10-14T15:21:49+02:00,java,1.0,Java,False,java,mid,1501..2000,1716,307,33,419,24,4119,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
101,usable,,https://github.com/LlamaLad7/MixinExtras.git,LlamaLad7/MixinExtras,613b418327594c46ef13ee28971baa5d804462cc,2026-08-28T21:53:50+01:00,java,0.9773,Java,False,java,low,450..499,451,591,220,950,187,11142,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
102,usable,,https://github.com/pedrovgs/EffectiveAndroidUI.git,pedrovgs/EffectiveAndroidUI,b9e6fcc795de5d01c9f720dec7511cda0bab6c02,2026-01-16T11:53:42+01:00,java,1.0,Java,False,java,high,>=5001,5974,461,54,294,46,2225,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
103,usable,,https://github.com/Geniusay/ChopperBot.git,Geniusay/ChopperBot,79b7449c8cbd59b16d6ba4ebed6a091454083a91,2025-08-04T23:43:09+08:00,java,0.7961,Java,False,java,mid,2001..3000,2838,67,672,2009,485,30822,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
104,usable,,https://github.com/alkacon/opencms-core.git,alkacon/opencms-core,2890a0aeb64c076a0290bcc06d4b03cb0b767833,2026-10-20T11:31:53+02:00,java,0.8927,Java,False,java,low,500..599,572,247,4651,49911,3998,695626,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
106,usable,,https://github.com/synthetichealth/synthea.git,synthetichealth/synthea,bd8a52ba0a54ad8c6a1004b74787a14d8c25dbcc,2026-10-21T19:13:25-04:00,java,0.9794,Java,False,java,mid,3001..5000,3412,341,194,2108,184,40182,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
108,usable,,https://github.com/pentaho/pentaho-kettle.git,pentaho/pentaho-kettle,c2350ef4e26ee0bf141a1a47a05022ad4484717d,2026-10-22T14:40:48+01:00,java,0.9821,Java,False,java,high,>=5001,8410,302,3744,52224,3343,715849,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
109,usable,,https://github.com/OCNYang/Android-Animation-Set.git,OCNYang/Android-Animation-Set,8484475e59d166dc0b4166b8a8061442f141ee7c,2023-02-21T11:10:46+08:00,java,1.0,Java,False,java,mid,3001..5000,3139,443,36,136,36,1661,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
110,usable,,https://github.com/apache/flink-statefun.git,apache/flink-statefun,accd75ea0109845c4b4c0ddd74021147af1439d4,2023-09-12T11:11:38+02:00,java,0.9121,Java,False,java,low,500..599,533,598,455,2603,371,23860,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
111,usable,,https://github.com/stanfordnlp/CoreNLP.git,stanfordnlp/CoreNLP,e31428cdf39ac13593bb99504d5cd2f8159d342b,2026-09-27T16:25:48-07:00,java,0.9898,Java,False,java,high,>=5001,10125,236,1955,23983,1734,375445,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
114,usable,,https://github.com/daniulive/SmarterStreaming.git,daniulive/SmarterStreaming,78b2b9a47dcfab58909824d5c3cd9a87b2472319,2026-04-15T10:18:59+08:00,java,1.0,Java,False,java,high,>=5001,11169,211,72,356,28,11050,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
115,usable,,https://github.com/nageoffer/congomall.git,nageoffer/congomall,1c52d84563238be55ba57416f0f5e751028272dd,2026-03-12T22:45:57+08:00,java,0.9492,Java,False,java,mid,1000..1250,1120,294,551,1256,253,15619,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
116,usable,,https://github.com/ashqal/ChromeLikeSwipeLayout.git,ashqal/ChromeLikeSwipeLayout,a4940c8abaec36066f1b96aee93742ca3d9f5525,2016-03-20T16:23:35+08:00,java,1.0,Java,False,java,low,600..699,641,442,15,215,15,1721,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
117,usable,,https://github.com/mrniko/netty-socketio.git,mrniko/netty-socketio,e97fbe126dd8a5853b604f773fd82858574aa149,2026-02-04T11:09:20+03:00,java,1.0,Java,False,java,high,>=5001,7018,369,112,719,83,6615,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
118,usable,,https://github.com/mcxtzhang/SuspensionIndexBar.git,mcxtzhang/SuspensionIndexBar,599c709a02f8562e07c64791a0be9c3354fe83a4,2017-03-21T10:20:41+08:00,java,1.0,Java,False,java,mid,1501..2000,1858,136,24,181,21,1828,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
120,usable,,https://github.com/AntennaPod/AntennaPod.git,AntennaPod/AntennaPod,3d105d598dfa582c6cb22ba40b56d11780366890,2026-10-11T14:04:31+02:00,java,0.9696,Java,False,java,high,>=5001,8239,309,559,4128,546,58109,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
121,usable,,https://github.com/segler-alex/RadioDroid.git,segler-alex/RadioDroid,4325633ab3eb9e1f7f3afb19d281cc0e89bf1c9d,2023-10-16T13:54:04+02:00,java,0.969,Java,False,java,mid,1000..1250,1079,413,129,1073,113,14772,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
123,usable,,https://github.com/JSQLParser/JSqlParser.git,JSQLParser/JSqlParser,220d0ed4a82c9e701f4cca84c31eb459c71a5ba3,2026-10-23T14:37:59+07:00,java,0.9986,Java,False,java,high,>=5001,5966,463,713,11302,677,69187,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
125,usable,,https://github.com/birajpatel/GridListViewAdapters.git,birajpatel/GridListViewAdapters,33539a02c25e266227c97c7f562fbd6d60ed3128,2015-08-05T12:29:12+05:30,java,1.0,Java,False,java,low,250..274,265,323,65,388,59,3458,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
126,usable,,https://github.com/ashishps1/awesome-system-design-resources.git,ashishps1/awesome-system-design-resources,25724090f7dd7746129b7194b55504f9d06f86ed,2026-02-17T00:02:25+05:30,java,0.5,Java,False,java,high,>=5001,42777,19,22,65,22,619,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
128,usable,,https://github.com/ihmcrobotics/ihmc-open-robotics-software.git,ihmcrobotics/ihmc-open-robotics-software,02848ca3dceccea062d74d309ad2dd413d16d72f,2026-10-15T10:48:24-05:00,java,0.9816,Java,False,java,low,325..349,325,565,4406,47662,4067,568941,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
129,usable,,https://github.com/alibaba/arthas.git,alibaba/arthas,2b6d0e59bd37162d1fd6abd0ad58e58c2b793b9a,2026-10-23T19:04:38+08:00,java,0.919,Java,False,java,high,>=5001,37587,24,964,8179,805,79930,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
130,usable,,https://github.com/momosecurity/momo-code-sec-inspector-java.git,momosecurity/momo-code-sec-inspector-java,3ee4ac383ccc39bc6d36416e215eb6aad29331d4,2022-03-10T17:00:44+08:00,java,0.9459,Java,False,java,mid,1000..1250,1045,510,37,164,36,3110,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
133,usable,,https://github.com/amirzaidi/Launcher3.git,amirzaidi/Launcher3,5605dd10845b2ed841cadaf3dddcb0205c057c60,2019-05-19T18:42:58+02:00,java,0.9945,Java,False,java,mid,3001..5000,3902,202,366,4618,346,58235,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
135,usable,,https://github.com/zhisheng17/flink-learning.git,zhisheng17/flink-learning,d731cee7618021be56d132cc925102ffff8d75e6,2026-03-09T10:12:13+08:00,java,1.0,Java,False,java,high,>=5001,15100,140,425,1192,354,20662,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
136,usable,,https://github.com/Baeldung/spring-security-oauth.git,Baeldung/spring-security-oauth,1431de745484f842b602ea56cbc5dacd65b53ef4,2026-06-26T12:16:12+05:00,java,0.7556,Java,False,java,mid,2001..3000,2026,639,311,1127,252,10648,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
138,usable,,https://github.com/CodingDocs/springboot-guide.git,CodingDocs/springboot-guide,c9d3479f879a7ae26a3af03a7f3bb652f55a976c,2026-02-02T21:08:47+08:00,java,1.0,Java,False,java,high,>=5001,5263,557,133,247,106,3056,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
139,usable,,https://github.com/wfh45678/radar.git,wfh45678/radar,43869a30597c55c4edd7eb2d7571dfc7d7875658,2023-10-23T11:42:04Z,java,1.0,Java,False,java,mid,1501..2000,1621,423,252,1548,180,13522,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
140,usable,,https://github.com/cyhbyw/springBoot_atguigu.git,cyhbyw/springBoot_atguigu,e0e419ee555b1f7ceaf19e52a7bf54098bba29fe,2021-05-21T07:38:57+08:00,java,1.0,Java,False,java,low,275..299,278,599,81,189,72,1572,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
141,usable,,https://github.com/williamfiset/algorithms.git,williamfiset/algorithms,08c6d5f3cbee6870f480272404a271cc003b7437,2026-06-22T20:48:08-07:00,java,0.9694,Java,False,java,high,>=5001,18789,101,229,1872,222,18708,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
142,usable,,https://github.com/locationtech/jts.git,locationtech/jts,5a0a73632216e3e9d277150336078ec423fd215f,2026-09-28T14:07:44-07:00,java,1.0,Java,False,java,mid,2001..3000,2243,447,951,10082,849,91543,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
144,usable,,https://github.com/yudaocode/SpringBoot-Labs.git,yudaocode/SpringBoot-Labs,6c12efaed06d12907a0f40dd2ad1f7020aec8798,2022-05-03T12:54:19+08:00,java,1.0,Java,False,java,high,>=5001,20126,94,1898,3912,1656,37894,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
145,usable,,https://github.com/yangchaojiang/ZoomPreviewPicture-.git,yangchaojiang/ZoomPreviewPicture-,e45614c863d4e39f9791c367e0bfba9f6e0803e4,2021-03-30T16:46:01+08:00,java,1.0,Java,False,java,mid,1501..2000,1751,267,56,424,48,5000,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
146,usable,,https://github.com/aleksandr-m/gitflow-maven-plugin.git,aleksandr-m/gitflow-maven-plugin,7dc9c5ac248c213d8c2c2f47d6811957d147fc04,2024-06-21T16:02:30+03:00,java,1.0,Java,False,java,low,500..599,508,851,17,161,15,2418,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
147,usable,,https://github.com/alibaba/nacos.git,alibaba/nacos,7f71d44f880535dcf0ba14829df4a98329fc4e06,2026-10-23T16:29:03+08:00,java,0.7784,Java,False,java,high,>=5001,33471,38,3903,36982,3189,339698,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
148,usable,,https://github.com/ethanhua/Skeleton.git,ethanhua/Skeleton,6dc07d6a9fb9dfeef7ae6fcbc6e6699265f90f7c,2021-07-31T15:30:24+08:00,java,1.0,Java,False,java,mid,3001..5000,3718,255,16,76,15,717,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
149,usable,,https://github.com/ShaftHQ/SHAFT_ENGINE.git,ShaftHQ/SHAFT_ENGINE,dac2b2f343b840a8840e08cbb17147afb60895c7,2026-10-23T17:07:41Z,java,0.8366,Java,False,java,low,400..449,417,484,1469,19402,1127,288939,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
151,usable,,https://github.com/HotBitmapGG/bilibili-android-client.git,HotBitmapGG/bilibili-android-client,125e8d839ca674b0eb2612a948b6f78855dfacdd,2019-12-17T11:51:15+08:00,java,1.0,Java,False,java,mid,3001..5000,4459,95,219,3605,199,25930,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
152,usable,,https://github.com/jblough/Android-Pdf-Viewer-Library.git,jblough/Android-Pdf-Viewer-Library,d9d2b26a2d69ffc82a78c47a51dc4c6e14b0d63f,2011-09-11T15:51:07-04:00,java,1.0,Java,False,java,low,600..699,653,337,113,1425,109,16645,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
153,usable,,https://github.com/clojure/clojure.git,clojure/clojure,807285bfc3886ca83e8752caa04023d37533088b,2026-10-23T12:52:55-04:00,java,1.0,Java,False,java,high,>=5001,10979,220,179,3955,125,44484,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
154,usable,,https://github.com/dongjunkun/GanK.git,dongjunkun/GanK,7c296610e38dafb3fd9f96fb9dc8f6b52f434433,2017-05-03T17:16:25+08:00,java,1.0,Java,False,java,mid,1000..1250,1160,194,54,548,48,5032,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
157,usable,,https://github.com/menacher/java-game-server.git,menacher/java-game-server,36bd748dcfcf717a3c1bef551315d1b998f3042c,2025-11-03T17:30:35-05:00,java,0.9948,Java,False,java,mid,1251..1500,1301,373,191,1156,141,11290,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
158,usable,,https://github.com/ScottOaks/JavaPerformanceTuning.git,ScottOaks/JavaPerformanceTuning,0469fd9ccac917b842c9453ab0554e3768d103d3,2026-03-02T15:27:12-05:00,java,0.9816,Java,False,java,low,600..699,699,2,164,5050,147,40327,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
159,usable,,https://github.com/thinkaurelius/titan.git,thinkaurelius/titan,ee226e52415b8bf43b700afac75fa5b9767993a5,2015-12-03T05:40:44-05:00,java,0.9972,Java,False,java,high,>=5001,5225,568,724,6598,574,70034,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
160,usable,,https://github.com/p6spy/p6spy.git,p6spy/p6spy,e0aa88e82ceaaa60f6bfcc478a2e0fdc175a81a2,2022-02-21T17:46:12+01:00,java,0.9872,Java,False,java,mid,2001..3000,2234,456,78,1004,59,7681,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
161,usable,,https://github.com/rrezartprebreza/spring-boot-skills.git,rrezartprebreza/spring-boot-skills,42bd5f1240be2379012a0491b0162dc430980313,2026-10-22T05:22:04-04:00,java,0.9884,Java,False,java,low,300..324,324,2,173,441,141,5452,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
163,usable,,https://github.com/donkingliang/GroupedRecyclerViewAdapter.git,donkingliang/GroupedRecyclerViewAdapter,9be1f60792ae5b6b3e4e03fa0d4af71cb5fa678c,2022-08-13T10:01:28+08:00,java,1.0,Java,False,java,mid,1501..2000,1652,388,38,319,37,3068,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
164,usable,,https://github.com/bevy/photo-editor-android.git,bevy/photo-editor-android,e98a95b74ee7c39d4a3406cdce4d1b7634999b6e,2019-03-26T12:57:01+02:00,java,1.0,Java,False,java,low,500..599,559,353,23,341,21,4220,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
166,usable,,https://github.com/chentao0707/SimplifyReader.git,chentao0707/SimplifyReader,ae24bdbb6fdbba7d8beb3d222fcabd4be93d15bf,2017-03-24T10:08:28+08:00,java,1.0,Java,False,java,mid,3001..5000,4534,83,265,3083,205,33783,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
168,usable,,https://github.com/smuyyh/BookReader.git,smuyyh/BookReader,fceb08925ca3cb4f39fbcd246cc330c02004438c,2022-10-09T13:31:46+08:00,java,0.9863,Java,False,java,high,>=5001,6960,372,293,2469,220,29947,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
169,usable,,https://github.com/wenmingvs/WeiBo.git,wenmingvs/WeiBo,c8b2d59a805d6462915cd453d040523d55de4d7a,2017-05-30T19:18:09+08:00,java,1.0,Java,False,java,mid,1501..2000,1598,466,301,1974,236,24204,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
170,usable,,https://github.com/InfernalSuite/AdvancedSlimePaper.git,InfernalSuite/AdvancedSlimePaper,031913915008f865e13746ae6e661899542b72cf,2026-10-15T17:13:04+02:00,java,0.9789,Java,False,java,low,400..449,442,96,142,664,116,9365,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
171,usable,,https://github.com/justauth/JustAuth.git,justauth/JustAuth,694bbf1b010d93404e3bfb4824d90e9ddfaebebb,2024-12-14T17:32:48+08:00,java,1.0,Java,False,java,high,>=5001,17528,110,132,815,87,8425,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
172,usable,,https://github.com/Atmosphere/atmosphere.git,Atmosphere/atmosphere,4f29b171768db38405b89eaee6b6f7c70c6822e4,2026-10-22T19:28:58-04:00,java,0.895,Java,False,java,mid,3001..5000,3823,224,2000,15751,1641,192092,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
174,usable,,https://github.com/apolloconfig/apollo.git,apolloconfig/apollo,ea356770c6393deccd1dbfb18e5a7607e71f2f9e,2026-10-17T01:39:31Z,java,0.8775,Java,False,java,high,>=5001,29823,47,604,5426,511,48520,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
175,usable,,https://github.com/MagicMashRoom/SuperCalendar.git,MagicMashRoom/SuperCalendar,a897fb20f670195c9b938d2104cc44d4c9b70904,2018-03-01T16:10:16+08:00,java,1.0,Java,False,java,mid,2001..3000,2754,121,23,208,18,2003,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
177,usable,,https://github.com/iflytek/astron-agent.git,iflytek/astron-agent,468a676f2d8408a41d95ec0ee37cd4b8f028fef2,2026-10-21T11:06:13+08:00,java,0.4853,Java,False,java,high,>=5001,8916,279,2662,17776,1428,317621,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
178,usable,,https://github.com/javahuang/SurveyKing.git,javahuang/SurveyKing,5de0d05b682ee34244c0b6c07be24eb6358cd8a5,2026-08-26T07:59:07+08:00,java,0.7544,Java,False,java,mid,3001..5000,4031,166,513,18734,265,21619,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
179,usable,,https://github.com/allicen/Java-1000.git,allicen/Java-1000,614c2af783aa651aed2d996bdb3cfd18c1c6fc03,2022-08-23T23:29:37+05:00,java,0.9972,Java,False,java,low,300..324,321,98,352,537,351,13604,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
181,usable,,https://github.com/roboguice/roboguice.git,roboguice/roboguice,d96250c41149e13a159d26a532365c3f7034c07e,2016-08-15T08:57:56-07:00,java,1.0,Java,False,java,mid,3001..5000,3717,257,471,2988,326,26686,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
182,usable,,https://github.com/ehrbase/ehrbase.git,ehrbase/ehrbase,580ea750b2096ebd9d493ce6cd0445b147a65d0e,2026-10-16T15:02:44+03:00,java,1.0,Java,False,java,low,350..399,387,233,339,2071,276,27415,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
183,usable,,https://github.com/LSPosed/LSPosed.git,LSPosed/LSPosed,df74d83eb03a44cc6ad268841ac2ada28d077c77,2024-01-07T13:23:32+08:00,java,0.9274,Java,False,java,high,>=5001,25151,69,273,1986,199,25639,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
184,usable,,https://github.com/xmuSistone/DragRankSquare.git,xmuSistone/DragRankSquare,48a12b2acb7b0b332a6a0d1172319df97a8419f8,2019-02-19T13:44:56+08:00,java,1.0,Java,False,java,mid,1000..1250,1100,348,16,224,16,2337,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
185,usable,,https://github.com/DayorNight/BLCS.git,DayorNight/BLCS,2003a58edf85e6eee25e13f68a957caf0f33a64c,2024-03-30T21:41:46+08:00,java,0.9496,Java,False,java,low,800..999,886,399,417,3579,370,37852,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
186,usable,,https://github.com/shuzheng/zheng.git,shuzheng/zheng,7005c0a775e6d014d1dc8a8a809f7b1c13bf785a,2019-09-01T10:06:55+08:00,java,0.8404,Java,False,java,high,>=5001,16634,123,445,6365,288,47804,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
188,usable,,https://github.com/kite-sdk/kite.git,kite-sdk/kite,72bfb4b1a881af85808cd7f14bc3e15160a1e811,2019-03-04T10:35:36+01:00,java,0.9979,Java,False,java,low,350..399,394,105,484,4279,407,50707,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
189,usable,,https://github.com/cryptomator/cryptomator.git,cryptomator/cryptomator,01149fcc1dfa0abd2ce5d487934add902dc29b70,2026-10-23T15:48:42+02:00,java,1.0,Java,False,java,high,>=5001,16332,125,384,2181,302,24116,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
190,usable,,https://github.com/jtablesaw/tablesaw.git,jtablesaw/tablesaw,e36c3ff3c9e21026f4a04590a5319edfc27f5c84,2026-03-01T17:13:00-08:00,java,1.0,Java,False,java,mid,3001..5000,3765,243,326,4638,292,36834,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
191,usable,,https://github.com/neevek/Paginize.git,neevek/Paginize,07590e4fe2c963258a7a65ffd3b10c6e67ee521d,2019-03-07T11:52:46+08:00,java,1.0,Java,False,java,low,500..599,589,83,129,1263,99,10366,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
192,usable,,https://github.com/hibernate/hibernate-orm.git,hibernate/hibernate-orm,37616099b745e01500f65eb580f9cef270550cdb,2026-10-22T11:02:36-05:00,java,1.0,Java,False,java,high,>=5001,6479,411,7883,65447,5856,771560,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
193,usable,,https://github.com/x0b/rcx.git,x0b/rcx,d98c4d6f0a69c83c92475053bd8b7cd8d13d6b4b,2021-07-09T16:49:54+02:00,java,1.0,Java,False,java,mid,2001..3000,2063,608,118,1504,114,22414,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
194,usable,,https://github.com/wepe/DataCastle-Solution.git,wepe/DataCastle-Solution,244587971b118ae201c4ef3215b6c7838e5f61d5,2016-09-29T11:30:15+08:00,java,0.5106,Java,False,java,low,213..224,216,380,47,97,32,3315,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
195,usable,,https://github.com/shwenzhang/AndResGuard.git,shwenzhang/AndResGuard,e4df245d82f27d9a2d0dd108260a3510cbaba849,2023-03-17T22:05:52-07:00,java,1.0,Java,False,java,high,>=5001,8640,290,45,472,43,6427,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
196,usable,,https://github.com/Telegram-FOSS-Team/Telegram-FOSS.git,Telegram-FOSS-Team/Telegram-FOSS,10da5406ed92d30c6add3b25d40b2b3b6995d873,2024-07-07T19:04:16+02:00,java,0.4749,Java,False,java,mid,3001..5000,3314,365,8527,104094,6705,1829275,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
197,usable,,https://github.com/mirkosertic/Bytecoder.git,mirkosertic/Bytecoder,67bb359669316b3c2a7b1c7a1fd460870179d974,2026-08-08T20:39:41+02:00,java,0.9996,Java,False,java,low,800..999,962,124,7622,100891,6260,1265361,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
198,usable,,https://github.com/zfdang/Android-Touch-Helper.git,zfdang/Android-Touch-Helper,d896dc13954cdeaf7f6a71e6201cc01f9e751b77,2026-10-19T20:30:43+08:00,java,0.9412,Java,False,java,high,>=5001,5329,545,17,146,17,2945,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
199,usable,,https://github.com/briandilley/jsonrpc4j.git,briandilley/jsonrpc4j,59ff0c955087a3fe1abfbf870ae27d60dbf6c9e2,2025-09-13T14:07:19-07:00,java,1.0,Java,False,java,mid,1000..1250,1118,303,63,577,45,5080,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
200,usable,,https://github.com/jsonzou/jmockdata.git,jsonzou/jmockdata,13064f81bf3bef26ddf25a32b8a3a6b4e87237bd,2020-12-03T19:47:18+08:00,java,1.0,Java,False,java,low,500..599,527,654,48,207,43,1923,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
201,usable,,https://github.com/youlookwhat/DesignPattern.git,youlookwhat/DesignPattern,aeed0759c023cf6db617ba3d7b88642fb066c5b7,2022-08-06T21:17:51+08:00,java,1.0,Java,False,java,high,>=5001,5137,584,168,335,137,3153,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
202,usable,,https://github.com/ushahidi/SMSSync.git,ushahidi/SMSSync,01b0271d87c6d095b187388dca9652b02d29abaa,2017-02-21T15:36:40+09:00,java,0.967,Java,False,java,mid,1000..1250,1222,59,303,2205,247,22542,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
204,usable,,https://github.com/Sayi/poi-tl.git,Sayi/poi-tl,81edcbd9227a619078c07052830a2cd6a4333bb7,2026-10-13T12:52:19+08:00,java,1.0,Java,False,java,high,>=5001,5171,579,412,3266,319,29221,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
205,usable,,https://github.com/googleapis/google-api-java-client.git,googleapis/google-api-java-client,9e0a9f014ae0a0a6db5e94fbbff6d55eec958f82,2026-10-22T15:17:03-04:00,java,1.0,Java,False,java,mid,1251..1500,1479,34,102,785,70,6543,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
206,usable,,https://github.com/risesoft-y9/Data-Labeling.git,risesoft-y9/Data-Labeling,d271a14a974dec1865af9d3de125aa5f61ddbcac,2025-06-23T11:16:58+08:00,java,0.4815,Java,False,java,low,700..799,701,537,54,249,39,3365,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
207,usable,,https://github.com/languagetool-org/languagetool.git,languagetool-org/languagetool,535904c66ac73708eb6f21c69468459c622a33a5,2026-10-23T08:09:12+01:00,java,0.9924,Java,False,java,high,>=5001,15183,139,1312,12899,1260,173563,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
209,usable,,https://github.com/blundell/QuickSand.git,blundell/QuickSand,5837d32f641d48ce4f784df7a1a7933c50ab5fd3,2015-10-17T10:13:43+01:00,java,1.0,Java,False,java,low,350..399,383,296,29,108,27,1074,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
210,usable,,https://github.com/h6ah4i/android-advancedrecyclerview.git,h6ah4i/android-advancedrecyclerview,5213b003748cc2010d73d8c6c3193deb2bbf023e,2021-02-07T21:56:41+09:00,java,0.8496,Java,False,java,high,>=5001,5309,549,246,2255,186,23974,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
213,usable,,https://github.com/MisterBooo/LeetCodeAnimation.git,MisterBooo/LeetCodeAnimation,e853d7a5a893292b9d4636c78c080daf11552c81,2026-06-12T21:49:00+08:00,java,0.5,Java,False,java,high,>=5001,76716,8,22,86,21,1011,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
215,usable,,https://github.com/leck995/WutheringWavesTool.git,leck995/WutheringWavesTool,d08a16ad35b3ee7d0e90118c454ebba964c83a0f,2026-08-27T20:51:53+08:00,java,0.9935,Java,False,java,low,800..999,965,113,459,4624,422,46475,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
216,usable,,https://github.com/Genymobile/gnirehtet.git,Genymobile/gnirehtet,1eb2e58bc91e268dba62561d11e3bebd9b100883,2023-07-09T12:22:02+02:00,java,0.5811,Java,False,java,high,>=5001,8013,318,74,864,66,8644,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
217,usable,,https://github.com/keycloak/keycloak-quickstarts.git,keycloak/keycloak-quickstarts,138645852a522694202a1d2270026ea0c22cae64,2026-10-13T09:14:06Z,java,0.5875,Java,False,java,mid,2001..3000,2368,362,80,411,62,3979,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
218,usable,,https://github.com/Flameish/Novel-Grabber.git,Flameish/Novel-Grabber,7a29e46830088ee9ea2dcb1982aa05f442cc9dc8,2024-12-30T10:16:40+01:00,java,1.0,Java,False,java,low,600..699,618,624,137,1424,136,17184,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
219,usable,,https://github.com/apache/hertzbeat.git,apache/hertzbeat,c0b477906d2674139f46bd565fe1214ee0d24522,2026-10-22T00:58:41-07:00,java,0.5131,Java,False,java,high,>=5001,7437,344,4223,26787,3433,354852,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
221,usable,,https://github.com/misakuo/svgtoandroid.git,misakuo/svgtoandroid,7011ee1e94bb0cdc182d1ef6dfe47ac8328cd114,2024-01-02T12:49:43+08:00,java,0.96,Java,False,java,low,500..599,533,599,25,152,24,2004,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
222,usable,,https://github.com/code4craft/webmagic.git,code4craft/webmagic,67816a19d68a4fec4657bf1336227e046e251df2,2025-07-04T21:08:16+08:00,java,0.9458,Java,False,java,high,>=5001,11670,199,203,943,169,8410,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
223,usable,,https://github.com/in28minutes/spring-master-class.git,in28minutes/spring-master-class,7f4d3d4d8414b89cc77a7cfe73f192676cc1c819,2024-01-20T08:11:45+05:30,java,1.0,Java,False,java,mid,1000..1250,1188,131,49,103,46,920,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
224,usable,,https://github.com/ynsmroztas/AndroHunter.git,ynsmroztas/AndroHunter,3cd6010efbc7fdf50159625f2195dc7080dbea59,2026-03-08T17:04:24Z,java,0.6458,Java,False,java,low,450..499,477,266,96,803,92,9254,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
225,usable,,https://github.com/apache/skywalking.git,apache/skywalking,1527483d9603eebd9f0e166053f2a824541b5b5a,2026-10-23T22:07:56+08:00,java,1.0,Java,False,java,high,>=5001,24975,71,2349,10278,1790,166621,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
226,usable,,https://github.com/wenmingvs/AndroidProcess.git,wenmingvs/AndroidProcess,0c05dd14279cc3dc32baffdbb94e76d5ead56f33,2016-07-19T11:52:22+08:00,java,1.0,Java,False,java,mid,2001..3000,2760,118,21,183,20,1371,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
227,usable,,https://github.com/rieckpil/blog-tutorials.git,rieckpil/blog-tutorials,ca677461d455786f498632cd9cee0690441f27f4,2026-07-27T07:47:11+02:00,java,0.9199,Java,False,java,low,800..999,810,732,612,1622,517,16869,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
228,usable,,https://github.com/jindrapetrik/jpexs-decompiler.git,jindrapetrik/jpexs-decompiler,cde1cc21aeba7814b8563ec43a02ac6fa7e9223b,2026-10-19T18:46:27Z,java,0.9974,Java,False,java,high,>=5001,5973,462,2704,25439,2233,400440,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
229,usable,,https://github.com/dromara/myth.git,dromara/myth,02b1b86abba1fed4a0a536a8a955d6e1be02b74c,2022-08-19T10:23:20+08:00,java,0.9771,Java,False,java,mid,1251..1500,1474,42,262,651,178,8750,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
230,usable,,https://github.com/jenkinsci/build-monitor-plugin.git,jenkinsci/build-monitor-plugin,23299e69bdf23ce4d9fa2da0cbebfcff8c1fe94e,2026-10-19T03:05:40Z,java,0.6292,Java,False,java,low,700..799,727,377,89,403,77,3712,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
231,usable,,https://github.com/apereo/cas.git,apereo/cas,5cd5135381250de25b16cf20f74bde4d606d8c47,2026-10-23T18:55:48+04:00,java,0.9877,Java,False,java,high,>=5001,11388,208,5106,18339,3693,312161,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
235,usable,,https://github.com/komoot/photon.git,komoot/photon,0c16b33dd7fbea0f110d9e23d67ab44a99cb8263,2026-10-23T14:03:48+02:00,java,0.973,Java,False,java,mid,3001..5000,3136,446,111,597,99,8011,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
236,usable,,https://github.com/jjoe64/GraphView-Demos.git,jjoe64/GraphView-Demos,708bcdfa6ee421c6675faca5ae526a0aeca4881e,2018-04-26T11:20:18+02:00,java,1.0,Java,False,java,low,275..299,296,97,43,104,43,2225,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
238,usable,,https://github.com/eclipse-collections/eclipse-collections.git,eclipse-collections/eclipse-collections,b0ea5ba4a1c1e4eedb54e21624c9b82febdfec44,2026-10-21T17:51:32-04:00,java,0.9883,Java,False,java,mid,2001..3000,2660,179,1026,18408,758,166453,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
239,usable,,https://github.com/yayaa/LocationManager.git,yayaa/LocationManager,e4897fd68fb8d6f0f218573550c811e76b98efae,2021-01-03T14:01:15+01:00,java,1.0,Java,False,java,low,800..999,803,773,48,371,40,2776,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
241,usable,,https://github.com/reark/reark.git,reark/reark,71d6319a3bb3fba680d4818ca5e43f32a195fbfe,2018-01-12T22:29:25+01:00,java,1.0,Java,False,java,mid,2001..3000,2049,622,123,568,104,5562,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
242,usable,,https://github.com/intoolswetrust/jd-cli.git,intoolswetrust/jd-cli,2b1b1530ada8d5fd0e3e09ad63b506202d8edca8,2026-10-21T08:31:35+02:00,java,1.0,Java,False,java,low,600..699,656,319,27,135,24,1476,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
244,usable,,https://github.com/littleRich/VirtualLocation.git,littleRich/VirtualLocation,7eda42b23c4162d0705b01ecc4f888007bd7b071,2018-02-06T12:27:51+08:00,java,1.0,Java,False,java,mid,1251..1500,1259,466,28,133,26,1519,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
245,usable,,https://github.com/esl-client/esl-client.git,esl-client/esl-client,67fa4ece90c827803b84bff101189aa21416d6f3,2017-11-14T09:43:16-07:00,java,1.0,Java,False,java,low,238..249,243,247,25,213,21,1746,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
246,usable,,https://github.com/daimajia/AndroidSwipeLayout.git,daimajia/AndroidSwipeLayout,5f8678b04751fb8510a88586b22e07ccf64bca99,2017-07-11T08:35:26+08:00,java,1.0,Java,False,java,high,>=5001,12344,188,22,248,19,2667,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
247,usable,,https://github.com/google/tsunami-security-scanner-plugins.git,google/tsunami-security-scanner-plugins,9e36247b377ea44165be3a66960ef558afd6be1a,2026-10-23T08:01:39-07:00,java,0.9526,Java,False,java,mid,1000..1250,1021,575,485,2025,449,39286,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
248,usable,,https://github.com/openraven/magpie.git,openraven/magpie,734064674425ce199cc4ea44ad53f15727a75323,2024-08-29T19:32:51Z,java,1.0,Java,False,java,low,200..212,206,296,387,1680,370,18693,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
254,usable,,https://github.com/mochat-cloud/mochat-java.git,mochat-cloud/mochat-java,136475f9df04c84a85101322c313c12e2b001d49,2021-08-13T15:27:56+08:00,java,1.0,Java,False,java,low,275..299,286,342,425,1262,199,22667,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
257,usable,,https://github.com/DymanZy/EasyShow3D.git,DymanZy/EasyShow3D,f2155466c359d8400919448cec8964e665cf5f0e,2018-05-22T19:16:38+08:00,java,1.0,Java,False,java,low,450..499,490,108,47,316,40,4169,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
259,usable,,https://github.com/jcodec/jcodec.git,jcodec/jcodec,4ba922aca445c4df59f99e183c79d0538e5cb53f,2025-05-14T07:53:14-07:00,java,0.9971,Java,False,java,mid,1251..1500,1302,372,1027,8543,882,124810,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
260,usable,,https://github.com/mthli/Mount.git,mthli/Mount,522a82c692d11da6f23addb767d4ade3f4efd521,2017-02-26T11:46:29+08:00,java,1.0,Java,False,java,low,300..324,324,22,19,114,19,1239,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
261,usable,,https://github.com/macrozheng/springcloud-learning.git,macrozheng/springcloud-learning,8c8dab4493432a77e92ace78f55b0049c2388431,2024-08-08T14:08:53+08:00,java,1.0,Java,False,java,high,>=5001,6918,376,303,1629,245,11013,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
262,usable,,https://github.com/albertlatacz/java-repl.git,albertlatacz/java-repl,5fb4d89637cf6ec9c1a735ba29db122f572a9c00,2018-08-04T21:12:48+01:00,java,0.9901,Java,False,java,mid,1251..1500,1337,291,101,653,98,5030,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
263,usable,,https://github.com/vestrel00/android-dagger-butterknife-mvp.git,vestrel00/android-dagger-butterknife-mvp,d167f0c2dd6069cd7b3f81d96d5aebc5893251c7,2018-09-06T14:47:01-05:00,java,1.0,Java,False,java,low,200..212,211,82,71,78,27,1187,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
265,usable,,https://github.com/wdullaer/MaterialDateTimePicker.git,wdullaer/MaterialDateTimePicker,f849a5c2704c974ba182fe4e2e205fa7f4fd395d,2020-05-18T12:24:03+02:00,java,1.0,Java,False,java,mid,3001..5000,4621,66,38,498,34,6610,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
267,usable,,https://github.com/lets-blade/blade.git,lets-blade/blade,e6283048331004204bc769ce295b151000894b33,2026-05-16T00:23:49+08:00,java,1.0,Java,False,java,high,>=5001,5869,476,194,1284,139,13857,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
269,usable,,https://github.com/elttam/semgrep-rules.git,elttam/semgrep-rules,244268562cc92d33f54b8a60a187df5520f91b26,2026-08-03T10:35:43+10:00,java,0.6,Java,False,java,low,238..249,246,120,60,319,56,2897,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
270,usable,,https://github.com/dromara/Sa-Token.git,dromara/Sa-Token,cb191342372cec5045a8c26f38c61a6ea2147ff8,2026-10-16T17:53:39+08:00,java,0.9149,Java,False,java,high,>=5001,19098,97,940,5428,794,57591,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
273,usable,,https://github.com/liquibase/liquibase.git,liquibase/liquibase,b13b98ed949a61cb4232445f06276a25166ac08f,2026-10-21T00:48:32-05:00,java,1.0,Java,False,java,high,>=5001,5633,506,1152,8841,1006,99098,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
274,usable,,https://github.com/aragozin/jvm-tools.git,aragozin/jvm-tools,4321b54dc0b4f9abc6d1c6f48c884162659fde10,2024-01-26T15:20:02+03:00,java,0.9745,Java,False,java,mid,3001..5000,3337,357,275,2241,204,25611,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
276,usable,,https://github.com/trello-archive/RxLifecycle.git,trello-archive/RxLifecycle,0dabd1c4322ef320ebdbf2e0fbb16761580a842a,2020-11-05T14:57:54-06:00,java,0.8966,Java,False,java,high,>=5001,7633,334,29,218,24,1837,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
277,usable,,https://github.com/stephanenicolas/toothpick.git,stephanenicolas/toothpick,8dab571ec2c1317a7171acb914079997b9138ac1,2021-02-23T22:14:50-08:00,java,0.7604,Java,False,java,mid,1000..1250,1138,254,96,367,68,4279,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
279,usable,,https://github.com/Grasscutters/Grasscutter.git,Grasscutters/Grasscutter,f373827a83d3e688fd3c6afb1e1c3759ca1d61c9,2025-04-26T22:05:59-04:00,java,0.993,Java,False,java,high,>=5001,16827,119,5422,309897,5232,2524712,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
280,usable,,https://github.com/lenve/javaboy-code-samples.git,lenve/javaboy-code-samples,5e7af1d93a4acc6c50c2ca5ec1e80ee9da42d057,2023-05-14T22:01:53+08:00,java,0.9865,Java,False,java,mid,1251..1500,1352,262,743,3073,618,31588,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
281,usable,,https://github.com/jsksxs360/AHANLP.git,jsksxs360/AHANLP,77d1e324665beaad5beb7c6ad1adb8f7c7708ce4,2024-08-28T11:55:24+08:00,java,1.0,Java,False,java,low,300..324,310,352,22,235,22,2350,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
283,usable,,https://github.com/hongyangAndroid/ChangeSkin.git,hongyangAndroid/ChangeSkin,81080b04183cffe5582eb95d975cb72d2d3f2ff5,2015-11-23T16:26:57+08:00,java,1.0,Java,False,java,mid,1000..1250,1148,226,18,72,16,954,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
284,usable,,https://github.com/zhangkaitao/spring4-showcase.git,zhangkaitao/spring4-showcase,3ddf718538a49844a3f66a404a0db83fe3a8e6e7,2018-04-05T14:49:55+08:00,java,0.9839,Java,False,java,low,350..399,377,408,62,226,47,2769,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
285,usable,,https://github.com/trinodb/trino.git,trinodb/trino,94ff7cced1ac9e4f59e3296e9b6de6f95251b1b4,2026-10-23T15:22:39Z,java,0.9874,Java,False,java,high,>=5001,13362,171,7211,64548,6297,844035,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
286,usable,,https://github.com/zaaach/CityPicker.git,zaaach/CityPicker,1fb325bb0e978f2a88a3af7c6a39a785bf69e9a0,2021-07-07T14:53:37+08:00,java,1.0,Java,False,java,mid,3001..5000,3122,456,20,108,16,1403,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
288,usable,,https://github.com/HannahMitt/HomeMirror.git,HannahMitt/HomeMirror,566c03d3388e1ca0c818ca4be8bf8528a2f53c39,2021-04-27T14:07:36-04:00,java,1.0,Java,False,java,high,>=5001,7805,326,27,100,22,1490,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
292,usable,,https://github.com/Qihoo360/ArgusAPM.git,Qihoo360/ArgusAPM,75ead19ca98a8a1f776688e9df5b572f20c80b12,2019-05-09T14:20:48+08:00,java,0.7816,Java,False,java,mid,2001..3000,2688,158,206,1089,176,12762,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
293,usable,,https://github.com/yu120/neural.git,yu120/neural,63a69bcdce7b7d19dd222165624ff877791ceab7,2020-05-22T16:35:13+08:00,java,1.0,Java,False,java,low,500..599,545,482,229,1582,165,16666,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
294,usable,,https://github.com/2227324689/gpmall.git,2227324689/gpmall,c5dd5bacb052e2d4afda5ed1f7f07c17428192d5,2021-12-07T19:56:37+08:00,java,0.9024,Java,False,java,high,>=5001,5066,593,451,1110,259,34001,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
295,usable,,https://github.com/wangdan/AisenWeiBo.git,wangdan/AisenWeiBo,71e62bfb0762a178476f10e012d229766b04006b,2024-04-28T14:29:31+08:00,java,0.9938,Java,False,java,mid,1501..2000,1870,128,485,5448,445,59813,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
296,usable,,https://github.com/microsoftgraph/msgraph-sdk-java.git,microsoftgraph/msgraph-sdk-java,cf6b9307537963f834cc39eca42a31f846fc4a85,2026-10-22T14:31:01-07:00,java,1.0,Java,False,java,low,400..449,446,36,16748,181570,16747,1341877,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
297,usable,,https://github.com/jhy/jsoup.git,jhy/jsoup,0c508f17a52d294aa846f4cbca312b2e65e9f94f,2026-10-23T15:14:19+11:00,java,1.0,Java,False,java,high,>=5001,11412,207,105,2291,94,19993,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
298,usable,,https://github.com/WeBankFinTech/DataSphereStudio.git,WeBankFinTech/DataSphereStudio,4af60cc6f5aea4c41434d489ccab6ea35e735d33,2025-10-14T17:36:13+08:00,java,0.7403,Java,False,java,mid,3001..5000,3272,388,1860,10195,1374,108618,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
299,usable,,https://github.com/lyj8330328/leyou.git,lyj8330328/leyou,b2cc07874adf4eb9b662112fa365ac3600179f7c,2023-10-15T21:10:28+08:00,java,1.0,Java,False,java,low,600..699,639,459,195,833,128,7866,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
300,usable,,https://github.com/MinecraftForge/MinecraftForge.git,MinecraftForge/MinecraftForge,7d0bd1898fd0190a83ff218c3fc2bd773630ee3f,2026-10-21T11:02:26-07:00,java,1.0,Java,False,java,high,>=5001,7833,324,983,6591,796,69087,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
303,usable,,https://github.com/google/tsunami-security-scanner.git,google/tsunami-security-scanner,5dd969255145c0c237f8f57974c6519b49415046,2026-10-06T00:36:13-07:00,java,0.8397,Java,False,java,high,>=5001,8619,293,131,622,102,7818,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
304,usable,,https://github.com/ModelioOpenSource/Modelio.git,ModelioOpenSource/Modelio,d3c773fea6b00d14bee28913e980cbeb6f691da5,2026-08-07T17:33:22+02:00,java,0.9725,Java,False,java,mid,1000..1250,1069,439,9747,71886,7567,874650,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
306,usable,,https://github.com/YoKeyword/Fragmentation.git,YoKeyword/Fragmentation,0394930a3e2368f210df31f2632fb89b9c44e121,2019-11-15T13:57:01+08:00,java,1.0,Java,False,java,high,>=5001,9661,249,124,1037,116,9046,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
307,usable,,https://github.com/Wizcorp/phonegap-facebook-plugin.git,Wizcorp/phonegap-facebook-plugin,544cc06b0968b32dae4a8f97c1b01a3d5c74a1b6,2015-11-30T12:00:17+01:00,java,0.8544,Java,False,java,mid,1501..2000,1930,66,340,4393,213,44870,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
308,usable,,https://github.com/NVIDIA/grcuda.git,NVIDIA/grcuda,b1f531a844d2906080ab4c04a33e99fe6e04089c,2020-11-11T11:27:13-08:00,java,0.8554,Java,False,java,low,225..237,229,357,84,778,81,8261,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
309,usable,,https://github.com/flyway/flyway.git,flyway/flyway,8c96fdd1738953fa05ccd8475571735bec4eec3f,2026-10-21T17:39:38+01:00,java,0.9877,Java,False,java,high,>=5001,10165,235,812,4210,628,50927,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
311,usable,,https://github.com/justified/tedis.git,justified/tedis,7bfdf35de06d0a6e9fc646c8f6ee65bd528b5341,2012-05-21T11:25:09+08:00,java,1.0,Java,False,java,low,250..274,262,415,330,3056,253,29347,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
312,usable,,https://github.com/jagrosh/MusicBot.git,jagrosh/MusicBot,859e5c5862decf433f8face5eaca3372d7d27b22,2024-08-12T13:28:38-04:00,java,1.0,Java,False,java,high,>=5001,5769,489,69,367,67,5091,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
315,usable,,https://github.com/swagger-api/swagger-core.git,swagger-api/swagger-core,04558121268f1228d88c83291723cee416a990e4,2026-09-02T10:58:10+02:00,java,0.9777,Java,False,java,high,>=5001,7532,337,269,2560,224,27367,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
316,usable,,https://github.com/ModelEngine-Group/app-platform.git,ModelEngine-Group/app-platform,33d52830981370671e152fea2ee63e4df7eba2ae,2026-09-29T11:39:05+08:00,java,0.7275,Java,False,java,mid,1251..1500,1459,60,2385,13006,1621,137090,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
318,usable,,https://github.com/kaushikgopal/RxJava-Android-Samples.git,kaushikgopal/RxJava-Android-Samples,b84865252c203498c1f0a2fa0f751f3c9127a781,2023-08-07T19:18:56-07:00,java,0.8889,Java,False,java,high,>=5001,7487,340,45,284,41,3684,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
319,usable,,https://github.com/rememberber/WePush.git,rememberber/WePush,e0f24162eacc9a1bf2b37417a82dad5e8cc50742,2026-09-26T17:30:28+08:00,java,0.9748,Java,False,java,mid,3001..5000,4688,51,595,3869,471,60621,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
320,usable,,https://github.com/yangxiufeng666/Micro-Service-Skeleton.git,yangxiufeng666/Micro-Service-Skeleton,d31b13a0c01ce8012c969b59623811f7df614313,2021-05-21T09:53:16+08:00,java,1.0,Java,False,java,low,800..999,848,561,47,168,35,1552,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
322,usable,,https://github.com/makejavas/EasyCode.git,makejavas/EasyCode,d0fc9008899566bd0bf76c5f9b009c05e34185c6,2024-11-18T12:35:01+08:00,java,1.0,Java,False,java,mid,1000..1250,1104,330,87,391,69,5244,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
323,usable,,https://github.com/cxapython/unidbg-server.git,cxapython/unidbg-server,b545e7224a6877109b8268aae84eb5dc00822784,2023-10-13T10:28:26+08:00,java,1.0,Java,False,java,low,213..224,222,110,15,55,15,862,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
324,usable,,https://github.com/lenve/vhr.git,lenve/vhr,03abbd35af24e55368ce4e09f4038dc2aba3ff5f,2024-11-25T08:07:39+08:00,java,0.8182,Java,False,java,high,>=5001,28018,54,110,4017,85,8617,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
325,usable,,https://github.com/mgarin/weblaf.git,mgarin/weblaf,45b772c0eaf27f8b43851a006753e148be8a0a4c,2024-07-02T13:05:14+03:00,java,1.0,Java,False,java,mid,1000..1250,1179,149,2037,21629,1568,214796,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
330,usable,,https://github.com/648540858/wvp-GB28181-pro.git,648540858/wvp-GB28181-pro,2b656f4e55147f2377986a878da01a98ae564fe5,2026-10-22T09:23:12+08:00,java,0.8978,Java,False,java,high,>=5001,7383,348,861,10325,677,97963,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
331,usable,,https://github.com/dinuscxj/LoadingDrawable.git,dinuscxj/LoadingDrawable,db4ceb6b90cabee18f33f89e04f6bb3a7a0b1f64,2017-04-13T17:50:47+08:00,java,1.0,Java,False,java,mid,3001..5000,4094,156,30,358,30,4436,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
332,usable,,https://github.com/droidefense/engine.git,droidefense/engine,067e43ee7a3a097cf965677a02702f6ae6f333a0,2019-09-28T18:51:42+02:00,java,1.0,Java,False,java,low,450..499,479,238,1076,9317,897,109347,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
333,usable,,https://github.com/opensearch-project/OpenSearch.git,opensearch-project/OpenSearch,0ab78484cb55c9301410cf67c07faa0d4053f4ef,2026-10-23T13:57:35-04:00,java,0.9764,Java,False,java,high,>=5001,13900,158,9261,87690,7875,1169234,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
334,usable,,https://github.com/Flipboard/bottomsheet.git,Flipboard/bottomsheet,2792f24d60a19e0948ff0e9977ea6ccff4a6a35d,2018-02-23T12:45:08-08:00,java,1.0,Java,False,java,mid,3001..5000,4487,91,19,220,16,2191,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
335,usable,,https://github.com/bertsir/zBarLibary.git,bertsir/zBarLibary,0ad8e20a03cb547d92ee05e62090f124ffcc3a2f,2022-11-22T12:00:33+08:00,java,1.0,Java,False,java,low,700..799,781,79,28,290,23,3313,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
337,usable,,https://github.com/sofastack/sofa-jarslink.git,sofastack/sofa-jarslink,ecd07ed114b8ff4c25bc03afc7c5e6b4d66023b3,2024-05-20T14:10:48+08:00,java,1.0,Java,False,java,mid,3001..5000,3003,493,27,129,22,1027,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
341,usable,,https://github.com/Beseting/PlanA.git,Beseting/PlanA,e1ed0df9529a31010a6d6a1b8baf0ddf824f78cb,2022-05-26T18:11:28+08:00,java,1.0,Java,False,java,low,400..449,448,13,80,475,69,4054,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
342,usable,,https://github.com/junit-team/junit-framework.git,junit-team/junit-framework,565a0baae8d9d3a90c606f20f325dcae66a26ee8,2026-10-23T13:57:43+02:00,java,0.9683,Java,False,java,high,>=5001,7058,367,1072,5915,739,53983,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
343,usable,,https://github.com/jphp-group/jphp.git,jphp-group/jphp,eefaac6d8195025ba53c2b7b0996a9c128b2ffb7,2020-07-07T11:00:12+03:00,java,0.7906,Java,False,java,mid,1501..2000,1712,313,1189,12724,1090,105916,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
344,usable,,https://github.com/fpvout/DigiView-Android.git,fpvout/DigiView-Android,42ae75d2eab0fffe85d7016a8f79091f2ebcde36,2022-05-26T09:49:35+02:00,java,1.0,Java,False,java,low,300..324,314,250,17,101,15,1240,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
345,usable,,https://github.com/DImuthuUpe/AndroidPdfViewer.git,DImuthuUpe/AndroidPdfViewer,e62698bebb24959494d4bc9d40ac48570a8060a0,2025-11-08T02:20:39+05:30,java,1.0,Java,False,java,high,>=5001,8479,300,41,353,26,3315,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
346,usable,,https://github.com/mxdldev/android-mvp-mvvm-flytour.git,mxdldev/android-mvp-mvvm-flytour,97700aa89f0abe91c14c84463c3783e1b7b2e0bb,2021-04-14T09:17:25+08:00,java,1.0,Java,False,java,mid,3001..5000,3146,435,191,1194,167,15545,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
347,usable,,https://github.com/renatoathaydes/rawhttp.git,renatoathaydes/rawhttp,609456c960e85ea7b6a09d8c1c26dac0067f8914,2025-07-30T21:05:06+02:00,java,0.9906,Java,False,java,low,213..224,217,329,106,871,92,8363,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
348,usable,,https://github.com/gocd/gocd.git,gocd/gocd,90c5a2ce90207579d53529bfcba0315ecae3da71,2026-10-23T20:01:04+08:00,java,0.802,Java,False,java,high,>=5001,7432,345,3329,27221,2958,245894,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
353,usable,,https://github.com/cloudera/flume.git,cloudera/flume,1d7535638556998e895d55599a2f4a024390edd1,2011-09-10T13:01:59-07:00,java,0.9943,Java,False,java,low,800..999,938,206,352,2764,319,31156,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
358,usable,,https://github.com/frogermcs/AndroidDevMetrics.git,frogermcs/AndroidDevMetrics,10dee8ac2dd8e0f7b635a8d89669ad334ea4f8bc,2019-04-26T11:57:21+02:00,java,0.9643,Java,False,java,mid,1501..2000,1531,555,28,202,26,1955,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
359,usable,,https://github.com/AChep/AcDisplay.git,AChep/AcDisplay,1e05cdae3524776287a14727130bd0a782bf383e,2020-07-18T11:04:34+03:00,java,0.9924,Java,False,java,low,700..799,749,256,264,2507,242,27994,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
360,usable,,https://github.com/xkcoding/spring-boot-demo.git,xkcoding/spring-boot-demo,87a142f9604c1a5365b4d24d22c2c11c26a9d5ab,2022-09-02T13:41:27+08:00,java,0.9924,Java,False,java,high,>=5001,34061,36,395,1131,253,10034,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
361,usable,,https://github.com/prscX/react-native-photo-editor.git,prscX/react-native-photo-editor,04a120ca8d37336090180f386bc8090311f31c39,2022-04-09T16:33:15+05:30,java,0.6923,Java,False,java,mid,1000..1250,1124,287,29,292,22,3978,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
363,usable,,https://github.com/ddd-by-examples/library.git,ddd-by-examples/library,5225ff7a0f0c1e0751b91cdd64f925cd001d7555,2026-09-17T14:33:08+02:00,java,1.0,Java,False,java,high,>=5001,5882,474,89,263,65,2957,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
365,usable,,https://github.com/russelarms/OffsetAnimator.git,russelarms/OffsetAnimator,310199b8ba06b7c49dfe88be38a4fedb03a073dd,2017-06-08T00:33:52+04:00,java,1.0,Java,False,java,low,300..324,307,433,21,109,21,942,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
366,usable,,https://github.com/remkop/picocli.git,remkop/picocli,10509c0af89aa3254ca14ba90d9b3b7168e57994,2026-08-16T16:51:55+09:00,java,0.7783,Java,False,java,high,>=5001,5442,529,221,4347,189,50141,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
367,usable,,https://github.com/FlowCI/flow-core-x.git,FlowCI/flow-core-x,df5cdacae514859094b0b4098aae35637df250a9,2024-11-27T22:28:59+01:00,java,0.9956,Java,False,java,mid,1501..2000,1640,401,456,1413,303,20174,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
368,usable,,https://github.com/asciidoctor/asciidoctorj.git,asciidoctor/asciidoctorj,4a410d28a9b8ec5247ef5bcb7a7944b532a92362,2026-10-23T15:50:38+02:00,java,0.9954,Java,False,java,low,600..699,673,196,218,1301,150,10714,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
369,usable,,https://github.com/microsoft/typespec.git,microsoft/typespec,bcdbe13e098d9deb2b3b9d26f3b27f15a87c68c6,2026-10-23T18:21:46Z,java,0.5822,Java,False,java,high,>=5001,5897,471,8691,57343,7096,643140,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
370,usable,,https://github.com/swaldman/c3p0.git,swaldman/c3p0,8562608d9d0f9892cf19f671a2fcfa5868a743fe,2026-10-23T01:13:42-03:00,java,1.0,Java,False,java,mid,1251..1500,1318,340,127,1788,102,19027,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
372,usable,,https://github.com/apache/pinot.git,apache/pinot,b99203c6026134219744f4f9df4a607c458c4b6f,2026-10-23T11:42:33-07:00,java,0.9581,Java,False,java,high,>=5001,6164,443,4274,43192,3961,539748,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
373,usable,,https://github.com/apache/amoro.git,apache/amoro,6af75bbe23b79974900997b85f9629d7c1623311,2026-10-21T14:07:40+08:00,java,0.8434,Java,False,java,mid,1000..1250,1196,116,1373,25039,1194,237248,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
374,usable,,https://github.com/xuyulong2017/my-java-demo.git,xuyulong2017/my-java-demo,3ddd3dd7896ca3cca91f9d0203f4ba8b53c78460,2020-12-12T19:25:16+08:00,java,1.0,Java,False,java,low,225..237,230,312,93,123,47,2039,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
375,usable,,https://github.com/alibaba/freeline.git,alibaba/freeline,818e5de64f630a4c506499d7208b761061cb9d1f,2020-05-10T23:57:13+08:00,java,0.7767,Java,False,java,high,>=5001,5431,531,103,1003,96,9831,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
376,usable,,https://github.com/shuzijun/leetcode-editor.git,shuzijun/leetcode-editor,ac391f9fe766fcaa122c589175020970078b7b5c,2026-08-13T01:13:10+08:00,java,0.9504,Java,False,java,mid,3001..5000,3988,173,262,1685,223,22263,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
377,usable,,https://github.com/halzhang/StartupNews.git,halzhang/StartupNews,05b04cec88ab3304b0008bc6756f020f7367d23b,2016-08-24T16:49:32+08:00,java,1.0,Java,False,java,low,325..349,331,428,94,492,71,5346,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
379,usable,,https://github.com/Swati4star/Images-to-PDF.git,Swati4star/Images-to-PDF,54576589b0c410a07a986ec317b643c7ba14597e,2026-01-08T16:49:46+05:30,java,1.0,Java,False,java,mid,1251..1500,1333,298,156,1036,135,14155,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
380,usable,,https://github.com/liuguangqiang/IPicker.git,liuguangqiang/IPicker,db643cff3b8256e5f8257195fd2287aac677b02c,2020-04-08T11:03:20+08:00,java,1.0,Java,False,java,low,300..324,306,470,21,221,21,2147,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
381,usable,,https://github.com/java-native-access/jna.git,java-native-access/jna,a800ca8313076bc0375fed8bd4efd829eb61b0b0,2026-10-09T09:20:38-07:00,java,0.6204,Java,False,java,high,>=5001,8926,278,706,5462,482,97193,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
382,usable,,https://github.com/simpligility/android-maven-plugin.git,simpligility/android-maven-plugin,acaf0eec01d0adbbf59583eaafcc8817b7263daa,2022-01-17T17:06:54-08:00,java,1.0,Java,False,java,mid,1000..1250,1044,517,135,1080,129,17071,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
385,usable,,https://github.com/google/bindiff.git,google/bindiff,13c437afa0740bd704cf396e3de3eb8d1a471ead,2026-09-18T05:04:06-07:00,java,0.9483,Java,False,java,mid,3001..5000,3217,406,1163,6856,988,101574,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
387,usable,,https://github.com/Gathin23/cleanyourtv.git,Gathin23/cleanyourtv,f9f0c5353e65c5003d5f2f45784a30c5dee19ecb,2026-10-23T21:49:45+05:30,java,0.7283,Java,False,java,high,>=5001,26949,57,184,1634,183,22458,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
388,usable,,https://github.com/ltsopensource/light-task-scheduler.git,ltsopensource/light-task-scheduler,b61e6ae4320d5bf63d803ed0ccc33894d854539b,2020-11-12T15:04:04+08:00,java,0.9745,Java,False,java,mid,2001..3000,2992,3,783,5719,629,52069,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
389,usable,,https://github.com/google/smali.git,google/smali,1a36aa30d18d92e63994f4b1e67a055931f5a707,2026-08-25T16:50:50+02:00,java,0.9985,Java,False,java,low,400..449,405,664,648,3766,508,39058,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
390,usable,,https://github.com/Doikki/DKVideoPlayer.git,Doikki/DKVideoPlayer,79a8c92678126ff36036b3a14b09d6c98821812c,2024-05-24T17:41:37+08:00,java,0.9916,Java,False,java,high,>=5001,5332,544,238,1942,204,21041,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
391,usable,,https://github.com/AnySoftKeyboard/AnySoftKeyboard.git,AnySoftKeyboard/AnySoftKeyboard,be4f8f747d326e13d9b2f0207758f606bc062620,2026-10-22T13:27:31-04:00,java,0.7297,Java,False,java,mid,3001..5000,3389,347,491,3403,367,53803,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
392,usable,,https://github.com/hellokaton/write-readable-code.git,hellokaton/write-readable-code,1883256af4b04e24a5066fa3160c765ecec0c48c,2018-09-24T15:54:37+08:00,java,0.9,Java,False,java,low,400..449,409,596,70,173,65,1386,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
393,usable,,https://github.com/supertokens/supertokens-core.git,supertokens/supertokens-core,8703a12c2159a148d5273cf1815b96da4412a4ce,2026-10-23T09:00:17+02:00,java,0.9156,Java,False,java,high,>=5001,15332,136,450,3774,408,62686,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
394,usable,,https://github.com/sqlancer/sqlancer.git,sqlancer/sqlancer,1d797ee53631df2fe574468e2be0425985f39867,2026-10-21T22:53:31+08:00,java,0.998,Java,False,java,mid,1501..2000,1765,245,1023,8031,990,85929,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
395,usable,,https://github.com/DitriXNew/EDT-MCP.git,DitriXNew/EDT-MCP,d0e01f33d06dff3b9da753b6c52e965499350a7d,2026-10-22T12:19:56-06:00,java,0.9896,Java,False,java,low,300..324,312,308,479,11070,473,187385,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
396,usable,,https://github.com/vipshop/vjtools.git,vipshop/vjtools,2f780edd504e7474b77f54665370a6a8361e3f55,2022-07-25T16:42:41+08:00,java,1.0,Java,False,java,high,>=5001,7609,335,146,1501,137,13434,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
398,usable,,https://github.com/pavansolapure/opencodez-samples.git,pavansolapure/opencodez-samples,f5ef3de060cd9b2b16766fe860689d9b4d72f4a2,2020-08-02T13:00:05+05:30,java,0.9425,Java,False,java,low,300..324,305,509,313,910,266,8084,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
400,usable,,https://github.com/guiying712/AndroidModulePattern.git,guiying712/AndroidModulePattern,494e7deda04ea1a9dc0bad006ca218c635a8957f,2018-03-12T17:15:57+08:00,java,1.0,Java,False,java,mid,1251..1500,1420,129,73,393,59,3630,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
401,usable,,https://github.com/mcxiaoke/xBus.git,mcxiaoke/xBus,ff64742fe1344004313650219bbba89aa392db16,2017-12-26T15:15:00+08:00,java,1.0,Java,False,java,low,300..324,321,91,25,94,20,907,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
402,usable,,https://github.com/gunnarmorling/1brc.git,gunnarmorling/1brc,db064194be375edc02d6dbcd21268ad40f7e2869,2024-04-10T14:20:33+02:00,java,0.9831,Java,False,java,high,>=5001,8139,313,177,2676,176,42766,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
403,usable,,https://github.com/paulroehr/EazeGraph.git,paulroehr/EazeGraph,ce5e68ecc70e154f83bbb2fcce1a970db125c1e6,2015-10-05T16:15:27+02:00,java,1.0,Java,False,java,mid,1501..2000,1588,484,31,451,27,4084,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
405,usable,,https://github.com/youth5201314/banner.git,youth5201314/banner,777c7dbfaa0a48d78101858d5520f695fef91fbd,2024-01-11T16:37:23+08:00,java,0.9091,Java,False,java,high,>=5001,13010,177,33,209,26,1907,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
406,usable,,https://github.com/MCRcortex/voxy.git,MCRcortex/voxy,5bf33350a1cc7bb7e2b5d947b236c56d878b8a7d,2026-10-19T19:11:52+02:00,java,1.0,Java,False,java,mid,1251..1500,1347,267,231,1791,202,24774,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
408,usable,,https://github.com/rubenlagus/TelegramBots.git,rubenlagus/TelegramBots,15ff4c479671267015d41d8a1a8d13da83f02abe,2026-09-07T01:05:02+01:00,java,1.0,Java,False,java,high,>=5001,5543,516,695,1794,381,38608,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
410,usable,,https://github.com/Q-1515/reggie_parent.git,Q-1515/reggie_parent,042861fa6ebd7ac3cd7288290ba9fa8087d2fd3a,2022-07-28T00:15:03+08:00,java,1.0,Java,False,java,low,200..212,211,50,141,193,57,4112,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
411,usable,,https://github.com/mik3y/usb-serial-for-android.git,mik3y/usb-serial-for-android,6a9c61f1fa16f28c2a75eef76c6383cd1dc518dd,2026-10-06T22:06:05+02:00,java,1.0,Java,False,java,high,>=5001,5702,498,30,400,28,6559,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
412,usable,,https://github.com/iohao/ioGame.git,iohao/ioGame,835e6aad7a1840b1ca3ceb007e5a0011e2637e48,2026-08-02T17:20:14+08:00,java,1.0,Java,False,java,mid,1251..1500,1284,408,639,2285,440,23869,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
413,usable,,https://github.com/magiepooh/RecyclerItemDecoration.git,magiepooh/RecyclerItemDecoration,0859bc5f29176b5fa9843a1077b3af30b1501237,2018-05-04T08:09:32+09:00,java,1.0,Java,False,java,low,300..324,316,214,16,71,15,686,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
414,usable,,https://github.com/scribejava/scribejava.git,scribejava/scribejava,8970e8eeb0aff840d0b223890e9c392ee19218f7,2024-02-23T16:11:39+03:00,java,1.0,Java,False,java,high,>=5001,5452,528,201,1129,185,8223,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
416,usable,,https://github.com/oblador/react-native-shimmer.git,oblador/react-native-shimmer,f1c379a3f33627ec255474c3b4a1730bdfbb95c3,2022-10-05T17:49:19+02:00,java,0.4737,Java,False,java,low,700..799,714,444,25,61,17,741,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
417,usable,,https://github.com/Blankj/awesome-java-leetcode.git,Blankj/awesome-java-leetcode,0d17728bfbe128132b21156dce19d4a5aa5001e9,2020-12-10T23:20:20+08:00,java,1.0,Java,False,java,high,>=5001,8686,289,70,156,70,1913,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
418,usable,,https://github.com/wgpsec/fofa_viewer.git,wgpsec/fofa_viewer,ff2848a346b96c3f98d29b537c876c989fadf34c,2025-12-26T20:17:51+08:00,java,1.0,Java,False,java,mid,1501..2000,1811,192,31,174,29,3037,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
419,usable,,https://github.com/quicktheories/QuickTheories.git,quicktheories/QuickTheories,a963eded0604ab9fe1950611a64807851d790c1c,2019-12-15T21:14:42Z,java,1.0,Java,False,java,low,500..599,518,758,117,635,87,5039,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
420,usable,,https://github.com/guolindev/LitePal.git,guolindev/LitePal,8ad8322cc6f808e6d6beb7ce4b13d12e8360ce45,2021-08-22T13:11:21+08:00,java,0.9469,Java,False,java,high,>=5001,8046,316,113,957,99,9168,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
422,usable,,https://github.com/tanyaofei/minecraft-fakeplayer.git,tanyaofei/minecraft-fakeplayer,88dd479a55908d0de691193832bef5054a349961,2025-11-06T17:42:18+08:00,java,1.0,Java,False,java,low,225..237,237,19,262,1279,241,15121,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
423,usable,,https://github.com/alibaba/spring-cloud-alibaba.git,alibaba/spring-cloud-alibaba,858aa8d58d2e902770ac4c6f5598808e125e695e,2026-09-27T19:20:04+08:00,java,0.9978,Java,False,java,high,>=5001,29169,50,452,1984,336,20713,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
425,usable,,https://github.com/fengzhizi715/NetDiscovery.git,fengzhizi715/NetDiscovery,2d118210e8ef8d0bc0f6a51aeb04768e65aadb71,2026-06-05T15:30:31+08:00,java,0.8634,Java,False,java,low,600..699,644,416,205,1006,181,9791,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
427,usable,,https://github.com/mybatis/mybatis-dynamic-sql.git,mybatis/mybatis-dynamic-sql,3b8143ba10e732752cc112d32dd7d15a489717bf,2026-10-23T13:13:30-04:00,java,0.9191,Java,False,java,mid,1000..1250,1161,189,346,2312,289,15198,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
428,usable,,https://github.com/koushikkothagal/java-backend-bootcamp.git,koushikkothagal/java-backend-bootcamp,c3e944e81a88840a28a4105ca6357688a4a4cc61,2023-03-11T01:25:22-08:00,java,0.8333,Java,False,java,low,250..274,257,609,30,54,26,657,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
429,usable,,https://github.com/zfile-dev/zfile.git,zfile-dev/zfile,775b0172f3b1d3f68aabca727ef7e083e6bd5aa5,2026-08-09T20:20:27+08:00,java,1.0,Java,False,java,high,>=5001,10859,222,417,1132,246,20536,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
430,usable,,https://github.com/apache/hugegraph.git,apache/hugegraph,75ea5c7dcf5beb4833767d93975d9c28985854fb,2026-10-24T00:47:35+08:00,java,0.9966,Java,False,java,mid,3001..5000,3193,414,1742,21719,1597,295853,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
431,usable,,https://github.com/antlr/antlr3.git,antlr/antlr3,7bd56e65a5662ddef458dacdf2202189521aef41,2022-04-09T20:30:05-07:00,java,0.456,Java,False,java,low,250..274,253,753,672,7399,440,85524,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
432,usable,,https://github.com/TommyLemon/Android-ZBLibrary.git,TommyLemon/Android-ZBLibrary,61925fef355779d08bf3c802eef423a5dc75d750,2026-10-11T23:26:58+08:00,java,1.0,Java,False,java,high,>=5001,5603,510,156,1609,133,15368,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
434,usable,,https://github.com/kevalpatel2106/PasscodeView.git,kevalpatel2106/PasscodeView,7c5b93b10bc66e5ebbdb1ce88d7948d8854ab8ac,2018-09-04T09:12:21+01:00,java,0.973,Java,False,java,low,250..274,273,49,37,436,32,3493,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
436,usable,,https://github.com/puniverse/capsule.git,puniverse/capsule,291a54e501a32aaf0284707b8c1fbff6a566822b,2017-01-06T19:30:10+02:00,java,1.0,Java,False,java,mid,1000..1250,1144,240,20,588,17,5847,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
437,usable,,https://github.com/rayokota/kareldb.git,rayokota/kareldb,78e10ec77f6a6824dc0c275cb73831b1aa142b1e,2025-04-14T18:09:33-07:00,java,1.0,Java,False,java,low,350..399,388,203,68,518,64,6613,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
440,usable,,https://github.com/stanford-futuredata/macrobase.git,stanford-futuredata/macrobase,ae7b655ef30b50fb726ae7b3daa79571a39d194d,2020-01-09T21:53:06-08:00,java,0.8718,Java,False,java,low,600..699,671,210,351,2395,311,27228,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
442,usable,,https://github.com/leibnitz27/cfr.git,leibnitz27/cfr,c4145259dfcd8ad3e99004e4d9ecb0aed55dcc5a,2026-06-04T05:54:26+01:00,java,1.0,Java,False,java,mid,2001..3000,2734,130,758,6317,660,68913,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
443,usable,,https://github.com/Mishiranu/Dashchan.git,Mishiranu/Dashchan,b78d82bd1db802ba2e0f6f4c6ebf89485d6ed3c5,2021-07-03T22:28:27+03:00,java,0.911,Java,False,java,low,400..449,420,421,716,11199,374,112291,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
444,usable,,https://github.com/Blankj/AndroidUtilCode.git,Blankj/AndroidUtilCode,7b4caf9e5440046b3fefb63b6b6e2ead7ebaf809,2024-05-11T10:54:17+08:00,java,0.7297,Java,False,java,high,>=5001,33611,37,296,4551,269,38741,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
446,usable,,https://github.com/xuminwlt/j360-dubbo-app-all.git,xuminwlt/j360-dubbo-app-all,fc32b0b074177a30d558ae8f0714ae4c05a7e47f,2018-08-17T14:48:50+08:00,java,1.0,Java,False,java,low,450..499,480,223,208,1895,156,17851,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
447,usable,,https://github.com/chillzhuang/SpringBlade.git,chillzhuang/SpringBlade,4995ddb714a5c1ec30aaadb5db6ffc8dc0a61fcf,2026-09-18T22:56:59+08:00,java,1.0,Java,False,java,high,>=5001,6949,374,253,463,125,7656,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
448,usable,,https://github.com/Krupen/FabulousFilter.git,Krupen/FabulousFilter,cabc9eb54610c58bb938f6e3a05a49471fe13873,2023-09-07T16:01:40+05:30,java,1.0,Java,False,java,mid,2001..3000,2648,188,18,141,18,3022,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
450,usable,,https://github.com/Meituan-Dianping/walle.git,Meituan-Dianping/walle,f78edcf1117a0aa858a3d04bb24d86bf9ad51bb2,2020-12-11T17:47:35+08:00,java,1.0,Java,False,java,high,>=5001,6852,379,50,365,44,4612,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
451,usable,,https://github.com/CrawlScript/WebCollector.git,CrawlScript/WebCollector,17f3b83cca5f3d4b2bfe7e590b6ecfe01030d7b9,2026-02-10T15:32:19+08:00,java,1.0,Java,False,java,mid,3001..5000,3078,468,87,596,72,4807,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
452,usable,,https://github.com/iisquare/fs-project.git,iisquare/fs-project,00565a8063fa0a70bb2eed60a59e9b31ad34bd11,2026-10-17T17:47:26+08:00,java,0.5746,Java,False,java,low,225..237,233,176,1838,11609,1327,161807,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
453,usable,,https://github.com/kestra-io/kestra.git,kestra-io/kestra,bad4d5b551cd14242564ddac5db9791553871c41,2026-10-23T16:17:00+02:00,java,0.7242,Java,False,java,high,>=5001,29961,46,2621,14820,2085,212868,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
454,usable,,https://github.com/HiveGamesOSS/Chunker.git,HiveGamesOSS/Chunker,50aaf6d82e8b68929279161b790d95fdddfe0a40,2026-10-02T12:48:29+01:00,java,0.963,Java,False,java,mid,1000..1250,1034,541,1026,4290,857,68073,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
455,usable,,https://github.com/soot-oss/heros.git,soot-oss/heros,091e3bd5850521150462e9a823293e29a73cc8bb,2026-03-19T12:59:12+01:00,java,1.0,Java,False,java,low,250..274,258,557,79,530,59,4940,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
456,usable,,https://github.com/527515025/springBoot.git,527515025/springBoot,8fadfc31240917e2e9347ec8c394c774082e8d8f,2020-04-02T18:38:04+08:00,java,0.9897,Java,False,java,high,>=5001,6765,388,292,1290,254,16290,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
457,usable,,https://github.com/SpongePowered/Mixin.git,SpongePowered/Mixin,4053421aa10aaac6127d969028a29c94fe3054f6,2024-07-06T22:41:39+01:00,java,1.0,Java,False,java,mid,1501..2000,1731,285,444,3993,308,35777,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
459,usable,,https://github.com/Tencent/VasSonic.git,Tencent/VasSonic,59936beff656d4b5718ff6444d6c5e001a2c5231,2019-04-15T16:26:32+08:00,java,0.5949,Java,False,java,high,>=5001,11846,197,103,582,68,9061,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
463,usable,,https://github.com/guoguibing/librec.git,guoguibing/librec,296082c072ce7d973ebfccde793e59062d8a3add,2022-09-15T22:25:56+08:00,java,0.9299,Java,False,java,mid,3001..5000,3255,396,328,2172,282,30010,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
465,usable,,https://github.com/SuperMonster003/AutoJs6.git,SuperMonster003/AutoJs6,ed3eb10e88db5a8425fd94bdddefa4176e5e1c94,2026-03-16T22:48:05+08:00,java,0.4553,Java,False,java,high,>=5001,6515,405,2384,20157,1939,261911,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
466,usable,,https://github.com/JorgeCastilloPrz/FABProgressCircle.git,JorgeCastilloPrz/FABProgressCircle,31f1cf9de81a46d2d645b36d20e6b7af83fd8548,2015-06-22T22:22:47+02:00,java,1.0,Java,False,java,mid,1000..1250,1234,30,25,109,18,968,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
467,usable,,https://github.com/libreliodev/android.git,libreliodev/android,a1f20eb44fe694c1ae8624b01ce5dc57ac8d9307,2018-03-23T17:54:41+01:00,java,1.0,Java,False,java,low,225..237,229,340,116,1022,108,12042,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
468,usable,,https://github.com/scwang90/SmartRefreshLayout.git,scwang90/SmartRefreshLayout,224db48f8af897a930b810a6b6fc55af8cef0d57,2024-11-26T11:57:10+08:00,java,1.0,Java,False,java,high,>=5001,25100,70,146,1105,128,18418,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
469,usable,,https://github.com/avjinder/Minimal-Todo.git,avjinder/Minimal-Todo,83bf4c6f56b808149481b0c4b5a88e8a2215e16b,2018-11-13T12:24:50+05:30,java,1.0,Java,False,java,mid,2001..3000,2184,500,27,162,27,2128,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
471,usable,,https://github.com/journeyapps/zxing-android-embedded.git,journeyapps/zxing-android-embedded,d09b7c76c3124fbfbd096a65d60b1997f37ff90f,2022-10-21T10:40:04+02:00,java,1.0,Java,False,java,high,>=5001,5934,467,58,546,53,5114,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
472,usable,,https://github.com/WuKongOpenSource/Wukong_nocode.git,WuKongOpenSource/Wukong_nocode,256ab5bf6ee9a5f2f49071dcd2331e0495c5787d,2023-08-07T18:07:47+08:00,java,0.9721,Java,False,java,mid,1000..1250,1037,531,574,7442,240,31012,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
473,usable,,https://github.com/LiveTyping/CannyViewAnimator.git,LiveTyping/CannyViewAnimator,6e3789dec637bb6710eff47141e2a20200c2c084,2017-04-27T19:13:13+06:00,java,1.0,Java,False,java,low,300..324,304,521,26,129,21,1209,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
475,usable,,https://github.com/kenglxn/QRGen.git,kenglxn/QRGen,27350e7621cda6eae1ca8dff5517e65d5a84a3fc,2022-11-29T11:13:47+01:00,java,1.0,Java,False,java,mid,1501..2000,1508,588,36,318,33,2167,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
478,usable,,https://github.com/summitt/Nope-Proxy.git,summitt/Nope-Proxy,38a7c3411c0751a56412ddabc6162fb40651f7c4,2024-05-25T11:08:59-05:00,java,1.0,Java,False,java,mid,1501..2000,1663,374,43,450,35,6529,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
479,usable,,https://github.com/itisaid/Doris.git,itisaid/Doris,d925329bef8cfd1fcb7a4e331c37cfa5597d1edb,2017-05-31T11:16:51+08:00,java,0.9947,Java,False,java,low,225..237,236,81,750,4210,611,39537,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
480,usable,,https://github.com/wuyouzhuguli/SpringAll.git,wuyouzhuguli/SpringAll,614d2578d9495acf53cc02f2dee9c6131cc5e51a,2021-01-31T11:32:39+08:00,java,0.9984,Java,False,java,high,>=5001,28926,51,634,1853,567,17594,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
481,usable,,https://github.com/warkiz/IndicatorSeekBar.git,warkiz/IndicatorSeekBar,1a6a8a666aa382411f89296911bd1ab157b91dab,2019-06-29T22:47:12+08:00,java,1.0,Java,False,java,mid,2001..3000,2276,420,23,248,19,2902,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
484,usable,,https://github.com/todoroo/astrid.git,todoroo/astrid,4fc5c7714fb1b48ae46dcacbda287bcef9c3f6bf,2013-04-26T10:55:11-07:00,java,0.968,Java,False,java,mid,1000..1250,1076,417,1232,12342,1093,148209,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
487,usable,,https://github.com/kumaransg/LLD.git,kumaransg/LLD,1698cc6f993a5014d4370b5e0db9f64d322e2400,2024-01-08T20:02:07+05:30,java,0.9955,Java,False,java,mid,2001..3000,2072,592,2454,6205,1637,57589,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
488,usable,,https://github.com/AntiqueAtlasTeam/AntiqueAtlas.git,AntiqueAtlasTeam/AntiqueAtlas,b706821d3f0203038de3de6e79a6d354fe2c7b18,2026-06-19T20:43:29-04:00,java,1.0,Java,False,java,low,250..274,267,241,159,786,139,9278,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
491,usable,,https://github.com/devicehive/devicehive-java-server.git,devicehive/devicehive-java-server,905e3b932ddc30bd239a192e6eaadc3e5f17004f,2024-02-16T15:52:11+01:00,java,1.0,Java,False,java,low,350..399,394,85,388,2118,343,24036,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
492,usable,,https://github.com/daimajia/AndroidImageSlider.git,daimajia/AndroidImageSlider,e318cabdef668de985efdcc45ca304e2ac6f58b5,2015-05-25T03:54:43+08:00,java,1.0,Java,False,java,high,>=5001,5575,511,32,295,31,3936,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
494,usable,,https://github.com/vangao1989/cloudE.git,vangao1989/cloudE,be4b925ae04fb08d2799d14bd90c5efe9fd7f325,2018-07-17T09:44:17+08:00,java,1.0,Java,False,java,low,350..399,385,258,26,262,24,1477,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
496,usable,,https://github.com/bezkoder/spring-boot-spring-security-jwt-authentication.git,bezkoder/spring-boot-spring-security-jwt-authentication,096e106a6d807129e49b8b80af1ffc389b0fe3da,2024-02-04T16:04:33+07:00,java,1.0,Java,False,java,mid,1501..2000,1596,473,19,79,16,756,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
498,usable,,https://github.com/redis/jedis.git,redis/jedis,66fbb8b04afce9c8129ceee11aea17a35bbb73d2,2026-10-23T16:53:32+03:00,java,1.0,Java,False,java,high,>=5001,12365,187,547,8436,420,55842,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
499,usable,,https://github.com/ribot/ribot-app-android.git,ribot/ribot-app-android,01da5104df6740d85e92705bbd6b0783a781e88c,2018-06-01T14:10:52+01:00,java,1.0,Java,False,java,mid,1000..1250,1230,42,66,316,54,3644,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
500,usable,,https://github.com/dbamman/book-nlp.git,dbamman/book-nlp,7a09e01c6ce702d09d034e06f4040e03492a2b09,2021-11-21T20:56:29-08:00,java,0.9744,Java,False,java,low,300..324,320,116,39,188,37,5244,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
501,usable,,https://github.com/dropwizard/metrics.git,dropwizard/metrics,2cc7a5006c43abd009751371bace4f625d0721f4,2026-10-21T13:04:14+02:00,java,0.9899,Java,False,java,high,>=5001,7847,323,198,1855,168,17391,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
504,usable,,https://github.com/alipay/SoloPi.git,alipay/SoloPi,47d12f4904488b9c4bab5db3b0d164a83df36519,2026-10-21T11:26:34+08:00,java,0.933,Java,False,java,high,>=5001,6348,424,373,5007,330,81507,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
505,usable,,https://github.com/EssentialsX/Essentials.git,EssentialsX/Essentials,e70bdb817c758474acb3a23a37cf961b2f716a50,2026-10-04T21:55:15Z,java,0.9886,Java,False,java,mid,2001..3000,2306,398,615,4878,542,53667,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
506,usable,,https://github.com/seatgeek/android-PlacesAutocompleteTextView.git,seatgeek/android-PlacesAutocompleteTextView,80f68a82e47a04902a8033a482d875375e914c40,2021-06-01T11:44:07-04:00,java,1.0,Java,False,java,low,275..299,276,672,55,214,42,2896,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
507,usable,,https://github.com/elastic/elasticsearch.git,elastic/elasticsearch,b191685d1397bf3d568489a5635292378808d136,2026-10-23T19:14:27Z,java,0.997,Java,False,java,high,>=5001,78343,7,21485,226154,19838,3117190,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
508,usable,,https://github.com/newbiechen1024/NovelReader.git,newbiechen1024/NovelReader,0b8e281b30beecbc1b91d1deeca30301a88b6f5c,2020-03-15T10:50:59+08:00,java,1.0,Java,False,java,mid,1501..2000,1799,210,267,2178,240,20872,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
510,usable,,https://github.com/greenrobot/greenDAO.git,greenrobot/greenDAO,0bbb338e17c4cf28aba5aae62d42f73f50186157,2024-04-30T07:30:52+02:00,java,1.0,Java,False,java,high,>=5001,12580,183,97,1009,72,7322,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
511,usable,,https://github.com/dremio/dremio-oss.git,dremio/dremio-oss,799ccbda47e6f2e1bfacf1ccbded174e00d4150a,2025-09-15T12:11:26-07:00,java,0.7478,Java,False,java,mid,1251..1500,1500,1,8448,64202,7327,884103,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
512,usable,,https://github.com/google/myanmar-tools.git,google/myanmar-tools,13e4af6aaac63849fa122374f93bc77a42674027,2024-03-26T10:46:04-07:00,java,0.2951,Java,False,java,low,250..274,269,162,63,222,52,5416,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
513,usable,,https://github.com/Javen205/IJPay.git,Javen205/IJPay,528ad6084d559d6e1cc2677a4de3fa40e7e8c8a4,2025-04-10T21:17:35+08:00,java,0.9536,Java,False,java,high,>=5001,6605,403,280,1776,174,20783,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
517,usable,,https://github.com/apache/gravitino.git,apache/gravitino,bda25bd5c16a7f3020ae848caff91b0179409507,2026-10-23T23:34:48+08:00,java,0.7939,Java,False,java,mid,3001..5000,3314,364,3964,28664,3573,348802,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
518,usable,,https://github.com/IUDevman/gamesense-client.git,IUDevman/gamesense-client,62061a43fea311f42c64ea2b1dbbb56599c32295,2021-10-11T01:10:53-05:00,java,1.0,Java,False,java,low,213..224,214,463,229,1074,204,18334,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
519,usable,,https://github.com/bethington/ghidra-mcp.git,bethington/ghidra-mcp,8e4644e6cc780b6cf8e17df2f45dbd37115a6193,2026-10-22T18:36:31-05:00,java,0.7822,Java,False,java,high,>=5001,5874,475,202,2019,189,58006,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
521,usable,,https://github.com/aress31/openapi-parser.git,aress31/openapi-parser,3e0a0e760bdace92e7a88087d663b49f2f65f1d5,2024-01-03T18:53:00Z,java,1.0,Java,False,java,low,200..212,209,159,20,130,17,1631,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
522,usable,,https://github.com/weibocom/motan.git,weibocom/motan,4c18b71e4491200c5cc4317d42556d337f96f11b,2025-11-24T18:37:42+08:00,java,0.9051,Java,False,java,high,>=5001,5862,477,474,5448,385,64357,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
524,usable,,https://github.com/itsallcode/openfasttrace.git,itsallcode/openfasttrace,e51e323b3b279997ab25cc55ac223ee0b172f7bd,2026-10-18T14:07:18+02:00,java,1.0,Java,False,java,low,200..212,201,600,221,1341,175,12413,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
525,usable,,https://github.com/redisson/redisson.git,redisson/redisson,33b143ae20b325955f56fd43abf95bf562c49c51,2026-10-19T13:43:30+03:00,java,1.0,Java,False,java,high,>=5001,24416,75,2903,27536,2272,278812,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
527,usable,,https://github.com/thealeksandr/PFLockScreen-Android.git,thealeksandr/PFLockScreen-Android,ff5b7cd11a7d055d469fed6905d117216356150d,2020-02-27T11:14:57-08:00,java,1.0,Java,False,java,low,213..224,217,350,37,182,32,2194,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
528,usable,,https://github.com/LFDT-web3j/web3j.git,LFDT-web3j/web3j,b126b48018242e6ee68a7276085126235c229382,2026-10-23T16:45:06+03:00,java,1.0,Java,False,java,high,>=5001,5408,535,584,4340,546,40235,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
531,usable,,https://github.com/Netflix/zuul.git,Netflix/zuul,908894af8cae9a2aed27761a5c8cde8672fdc32d,2026-10-21T15:04:46-06:00,java,1.0,Java,False,java,high,>=5001,14093,155,258,1753,214,19333,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
532,usable,,https://github.com/leangen/graphql-spqr.git,leangen/graphql-spqr,2221af76c0da0ab701ddada9792d64acaa525e33,2026-01-25T20:05:28+01:00,java,1.0,Java,False,java,mid,1000..1250,1105,326,250,1463,207,13530,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
534,usable,,https://github.com/yixia/VitamioBundle.git,yixia/VitamioBundle,77bd421e6ae874943291867edde0a371fe09fb0c,2015-02-06T13:30:33+08:00,java,1.0,Java,False,java,high,>=5001,5250,559,41,424,38,5805,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
535,usable,,https://github.com/sensorsdata/sa-sdk-android.git,sensorsdata/sa-sdk-android,82b48007b69980691a0ceb2ae21df2cea7160105,2025-07-18T15:56:02+08:00,java,1.0,Java,False,java,mid,1251..1500,1375,220,340,2844,278,34120,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
536,usable,,https://github.com/jprante/elasticsearch-knapsack.git,jprante/elasticsearch-knapsack,2f4fb4dadb2520495dab7ebb45efe2b87890b36f,2016-08-04T18:50:54+02:00,java,1.0,Java,False,java,low,450..499,469,359,210,1516,188,18511,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
538,usable,,https://github.com/apache/commons-lang.git,apache/commons-lang,b9b30efb01e861a16503232bb96b684107e73199,2026-10-21T22:07:03-04:00,java,1.0,Java,False,java,mid,3001..5000,3015,488,264,4400,216,33537,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
539,usable,,https://github.com/openmhealth/shimmer.git,openmhealth/shimmer,9c1430dc69650f576be031b0ba1df4516cd0af0d,2021-05-18T09:42:56-06:00,java,0.9815,Java,False,java,low,450..499,463,446,162,741,149,8113,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
540,usable,,https://github.com/Justson/AgentWeb.git,Justson/AgentWeb,9efb1519f2f7fc8ba0d7388dbe3335ff083b1c9f,2026-09-14T11:52:59+08:00,java,0.9922,Java,False,java,high,>=5001,9434,263,128,997,101,11455,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
541,usable,,https://github.com/protegeproject/protege.git,protegeproject/protege,bf03cccc65ea664e139d6829bba6d209ef58ee55,2026-09-23T22:12:40+01:00,java,1.0,Java,False,java,mid,1501..2000,1599,462,1421,9143,1217,81854,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
542,usable,,https://github.com/Nightonke/LeeCo.git,Nightonke/LeeCo,01a146c4b51c6ea335e5a5f7140ebaff91e0cbec,2016-05-23T10:28:23+08:00,java,0.9302,Java,False,java,low,450..499,498,14,43,580,42,8591,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
543,usable,,https://github.com/Netflix/eureka.git,Netflix/eureka,793de0a7e7f8200e4da45a08217a5a8b811f1b0a,2026-08-24T09:46:10-07:00,java,0.9934,Java,False,java,high,>=5001,12751,181,301,3174,231,38656,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
544,usable,,https://github.com/callicoder/spring-boot-react-oauth2-social-login-demo.git,callicoder/spring-boot-react-oauth2-social-login-demo,1b77669e0ca326b1c556a83dc0c3bae233653788,2021-10-13T19:28:18+05:30,java,0.6957,Java,False,java,mid,1501..2000,1522,568,46,183,41,1733,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
545,usable,,https://github.com/DuanYan007/markitdown.git,DuanYan007/markitdown,f1496da04999bb351dbaf72ef4fde9b305f250c5,2026-05-16T17:06:31+08:00,java,1.0,Java,False,java,low,800..999,864,493,48,893,46,9947,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
546,usable,,https://github.com/line/armeria.git,line/armeria,71581491c7a7e442e6b2081c07c377526eb74e5f,2026-10-21T01:31:37Z,java,0.9445,Java,False,java,high,>=5001,5148,581,2903,22180,2435,232965,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
547,usable,,https://github.com/hantsy/spring-reactive-sample.git,hantsy/spring-reactive-sample,f4ff9595c3330cb066f6c97b729301ee6dcd32e1,2026-08-19T07:41:03+08:00,java,0.93,Java,False,java,mid,1251..1500,1368,239,486,1227,338,15999,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
549,usable,,https://github.com/SonarSource/sonarqube.git,SonarSource/sonarqube,07b588ec8b3509d0c6a1486c72acb180a200db4a,2026-10-22T20:08:24Z,java,0.9979,Java,False,java,high,>=5001,11101,216,5626,39466,4332,428629,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
552,usable,,https://github.com/apache/incubator-kie.git,apache/incubator-kie,f81eb19a6b97403c950e96c03f3cc63384a450b7,2026-10-23T16:32:04+09:00,java,0.9995,Java,False,java,high,>=5001,6340,426,11509,80879,9348,785870,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
553,usable,,https://github.com/GlowstoneMC/Glowstone.git,GlowstoneMC/Glowstone,e9aeaa46330326f0d3917dce8f9bc4cdd1e434bd,2026-05-18T16:39:34-04:00,java,1.0,Java,False,java,mid,2001..3000,2014,654,1142,7177,1024,83906,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
555,usable,,https://github.com/enso-org/enso.git,enso-org/enso,4135f929f1046ee4ab62d9d09c155377e8542a1f,2026-06-05T13:11:54+02:00,java,0.4332,Java,False,java,high,>=5001,7443,342,3680,25569,3044,355526,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
556,usable,,https://github.com/troyzhxu/bean-searcher.git,troyzhxu/bean-searcher,cc34e36ba0d8664960965c2efc2e71c6fcedccb6,2026-07-30T16:31:40+08:00,java,0.958,Java,False,java,mid,1251..1500,1383,205,262,1695,208,14617,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
557,usable,,https://github.com/EggsBlue/LuliChat.git,EggsBlue/LuliChat,8ea425aa0965d71f5f45aacb7c15c51b0f178b82,2019-03-29T11:37:51+08:00,java,0.6,Java,False,java,low,300..324,316,209,75,1478,64,10171,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
558,usable,,https://github.com/dunwu/db-tutorial.git,dunwu/db-tutorial,47d7d1552f1be6cde030d44b19d976553965886a,2024-10-09T07:16:02+08:00,java,0.8533,Java,False,java,high,>=5001,5384,538,150,1056,94,13427,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
560,usable,,https://github.com/yourkevin/NiterForum.git,yourkevin/NiterForum,402041ac2f7115014ad0604c5a8d3461b6fdde3e,2022-07-27T16:15:07+08:00,java,0.7703,Java,False,java,low,600..699,679,153,209,4365,153,37046,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
561,usable,,https://github.com/apache/doris.git,apache/doris,1bb35373ee076af701e9070d472f7ee47073b565,2026-10-23T21:27:29+08:00,java,0.7435,Java,False,java,high,>=5001,16133,126,9979,108747,9060,1561913,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
562,usable,,https://github.com/PrototypeZ/SaveState.git,PrototypeZ/SaveState,18c2381c98b8e75a8bc107848310d239bf90d87e,2018-11-15T16:21:24+08:00,java,0.7308,Java,False,java,mid,1000..1250,1006,613,26,60,21,1967,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
563,usable,,https://github.com/openjfx/samples.git,openjfx/samples,605de7f9fac6b595f787c9d718aa6e523aa1b24f,2024-01-10T16:00:19+05:30,java,1.0,Java,False,java,low,600..699,661,277,81,116,67,1134,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
564,usable,,https://github.com/java-decompiler/jd-gui.git,java-decompiler/jd-gui,b3c1ced04e571fc316648d114ff0c8121e051d8f,2019-12-25T15:42:26+01:00,java,1.0,Java,False,java,high,>=5001,15220,138,219,1423,182,15668,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
565,usable,,https://github.com/minio/minio-java.git,minio/minio-java,a2bad3e77a5b67a990b8504f0fa1c3fc2b186a99,2026-09-26T22:54:46-07:00,java,1.0,Java,False,java,mid,1251..1500,1310,354,301,2520,296,26767,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
566,usable,,https://github.com/Smart-Paocai/violet_Box.git,Smart-Paocai/violet_Box,076dc842d7b563076cc5dc4b108be73512405cee,2026-09-06T16:48:54+08:00,java,0.8409,Java,False,java,low,350..399,392,135,44,639,44,12534,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
567,usable,,https://github.com/natario1/CameraView.git,natario1/CameraView,b279ffaf57919b7dffccc8879a0cb1eeb542c1ca,2023-04-05T15:03:18+02:00,java,0.975,Java,False,java,high,>=5001,5134,585,240,2072,210,23860,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
568,usable,,https://github.com/ManuelPeinado/FadingActionBar.git,ManuelPeinado/FadingActionBar,1c148b91867259ea43e6343d8afb69d106168b46,2014-08-29T15:49:26+02:00,java,1.0,Java,False,java,mid,2001..3000,2831,71,45,147,43,1694,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
569,usable,,https://github.com/benniaobuguai/android-dynamic-action.git,benniaobuguai/android-dynamic-action,e928b01bfbdb5055cb2c2f9c9bfd6640ad4811c3,2019-04-30T13:23:58+08:00,java,1.0,Java,False,java,low,200..212,212,19,45,263,39,2615,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
570,usable,,https://github.com/lysine-dev/retrofit.git,lysine-dev/retrofit,c7ef8b7212350994aef532c9a6182c59e93be5f4,2026-10-22T09:55:17-04:00,java,0.8111,Java,False,java,high,>=5001,43938,18,217,1239,161,10587,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
571,usable,,https://github.com/DeemOpen/zkui.git,DeemOpen/zkui,1b3e7c133ab76a26c9c5b3653679d77d0cd6358d,2020-07-12T17:21:06-07:00,java,0.9524,Java,False,java,mid,2001..3000,2373,357,21,98,21,1594,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
572,usable,,https://github.com/thekirankumar/carstream-android-auto.git,thekirankumar/carstream-android-auto,e3922f8911d2ee987fe3aa38df3c14bbd2c30182,2019-05-28T11:06:36+05:30,java,0.9762,Java,False,java,low,400..449,401,718,42,434,38,4876,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
573,usable,,https://github.com/iBotPeaches/Apktool.git,iBotPeaches/Apktool,fd9d5d4dc7e45fa7f984698ded7a03c554d0a7b3,2026-10-17T06:44:10-04:00,java,1.0,Java,False,java,high,>=5001,26593,61,89,1029,84,13288,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
574,usable,,https://github.com/monkeyWie/proxyee.git,monkeyWie/proxyee,c2c5bb4ccac0ef260bd2b954379fc5dd1e0eaeb1,2025-04-07T03:39:30Z,java,1.0,Java,False,java,mid,1501..2000,1635,411,38,271,30,2176,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
575,usable,,https://github.com/antlr/antlr4-intellij-adaptor.git,antlr/antlr4-intellij-adaptor,c6cbe71d89e59b74d8b73309f601fd26fa783e4e,2024-12-10T20:56:32+01:00,java,1.0,Java,False,java,low,213..224,219,251,27,141,26,1347,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
576,usable,,https://github.com/wyouflf/xUtils3.git,wyouflf/xUtils3,c8e6fd6623e916ceb22ad37cd9cef2e5344ffc70,2022-03-19T11:22:07+08:00,java,1.0,Java,False,java,high,>=5001,5934,466,145,1195,122,12471,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
577,usable,,https://github.com/openjdk/loom.git,openjdk/loom,16ac3e1ea3f487981e013ebe5d2f8eba55d21c3a,2026-10-20T20:52:31+01:00,java,0.7322,Java,False,java,mid,2001..3000,2017,648,20387,290644,16151,3792350,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
578,usable,,https://github.com/johnkil/Android-RobotoTextView.git,johnkil/Android-RobotoTextView,1341602f16c08057dddd193411e7dab96f963b77,2017-07-26T13:46:58+03:00,java,1.0,Java,False,java,low,700..799,769,136,22,90,22,1220,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
579,usable,,https://github.com/dbeaver/dbeaver.git,dbeaver/dbeaver,2a4137fa7a1259fb81f19d71e5fa47ba09b16346,2026-10-23T20:03:25+02:00,java,0.9971,Java,False,java,high,>=5001,52184,13,6829,55905,5708,698642,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
583,usable,,https://github.com/litesuits/android-common.git,litesuits/android-common,4aa89fdf605c7f9d1f5a50f97212f1d4756450ad,2017-05-27T17:37:22+08:00,java,1.0,Java,False,java,mid,3001..5000,3618,284,60,659,57,6458,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
584,usable,,https://github.com/youngyangyang04/mini-spring.git,youngyangyang04/mini-spring,ee8df94a75576bd4be7af297645a1431a383908a,2025-11-13T11:44:47+08:00,java,1.0,Java,False,java,low,213..224,216,371,290,1110,165,10465,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
585,usable,,https://github.com/theonedev/onedev.git,theonedev/onedev,8f64006bfb82d5ab34ca4f432660d0aa77749907,2026-10-23T14:38:17+08:00,java,0.9093,Java,False,java,high,>=5001,15327,137,4135,30307,3721,448312,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
587,usable,,https://github.com/ibinti/bugvm.git,ibinti/bugvm,0af43ca518df0714fc690708f3d69787c90db013,2026-10-15T20:49:57-07:00,java,0.8879,Java,False,java,low,350..399,352,902,13056,137234,10743,1585260,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
589,usable,,https://github.com/vsch/flexmark-java.git,vsch/flexmark-java,bcfe84a3ab6d23d04adce3e5a0bae45c6b791d14,2025-04-16T15:07:11-04:00,java,0.9982,Java,False,java,mid,2001..3000,2639,193,1084,9040,768,78076,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
590,usable,,https://github.com/WiringProject/Wiring.git,WiringProject/Wiring,da0b6b9282ae6a3f047235b5a91b6df567fdf22f,2016-07-01T11:07:54+02:00,java,0.6144,Java,False,java,low,225..237,237,43,246,2812,166,56875,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
591,usable,,https://github.com/DuGuQiuBai/Java.git,DuGuQiuBai/Java,f7aa7398c6e0e856125d4c7f3446a9406198ca3d,2015-11-26T14:02:00+08:00,java,1.0,Java,False,java,high,>=5001,14616,146,594,1434,581,14513,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
592,usable,,https://github.com/Grt1228/chatgpt-java.git,Grt1228/chatgpt-java,ae761b89450812fab4cd7bba6626f9874705ca40,2024-05-07T23:53:47+08:00,java,1.0,Java,False,java,mid,3001..5000,3405,344,143,234,27,4811,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
594,usable,,https://github.com/gzu-liyujiang/AndroidPicker.git,gzu-liyujiang/AndroidPicker,0b9f19abaaffc624c54bf77d350ee44c5ea7a37b,2026-03-21T23:38:58+08:00,java,1.0,Java,False,java,high,>=5001,6784,386,169,1553,116,15115,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
597,usable,,https://github.com/gyf-dev/ImmersionBar.git,gyf-dev/ImmersionBar,8cac10cd83d809eac54f42b37f92340c4a25c4ac,2026-08-01T14:23:03+08:00,java,0.9706,Java,False,java,high,>=5001,11487,204,136,1187,121,11837,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
598,usable,,https://github.com/Nightonke/CoCoin.git,Nightonke/CoCoin,5566b054856db7e25cd6b3dd54ccf96461b32699,2016-05-23T10:25:51+08:00,java,1.0,Java,False,java,mid,2001..3000,2832,70,116,1293,110,20689,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
599,usable,,https://github.com/notHide/Hide-Music-Player.git,notHide/Hide-Music-Player,b82b93c321d32780d1ad4d0c017a441a91720f89,2015-10-30T09:28:01+08:00,java,1.0,Java,False,java,low,238..249,240,362,35,375,34,3954,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
602,usable,,https://github.com/goldmansachs/obevo.git,goldmansachs/obevo,133ce757ae80de9e7b7efa64328906c8471e4901,2021-02-10T13:35:46+05:30,java,0.8354,Java,False,java,low,250..274,250,843,632,3550,507,33158,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
604,usable,,https://github.com/apache/casbin-jcasbin.git,apache/casbin-jcasbin,38766ce5c270d53a83544886a204693e575b08fe,2026-10-23T18:41:10+08:00,java,0.9878,Java,False,java,mid,2001..3000,2650,184,82,753,67,6481,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
607,usable,,https://github.com/Byron4j/CookBook.git,Byron4j/CookBook,9ed8311243d256f76319e4e0d6ad85b9bfb23ce2,2026-05-07T21:41:12+08:00,java,1.0,Java,False,java,mid,1000..1250,1059,467,217,492,158,5154,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
608,usable,,https://github.com/ahorn/android-rss.git,ahorn/android-rss,4f0bd7cdf2c110bd92959e43315bf63d60f8fada,2017-10-20T13:36:38-07:00,java,1.0,Java,False,java,low,500..599,526,664,19,110,17,797,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
611,usable,,https://github.com/plast-lab/doop.git,plast-lab/doop,33a0cee3d5a02d45b8c8d0cb48739330609f623d,2026-10-14T13:01:20Z,java,0.9113,Java,False,java,low,225..237,226,514,124,1151,120,14416,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
612,usable,,https://github.com/Col-E/Recaf.git,Col-E/Recaf,909012806d893a61f68e2a66e174618c50840343,2026-10-18T01:54:36-04:00,java,1.0,Java,False,java,high,>=5001,7441,343,1500,10705,1191,135863,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
613,usable,,https://github.com/onthegomap/planetiler.git,onthegomap/planetiler,a7bf72e80900735d233924c623daa27c1eaf14c9,2026-10-23T05:38:06-04:00,java,0.9894,Java,False,java,mid,2001..3000,2229,462,284,2833,243,33804,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
614,usable,,https://github.com/fengyouchao/sockslib.git,fengyouchao/sockslib,fc834badb779089ffbc8aa7d645d290d30087ebc,2021-12-16T14:43:51+08:00,java,1.0,Java,False,java,low,300..324,307,434,125,1053,90,7880,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
615,usable,,https://github.com/wxiaoqi/Spring-Cloud-Platform.git,wxiaoqi/Spring-Cloud-Platform,349ad0d6a54670698f0c2a08b17aa4db426f8109,2024-08-29T20:54:40+08:00,java,1.0,Java,False,java,high,>=5001,6399,417,172,1043,135,7692,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
616,usable,,https://github.com/openremote/core.git,openremote/core,ea8f1ca7d43f93b44ae8165c95d702e2a54b0f21,2026-10-22T07:34:24Z,java,0.7421,Java,False,java,mid,1501..2000,1932,63,1392,11995,1174,184122,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
617,usable,,https://github.com/kyngs/LibreLogin.git,kyngs/LibreLogin,5cae5bd01fa37e45ee1d529bfa5c8eb1dcdc5c58,2025-01-27T20:55:41+01:00,java,1.0,Java,False,java,low,250..274,256,633,189,753,140,10460,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
619,usable,,https://github.com/fandreuz/TUI-ConsoleLauncher.git,fandreuz/TUI-ConsoleLauncher,058f54116c4125ee72732a31d0f83e58c30534ad,2026-04-10T13:58:35+01:00,java,1.0,Java,False,java,mid,1251..1500,1435,104,158,2524,139,27876,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
620,usable,,https://github.com/anzaizai/EasyRefreshLayout.git,anzaizai/EasyRefreshLayout,742672ce170543177e3ef94c8315fb35a5da402d,2017-07-27T10:14:09+08:00,java,1.0,Java,False,java,low,600..699,637,477,21,160,17,1809,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
621,usable,,https://github.com/github/copilot-sdk.git,github/copilot-sdk,ca1103fb47dda263f34d13c489986c423598c74a,2026-10-23T18:58:55Z,java,0.9236,Java,False,java,high,>=5001,10571,227,2879,12333,1216,195894,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
622,usable,,https://github.com/mylhyl/Android-CircleDialog.git,mylhyl/Android-CircleDialog,2f51f8e4bf02c31d682f91d2d999d8b9d35c375d,2026-10-18T00:12:10+08:00,java,0.9901,Java,False,java,mid,1000..1250,1052,490,101,551,67,6593,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
623,usable,,https://github.com/uniVocity/univocity-trader.git,uniVocity/univocity-trader,098bb36988bf3df5cf118665553e7b9e1b429797,2021-03-11T18:30:23+10:30,java,1.0,Java,False,java,low,500..599,599,7,606,5661,524,41542,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
624,usable,,https://github.com/huangyanbin/smartTable.git,huangyanbin/smartTable,fe975d333a79586261f4f265317b9d1e6f2a36fa,2018-04-10T19:01:13+08:00,java,1.0,Java,False,java,high,>=5001,5224,570,149,1135,124,13484,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
625,usable,,https://github.com/YeautyYE/netty-websocket-spring-boot-starter.git,YeautyYE/netty-websocket-spring-boot-starter,a2b7060b2acd196516420ed3c77ed36699a78418,2026-09-25T18:19:47+08:00,java,1.0,Java,False,java,mid,1501..2000,1936,62,41,200,29,2407,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
626,usable,,https://github.com/pdinklag/MinecraftStats.git,pdinklag/MinecraftStats,9ac55293ddb4d9ef2cb1f7924f38e75469b4f211,2024-07-01T11:00:45+02:00,java,0.8571,Java,False,java,low,250..274,269,177,84,328,76,3429,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
627,usable,,https://github.com/gedoor/MyBookshelf.git,gedoor/MyBookshelf,bb5a99058f387dc08d727cfe1418d294a53a9f48,2022-04-01T10:54:28+08:00,java,0.7791,Java,False,java,high,>=5001,7672,333,421,4483,363,57927,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
628,usable,,https://github.com/chenBingX/SuperTextView.git,chenBingX/SuperTextView,058f4e2730f9c20c164ba5bd43b1cffb46948a41,2026-10-22T17:30:06+08:00,java,0.7213,Java,False,java,mid,3001..5000,3304,373,69,531,51,8321,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
629,usable,,https://github.com/springdoc/springdoc-openapi-demos.git,springdoc/springdoc-openapi-demos,f700e180c4bcd518c8269eab1ee0e4f4a470a76d,2026-09-06T22:06:54+02:00,java,0.9874,Java,False,java,low,500..599,596,32,159,774,140,6299,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
630,usable,,https://github.com/StarRocks/starrocks.git,StarRocks/starrocks,99fc94e37052b1e8a4afe63908e53532a07667d5,2026-10-23T22:15:03+08:00,java,0.7055,Java,False,java,high,>=5001,12202,191,8253,95013,7258,1288948,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
633,usable,,https://github.com/ElderDrivers/EdXposed.git,ElderDrivers/EdXposed,8f2308cdde0a8151a2b4b0151c58b203154a8c6f,2021-03-12T05:56:17+08:00,java,0.937,Java,False,java,high,>=5001,5670,501,768,7498,633,82028,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
634,usable,,https://github.com/kongqw/OpenCVForAndroid.git,kongqw/OpenCVForAndroid,756b157e9c531b04de415b5a4a8e371b52f44943,2017-05-19T19:46:39+08:00,java,0.8272,Java,False,java,mid,2001..3000,2236,452,162,2164,155,20430,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
635,usable,,https://github.com/eclipse-californium/californium.git,eclipse-californium/californium,1ca3841a519c7cfa3f49d1366535e870b3e8069f,2026-10-08T08:16:26+02:00,java,0.9943,Java,False,java,low,700..799,779,88,699,7603,608,101878,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
636,usable,,https://github.com/YunaiV/yudao-cloud.git,YunaiV/yudao-cloud,19f73d31e03f866383df484f4dafb2f02ae4a91a,2026-10-23T23:31:40+08:00,java,0.9999,Java,False,java,high,>=5001,19671,96,6939,17288,3186,332936,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
637,usable,,https://github.com/YeDaxia/JApiDocs.git,YeDaxia/JApiDocs,788546cb1520b4b963beb34cb4616e663e0f0f65,2026-03-20T00:05:35+08:00,java,1.0,Java,False,java,mid,1501..2000,1690,337,106,634,86,5228,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
639,usable,,https://github.com/ashishps1/awesome-low-level-design.git,ashishps1/awesome-low-level-design,31595db8c21a8f7785b2ef45d90f16fd8053abad,2026-08-19T14:17:41+05:30,java,0.2754,Java,False,java,high,>=5001,27543,55,2943,9233,2280,70535,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
640,usable,,https://github.com/spring-projects/spring-data-elasticsearch.git,spring-projects/spring-data-elasticsearch,ae43e91cf1cd46f4ca1999f777d1880327d8d979,2026-10-23T10:05:04+02:00,java,0.9834,Java,False,java,mid,2001..3000,2958,19,422,3471,295,29630,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
641,usable,,https://github.com/allenai/science-parse.git,allenai/science-parse,f83983aa1b898f0e47c97f4997c57427bf277182,2019-10-07T09:55:20-07:00,java,0.5593,Java,False,java,low,700..799,707,489,59,474,51,8184,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
643,usable,,https://github.com/417511458/jbone.git,417511458/jbone,70cee0c4803bd1b61934032c11c063a31f8c7c81,2022-07-03T14:26:06+08:00,java,0.9583,Java,False,java,mid,1000..1250,1003,621,48,249,28,2927,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
644,usable,,https://github.com/wells2333/sg-exam.git,wells2333/sg-exam,4a7215ace7f56555bc683e4a4c0188f86986fd9f,2026-04-05T13:41:50+08:00,java,0.4976,Java,False,java,low,500..599,561,339,1025,5415,636,65781,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
645,usable,,https://github.com/CellularPrivacy/Android-IMSI-Catcher-Detector.git,CellularPrivacy/Android-IMSI-Catcher-Detector,a51eb8fdf360c55c216955e23b54c5c516ff7646,2026-10-21T14:54:06+02:00,java,1.0,Java,False,java,high,>=5001,5434,530,103,653,87,11224,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
646,usable,,https://github.com/eleme/UETool.git,eleme/UETool,e4967a5fae89f94561917ab95ca40c6e414a25ec,2022-11-01T16:08:22+08:00,java,0.9167,Java,False,java,mid,3001..5000,3261,393,60,336,53,3508,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
647,usable,,https://github.com/AbdullahShahid01/Rent-a-Car-Management-System.git,AbdullahShahid01/Rent-a-Car-Management-System,3cd6a17362cd0bb1336962420bda7b41ae6d54f4,2025-01-29T22:03:11+05:00,java,1.0,Java,False,java,low,200..212,202,588,24,178,24,4160,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
649,usable,,https://github.com/triplea-game/triplea.git,triplea-game/triplea,2c0ec34ea3d306aff1fe0a0a2e0d09049b8044c5,2026-10-21T12:10:37+02:00,java,0.9992,Java,False,java,mid,1501..2000,1587,487,1326,10744,1116,151734,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
650,usable,,https://github.com/weirdmachine64/GhidraGPT.git,weirdmachine64/GhidraGPT,364e3f51e97736bea752132a2db06f8c7a6a10e4,2026-07-22T14:45:28+01:00,java,1.0,Java,False,java,low,800..999,835,626,16,240,16,3734,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
651,usable,,https://github.com/xuchengsheng/spring-reading.git,xuchengsheng/spring-reading,9911cbb4df107d3a1d87214b137af9871e21525f,2024-07-05T16:42:06+08:00,java,1.0,Java,False,java,high,>=5001,9924,239,448,506,328,5912,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
652,usable,,https://github.com/datastax/jvector.git,datastax/jvector,4f13ff42e93f2e7b16020de3aaeefe9372e0dd36,2026-10-19T16:15:34-04:00,java,0.9693,Java,False,java,mid,1501..2000,1755,260,299,3286,263,39031,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
653,usable,,https://github.com/youlookwhat/ByRecyclerView.git,youlookwhat/ByRecyclerView,c83439d3946fe8b765f718321841e1abdbedc570,2025-08-11T11:10:40+08:00,java,0.85,Java,False,java,low,800..999,828,658,120,906,116,9908,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
655,usable,,https://github.com/lukas-krecan/JsonUnit.git,lukas-krecan/JsonUnit,14285c4f0abe2b24c5dc80baf5269db76b624fc1,2026-10-22T12:54:17+02:00,java,0.9462,Java,False,java,mid,1000..1250,1006,611,93,737,65,5817,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
656,usable,,https://github.com/spring-ai-alibaba/deepresearch.git,spring-ai-alibaba/deepresearch,7f009adf56fadacdc78a02c4967aebe784918b11,2026-03-02T12:13:36+08:00,java,0.7647,Java,False,java,low,350..399,373,490,187,901,151,11351,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
658,usable,,https://github.com/ichason/CPosed.git,ichason/CPosed,df45265e1c5e805ed5706b2d0fa4dabbad46b7ac,2026-03-01T12:33:11+08:00,java,0.9243,Java,False,java,mid,1000..1250,1152,214,275,1977,198,25436,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
659,usable,,https://github.com/CogComp/cogcomp-nlp.git,CogComp/cogcomp-nlp,099af6a32b49f0353f013e8303b11d89717626f1,2022-07-05T10:17:55-07:00,java,0.995,Java,False,java,low,450..499,479,235,1009,8405,935,114022,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
660,usable,,https://github.com/apache/shardingsphere-elasticjob.git,apache/shardingsphere-elasticjob,6697fd0e87f8c15c63872b55cd59bc4da7d4f00e,2026-10-13T12:14:16+08:00,java,0.9749,Java,False,java,high,>=5001,8198,310,319,1203,232,13017,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
661,usable,,https://github.com/devgianlu/Aria2App.git,devgianlu/Aria2App,dd6cbc9e7b17559e59d9bc41a3fd8c0468e088d7,2025-07-13T13:28:51+02:00,java,1.0,Java,False,java,mid,1501..2000,1578,498,159,1545,147,19849,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
662,usable,,https://github.com/sunilpaulmathew/De-Bloater.git,sunilpaulmathew/De-Bloater,380306ff914a04e2650d3f0cd2acd6e147e35a78,2026-05-26T00:24:59+02:00,java,0.9412,Java,False,java,low,800..999,801,785,17,153,17,1940,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
663,usable,,https://github.com/xpipe-io/xpipe.git,xpipe-io/xpipe,5563d9fc476b38db095006cc2c027e981d868095,2026-10-23T13:51:00Z,java,1.0,Java,False,java,high,>=5001,14610,147,998,6500,908,91822,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
664,usable,,https://github.com/uber/okbuck.git,uber/okbuck,87682cd5c70f584f94afef0206780cfe4325002d,2026-03-28T18:59:15-07:00,java,0.8439,Java,False,java,mid,1501..2000,1527,560,173,885,141,10845,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
665,usable,,https://github.com/boxme/ParallaxHeaderViewPager.git,boxme/ParallaxHeaderViewPager,3fe677e920ee5671ef4d89d390957785e4ead9e6,2015-06-04T14:52:22+08:00,java,1.0,Java,False,java,low,275..299,282,487,19,94,18,939,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
666,usable,,https://github.com/NLPchina/ansj_seg.git,NLPchina/ansj_seg,50787ca2c7031d2a18c5393a97d1a54432790785,2023-10-14T22:38:52+08:00,java,1.0,Java,False,java,high,>=5001,6503,407,107,724,103,10247,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
667,usable,,https://github.com/kerwincui/FastBee.git,kerwincui/FastBee,e4ed6edbd65f25e50e8323fcd8bf3acb2ea627ce,2026-10-08T09:28:44+08:00,java,0.773,Java,False,java,mid,2001..3000,2309,396,1163,17208,853,76727,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
668,usable,,https://github.com/bewantbe/audio-analyzer-for-android.git,bewantbe/audio-analyzer-for-android,6cc84dc789811cd3d39aaebe2635a367b7eceacf,2018-03-06T11:39:33+04:00,java,0.9655,Java,False,java,low,275..299,292,179,29,389,28,6730,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
669,usable,,https://github.com/opengoofy/hippo4j.git,opengoofy/hippo4j,c734d00ec1e560fb63570220eee708c7440496fd,2026-03-12T22:44:21+08:00,java,0.831,Java,False,java,high,>=5001,6001,458,1053,5686,761,41563,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
671,usable,,https://github.com/lukaspili/Reactive-Billing.git,lukaspili/Reactive-Billing,ecbf6de289b292b8656e04a060fc26231083ade8,2017-03-20T10:33:50-04:00,java,1.0,Java,False,java,low,238..249,245,154,36,153,36,1617,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
673,usable,,https://github.com/zeromq/jeromq.git,zeromq/jeromq,3908fe3dabcba4d3de98ed0a6b85553690a1e006,2026-10-16T11:58:52-04:00,java,1.0,Java,False,java,mid,2001..3000,2453,297,181,2421,158,25734,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
674,usable,,https://github.com/PortSwigger/burp-extensions-montoya-api.git,PortSwigger/burp-extensions-montoya-api,daccdcaafb47025eb9c6c6d61f7700e95059a719,2026-07-14T13:15:30Z,java,0.9719,Java,False,java,low,200..212,210,101,285,312,83,5930,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
676,usable,,https://github.com/ongres/stackgres.git,ongres/stackgres,894466c23e027342d74f252ce48d872361810d87,2026-10-15T12:44:36Z,java,0.9785,Java,False,java,mid,1251..1500,1441,92,2274,16169,2033,165403,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
677,usable,,https://github.com/callstack/react-native-fbads.git,callstack/react-native-fbads,78935205b95cbd572dd1db3f849fc8fee4d5b5cf,2022-05-16T22:08:07+02:00,java,0.3409,Java,False,java,low,450..499,450,602,58,181,35,1840,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
678,usable,,https://github.com/guardianproject/haven.git,guardianproject/haven,1e070fb21bff3e7886fa8faf05863794bd0a28d1,2022-10-25T22:16:35-04:00,java,0.4881,Java,False,java,high,>=5001,6826,381,84,804,76,9832,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
679,usable,,https://github.com/Jay-Goo/RangeSeekBar.git,Jay-Goo/RangeSeekBar,ba46b09113d4632f4c784d44dd5caf115eea77ba,2024-04-18T14:26:15+08:00,java,0.6875,Java,False,java,mid,2001..3000,2623,210,16,254,15,2216,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
680,usable,,https://github.com/ragdroid/Dahaka.git,ragdroid/Dahaka,4a7d48d8ceb15622176c6b975211e7d2e8f1943b,2018-04-10T15:36:00-05:00,java,1.0,Java,False,java,low,200..212,207,243,63,280,40,2105,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
682,usable,,https://github.com/RudeCrab/rude-java.git,RudeCrab/rude-java,c8e2fc7a4f4c8deb230f88e3e0648d1159ea55c0,2022-01-22T22:24:28+08:00,java,0.8271,Java,False,java,mid,1251..1500,1415,142,214,2036,137,5585,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
684,usable,,https://github.com/sockeqwe/mosby.git,sockeqwe/mosby,c234625fdfb46ce7fe2a0695a6272953db20865f,2020-11-22T12:42:43+01:00,java,1.0,Java,False,java,high,>=5001,5422,534,362,1877,289,16789,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
685,usable,,https://github.com/88250/solo.git,88250/solo,7dc3c15233ef49ee54094cca04fd5c3961a5f5bb,2026-10-16T20:27:12+08:00,java,0.584,Java,False,java,mid,1501..2000,1746,274,238,3828,209,25268,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
686,usable,,https://github.com/topi314/LavaSrc.git,topi314/LavaSrc,0ef6bc31d2b4e6d87c398b5ab0f82d9f597cd317,2026-10-21T02:02:35+02:00,java,0.8933,Java,False,java,low,250..274,254,724,75,694,70,8572,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
688,usable,,https://github.com/qunarcorp/qmq.git,qunarcorp/qmq,5abc92f4eacb1e13e3f4880263381372b127bd22,2023-12-01T10:13:10+08:00,java,0.8352,Java,False,java,mid,2001..3000,2820,79,880,4983,699,50630,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
689,usable,,https://github.com/jingsewu/open-wes.git,jingsewu/open-wes,9d09311ab08e8b2d7472410b56558cf520757458,2026-06-01T12:08:40+08:00,java,0.8465,Java,False,java,low,325..349,340,225,1564,3035,776,86514,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
690,usable,,https://github.com/nayuki/QR-Code-generator.git,nayuki/QR-Code-generator,3c6d0b3cefb4e049dc337e82237c9644399716a8,2026-08-31T19:36:34Z,java,0.5294,Java,False,java,high,>=5001,6802,383,35,488,29,8663,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
693,usable,,https://github.com/zhihu/Matisse.git,zhihu/Matisse,21591aebe73a56435d84afc7b5cd50ea7ae2a6b8,2019-10-30T10:21:00+08:00,java,1.0,Java,False,java,high,>=5001,12497,184,48,350,44,4177,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
694,usable,,https://github.com/Drun1baby/JavaSecurityLearning.git,Drun1baby/JavaSecurityLearning,33dec526f6aa918b4691e7bed0e2486941df2f8f,2025-06-26T10:47:43+08:00,java,0.9652,Java,False,java,mid,1251..1500,1398,169,748,1917,666,21831,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
695,usable,,https://github.com/chaizhidream/examOnline.git,chaizhidream/examOnline,44c65838b4286d47c47c9de13ac929f00b1b0788,2018-03-13T12:02:23+08:00,java,0.6712,Java,False,java,low,300..324,320,124,146,906,125,9136,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
699,usable,,https://github.com/alibaba/Sentinel.git,alibaba/Sentinel,a3f40ba8e900c8489bd520274739f17235a7721c,2026-05-27T16:58:50+08:00,java,0.9533,Java,False,java,high,>=5001,23146,80,964,5672,834,53353,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3
700,usable,,https://github.com/Earthcomputer/EnchantmentCracker.git,Earthcomputer/EnchantmentCracker,311d29136cd7f4bf855f560aacf4296d8ba41f4d,2026-05-11T15:24:28+01:00,java,1.0,Java,False,java,mid,1251..1500,1401,165,19,168,19,3002,0,,,,0.1.0,7502a15812cd704a5ab562e58b030f7279fd72a3


==> anc/sample/seed3-measured.json <==
{
 "source": "sample/open-source-repository-sample.seed3.csv",
 "source_sha256": "6c725798c5cd78e90e5004218049aa1115b43649bfa34d3157dbe59693d7f1ee",
 "exclusion_lists": {
  "paper one pilot (seed 1)": {
   "path": "inputs/paper-one/pilot-run-v1-repos.txt",
   "sha256": "2b7b801ab9b1d27708a8d2045d40f22bfbed660eac458154143eec17c8241f9b"
  },
  "paper one main sample (seed 2)": {
   "path": "inputs/paper-one/sample/open-source-repository-sample.csv",
   "sha256": "f37afd6f621ed253f21fdf833284b12683d3b39c0cfe8d07f9ee2f094580dd40"
  },
  "paper one Java supplement (seed 2)": {
   "path": "inputs/paper-one/sample/open-source-repository-sample.java-supplement.csv",
   "sha256": "b6c69f9c40289a02fa27779481800d33432edd96a1e9dd1337f4bd24d7921337"
  },
  "MLCQ": {
   "path": "labels/mlcq-repos.mapped.csv",
   "sha256": "42c5efaa06e44340cc091de2d34c7f530925b2fd7a2ee91383867adec4d6a9b4"
  },
  "MLCQ (labelled URL)": {
   "path": "labels/mlcq-repos.csv",
   "sha256": "8191556678253be8216d76278f65bd066f6a0f041a5c4f981276f400c51b13dd"
  }
 },
 "usable_in_draw": 580,
 "measured": 500,
 "last_draw_measured": 700,
 "excluded": [
  {
   "full_name": "google/guava",
   "draw": 6,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "ikarus23/MifareClassicTool",
   "draw": 9,
   "in": [
    "paper one pilot (seed 1)"
   ]
  },
  {
   "full_name": "LuckyJayce/MVCHelper",
   "draw": 13,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "00-Evan/shattered-pixel-dungeon",
   "draw": 24,
   "in": [
    "paper one pilot (seed 1)"
   ]
  },
  {
   "full_name": "Bigkoo/Android-PickerView",
   "draw": 27,
   "in": [
    "paper one pilot (seed 1)"
   ]
  },
  {
   "full_name": "prestodb/presto",
   "draw": 33,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "alibaba/druid",
   "draw": 39,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "huanghaibin-dev/CalendarView",
   "draw": 69,
   "in": [
    "paper one main sample (seed 2)",
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "apache/dubbo",
   "draw": 105,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "apache/iotdb",
   "draw": 132,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "pagehelper-org/Mybatis-PageHelper",
   "draw": 162,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "spring-projects/spring-data-examples",
   "draw": 180,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "obiscr/ChatGPT",
   "draw": 208,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "alibaba/compileflow",
   "draw": 211,
   "in": [
    "paper one pilot (seed 1)"
   ]
  },
  {
   "full_name": "loks666/get_jobs",
   "draw": 237,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "jetlinks/jetlinks-community",
   "draw": 240,
   "in": [
    "paper one main sample (seed 2)",
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "pascaldekloe/colfer",
   "draw": 251,
   "in": [
    "paper one pilot (seed 1)"
   ]
  },
  {
   "full_name": "asLody/VirtualApp",
   "draw": 252,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "spring-projects/spring-session",
   "draw": 253,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "cabaletta/baritone",
   "draw": 255,
   "in": [
    "paper one main sample (seed 2)",
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "awsdocs/aws-doc-sdk-examples",
   "draw": 258,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "spring-projects/spring-framework",
   "draw": 264,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "DrKLO/Telegram",
   "draw": 282,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "Qihoo360/hbox",
   "draw": 301,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "apache/ignite",
   "draw": 321,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "Anuken/Mindustry",
   "draw": 339,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "bjmashibing/InternetArchitect",
   "draw": 349,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "alibaba/canal",
   "draw": 351,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "beemdevelopment/Aegis",
   "draw": 357,
   "in": [
    "paper one pilot (seed 1)"
   ]
  },
  {
   "full_name": "apache/nifi",
   "draw": 378,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "Bearded-Hen/Android-Bootstrap",
   "draw": 399,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "LuckSiege/PictureSelector",
   "draw": 426,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "Tencent/tinker",
   "draw": 435,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "apache/hive",
   "draw": 438,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "agentscope-ai/agentscope-java",
   "draw": 441,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "linkedin/ambry",
   "draw": 445,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "apache/hadoop",
   "draw": 462,
   "in": [
    "paper one Java supplement (seed 2)",
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "realm/realm-java",
   "draw": 474,
   "in": [
    "paper one pilot (seed 1)"
   ]
  },
  {
   "full_name": "pmd/pmd",
   "draw": 477,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "apache/hbase",
   "draw": 489,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "apache/ofbiz-framework",
   "draw": 490,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "apache/pulsar",
   "draw": 495,
   "in": [
    "paper one Java supplement (seed 2)",
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "rbmonster/learning-note",
   "draw": 514,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "apache/activemq",
   "draw": 523,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "apache/beam",
   "draw": 537,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "FreddyChen/NettyChat",
   "draw": 559,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "apache/rocketmq",
   "draw": 582,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "JessYanCoding/MVPArms",
   "draw": 600,
   "in": [
    "paper one pilot (seed 1)"
   ]
  },
  {
   "full_name": "Tencent/QMUI_Android",
   "draw": 603,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "google/j2objc",
   "draw": 606,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "google/google-java-format",
   "draw": 609,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "reactor/reactor-core",
   "draw": 618,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "apache/calcite",
   "draw": 642,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "liaohuqiu/android-Ultra-Pull-To-Refresh",
   "draw": 648,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "alibaba/QLExpress",
   "draw": 657,
   "in": [
    "paper one main sample (seed 2)",
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "apache/maven",
   "draw": 672,
   "in": [
    "MLCQ",
    "MLCQ (labelled URL)"
   ]
  },
  {
   "full_name": "hazelcast/hazelcast",
   "draw": 675,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "yanzhenjie/AndPermission",
   "draw": 681,
   "in": [
    "paper one pilot (seed 1)"
   ]
  },
  {
   "full_name": "didi/KnowStreaming",
   "draw": 696,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "apple/pkl",
   "draw": 714,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "karatelabs/karate",
   "draw": 726,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  },
  {
   "full_name": "MyCATApache/Mycat-Server",
   "draw": 729,
   "in": [
    "paper one Java supplement (seed 2)"
   ]
  }
 ],
 "excluded_before_last": 59,
 "rule": "the first n usable repositories in the sampler's draw order that appear in no exclusion list",
 "measured_sha256": "3af5e2640025ef67b9a9177fd0aa6a6f761c476a5d6964e751395fbe6f7894af"
}

==> anc/seed3/run-log.jsonl <==
{"full_name": "fuzhengwei/itstack-demo-design", "commit": "5c0bc027014288c996d2c7115c89b959fcef692e", "status": "done", "error": null, "seconds": 9.7, "finished_utc": "2026-10-24T21:06:45Z"}
{"full_name": "LaiFeng-Android/SopCastComponent", "commit": "a95bc36d8ddbae13207c4df8e7b0736ce9b745eb", "status": "done", "error": null, "seconds": 10.7, "finished_utc": "2026-10-24T21:06:56Z"}
{"full_name": "jcabi/jcabi-github", "commit": "e7033364cf2b9b66221f05f037a071cd53a91dd0", "status": "done", "error": null, "seconds": 19.3, "finished_utc": "2026-10-24T21:07:15Z"}
{"full_name": "JimSeker/opengl", "commit": "4f9d94b97263cb1ddb7dbeeedb0b8c8df24328f6", "status": "done", "error": null, "seconds": 10.2, "finished_utc": "2026-10-24T21:07:25Z"}
{"full_name": "deeplearning4j/deeplearning4j", "commit": "4c22ac5fe4a8350d05d224e7f4499429f7f69c93", "status": "done", "error": null, "seconds": 338.2, "finished_utc": "2026-10-24T21:13:03Z"}
{"full_name": "sofastack/sofa-boot", "commit": "696b17a36ee81f4e85b1cd4b5626b79de451b4c9", "status": "done", "error": null, "seconds": 23.7, "finished_utc": "2026-10-24T21:13:27Z"}
{"full_name": "coding-parrot/Low-Level-Design", "commit": "b78735e2824db1e8b7a18699681a328f125edef6", "status": "done", "error": null, "seconds": 6.7, "finished_utc": "2026-10-24T21:13:34Z"}
{"full_name": "hongfurui2014/exam_online_hongfurui", "commit": "01ed41f9947925fc166001711d26e5fefa9980fd", "status": "done", "error": null, "seconds": 9.5, "finished_utc": "2026-10-24T21:13:43Z"}
{"full_name": "springfox/springfox", "commit": "ab5868471cdbaf54dac01af12933fe0437cf2b01", "status": "done", "error": null, "seconds": 31.1, "finished_utc": "2026-10-24T21:14:14Z"}
{"full_name": "argouml-tigris-org/argouml", "commit": "be952fcfa77451e594a41779db83e1a0d7221002", "status": "done", "error": null, "seconds": 70.8, "finished_utc": "2026-10-24T21:15:25Z"}
{"full_name": "xuexiangjys/XUI", "commit": "111e6008ccd97978d892c6807be1a50f544908ee", "status": "done", "error": null, "seconds": 58.9, "finished_utc": "2026-10-24T21:16:24Z"}
{"full_name": "hub4j/github-api", "commit": "f351e377db81a11cf26f47a4d727bedeb563774a", "status": "done", "error": null, "seconds": 23.7, "finished_utc": "2026-10-24T21:16:48Z"}
{"full_name": "szerhusenBC/jwt-spring-security-demo", "commit": "dcf718c67c0d403f78ee390c23715c3f5e6f5f4c", "status": "done", "error": null, "seconds": 5.6, "finished_utc": "2026-10-24T21:16:53Z"}
{"full_name": "netease-im/camellia", "commit": "fec12c8ee62bcbd62f1076f1cb501020b4048325", "status": "done", "error": null, "seconds": 91.7, "finished_utc": "2026-10-24T21:18:25Z"}
{"full_name": "Jackson0714/PassJava-Platform", "commit": "a7ce345b4ea8c5efb8d31e412428ca23d939d96d", "status": "done", "error": null, "seconds": 53.6, "finished_utc": "2026-10-24T21:19:19Z"}
{"full_name": "bitcoinj/bitcoinj", "commit": "80f3920a0f422a387278f827d97b70ca5a053176", "status": "done", "error": null, "seconds": 31.6, "finished_utc": "2026-10-24T21:19:50Z"}
{"full_name": "kaedea/android-dynamical-loading", "commit": "4113444be3a187f84c8af4ec74292d5aabc3a74c", "status": "done", "error": null, "seconds": 14.5, "finished_utc": "2026-10-24T21:20:05Z"}
{"full_name": "flavienlaurent/datetimepicker", "commit": "0f5d3999955e2171021e8bcdc1c07059c0486fe7", "status": "done", "error": null, "seconds": 9.0, "finished_utc": "2026-10-24T21:20:14Z"}
{"full_name": "sxpl/FaceAC", "commit": "d7b85941d66680a702e25c3b0cc41e35256448f0", "status": "done", "error": null, "seconds": 8.6, "finished_utc": "2026-10-24T21:20:22Z"}
{"full_name": "Graylog2/graylog2-server", "commit": "a4791809463737c316c47bfd578f5e6f15538ce3", "status": "done", "error": null, "seconds": 129.0, "finished_utc": "2026-10-24T21:22:31Z"}
{"full_name": "vicc1024/OnePush", "commit": "72c77b27945323ad46abca5108d15de986632e9b", "status": "done", "error": null, "seconds": 9.2, "finished_utc": "2026-10-24T21:22:40Z"}
{"full_name": "apache/tsfile", "commit": "eb733133b9eee0b1eb74f7671d809ecd730cedc3", "status": "done", "error": null, "seconds": 44.6, "finished_utc": "2026-10-24T21:23:25Z"}
{"full_name": "FangWW/Document", "commit": "d4d6ccd5d72554376ea99adb172f66cf5c231096", "status": "done", "error": null, "seconds": 57.2, "finished_utc": "2026-10-24T21:24:22Z"}
{"full_name": "JetBrains/xodus", "commit": "18f573765aff1bf12f45f73224ae3ec7e95268e3", "status": "done", "error": null, "seconds": 34.0, "finished_utc": "2026-10-24T21:24:56Z"}
{"full_name": "Multiverse/Multiverse-Core", "commit": "34185b90a940065456ae078220b9b1716a899f4c", "status": "done", "error": null, "seconds": 22.4, "finished_utc": "2026-10-24T21:25:19Z"}
{"full_name": "Ishan-sinha/DSA-for-SDE-interview", "commit": "09ae6e711754dd06ca0787727e62071c81473c95", "status": "done", "error": null, "seconds": 9.4, "finished_utc": "2026-10-24T21:25:28Z"}
{"full_name": "apache/shardingsphere", "commit": "f4acdb6e44b3d93e52146f8b1e9c94a6f7825b71", "status": "done", "error": null, "seconds": 387.3, "finished_utc": "2026-10-24T21:31:55Z"}
{"full_name": "AbrahamCaiJin/CommonUtilLibrary", "commit": "dfc5736d167e4548c17391d917cc151cfa2cc650", "status": "done", "error": null, "seconds": 17.0, "finished_utc": "2026-10-24T21:32:12Z"}
{"full_name": "farmerbb/SecondScreen", "commit": "29949c4c1ab7ab97e83d45998a99756d260f3a1f", "status": "done", "error": null, "seconds": 11.3, "finished_utc": "2026-10-24T21:32:24Z"}
{"full_name": "ssssssss-team/spider-flow", "commit": "c799cca99c7d064673dc79e6ef06a08bbc0e292d", "status": "done", "error": null, "seconds": 18.0, "finished_utc": "2026-10-24T21:32:42Z"}
{"full_name": "micronaut-projects/micronaut-data", "commit": "804ba18b28d13b090f7d3462253bb84123ad9be4", "status": "done", "error": null, "seconds": 74.6, "finished_utc": "2026-10-24T21:33:56Z"}
{"full_name": "Linxfeng/flow-eda", "commit": "55533222469e1154211f2c6e4be39a4f8c7d72ce", "status": "done", "error": null, "seconds": 10.7, "finished_utc": "2026-10-24T21:34:07Z"}
{"full_name": "rest-assured/rest-assured", "commit": "257eed1bdccfed3783dc89a2b9ae3280869eb54f", "status": "done", "error": null, "seconds": 31.7, "finished_utc": "2026-10-24T21:34:39Z"}
{"full_name": "Jinnrry/RobotHelper", "commit": "b66f6c6ae5b80530f606aa8815b2012f9488c360", "status": "done", "error": null, "seconds": 7.3, "finished_utc": "2026-10-24T21:34:46Z"}
{"full_name": "razerdp/BasePopup", "commit": "34f01915cb28ca952229327c85426c8d348fd086", "status": "done", "error": null, "seconds": 21.1, "finished_utc": "2026-10-24T21:35:07Z"}
{"full_name": "CodeIntelligenceTesting/jazzer", "commit": "a4e09fbbc775d129ce61d5802e893160e31a6d40", "status": "done", "error": null, "seconds": 25.0, "finished_utc": "2026-10-24T21:35:32Z"}
{"full_name": "Shadows-of-Fire/Apotheosis", "commit": "f2e76862ed9f4dcdf19c25400dc3d5478a46dd74", "status": "done", "error": null, "seconds": 28.4, "finished_utc": "2026-10-24T21:36:00Z"}
{"full_name": "crossoverJie/cim", "commit": "8863d9f6d76d0ad55a27bd0d6f05d6476937f0e8", "status": "done", "error": null, "seconds": 10.5, "finished_utc": "2026-10-24T21:36:11Z"}
{"full_name": "CodePlato3721/shiro-redis", "commit": "df637869bbccae3a6d4bf80c349839297753777b", "status": "done", "error": null, "seconds": 7.2, "finished_utc": "2026-10-24T21:36:18Z"}
{"full_name": "dromara/disjob", "commit": "2f92565c7a665d2af7808e42855711ed5346d6c0", "status": "done", "error": null, "seconds": 42.6, "finished_utc": "2026-10-24T21:37:01Z"}
{"full_name": "micronaut-projects/micronaut-core", "commit": "8e05aa570aade52eeaae80eca58af95e1a952071", "status": "done", "error": null, "seconds": 167.8, "finished_utc": "2026-10-24T21:39:49Z"}
{"full_name": "claritylab/lucida", "commit": "3256bfa84be24eda7c988b1e61ed4cee0663410d", "status": "done", "error": null, "seconds": 20.9, "finished_utc": "2026-10-24T21:40:09Z"}
{"full_name": "XndroidDev/Xndroid", "commit": "8c363f7fecf21902cd4cd4e983eaa934b3069746", "status": "done", "error": null, "seconds": 19.6, "finished_utc": "2026-10-24T21:40:29Z"}
{"full_name": "Xunzhuo/Algorithm-Guide", "commit": "019eafeaa5de25e24030ea31f5c0b5d3aee982eb", "status": "done", "error": null, "seconds": 5.5, "finished_utc": "2026-10-24T21:40:35Z"}
{"full_name": "CarGuo/GSYRickText", "commit": "0268bc634e44002b88ae1bb1a2efdee785d63410", "status": "done", "error": null, "seconds": 7.6, "finished_utc": "2026-10-24T21:40:42Z"}
{"full_name": "heibaiying/BigData-Notes", "commit": "3898939aca387c25b3eb4e51ef49dfccca8543ed", "status": "done", "error": null, "seconds": 7.6, "finished_utc": "2026-10-24T21:40:50Z"}
{"full_name": "OpenTSDB/asynchbase", "commit": "40a5c8b8d4f605354c19765d44d1fc42ee857a69", "status": "done", "error": null, "seconds": 16.5, "finished_utc": "2026-10-24T21:41:06Z"}
{"full_name": "JessYanCoding/AndroidAutoSize", "commit": "e402ecdd998ea07549513ac08c12e9f097f3b48c", "status": "done", "error": null, "seconds": 6.7, "finished_utc": "2026-10-24T21:41:13Z"}
{"full_name": "alexvasilkov/GestureViews", "commit": "786c2267e6c997e3c41e5ad839802a5b1c1e1ab1", "status": "done", "error": null, "seconds": 12.0, "finished_utc": "2026-10-24T21:41:25Z"}
{"full_name": "open-scratch/teaching-open", "commit": "513b05fcddc5da63e0e58c3752cc34ee73252dde", "status": "done", "error": null, "seconds": 84.1, "finished_utc": "2026-10-24T21:42:49Z"}
{"full_name": "oshi/oshi", "commit": "70659ba7e85d3b06fba55d794fd59f4adc749903", "status": "done", "error": null, "seconds": 47.2, "finished_utc": "2026-10-24T21:43:36Z"}
{"full_name": "MCreator/MCreator", "commit": "4d903de9dc4cb2c67caad3eccc39060d86db9d72", "status": "done", "error": null, "seconds": 82.5, "finished_utc": "2026-10-24T21:44:59Z"}
{"full_name": "DHD2280/Oxygen-Customizer", "commit": "9d84b898be9c9253a9be843ef301d4f2de8544c4", "status": "done", "error": null, "seconds": 41.4, "finished_utc": "2026-10-24T21:45:40Z"}
{"full_name": "eclipse-vertx/vert.x", "commit": "1877ab6b09f20891b4873b08b8860c83d7f231e9", "status": "done", "error": null, "seconds": 48.2, "finished_utc": "2026-10-24T21:46:28Z"}
{"full_name": "smartloli/EFAK", "commit": "d3bfcf2338a9de09171e6e1c77c30c0f4de2baa9", "status": "done", "error": null, "seconds": 23.0, "finished_utc": "2026-10-24T21:46:51Z"}
{"full_name": "quarkiverse/quarkus-langchain4j", "commit": "b81c73425313eabe26dafe740785445973965ac7", "status": "done", "error": null, "seconds": 91.6, "finished_utc": "2026-10-24T21:48:23Z"}
{"full_name": "crazycodeboy/TakePhoto", "commit": "31a222705b52aae685369823ece42b7740a7aa63", "status": "done", "error": null, "seconds": 7.1, "finished_utc": "2026-10-24T21:48:30Z"}
{"full_name": "airbnb/native-navigation", "commit": "9cf50bf9b751b40778f473f3b19fcfe2c4d40599", "status": "done", "error": null, "seconds": 10.5, "finished_utc": "2026-10-24T21:48:41Z"}
{"full_name": "MinecraftForge/MCPConfig", "commit": "751a4f362ef15ec19d3616416e18853fee68968e", "status": "done", "error": null, "seconds": 9.5, "finished_utc": "2026-10-24T21:48:50Z"}
{"full_name": "jeequan/jeepay", "commit": "e1ac9086d679826bab593f20431b7ecd292eb685", "status": "done", "error": null, "seconds": 37.2, "finished_utc": "2026-10-24T21:49:27Z"}
{"full_name": "SimonVT/schematic", "commit": "302b4d1e29ddb8abc2d6464d117ae9d153dd450d", "status": "done", "error": null, "seconds": 7.7, "finished_utc": "2026-10-24T21:49:35Z"}
{"full_name": "daimajia/little-bear-dictionary", "commit": "af41a915aa67eac50187197c73ead5050e1365f5", "status": "done", "error": null, "seconds": 29.8, "finished_utc": "2026-10-24T21:50:05Z"}
{"full_name": "signalapp/Signal-Server", "commit": "8edf3488f7d97398db7ffa5184c6b769a272ff59", "status": "done", "error": null, "seconds": 40.9, "finished_utc": "2026-10-24T21:50:46Z"}
{"full_name": "appdevforall/CodeOnTheGo", "commit": "795f1900133387a1115f4c8cf5eff0bf1a22d354", "status": "done", "error": null, "seconds": 1841.6, "finished_utc": "2026-10-25T03:16:08Z"}
{"full_name": "EnterpriseQualityCoding/FizzBuzzEnterpriseEdition", "commit": "4922c077c07a3744ae67ee8a932786f15bf57411", "status": "done", "error": null, "seconds": 6.8, "finished_utc": "2026-10-25T03:16:15Z"}
{"full_name": "iMeiji/Toutiao", "commit": "e8be6039b09d008a8f06eb7a9a9388354ab0bd48", "status": "done", "error": null, "seconds": 18.5, "finished_utc": "2026-10-25T03:16:34Z"}
{"full_name": "linkedin/coral", "commit": "9d9471909673f27f90ceac0955fcc909ca0d48c1", "status": "done", "error": null, "seconds": 24.1, "finished_utc": "2026-10-25T03:16:58Z"}
{"full_name": "citerus/dddsample-core", "commit": "d8b896254ed4e18ba8117dcd5bf9a54708bdeaaf", "status": "done", "error": null, "seconds": 10.3, "finished_utc": "2026-10-25T03:17:08Z"}
{"full_name": "adityatandon15/Low-Level-Design-Course", "commit": "e9128270e1669ca45f4fe1c3b73fe46db92110fb", "status": "done", "error": null, "seconds": 14.0, "finished_utc": "2026-10-25T03:17:22Z"}
{"full_name": "floci-io/floci", "commit": "7e6439cf86543e5ef33094e157fbd9f48e067b2f", "status": "done", "error": null, "seconds": 225.5, "finished_utc": "2026-10-25T11:29:10Z"}
{"full_name": "janheinrichmerker/material-intro", "commit": "41f8072540b28e8f84e5dd76f3785071f1f24c05", "status": "done", "error": null, "seconds": 8.8, "finished_utc": "2026-10-25T11:29:19Z"}
{"full_name": "LlamaLad7/MixinExtras", "commit": "613b418327594c46ef13ee28971baa5d804462cc", "status": "done", "error": null, "seconds": 15.0, "finished_utc": "2026-10-25T11:29:34Z"}
{"full_name": "pedrovgs/EffectiveAndroidUI", "commit": "b9e6fcc795de5d01c9f720dec7511cda0bab6c02", "status": "done", "error": null, "seconds": 7.0, "finished_utc": "2026-10-25T11:29:41Z"}
{"full_name": "Geniusay/ChopperBot", "commit": "79b7449c8cbd59b16d6ba4ebed6a091454083a91", "status": "done", "error": null, "seconds": 22.2, "finished_utc": "2026-10-25T11:30:34Z"}
{"full_name": "alkacon/opencms-core", "commit": "2890a0aeb64c076a0290bcc06d4b03cb0b767833", "status": "done", "error": null, "seconds": 186.0, "finished_utc": "2026-10-25T11:33:40Z"}
{"full_name": "synthetichealth/synthea", "commit": "bd8a52ba0a54ad8c6a1004b74787a14d8c25dbcc", "status": "done", "error": null, "seconds": 30.1, "finished_utc": "2026-10-25T11:34:10Z"}
{"full_name": "pentaho/pentaho-kettle", "commit": "c2350ef4e26ee0bf141a1a47a05022ad4484717d", "status": "done", "error": null, "seconds": 656.3, "finished_utc": "2026-10-25T11:45:06Z"}
{"full_name": "OCNYang/Android-Animation-Set", "commit": "8484475e59d166dc0b4166b8a8061442f141ee7c", "status": "done", "error": null, "seconds": 6.6, "finished_utc": "2026-10-25T11:45:13Z"}
{"full_name": "apache/flink-statefun", "commit": "accd75ea0109845c4b4c0ddd74021147af1439d4", "status": "done", "error": null, "seconds": 23.2, "finished_utc": "2026-10-25T11:45:36Z"}
{"full_name": "stanfordnlp/CoreNLP", "commit": "e31428cdf39ac13593bb99504d5cd2f8159d342b", "status": "failed", "error": "experiment raised RuntimeError: the measurer or PMD produced no result; the record is kept, the repository is logged failed and retried on the next run", "seconds": 138.1, "finished_utc": "2026-10-25T11:47:54Z"}
{"full_name": "daniulive/SmarterStreaming", "commit": "78b2b9a47dcfab58909824d5c3cd9a87b2472319", "status": "done", "error": null, "seconds": 11.6, "finished_utc": "2026-10-25T11:48:06Z"}
{"full_name": "nageoffer/congomall", "commit": "1c52d84563238be55ba57416f0f5e751028272dd", "status": "done", "error": null, "seconds": 42.4, "finished_utc": "2026-10-25T11:48:48Z"}
{"full_name": "ashqal/ChromeLikeSwipeLayout", "commit": "a4940c8abaec36066f1b96aee93742ca3d9f5525", "status": "done", "error": null, "seconds": 6.7, "finished_utc": "2026-10-25T11:48:55Z"}
{"full_name": "mrniko/netty-socketio", "commit": "e97fbe126dd8a5853b604f773fd82858574aa149", "status": "done", "error": null, "seconds": 10.7, "finished_utc": "2026-10-25T11:49:06Z"}
{"full_name": "mcxtzhang/SuspensionIndexBar", "commit": "599c709a02f8562e07c64791a0be9c3354fe83a4", "status": "done", "error": null, "seconds": 7.1, "finished_utc": "2026-10-25T11:49:13Z"}
{"full_name": "AntennaPod/AntennaPod", "commit": "3d105d598dfa582c6cb22ba40b56d11780366890", "status": "done", "error": null, "seconds": 41.7, "finished_utc": "2026-10-25T11:49:54Z"}
{"full_name": "segler-alex/RadioDroid", "commit": "4325633ab3eb9e1f7f3afb19d281cc0e89bf1c9d", "status": "done", "error": null, "seconds": 16.0, "finished_utc": "2026-10-25T11:50:10Z"}
{"full_name": "JSQLParser/JSqlParser", "commit": "220d0ed4a82c9e701f4cca84c31eb459c71a5ba3", "status": "done", "error": null, "seconds": 467.7, "finished_utc": "2026-10-25T11:57:58Z"}
{"full_name": "birajpatel/GridListViewAdapters", "commit": "33539a02c25e266227c97c7f562fbd6d60ed3128", "status": "done", "error": null, "seconds": 7.1, "finished_utc": "2026-10-25T11:58:05Z"}
{"full_name": "ashishps1/awesome-system-design-resources", "commit": "25724090f7dd7746129b7194b55504f9d06f86ed", "status": "done", "error": null, "seconds": 4.9, "finished_utc": "2026-10-25T11:58:10Z"}
{"full_name": "ihmcrobotics/ihmc-open-robotics-software", "commit": "02848ca3dceccea062d74d309ad2dd413d16d72f", "status": "done", "error": null, "seconds": 217.9, "finished_utc": "2026-10-25T12:01:48Z"}
{"full_name": "alibaba/arthas", "commit": "2b6d0e59bd37162d1fd6abd0ad58e58c2b793b9a", "status": "done", "error": null, "seconds": 56.5, "finished_utc": "2026-10-25T12:02:45Z"}
{"full_name": "momosecurity/momo-code-sec-inspector-java", "commit": "3ee4ac383ccc39bc6d36416e215eb6aad29331d4", "status": "done", "error": null, "seconds": 8.0, "finished_utc": "2026-10-25T12:02:53Z"}
{"full_name": "amirzaidi/Launcher3", "commit": "5605dd10845b2ed841cadaf3dddcb0205c057c60", "status": "done", "error": null, "seconds": 33.0, "finished_utc": "2026-10-25T12:03:26Z"}
{"full_name": "zhisheng17/flink-learning", "commit": "d731cee7618021be56d132cc925102ffff8d75e6", "status": "done", "error": null, "seconds": 26.8, "finished_utc": "2026-10-25T12:03:52Z"}
{"full_name": "Baeldung/spring-security-oauth", "commit": "1431de745484f842b602ea56cbc5dacd65b53ef4", "status": "done", "error": null, "seconds": 13.0, "finished_utc": "2026-10-25T12:04:05Z"}
{"full_name": "CodingDocs/springboot-guide", "commit": "c9d3479f879a7ae26a3af03a7f3bb652f55a976c", "status": "done", "error": null, "seconds": 8.8, "finished_utc": "2026-10-25T12:04:14Z"}
{"full_name": "wfh45678/radar", "commit": "43869a30597c55c4edd7eb2d7571dfc7d7875658", "status": "done", "error": null, "seconds": 17.2, "finished_utc": "2026-10-25T12:04:31Z"}
{"full_name": "cyhbyw/springBoot_atguigu", "commit": "e0e419ee555b1f7ceaf19e52a7bf54098bba29fe", "status": "done", "error": null, "seconds": 7.2, "finished_utc": "2026-10-25T12:04:39Z"}
{"full_name": "williamfiset/algorithms", "commit": "08c6d5f3cbee6870f480272404a271cc003b7437", "status": "done", "error": null, "seconds": 20.3, "finished_utc": "2026-10-25T12:04:59Z"}
{"full_name": "locationtech/jts", "commit": "5a0a73632216e3e9d277150336078ec423fd215f", "status": "done", "error": null, "seconds": 48.7, "finished_utc": "2026-10-25T12:05:48Z"}
{"full_name": "yudaocode/SpringBoot-Labs", "commit": "6c12efaed06d12907a0f40dd2ad1f7020aec8798", "status": "done", "error": null, "seconds": 100.5, "finished_utc": "2026-10-25T12:07:28Z"}
{"full_name": "yangchaojiang/ZoomPreviewPicture-", "commit": "e45614c863d4e39f9791c367e0bfba9f6e0803e4", "status": "done", "error": null, "seconds": 9.1, "finished_utc": "2026-10-25T12:07:37Z"}
{"full_name": "aleksandr-m/gitflow-maven-plugin", "commit": "7dc9c5ac248c213d8c2c2f47d6811957d147fc04", "status": "done", "error": null, "seconds": 8.3, "finished_utc": "2026-10-25T12:07:45Z"}
{"full_name": "alibaba/nacos", "commit": "7f71d44f880535dcf0ba14829df4a98329fc4e06", "status": "done", "error": null, "seconds": 198.4, "finished_utc": "2026-10-25T12:11:04Z"}
{"full_name": "ethanhua/Skeleton", "commit": "6dc07d6a9fb9dfeef7ae6fcbc6e6699265f90f7c", "status": "done", "error": null, "seconds": 4.8, "finished_utc": "2026-10-25T12:11:09Z"}
{"full_name": "ShaftHQ/SHAFT_ENGINE", "commit": "dac2b2f343b840a8840e08cbb17147afb60895c7", "status": "done", "error": null, "seconds": 108.2, "finished_utc": "2026-10-25T12:12:57Z"}
{"full_name": "HotBitmapGG/bilibili-android-client", "commit": "125e8d839ca674b0eb2612a948b6f78855dfacdd", "status": "done", "error": null, "seconds": 20.0, "finished_utc": "2026-10-25T12:13:17Z"}
{"full_name": "jblough/Android-Pdf-Viewer-Library", "commit": "d9d2b26a2d69ffc82a78c47a51dc4c6e14b0d63f", "status": "done", "error": null, "seconds": 15.9, "finished_utc": "2026-10-25T12:13:33Z"}
{"full_name": "clojure/clojure", "commit": "807285bfc3886ca83e8752caa04023d37533088b", "status": "done", "error": null, "seconds": 34.8, "finished_utc": "2026-10-25T12:14:08Z"}
{"full_name": "dongjunkun/GanK", "commit": "7c296610e38dafb3fd9f96fb9dc8f6b52f434433", "status": "done", "error": null, "seconds": 9.1, "finished_utc": "2026-10-25T12:14:17Z"}
{"full_name": "menacher/java-game-server", "commit": "36bd748dcfcf717a3c1bef551315d1b998f3042c", "status": "done", "error": null, "seconds": 11.8, "finished_utc": "2026-10-25T12:14:29Z"}
{"full_name": "ScottOaks/JavaPerformanceTuning", "commit": "0469fd9ccac917b842c9453ab0554e3768d103d3", "status": "done", "error": null, "seconds": 213.1, "finished_utc": "2026-10-25T12:18:02Z"}
{"full_name": "thinkaurelius/titan", "commit": "ee226e52415b8bf43b700afac75fa5b9767993a5", "status": "done", "error": null, "seconds": 48.9, "finished_utc": "2026-10-25T12:18:51Z"}
{"full_name": "p6spy/p6spy", "commit": "e0aa88e82ceaaa60f6bfcc478a2e0fdc175a81a2", "status": "done", "error": null, "seconds": 12.3, "finished_utc": "2026-10-25T12:19:03Z"}
{"full_name": "rrezartprebreza/spring-boot-skills", "commit": "42bd5f1240be2379012a0491b0162dc430980313", "status": "done", "error": null, "seconds": 10.3, "finished_utc": "2026-10-25T12:19:13Z"}
{"full_name": "donkingliang/GroupedRecyclerViewAdapter", "commit": "9be1f60792ae5b6b3e4e03fa0d4af71cb5fa678c", "status": "done", "error": null, "seconds": 7.8, "finished_utc": "2026-10-25T12:19:21Z"}
{"full_name": "bevy/photo-editor-android", "commit": "e98a95b74ee7c39d4a3406cdce4d1b7634999b6e", "status": "done", "error": null, "seconds": 8.7, "finished_utc": "2026-10-25T12:19:30Z"}
{"full_name": "chentao0707/SimplifyReader", "commit": "ae24bdbb6fdbba7d8beb3d222fcabd4be93d15bf", "status": "done", "error": null, "seconds": 23.3, "finished_utc": "2026-10-25T12:19:53Z"}
{"full_name": "smuyyh/BookReader", "commit": "fceb08925ca3cb4f39fbcd246cc330c02004438c", "status": "done", "error": null, "seconds": 22.7, "finished_utc": "2026-10-25T12:20:16Z"}
{"full_name": "wenmingvs/WeiBo", "commit": "c8b2d59a805d6462915cd453d040523d55de4d7a", "status": "done", "error": null, "seconds": 20.0, "finished_utc": "2026-10-25T12:20:36Z"}
{"full_name": "InfernalSuite/AdvancedSlimePaper", "commit": "031913915008f865e13746ae6e661899542b72cf", "status": "done", "error": null, "seconds": 13.7, "finished_utc": "2026-10-25T12:20:49Z"}
{"full_name": "justauth/JustAuth", "commit": "694bbf1b010d93404e3bfb4824d90e9ddfaebebb", "status": "done", "error": null, "seconds": 11.5, "finished_utc": "2026-10-25T12:21:01Z"}
{"full_name": "Atmosphere/atmosphere", "commit": "4f29b171768db38405b89eaee6b6f7c70c6822e4", "status": "done", "error": null, "seconds": 118.0, "finished_utc": "2026-10-25T12:22:59Z"}
{"full_name": "apolloconfig/apollo", "commit": "ea356770c6393deccd1dbfb18e5a7607e71f2f9e", "status": "done", "error": null, "seconds": 30.5, "finished_utc": "2026-10-25T12:23:29Z"}
{"full_name": "MagicMashRoom/SuperCalendar", "commit": "a897fb20f670195c9b938d2104cc44d4c9b70904", "status": "done", "error": null, "seconds": 6.2, "finished_utc": "2026-10-25T12:23:36Z"}
{"full_name": "iflytek/astron-agent", "commit": "468a676f2d8408a41d95ec0ee37cd4b8f028fef2", "status": "done", "error": null, "seconds": 59.1, "finished_utc": "2026-10-25T12:24:35Z"}
{"full_name": "javahuang/SurveyKing", "commit": "5de0d05b682ee34244c0b6c07be24eb6358cd8a5", "status": "done", "error": null, "seconds": 1114.3, "finished_utc": "2026-10-25T12:43:09Z"}
{"full_name": "allicen/Java-1000", "commit": "614c2af783aa651aed2d996bdb3cfd18c1c6fc03", "status": "done", "error": null, "seconds": 15.5, "finished_utc": "2026-10-25T12:43:24Z"}
{"full_name": "roboguice/roboguice", "commit": "d96250c41149e13a159d26a532365c3f7034c07e", "status": "done", "error": null, "seconds": 28.7, "finished_utc": "2026-10-25T12:43:53Z"}
{"full_name": "ehrbase/ehrbase", "commit": "580ea750b2096ebd9d493ce6cd0445b147a65d0e", "status": "done", "error": null, "seconds": 24.8, "finished_utc": "2026-10-25T12:44:18Z"}
{"full_name": "LSPosed/LSPosed", "commit": "df74d83eb03a44cc6ad268841ac2ada28d077c77", "status": "done", "error": null, "seconds": 22.3, "finished_utc": "2026-10-25T12:44:40Z"}
{"full_name": "xmuSistone/DragRankSquare", "commit": "48a12b2acb7b0b332a6a0d1172319df97a8419f8", "status": "done", "error": null, "seconds": 6.6, "finished_utc": "2026-10-25T12:44:47Z"}
{"full_name": "DayorNight/BLCS", "commit": "2003a58edf85e6eee25e13f68a957caf0f33a64c", "status": "done", "error": null, "seconds": 24.5, "finished_utc": "2026-10-25T12:45:11Z"}
{"full_name": "shuzheng/zheng", "commit": "7005c0a775e6d014d1dc8a8a809f7b1c13bf785a", "status": "done", "error": null, "seconds": 26.0, "finished_utc": "2026-10-25T12:45:37Z"}
{"full_name": "kite-sdk/kite", "commit": "72bfb4b1a881af85808cd7f14bc3e15160a1e811", "status": "done", "error": null, "seconds": 35.9, "finished_utc": "2026-10-25T12:46:13Z"}
{"full_name": "cryptomator/cryptomator", "commit": "01149fcc1dfa0abd2ce5d487934add902dc29b70", "status": "done", "error": null, "seconds": 22.0, "finished_utc": "2026-10-25T12:46:35Z"}
{"full_name": "jtablesaw/tablesaw", "commit": "e36c3ff3c9e21026f4a04590a5319edfc27f5c84", "status": "done", "error": null, "seconds": 31.7, "finished_utc": "2026-10-25T12:47:07Z"}
{"full_name": "neevek/Paginize", "commit": "07590e4fe2c963258a7a65ffd3b10c6e67ee521d", "status": "done", "error": null, "seconds": 12.6, "finished_utc": "2026-10-25T12:47:19Z"}
{"full_name": "hibernate/hibernate-orm", "commit": "37616099b745e01500f65eb580f9cef270550cdb", "status": "done", "error": null, "seconds": 298.5, "finished_utc": "2026-10-25T12:52:18Z"}
{"full_name": "x0b/rcx", "commit": "d98c4d6f0a69c83c92475053bd8b7cd8d13d6b4b", "status": "done", "error": null, "seconds": 20.2, "finished_utc": "2026-10-25T12:52:38Z"}
{"full_name": "wepe/DataCastle-Solution", "commit": "244587971b118ae201c4ef3215b6c7838e5f61d5", "status": "done", "error": null, "seconds": 7.5, "finished_utc": "2026-10-25T12:52:46Z"}
{"full_name": "shwenzhang/AndResGuard", "commit": "e4df245d82f27d9a2d0dd108260a3510cbaba849", "status": "done", "error": null, "seconds": 10.0, "finished_utc": "2026-10-25T12:52:56Z"}
{"full_name": "Telegram-FOSS-Team/Telegram-FOSS", "commit": "10da5406ed92d30c6add3b25d40b2b3b6995d873", "status": "done", "error": null, "seconds": 578.4, "finished_utc": "2026-10-25T13:02:34Z"}
{"full_name": "mirkosertic/Bytecoder", "commit": "67bb359669316b3c2a7b1c7a1fd460870179d974", "status": "done", "error": null, "seconds": 684.9, "finished_utc": "2026-10-25T13:13:59Z"}
{"full_name": "zfdang/Android-Touch-Helper", "commit": "d896dc13954cdeaf7f6a71e6201cc01f9e751b77", "status": "done", "error": null, "seconds": 7.9, "finished_utc": "2026-10-25T13:14:07Z"}
{"full_name": "briandilley/jsonrpc4j", "commit": "59ff0c955087a3fe1abfbf870ae27d60dbf6c9e2", "status": "done", "error": null, "seconds": 9.9, "finished_utc": "2026-10-25T13:14:17Z"}
{"full_name": "jsonzou/jmockdata", "commit": "13064f81bf3bef26ddf25a32b8a3a6b4e87237bd", "status": "done", "error": null, "seconds": 6.8, "finished_utc": "2026-10-25T13:14:24Z"}
{"full_name": "youlookwhat/DesignPattern", "commit": "aeed0759c023cf6db617ba3d7b88642fb066c5b7", "status": "done", "error": null, "seconds": 7.8, "finished_utc": "2026-10-25T13:14:32Z"}
{"full_name": "ushahidi/SMSSync", "commit": "01b0271d87c6d095b187388dca9652b02d29abaa", "status": "done", "error": null, "seconds": 19.0, "finished_utc": "2026-10-25T13:14:51Z"}
{"full_name": "Sayi/poi-tl", "commit": "81edcbd9227a619078c07052830a2cd6a4333bb7", "status": "done", "error": null, "seconds": 26.2, "finished_utc": "2026-10-25T13:15:17Z"}
{"full_name": "googleapis/google-api-java-client", "commit": "9e0a9f014ae0a0a6db5e94fbbff6d55eec958f82", "status": "done", "error": null, "seconds": 12.8, "finished_utc": "2026-10-25T13:15:30Z"}
{"full_name": "risesoft-y9/Data-Labeling", "commit": "d271a14a974dec1865af9d3de125aa5f61ddbcac", "status": "done", "error": null, "seconds": 8.1, "finished_utc": "2026-10-25T13:15:38Z"}
{"full_name": "languagetool-org/languagetool", "commit": "535904c66ac73708eb6f21c69468459c622a33a5", "status": "done", "error": null, "seconds": 96.6, "finished_utc": "2026-10-25T13:17:14Z"}
{"full_name": "blundell/QuickSand", "commit": "5837d32f641d48ce4f784df7a1a7933c50ab5fd3", "status": "done", "error": null, "seconds": 5.7, "finished_utc": "2026-10-25T13:17:20Z"}
{"full_name": "h6ah4i/android-advancedrecyclerview", "commit": "5213b003748cc2010d73d8c6c3193deb2bbf023e", "status": "done", "error": null, "seconds": 20.1, "finished_utc": "2026-10-25T13:17:40Z"}
{"full_name": "MisterBooo/LeetCodeAnimation", "commit": "e853d7a5a893292b9d4636c78c080daf11552c81", "status": "done", "error": null, "seconds": 6.2, "finished_utc": "2026-10-25T13:17:46Z"}
{"full_name": "leck995/WutheringWavesTool", "commit": "d08a16ad35b3ee7d0e90118c454ebba964c83a0f", "status": "done", "error": null, "seconds": 30.5, "finished_utc": "2026-10-25T13:18:17Z"}
{"full_name": "Genymobile/gnirehtet", "commit": "1eb2e58bc91e268dba62561d11e3bebd9b100883", "status": "done", "error": null, "seconds": 8.8, "finished_utc": "2026-10-25T13:18:26Z"}
{"full_name": "keycloak/keycloak-quickstarts", "commit": "138645852a522694202a1d2270026ea0c22cae64", "status": "done", "error": null, "seconds": 8.3, "finished_utc": "2026-10-25T13:18:34Z"}
{"full_name": "Flameish/Novel-Grabber", "commit": "7a29e46830088ee9ea2dcb1982aa05f442cc9dc8", "status": "done", "error": null, "seconds": 26.9, "finished_utc": "2026-10-25T13:19:01Z"}
{"full_name": "apache/hertzbeat", "commit": "c0b477906d2674139f46bd565fe1214ee0d24522", "status": "done", "error": null, "seconds": 107.4, "finished_utc": "2026-10-25T13:20:48Z"}
{"full_name": "misakuo/svgtoandroid", "commit": "7011ee1e94bb0cdc182d1ef6dfe47ac8328cd114", "status": "done", "error": null, "seconds": 7.4, "finished_utc": "2026-10-25T13:20:56Z"}
{"full_name": "code4craft/webmagic", "commit": "67816a19d68a4fec4657bf1336227e046e251df2", "status": "done", "error": null, "seconds": 13.5, "finished_utc": "2026-10-25T13:21:09Z"}
{"full_name": "in28minutes/spring-master-class", "commit": "7f4d3d4d8414b89cc77a7cfe73f192676cc1c819", "status": "done", "error": null, "seconds": 5.7, "finished_utc": "2026-10-25T13:21:15Z"}
{"full_name": "ynsmroztas/AndroHunter", "commit": "3cd6010efbc7fdf50159625f2195dc7080dbea59", "status": "done", "error": null, "seconds": 3.8, "finished_utc": "2026-10-25T13:21:19Z"}
{"full_name": "apache/skywalking", "commit": "1527483d9603eebd9f0e166053f2a824541b5b5a", "status": "done", "error": null, "seconds": 131.2, "finished_utc": "2026-10-25T13:23:30Z"}
{"full_name": "wenmingvs/AndroidProcess", "commit": "0c05dd14279cc3dc32baffdbb94e76d5ead56f33", "status": "done", "error": null, "seconds": 6.0, "finished_utc": "2026-10-25T13:23:36Z"}
{"full_name": "rieckpil/blog-tutorials", "commit": "ca677461d455786f498632cd9cee0690441f27f4", "status": "done", "error": null, "seconds": 25.4, "finished_utc": "2026-10-25T13:24:01Z"}
{"full_name": "jindrapetrik/jpexs-decompiler", "commit": "cde1cc21aeba7814b8563ec43a02ac6fa7e9223b", "status": "done", "error": null, "seconds": 201.6, "finished_utc": "2026-10-25T13:27:23Z"}
{"full_name": "dromara/myth", "commit": "02b1b86abba1fed4a0a536a8a955d6e1be02b74c", "status": "done", "error": null, "seconds": 17.0, "finished_utc": "2026-10-25T13:27:40Z"}
{"full_name": "jenkinsci/build-monitor-plugin", "commit": "23299e69bdf23ce4d9fa2da0cbebfcff8c1fe94e", "status": "done", "error": null, "seconds": 9.8, "finished_utc": "2026-10-25T13:27:50Z"}
{"full_name": "apereo/cas", "commit": "5cd5135381250de25b16cf20f74bde4d606d8c47", "status": "done", "error": null, "seconds": 96.0, "finished_utc": "2026-10-25T13:29:26Z"}
{"full_name": "komoot/photon", "commit": "0c16b33dd7fbea0f110d9e23d67ab44a99cb8263", "status": "done", "error": null, "seconds": 12.9, "finished_utc": "2026-10-25T13:29:39Z"}
{"full_name": "jjoe64/GraphView-Demos", "commit": "708bcdfa6ee421c6675faca5ae526a0aeca4881e", "status": "done", "error": null, "seconds": 7.2, "finished_utc": "2026-10-25T13:29:46Z"}
{"full_name": "eclipse-collections/eclipse-collections", "commit": "b0ea5ba4a1c1e4eedb54e21624c9b82febdfec44", "status": "done", "error": null, "seconds": 1908.1, "finished_utc": "2026-10-25T14:01:34Z"}
{"full_name": "yayaa/LocationManager", "commit": "e4897fd68fb8d6f0f218573550c811e76b98efae", "status": "done", "error": null, "seconds": 7.0, "finished_utc": "2026-10-25T14:01:41Z"}
{"full_name": "reark/reark", "commit": "71d6319a3bb3fba680d4818ca5e43f32a195fbfe", "status": "done", "error": null, "seconds": 9.0, "finished_utc": "2026-10-25T14:01:50Z"}
{"full_name": "intoolswetrust/jd-cli", "commit": "2b1b1530ada8d5fd0e3e09ad63b506202d8edca8", "status": "done", "error": null, "seconds": 6.3, "finished_utc": "2026-10-25T14:01:56Z"}
{"full_name": "littleRich/VirtualLocation", "commit": "7eda42b23c4162d0705b01ecc4f888007bd7b071", "status": "done", "error": null, "seconds": 6.3, "finished_utc": "2026-10-25T14:02:02Z"}
{"full_name": "esl-client/esl-client", "commit": "67fa4ece90c827803b84bff101189aa21416d6f3", "status": "done", "error": null, "seconds": 7.0, "finished_utc": "2026-10-25T14:02:09Z"}
{"full_name": "daimajia/AndroidSwipeLayout", "commit": "5f8678b04751fb8510a88586b22e07ccf64bca99", "status": "done", "error": null, "seconds": 7.7, "finished_utc": "2026-10-25T14:02:17Z"}
{"full_name": "google/tsunami-security-scanner-plugins", "commit": "9e36247b377ea44165be3a66960ef558afd6be1a", "status": "done", "error": null, "seconds": 60.7, "finished_utc": "2026-10-25T14:03:18Z"}
{"full_name": "openraven/magpie", "commit": "734064674425ce199cc4ea44ad53f15727a75323", "status": "done", "error": null, "seconds": 21.8, "finished_utc": "2026-10-25T14:03:40Z"}
{"full_name": "mochat-cloud/mochat-java", "commit": "136475f9df04c84a85101322c313c12e2b001d49", "status": "done", "error": null, "seconds": 20.5, "finished_utc": "2026-10-25T14:04:00Z"}
{"full_name": "DymanZy/EasyShow3D", "commit": "f2155466c359d8400919448cec8964e665cf5f0e", "status": "done", "error": null, "seconds": 8.5, "finished_utc": "2026-10-25T14:04:09Z"}
{"full_name": "jcodec/jcodec", "commit": "4ba922aca445c4df59f99e183c79d0538e5cb53f", "status": "done", "error": null, "seconds": 50.0, "finished_utc": "2026-10-25T14:04:59Z"}
{"full_name": "mthli/Mount", "commit": "522a82c692d11da6f23addb767d4ade3f4efd521", "status": "done", "error": null, "seconds": 5.7, "finished_utc": "2026-10-25T14:05:04Z"}
{"full_name": "macrozheng/springcloud-learning", "commit": "8c8dab4493432a77e92ace78f55b0049c2388431", "status": "done", "error": null, "seconds": 15.6, "finished_utc": "2026-10-25T14:05:20Z"}
{"full_name": "albertlatacz/java-repl", "commit": "5fb4d89637cf6ec9c1a735ba29db122f572a9c00", "status": "done", "error": null, "seconds": 10.2, "finished_utc": "2026-10-25T14:05:30Z"}
{"full_name": "vestrel00/android-dagger-butterknife-mvp", "commit": "d167f0c2dd6069cd7b3f81d96d5aebc5893251c7", "status": "done", "error": null, "seconds": 5.7, "finished_utc": "2026-10-25T14:05:36Z"}
{"full_name": "wdullaer/MaterialDateTimePicker", "commit": "f849a5c2704c974ba182fe4e2e205fa7f4fd395d", "status": "done", "error": null, "seconds": 9.8, "finished_utc": "2026-10-25T14:05:46Z"}
{"full_name": "lets-blade/blade", "commit": "e6283048331004204bc769ce295b151000894b33", "status": "done", "error": null, "seconds": 18.5, "finished_utc": "2026-10-25T14:06:04Z"}
{"full_name": "elttam/semgrep-rules", "commit": "244268562cc92d33f54b8a60a187df5520f91b26", "status": "done", "error": null, "seconds": 6.1, "finished_utc": "2026-10-25T14:06:10Z"}
{"full_name": "dromara/Sa-Token", "commit": "cb191342372cec5045a8c26f38c61a6ea2147ff8", "status": "done", "error": null, "seconds": 41.6, "finished_utc": "2026-10-25T14:06:52Z"}
{"full_name": "liquibase/liquibase", "commit": "b13b98ed949a61cb4232445f06276a25166ac08f", "status": "done", "error": null, "seconds": 55.3, "finished_utc": "2026-10-25T14:07:47Z"}
{"full_name": "aragozin/jvm-tools", "commit": "4321b54dc0b4f9abc6d1c6f48c884162659fde10", "status": "done", "error": null, "seconds": 23.5, "finished_utc": "2026-10-25T14:08:11Z"}
{"full_name": "trello-archive/RxLifecycle", "commit": "0dabd1c4322ef320ebdbf2e0fbb16761580a842a", "status": "done", "error": null, "seconds": 6.7, "finished_utc": "2026-10-25T14:08:17Z"}
{"full_name": "stephanenicolas/toothpick", "commit": "8dab571ec2c1317a7171acb914079997b9138ac1", "status": "done", "error": null, "seconds": 10.2, "finished_utc": "2026-10-25T14:08:27Z"}
{"full_name": "Grasscutters/Grasscutter", "commit": "f373827a83d3e688fd3c6afb1e1c3759ca1d61c9", "status": "done", "error": null, "seconds": 54.0, "finished_utc": "2026-10-25T14:09:21Z"}
{"full_name": "lenve/javaboy-code-samples", "commit": "5e7af1d93a4acc6c50c2ca5ec1e80ee9da42d057", "status": "done", "error": null, "seconds": 29.9, "finished_utc": "2026-10-25T14:09:51Z"}
{"full_name": "jsksxs360/AHANLP", "commit": "77d1e324665beaad5beb7c6ad1adb8f7c7708ce4", "status": "done", "error": null, "seconds": 7.8, "finished_utc": "2026-10-25T14:09:59Z"}
{"full_name": "hongyangAndroid/ChangeSkin", "commit": "81080b04183cffe5582eb95d975cb72d2d3f2ff5", "status": "done", "error": null, "seconds": 6.2, "finished_utc": "2026-10-25T14:10:05Z"}
{"full_name": "zhangkaitao/spring4-showcase", "commit": "3ddf718538a49844a3f66a404a0db83fe3a8e6e7", "status": "done", "error": null, "seconds": 8.1, "finished_utc": "2026-10-25T14:10:13Z"}
{"full_name": "trinodb/trino", "commit": "94ff7cced1ac9e4f59e3296e9b6de6f95251b1b4", "status": "done", "error": null, "seconds": 263.3, "finished_utc": "2026-10-25T14:14:37Z"}
{"full_name": "zaaach/CityPicker", "commit": "1fb325bb0e978f2a88a3af7c6a39a785bf69e9a0", "status": "done", "error": null, "seconds": 6.6, "finished_utc": "2026-10-25T14:14:43Z"}
{"full_name": "HannahMitt/HomeMirror", "commit": "566c03d3388e1ca0c818ca4be8bf8528a2f53c39", "status": "done", "error": null, "seconds": 6.3, "finished_utc": "2026-10-25T14:14:50Z"}
{"full_name": "Qihoo360/ArgusAPM", "commit": "75ead19ca98a8a1f776688e9df5b572f20c80b12", "status": "done", "error": null, "seconds": 12.8, "finished_utc": "2026-10-25T14:15:02Z"}
{"full_name": "yu120/neural", "commit": "63a69bcdce7b7d19dd222165624ff877791ceab7", "status": "done", "error": null, "seconds": 18.8, "finished_utc": "2026-10-25T14:15:21Z"}
{"full_name": "2227324689/gpmall", "commit": "c5dd5bacb052e2d4afda5ed1f7f07c17428192d5", "status": "done", "error": null, "seconds": 15.5, "finished_utc": "2026-10-25T14:15:37Z"}
{"full_name": "wangdan/AisenWeiBo", "commit": "71e62bfb0762a178476f10e012d229766b04006b", "status": "done", "error": null, "seconds": 34.2, "finished_utc": "2026-10-25T14:16:11Z"}
{"full_name": "microsoftgraph/msgraph-sdk-java", "commit": "cf6b9307537963f834cc39eca42a31f846fc4a85", "status": "done", "error": null, "seconds": 17.7, "finished_utc": "2026-10-25T14:16:29Z"}
{"full_name": "jhy/jsoup", "commit": "0c508f17a52d294aa846f4cbca312b2e65e9f94f", "status": "done", "error": null, "seconds": 25.7, "finished_utc": "2026-10-25T14:16:54Z"}
{"full_name": "WeBankFinTech/DataSphereStudio", "commit": "4af60cc6f5aea4c41434d489ccab6ea35e735d33", "status": "done", "error": null, "seconds": 84.2, "finished_utc": "2026-10-25T14:18:19Z"}
{"full_name": "lyj8330328/leyou", "commit": "b2cc07874adf4eb9b662112fa365ac3600179f7c", "status": "done", "error": null, "seconds": 12.2, "finished_utc": "2026-10-25T14:18:31Z"}
{"full_name": "MinecraftForge/MinecraftForge", "commit": "7d0bd1898fd0190a83ff218c3fc2bd773630ee3f", "status": "done", "error": null, "seconds": 45.4, "finished_utc": "2026-10-25T14:19:16Z"}
{"full_name": "google/tsunami-security-scanner", "commit": "5dd969255145c0c237f8f57974c6519b49415046", "status": "done", "error": null, "seconds": 12.5, "finished_utc": "2026-10-25T14:19:29Z"}
{"full_name": "ModelioOpenSource/Modelio", "commit": "d3c773fea6b00d14bee28913e980cbeb6f691da5", "status": "done", "error": null, "seconds": 381.7, "finished_utc": "2026-10-25T14:25:50Z"}
{"full_name": "YoKeyword/Fragmentation", "commit": "0394930a3e2368f210df31f2632fb89b9c44e121", "status": "done", "error": null, "seconds": 12.9, "finished_utc": "2026-10-25T14:26:03Z"}
{"full_name": "Wizcorp/phonegap-facebook-plugin", "commit": "544cc06b0968b32dae4a8f97c1b01a3d5c74a1b6", "status": "done", "error": null, "seconds": 23.8, "finished_utc": "2026-10-25T14:26:27Z"}
{"full_name": "NVIDIA/grcuda", "commit": "b1f531a844d2906080ab4c04a33e99fe6e04089c", "status": "done", "error": null, "seconds": 10.7, "finished_utc": "2026-10-25T14:26:38Z"}
{"full_name": "flyway/flyway", "commit": "8c96fdd1738953fa05ccd8475571735bec4eec3f", "status": "done", "error": null, "seconds": 37.6, "finished_utc": "2026-10-25T14:27:16Z"}
{"full_name": "justified/tedis", "commit": "7bfdf35de06d0a6e9fc646c8f6ee65bd528b5341", "status": "done", "error": null, "seconds": 24.9, "finished_utc": "2026-10-25T14:27:40Z"}
{"full_name": "jagrosh/MusicBot", "commit": "859e5c5862decf433f8face5eaca3372d7d27b22", "status": "done", "error": null, "seconds": 9.6, "finished_utc": "2026-10-25T14:27:50Z"}
{"full_name": "swagger-api/swagger-core", "commit": "04558121268f1228d88c83291723cee416a990e4", "status": "done", "error": null, "seconds": 29.6, "finished_utc": "2026-10-25T14:28:20Z"}
{"full_name": "ModelEngine-Group/app-platform", "commit": "33d52830981370671e152fea2ee63e4df7eba2ae", "status": "done", "error": null, "seconds": 101.7, "finished_utc": "2026-10-25T14:30:01Z"}
{"full_name": "kaushikgopal/RxJava-Android-Samples", "commit": "b84865252c203498c1f0a2fa0f751f3c9127a781", "status": "done", "error": null, "seconds": 7.2, "finished_utc": "2026-10-25T14:30:08Z"}
{"full_name": "rememberber/WePush", "commit": "e0f24162eacc9a1bf2b37417a82dad5e8cc50742", "status": "done", "error": null, "seconds": 47.2, "finished_utc": "2026-10-25T14:30:56Z"}
{"full_name": "yangxiufeng666/Micro-Service-Skeleton", "commit": "d31b13a0c01ce8012c969b59623811f7df614313", "status": "done", "error": null, "seconds": 6.5, "finished_utc": "2026-10-25T14:31:02Z"}
{"full_name": "makejavas/EasyCode", "commit": "d0fc9008899566bd0bf76c5f9b009c05e34185c6", "status": "done", "error": null, "seconds": 9.8, "finished_utc": "2026-10-25T14:31:12Z"}
{"full_name": "cxapython/unidbg-server", "commit": "b545e7224a6877109b8268aae84eb5dc00822784", "status": "done", "error": null, "seconds": 5.5, "finished_utc": "2026-10-25T14:31:17Z"}
{"full_name": "lenve/vhr", "commit": "03abbd35af24e55368ce4e09f4038dc2aba3ff5f", "status": "done", "error": null, "seconds": 52.5, "finished_utc": "2026-10-25T14:32:10Z"}
{"full_name": "mgarin/weblaf", "commit": "45b772c0eaf27f8b43851a006753e148be8a0a4c", "status": "done", "error": null, "seconds": 91.0, "finished_utc": "2026-10-25T14:33:41Z"}
{"full_name": "648540858/wvp-GB28181-pro", "commit": "2b656f4e55147f2377986a878da01a98ae564fe5", "status": "done", "error": null, "seconds": 196.5, "finished_utc": "2026-10-25T14:36:57Z"}
{"full_name": "dinuscxj/LoadingDrawable", "commit": "db4ceb6b90cabee18f33f89e04f6bb3a7a0b1f64", "status": "done", "error": null, "seconds": 7.5, "finished_utc": "2026-10-25T14:37:05Z"}
{"full_name": "droidefense/engine", "commit": "067e43ee7a3a097cf965677a02702f6ae6f333a0", "status": "failed", "error": "experiment raised RuntimeError: the measurer or PMD produced no result; the record is kept, the repository is logged failed and retried on the next run", "seconds": 51.8, "finished_utc": "2026-10-25T14:37:57Z"}
{"full_name": "opensearch-project/OpenSearch", "commit": "0ab78484cb55c9301410cf67c07faa0d4053f4ef", "status": "done", "error": null, "seconds": 733.6, "finished_utc": "2026-10-25T14:50:10Z"}
{"full_name": "Flipboard/bottomsheet", "commit": "2792f24d60a19e0948ff0e9977ea6ccff4a6a35d", "status": "done", "error": null, "seconds": 6.8, "finished_utc": "2026-10-25T14:50:17Z"}
{"full_name": "bertsir/zBarLibary", "commit": "0ad8e20a03cb547d92ee05e62090f124ffcc3a2f", "status": "done", "error": null, "seconds": 7.8, "finished_utc": "2026-10-25T14:50:25Z"}
{"full_name": "sofastack/sofa-jarslink", "commit": "ecd07ed114b8ff4c25bc03afc7c5e6b4d66023b3", "status": "done", "error": null, "seconds": 6.3, "finished_utc": "2026-10-25T14:50:31Z"}
{"full_name": "Beseting/PlanA", "commit": "e1ed0df9529a31010a6d6a1b8baf0ddf824f78cb", "status": "done", "error": null, "seconds": 8.1, "finished_utc": "2026-10-25T14:50:39Z"}
{"full_name": "junit-team/junit-framework", "commit": "565a0baae8d9d3a90c606f20f325dcae66a26ee8", "status": "done", "error": null, "seconds": 46.7, "finished_utc": "2026-10-25T14:51:26Z"}
{"full_name": "jphp-group/jphp", "commit": "eefaac6d8195025ba53c2b7b0996a9c128b2ffb7", "status": "done", "error": null, "seconds": 57.8, "finished_utc": "2026-10-25T14:52:24Z"}
{"full_name": "fpvout/DigiView-Android", "commit": "42ae75d2eab0fffe85d7016a8f79091f2ebcde36", "status": "done", "error": null, "seconds": 6.0, "finished_utc": "2026-10-25T14:52:30Z"}
{"full_name": "DImuthuUpe/AndroidPdfViewer", "commit": "e62698bebb24959494d4bc9d40ac48570a8060a0", "status": "done", "error": null, "seconds": 7.5, "finished_utc": "2026-10-25T14:52:37Z"}
{"full_name": "mxdldev/android-mvp-mvvm-flytour", "commit": "97700aa89f0abe91c14c84463c3783e1b7b2e0bb", "status": "done", "error": null, "seconds": 13.0, "finished_utc": "2026-10-25T14:52:50Z"}
{"full_name": "renatoathaydes/rawhttp", "commit": "609456c960e85ea7b6a09d8c1c26dac0067f8914", "status": "done", "error": null, "seconds": 12.9, "finished_utc": "2026-10-25T14:53:03Z"}
{"full_name": "gocd/gocd", "commit": "90c5a2ce90207579d53529bfcba0315ecae3da71", "status": "done", "error": null, "seconds": 171.5, "finished_utc": "2026-10-25T14:55:55Z"}
{"full_name": "cloudera/flume", "commit": "1d7535638556998e895d55599a2f4a024390edd1", "status": "done", "error": null, "seconds": 25.0, "finished_utc": "2026-10-25T14:56:20Z"}
{"full_name": "frogermcs/AndroidDevMetrics", "commit": "10dee8ac2dd8e0f7b635a8d89669ad334ea4f8bc", "status": "done", "error": null, "seconds": 6.4, "finished_utc": "2026-10-25T14:56:26Z"}
{"full_name": "AChep/AcDisplay", "commit": "1e05cdae3524776287a14727130bd0a782bf383e", "status": "done", "error": null, "seconds": 22.3, "finished_utc": "2026-10-25T14:56:49Z"}
{"full_name": "xkcoding/spring-boot-demo", "commit": "87a142f9604c1a5365b4d24d22c2c11c26a9d5ab", "status": "done", "error": null, "seconds": 18.6, "finished_utc": "2026-10-25T14:57:07Z"}
{"full_name": "prscX/react-native-photo-editor", "commit": "04a120ca8d37336090180f386bc8090311f31c39", "status": "done", "error": null, "seconds": 10.2, "finished_utc": "2026-10-25T14:57:17Z"}
{"full_name": "ddd-by-examples/library", "commit": "5225ff7a0f0c1e0751b91cdd64f925cd001d7555", "status": "done", "error": null, "seconds": 8.0, "finished_utc": "2026-10-25T14:57:25Z"}
{"full_name": "russelarms/OffsetAnimator", "commit": "310199b8ba06b7c49dfe88be38a4fedb03a073dd", "status": "done", "error": null, "seconds": 6.1, "finished_utc": "2026-10-25T14:57:31Z"}
{"full_name": "remkop/picocli", "commit": "10509c0af89aa3254ca14ba90d9b3b7168e57994", "status": "done", "error": null, "seconds": 38.1, "finished_utc": "2026-10-25T14:58:09Z"}
{"full_name": "FlowCI/flow-core-x", "commit": "df5cdacae514859094b0b4098aae35637df250a9", "status": "done", "error": null, "seconds": 20.5, "finished_utc": "2026-10-25T14:58:30Z"}
{"full_name": "asciidoctor/asciidoctorj", "commit": "4a410d28a9b8ec5247ef5bcb7a7944b532a92362", "status": "done", "error": null, "seconds": 16.8, "finished_utc": "2026-10-25T14:58:47Z"}
{"full_name": "microsoft/typespec", "commit": "bcdbe13e098d9deb2b3b9d26f3b27f15a87c68c6", "status": "done", "error": null, "seconds": 130.8, "finished_utc": "2026-10-25T15:00:58Z"}
{"full_name": "swaldman/c3p0", "commit": "8562608d9d0f9892cf19f671a2fcfa5868a743fe", "status": "done", "error": null, "seconds": 20.3, "finished_utc": "2026-10-25T15:01:18Z"}
{"full_name": "apache/pinot", "commit": "b99203c6026134219744f4f9df4a607c458c4b6f", "status": "done", "error": null, "seconds": 227.9, "finished_utc": "2026-10-25T15:05:06Z"}
{"full_name": "apache/amoro", "commit": "6af75bbe23b79974900997b85f9629d7c1623311", "status": "done", "error": null, "seconds": 92.2, "finished_utc": "2026-10-25T15:06:38Z"}
{"full_name": "xuyulong2017/my-java-demo", "commit": "3ddd3dd7896ca3cca91f9d0203f4ba8b53c78460", "status": "done", "error": null, "seconds": 6.3, "finished_utc": "2026-10-25T15:06:44Z"}
{"full_name": "alibaba/freeline", "commit": "818e5de64f630a4c506499d7208b761061cb9d1f", "status": "done", "error": null, "seconds": 11.9, "finished_utc": "2026-10-25T15:06:56Z"}
{"full_name": "shuzijun/leetcode-editor", "commit": "ac391f9fe766fcaa122c589175020970078b7b5c", "status": "done", "error": null, "seconds": 21.6, "finished_utc": "2026-10-25T15:07:18Z"}
{"full_name": "halzhang/StartupNews", "commit": "05b04cec88ab3304b0008bc6756f020f7367d23b", "status": "done", "error": null, "seconds": 9.7, "finished_utc": "2026-10-25T15:07:27Z"}
{"full_name": "Swati4star/Images-to-PDF", "commit": "54576589b0c410a07a986ec317b643c7ba14597e", "status": "done", "error": null, "seconds": 14.8, "finished_utc": "2026-10-25T15:07:42Z"}
{"full_name": "liuguangqiang/IPicker", "commit": "db643cff3b8256e5f8257195fd2287aac677b02c", "status": "done", "error": null, "seconds": 6.5, "finished_utc": "2026-10-25T15:07:49Z"}
{"full_name": "java-native-access/jna", "commit": "a800ca8313076bc0375fed8bd4efd829eb61b0b0", "status": "done", "error": null, "seconds": 57.1, "finished_utc": "2026-10-25T15:08:46Z"}
{"full_name": "simpligility/android-maven-plugin", "commit": "acaf0eec01d0adbbf59583eaafcc8817b7263daa", "status": "done", "error": null, "seconds": 19.4, "finished_utc": "2026-10-25T15:09:05Z"}
{"full_name": "google/bindiff", "commit": "13c437afa0740bd704cf396e3de3eb8d1a471ead", "status": "done", "error": null, "seconds": 49.4, "finished_utc": "2026-10-25T15:09:55Z"}
{"full_name": "Gathin23/cleanyourtv", "commit": "f9f0c5353e65c5003d5f2f45784a30c5dee19ecb", "status": "done", "error": null, "seconds": 20.9, "finished_utc": "2026-10-25T15:10:16Z"}
{"full_name": "ltsopensource/light-task-scheduler", "commit": "b61e6ae4320d5bf63d803ed0ccc33894d854539b", "status": "done", "error": null, "seconds": 32.1, "finished_utc": "2026-10-25T15:10:48Z"}
{"full_name": "google/smali", "commit": "1a36aa30d18d92e63994f4b1e67a055931f5a707", "status": "done", "error": null, "seconds": 29.3, "finished_utc": "2026-10-25T15:11:17Z"}
{"full_name": "Doikki/DKVideoPlayer", "commit": "79a8c92678126ff36036b3a14b09d6c98821812c", "status": "done", "error": null, "seconds": 18.5, "finished_utc": "2026-10-25T15:11:35Z"}
{"full_name": "AnySoftKeyboard/AnySoftKeyboard", "commit": "be4f8f747d326e13d9b2f0207758f606bc062620", "status": "done", "error": null, "seconds": 32.1, "finished_utc": "2026-10-25T15:12:08Z"}
{"full_name": "hellokaton/write-readable-code", "commit": "1883256af4b04e24a5066fa3160c765ecec0c48c", "status": "done", "error": null, "seconds": 7.0, "finished_utc": "2026-10-25T15:12:15Z"}
{"full_name": "supertokens/supertokens-core", "commit": "8703a12c2159a148d5273cf1815b96da4412a4ce", "status": "done", "error": null, "seconds": 42.7, "finished_utc": "2026-10-25T15:12:57Z"}
{"full_name": "sqlancer/sqlancer", "commit": "1d797ee53631df2fe574468e2be0425985f39867", "status": "done", "error": null, "seconds": 44.0, "finished_utc": "2026-10-25T15:13:41Z"}
{"full_name": "DitriXNew/EDT-MCP", "commit": "d0e01f33d06dff3b9da753b6c52e965499350a7d", "status": "done", "error": null, "seconds": 78.4, "finished_utc": "2026-10-25T15:15:00Z"}
{"full_name": "vipshop/vjtools", "commit": "2f780edd504e7474b77f54665370a6a8361e3f55", "status": "done", "error": null, "seconds": 18.2, "finished_utc": "2026-10-25T15:15:18Z"}
{"full_name": "pavansolapure/opencodez-samples", "commit": "f5ef3de060cd9b2b16766fe860689d9b4d72f4a2", "status": "done", "error": null, "seconds": 12.3, "finished_utc": "2026-10-25T15:15:30Z"}
{"full_name": "guiying712/AndroidModulePattern", "commit": "494e7deda04ea1a9dc0bad006ca218c635a8957f", "status": "done", "error": null, "seconds": 8.0, "finished_utc": "2026-10-25T15:15:38Z"}
{"full_name": "mcxiaoke/xBus", "commit": "ff64742fe1344004313650219bbba89aa392db16", "status": "done", "error": null, "seconds": 6.1, "finished_utc": "2026-10-25T15:15:44Z"}
{"full_name": "gunnarmorling/1brc", "commit": "db064194be375edc02d6dbcd21268ad40f7e2869", "status": "done", "error": null, "seconds": 27.9, "finished_utc": "2026-10-25T15:16:12Z"}
{"full_name": "paulroehr/EazeGraph", "commit": "ce5e68ecc70e154f83bbb2fcce1a970db125c1e6", "status": "done", "error": null, "seconds": 7.8, "finished_utc": "2026-10-25T15:16:20Z"}
{"full_name": "youth5201314/banner", "commit": "777c7dbfaa0a48d78101858d5520f695fef91fbd", "status": "done", "error": null, "seconds": 6.6, "finished_utc": "2026-10-25T15:16:27Z"}
{"full_name": "MCRcortex/voxy", "commit": "5bf33350a1cc7bb7e2b5d947b236c56d878b8a7d", "status": "done", "error": null, "seconds": 21.9, "finished_utc": "2026-10-25T15:16:48Z"}
{"full_name": "rubenlagus/TelegramBots", "commit": "15ff4c479671267015d41d8a1a8d13da83f02abe", "status": "done", "error": null, "seconds": 25.1, "finished_utc": "2026-10-25T15:17:14Z"}
{"full_name": "Q-1515/reggie_parent", "commit": "042861fa6ebd7ac3cd7288290ba9fa8087d2fd3a", "status": "done", "error": null, "seconds": 8.0, "finished_utc": "2026-10-25T15:17:22Z"}
{"full_name": "mik3y/usb-serial-for-android", "commit": "6a9c61f1fa16f28c2a75eef76c6383cd1dc518dd", "status": "done", "error": null, "seconds": 8.3, "finished_utc": "2026-10-25T15:17:30Z"}
{"full_name": "iohao/ioGame", "commit": "835e6aad7a1840b1ca3ceb007e5a0011e2637e48", "status": "done", "error": null, "seconds": 24.2, "finished_utc": "2026-10-25T15:17:54Z"}
{"full_name": "magiepooh/RecyclerItemDecoration", "commit": "0859bc5f29176b5fa9843a1077b3af30b1501237", "status": "done", "error": null, "seconds": 5.2, "finished_utc": "2026-10-25T15:17:59Z"}
{"full_name": "scribejava/scribejava", "commit": "8970e8eeb0aff840d0b223890e9c392ee19218f7", "status": "done", "error": null, "seconds": 13.9, "finished_utc": "2026-10-25T15:18:13Z"}
{"full_name": "oblador/react-native-shimmer", "commit": "f1c379a3f33627ec255474c3b4a1730bdfbb95c3", "status": "done", "error": null, "seconds": 4.6, "finished_utc": "2026-10-25T15:18:18Z"}
{"full_name": "Blankj/awesome-java-leetcode", "commit": "0d17728bfbe128132b21156dce19d4a5aa5001e9", "status": "done", "error": null, "seconds": 7.6, "finished_utc": "2026-10-25T15:18:25Z"}
{"full_name": "wgpsec/fofa_viewer", "commit": "ff2848a346b96c3f98d29b537c876c989fadf34c", "status": "done", "error": null, "seconds": 8.9, "finished_utc": "2026-10-25T15:18:34Z"}
{"full_name": "quicktheories/QuickTheories", "commit": "a963eded0604ab9fe1950611a64807851d790c1c", "status": "done", "error": null, "seconds": 11.4, "finished_utc": "2026-10-25T15:18:46Z"}
{"full_name": "guolindev/LitePal", "commit": "8ad8322cc6f808e6d6beb7ce4b13d12e8360ce45", "status": "done", "error": null, "seconds": 11.9, "finished_utc": "2026-10-25T15:18:58Z"}
{"full_name": "tanyaofei/minecraft-fakeplayer", "commit": "88dd479a55908d0de691193832bef5054a349961", "status": "done", "error": null, "seconds": 18.7, "finished_utc": "2026-10-25T15:19:16Z"}
{"full_name": "alibaba/spring-cloud-alibaba", "commit": "858aa8d58d2e902770ac4c6f5598808e125e695e", "status": "done", "error": null, "seconds": 25.7, "finished_utc": "2026-10-25T15:19:42Z"}
{"full_name": "fengzhizi715/NetDiscovery", "commit": "2d118210e8ef8d0bc0f6a51aeb04768e65aadb71", "status": "done", "error": null, "seconds": 13.2, "finished_utc": "2026-10-25T15:19:55Z"}
{"full_name": "mybatis/mybatis-dynamic-sql", "commit": "3b8143ba10e732752cc112d32dd7d15a489717bf", "status": "done", "error": null, "seconds": 22.0, "finished_utc": "2026-10-25T15:20:17Z"}
{"full_name": "koushikkothagal/java-backend-bootcamp", "commit": "c3e944e81a88840a28a4105ca6357688a4a4cc61", "status": "done", "error": null, "seconds": 4.8, "finished_utc": "2026-10-25T15:20:22Z"}
{"full_name": "zfile-dev/zfile", "commit": "775b0172f3b1d3f68aabca727ef7e083e6bd5aa5", "status": "done", "error": null, "seconds": 17.7, "finished_utc": "2026-10-25T15:20:40Z"}
{"full_name": "apache/hugegraph", "commit": "75ea5c7dcf5beb4833767d93975d9c28985854fb", "status": "done", "error": null, "seconds": 120.2, "finished_utc": "2026-10-25T15:22:40Z"}
{"full_name": "antlr/antlr3", "commit": "7bd56e65a5662ddef458dacdf2202189521aef41", "status": "done", "error": null, "seconds": 29.2, "finished_utc": "2026-10-25T15:23:09Z"}
{"full_name": "TommyLemon/Android-ZBLibrary", "commit": "61925fef355779d08bf3c802eef423a5dc75d750", "status": "done", "error": null, "seconds": 16.3, "finished_utc": "2026-10-25T15:23:25Z"}
{"full_name": "kevalpatel2106/PasscodeView", "commit": "7c5b93b10bc66e5ebbdb1ce88d7948d8854ab8ac", "status": "done", "error": null, "seconds": 7.6, "finished_utc": "2026-10-25T15:23:33Z"}
{"full_name": "puniverse/capsule", "commit": "291a54e501a32aaf0284707b8c1fbff6a566822b", "status": "done", "error": null, "seconds": 12.6, "finished_utc": "2026-10-25T15:23:46Z"}
{"full_name": "rayokota/kareldb", "commit": "78e10ec77f6a6824dc0c275cb73831b1aa142b1e", "status": "done", "error": null, "seconds": 12.5, "finished_utc": "2026-10-25T15:23:58Z"}
{"full_name": "stanford-futuredata/macrobase", "commit": "ae7b655ef30b50fb726ae7b3daa79571a39d194d", "status": "done", "error": null, "seconds": 24.5, "finished_utc": "2026-10-25T15:24:23Z"}
{"full_name": "leibnitz27/cfr", "commit": "c4145259dfcd8ad3e99004e4d9ecb0aed55dcc5a", "status": "done", "error": null, "seconds": 38.5, "finished_utc": "2026-10-25T15:25:01Z"}
{"full_name": "Mishiranu/Dashchan", "commit": "b78d82bd1db802ba2e0f6f4c6ebf89485d6ed3c5", "status": "done", "error": null, "seconds": 40.0, "finished_utc": "2026-10-25T15:25:41Z"}
{"full_name": "Blankj/AndroidUtilCode", "commit": "7b4caf9e5440046b3fefb63b6b6e2ead7ebaf809", "status": "done", "error": null, "seconds": 26.9, "finished_utc": "2026-10-25T15:26:08Z"}
{"full_name": "xuminwlt/j360-dubbo-app-all", "commit": "fc32b0b074177a30d558ae8f0714ae4c05a7e47f", "status": "done", "error": null, "seconds": 21.2, "finished_utc": "2026-10-25T15:26:29Z"}
{"full_name": "chillzhuang/SpringBlade", "commit": "4995ddb714a5c1ec30aaadb5db6ffc8dc0a61fcf", "status": "done", "error": null, "seconds": 10.6, "finished_utc": "2026-10-25T15:26:40Z"}
{"full_name": "Krupen/FabulousFilter", "commit": "cabc9eb54610c58bb938f6e3a05a49471fe13873", "status": "done", "error": null, "seconds": 7.1, "finished_utc": "2026-10-25T15:26:47Z"}
{"full_name": "Meituan-Dianping/walle", "commit": "f78edcf1117a0aa858a3d04bb24d86bf9ad51bb2", "status": "done", "error": null, "seconds": 8.4, "finished_utc": "2026-10-25T15:26:55Z"}
{"full_name": "CrawlScript/WebCollector", "commit": "17f3b83cca5f3d4b2bfe7e590b6ecfe01030d7b9", "status": "done", "error": null, "seconds": 10.2, "finished_utc": "2026-10-25T15:27:06Z"}
{"full_name": "iisquare/fs-project", "commit": "00565a8063fa0a70bb2eed60a59e9b31ad34bd11", "status": "done", "error": null, "seconds": 64.9, "finished_utc": "2026-10-25T15:28:10Z"}
{"full_name": "kestra-io/kestra", "commit": "bad4d5b551cd14242564ddac5db9791553871c41", "status": "done", "error": null, "seconds": 83.6, "finished_utc": "2026-10-25T15:29:34Z"}
{"full_name": "HiveGamesOSS/Chunker", "commit": "50aaf6d82e8b68929279161b790d95fdddfe0a40", "status": "failed", "error": "experiment raised RuntimeError: the measurer or PMD produced no result; the record is kept, the repository is logged failed and retried on the next run", "seconds": 74.5, "finished_utc": "2026-10-25T15:30:48Z"}
{"full_name": "soot-oss/heros", "commit": "091e3bd5850521150462e9a823293e29a73cc8bb", "status": "done", "error": null, "seconds": 10.0, "finished_utc": "2026-10-25T15:30:58Z"}
{"full_name": "527515025/springBoot", "commit": "8fadfc31240917e2e9347ec8c394c774082e8d8f", "status": "done", "error": null, "seconds": 14.9, "finished_utc": "2026-10-25T15:31:13Z"}
{"full_name": "SpongePowered/Mixin", "commit": "4053421aa10aaac6127d969028a29c94fe3054f6", "status": "done", "error": null, "seconds": 30.0, "finished_utc": "2026-10-25T15:31:43Z"}
{"full_name": "Tencent/VasSonic", "commit": "59936beff656d4b5718ff6444d6c5e001a2c5231", "status": "done", "error": null, "seconds": 10.6, "finished_utc": "2026-10-25T15:31:54Z"}
{"full_name": "guoguibing/librec", "commit": "296082c072ce7d973ebfccde793e59062d8a3add", "status": "done", "error": null, "seconds": 25.2, "finished_utc": "2026-10-25T15:32:19Z"}
{"full_name": "SuperMonster003/AutoJs6", "commit": "ed3eb10e88db5a8425fd94bdddefa4176e5e1c94", "status": "done", "error": null, "seconds": 61.8, "finished_utc": "2026-10-25T15:33:21Z"}
{"full_name": "JorgeCastilloPrz/FABProgressCircle", "commit": "31f1cf9de81a46d2d645b36d20e6b7af83fd8548", "status": "done", "error": null, "seconds": 6.0, "finished_utc": "2026-10-25T15:33:27Z"}
{"full_name": "libreliodev/android", "commit": "a1f20eb44fe694c1ae8624b01ce5dc57ac8d9307", "status": "done", "error": null, "seconds": 14.2, "finished_utc": "2026-10-25T15:33:41Z"}
{"full_name": "scwang90/SmartRefreshLayout", "commit": "224db48f8af897a930b810a6b6fc55af8cef0d57", "status": "done", "error": null, "seconds": 18.1, "finished_utc": "2026-10-25T15:33:59Z"}
{"full_name": "avjinder/Minimal-Todo", "commit": "83bf4c6f56b808149481b0c4b5a88e8a2215e16b", "status": "done", "error": null, "seconds": 7.7, "finished_utc": "2026-10-25T15:34:07Z"}
{"full_name": "journeyapps/zxing-android-embedded", "commit": "d09b7c76c3124fbfbd096a65d60b1997f37ff90f", "status": "done", "error": null, "seconds": 8.8, "finished_utc": "2026-10-25T15:34:16Z"}
{"full_name": "WuKongOpenSource/Wukong_nocode", "commit": "256ab5bf6ee9a5f2f49071dcd2331e0495c5787d", "status": "done", "error": null, "seconds": 1118.3, "finished_utc": "2026-10-25T15:52:54Z"}
{"full_name": "LiveTyping/CannyViewAnimator", "commit": "6e3789dec637bb6710eff47141e2a20200c2c084", "status": "done", "error": null, "seconds": 5.6, "finished_utc": "2026-10-25T15:53:00Z"}
{"full_name": "kenglxn/QRGen", "commit": "27350e7621cda6eae1ca8dff5517e65d5a84a3fc", "status": "done", "error": null, "seconds": 7.5, "finished_utc": "2026-10-25T15:53:07Z"}
{"full_name": "summitt/Nope-Proxy", "commit": "38a7c3411c0751a56412ddabc6162fb40651f7c4", "status": "done", "error": null, "seconds": 18.0, "finished_utc": "2026-10-25T15:53:25Z"}
{"full_name": "itisaid/Doris", "commit": "d925329bef8cfd1fcb7a4e331c37cfa5597d1edb", "status": "done", "error": null, "seconds": 29.4, "finished_utc": "2026-10-25T15:53:55Z"}
{"full_name": "wuyouzhuguli/SpringAll", "commit": "614d2578d9495acf53cc02f2dee9c6131cc5e51a", "status": "done", "error": null, "seconds": 22.3, "finished_utc": "2026-10-25T15:54:17Z"}
{"full_name": "warkiz/IndicatorSeekBar", "commit": "1a6a8a666aa382411f89296911bd1ab157b91dab", "status": "done", "error": null, "seconds": 7.6, "finished_utc": "2026-10-25T15:54:24Z"}
{"full_name": "todoroo/astrid", "commit": "4fc5c7714fb1b48ae46dcacbda287bcef9c3f6bf", "status": "done", "error": null, "seconds": 62.9, "finished_utc": "2026-10-25T15:55:27Z"}
{"full_name": "kumaransg/LLD", "commit": "1698cc6f993a5014d4370b5e0db9f64d322e2400", "status": "done", "error": null, "seconds": 46.1, "finished_utc": "2026-10-25T15:56:13Z"}
{"full_name": "AntiqueAtlasTeam/AntiqueAtlas", "commit": "b706821d3f0203038de3de6e79a6d354fe2c7b18", "status": "done", "error": null, "seconds": 12.9, "finished_utc": "2026-10-25T15:56:26Z"}
{"full_name": "devicehive/devicehive-java-server", "commit": "905e3b932ddc30bd239a192e6eaadc3e5f17004f", "status": "done", "error": null, "seconds": 21.5, "finished_utc": "2026-10-25T15:56:48Z"}
{"full_name": "daimajia/AndroidImageSlider", "commit": "e318cabdef668de985efdcc45ca304e2ac6f58b5", "status": "done", "error": null, "seconds": 8.2, "finished_utc": "2026-10-25T15:56:56Z"}
{"full_name": "vangao1989/cloudE", "commit": "be4b925ae04fb08d2799d14bd90c5efe9fd7f325", "status": "done", "error": null, "seconds": 6.8, "finished_utc": "2026-10-25T15:57:03Z"}
{"full_name": "bezkoder/spring-boot-spring-security-jwt-authentication", "commit": "096e106a6d807129e49b8b80af1ffc389b0fe3da", "status": "done", "error": null, "seconds": 5.2, "finished_utc": "2026-10-25T15:57:08Z"}
{"full_name": "redis/jedis", "commit": "66fbb8b04afce9c8129ceee11aea17a35bbb73d2", "status": "done", "error": null, "seconds": 59.4, "finished_utc": "2026-10-25T15:58:07Z"}
{"full_name": "ribot/ribot-app-android", "commit": "01da5104df6740d85e92705bbd6b0783a781e88c", "status": "done", "error": null, "seconds": 7.3, "finished_utc": "2026-10-25T15:58:15Z"}
{"full_name": "dbamman/book-nlp", "commit": "7a09e01c6ce702d09d034e06f4040e03492a2b09", "status": "done", "error": null, "seconds": 8.3, "finished_utc": "2026-10-25T15:58:23Z"}
{"full_name": "dropwizard/metrics", "commit": "2cc7a5006c43abd009751371bace4f625d0721f4", "status": "done", "error": null, "seconds": 21.8, "finished_utc": "2026-10-25T15:58:45Z"}
{"full_name": "alipay/SoloPi", "commit": "47d12f4904488b9c4bab5db3b0d164a83df36519", "status": "done", "error": null, "seconds": 36.8, "finished_utc": "2026-10-25T15:59:22Z"}
{"full_name": "EssentialsX/Essentials", "commit": "e70bdb817c758474acb3a23a37cf961b2f716a50", "status": "done", "error": null, "seconds": 33.9, "finished_utc": "2026-10-25T15:59:56Z"}
{"full_name": "seatgeek/android-PlacesAutocompleteTextView", "commit": "80f68a82e47a04902a8033a482d875375e914c40", "status": "done", "error": null, "seconds": 7.7, "finished_utc": "2026-10-25T16:00:03Z"}
{"full_name": "elastic/elasticsearch", "commit": "b191685d1397bf3d568489a5635292378808d136", "status": "failed", "error": "experiment raised RuntimeError: the measurer or PMD produced no result; the record is kept, the repository is logged failed and retried on the next run", "seconds": 4043.3, "finished_utc": "2026-10-25T17:07:27Z"}
{"full_name": "newbiechen1024/NovelReader", "commit": "0b8e281b30beecbc1b91d1deeca30301a88b6f5c", "status": "done", "error": null, "seconds": 20.1, "finished_utc": "2026-10-25T17:07:47Z"}
{"full_name": "greenrobot/greenDAO", "commit": "0bbb338e17c4cf28aba5aae62d42f73f50186157", "status": "done", "error": null, "seconds": 12.4, "finished_utc": "2026-10-25T17:07:59Z"}
{"full_name": "dremio/dremio-oss", "commit": "799ccbda47e6f2e1bfacf1ccbded174e00d4150a", "status": "done", "error": null, "seconds": 393.7, "finished_utc": "2026-10-25T17:14:33Z"}
{"full_name": "google/myanmar-tools", "commit": "13e4af6aaac63849fa122374f93bc77a42674027", "status": "done", "error": null, "seconds": 7.4, "finished_utc": "2026-10-25T17:14:40Z"}
{"full_name": "Javen205/IJPay", "commit": "528ad6084d559d6e1cc2677a4de3fa40e7e8c8a4", "status": "done", "error": null, "seconds": 20.3, "finished_utc": "2026-10-25T17:15:00Z"}
{"full_name": "apache/gravitino", "commit": "bda25bd5c16a7f3020ae848caff91b0179409507", "status": "done", "error": null, "seconds": 146.8, "finished_utc": "2026-10-25T17:17:27Z"}
{"full_name": "IUDevman/gamesense-client", "commit": "62061a43fea311f42c64ea2b1dbbb56599c32295", "status": "done", "error": null, "seconds": 16.7, "finished_utc": "2026-10-25T17:17:44Z"}
{"full_name": "bethington/ghidra-mcp", "commit": "8e4644e6cc780b6cf8e17df2f45dbd37115a6193", "status": "done", "error": null, "seconds": 34.0, "finished_utc": "2026-10-25T17:18:18Z"}
{"full_name": "aress31/openapi-parser", "commit": "3e0a0e760bdace92e7a88087d663b49f2f65f1d5", "status": "done", "error": null, "seconds": 7.8, "finished_utc": "2026-10-25T17:18:26Z"}
{"full_name": "weibocom/motan", "commit": "4c18b71e4491200c5cc4317d42556d337f96f11b", "status": "done", "error": null, "seconds": 30.5, "finished_utc": "2026-10-25T17:18:56Z"}
{"full_name": "itsallcode/openfasttrace", "commit": "e51e323b3b279997ab25cc55ac223ee0b172f7bd", "status": "done", "error": null, "seconds": 17.3, "finished_utc": "2026-10-25T17:19:14Z"}
{"full_name": "redisson/redisson", "commit": "33b143ae20b325955f56fd43abf95bf562c49c51", "status": "done", "error": null, "seconds": 139.2, "finished_utc": "2026-10-25T17:21:33Z"}
{"full_name": "thealeksandr/PFLockScreen-Android", "commit": "ff5b7cd11a7d055d469fed6905d117216356150d", "status": "done", "error": null, "seconds": 6.5, "finished_utc": "2026-10-25T17:21:39Z"}
{"full_name": "LFDT-web3j/web3j", "commit": "b126b48018242e6ee68a7276085126235c229382", "status": "done", "error": null, "seconds": 30.6, "finished_utc": "2026-10-25T17:22:10Z"}
{"full_name": "Netflix/zuul", "commit": "908894af8cae9a2aed27761a5c8cde8672fdc32d", "status": "done", "error": null, "seconds": 21.5, "finished_utc": "2026-10-25T17:22:31Z"}
{"full_name": "leangen/graphql-spqr", "commit": "2221af76c0da0ab701ddada9792d64acaa525e33", "status": "done", "error": null, "seconds": 20.0, "finished_utc": "2026-10-25T17:22:51Z"}
{"full_name": "yixia/VitamioBundle", "commit": "77bd421e6ae874943291867edde0a371fe09fb0c", "status": "done", "error": null, "seconds": 9.4, "finished_utc": "2026-10-25T17:23:01Z"}
{"full_name": "sensorsdata/sa-sdk-android", "commit": "82b48007b69980691a0ceb2ae21df2cea7160105", "status": "done", "error": null, "seconds": 24.2, "finished_utc": "2026-10-25T17:23:25Z"}
{"full_name": "jprante/elasticsearch-knapsack", "commit": "2f4fb4dadb2520495dab7ebb45efe2b87890b36f", "status": "done", "error": null, "seconds": 17.0, "finished_utc": "2026-10-25T17:23:42Z"}
{"full_name": "apache/commons-lang", "commit": "b9b30efb01e861a16503232bb96b684107e73199", "status": "done", "error": null, "seconds": 35.7, "finished_utc": "2026-10-25T17:24:18Z"}
{"full_name": "openmhealth/shimmer", "commit": "9c1430dc69650f576be031b0ba1df4516cd0af0d", "status": "done", "error": null, "seconds": 13.1, "finished_utc": "2026-10-25T17:24:31Z"}
{"full_name": "Justson/AgentWeb", "commit": "9efb1519f2f7fc8ba0d7388dbe3335ff083b1c9f", "status": "done", "error": null, "seconds": 211.5, "finished_utc": "2026-10-25T17:28:02Z"}
{"full_name": "protegeproject/protege", "commit": "bf03cccc65ea664e139d6829bba6d209ef58ee55", "status": "done", "error": null, "seconds": 52.0, "finished_utc": "2026-10-25T17:28:54Z"}
{"full_name": "Nightonke/LeeCo", "commit": "01a146c4b51c6ea335e5a5f7140ebaff91e0cbec", "status": "done", "error": null, "seconds": 12.2, "finished_utc": "2026-10-25T17:29:06Z"}
{"full_name": "Netflix/eureka", "commit": "793de0a7e7f8200e4da45a08217a5a8b811f1b0a", "status": "done", "error": null, "seconds": 24.4, "finished_utc": "2026-10-25T17:29:31Z"}
{"full_name": "callicoder/spring-boot-react-oauth2-social-login-demo", "commit": "1b77669e0ca326b1c556a83dc0c3bae233653788", "status": "done", "error": null, "seconds": 5.8, "finished_utc": "2026-10-25T17:29:37Z"}
{"full_name": "DuanYan007/markitdown", "commit": "f1496da04999bb351dbaf72ef4fde9b305f250c5", "status": "done", "error": null, "seconds": 12.6, "finished_utc": "2026-10-25T17:29:49Z"}
{"full_name": "line/armeria", "commit": "71581491c7a7e442e6b2081c07c377526eb74e5f", "status": "done", "error": null, "seconds": 125.6, "finished_utc": "2026-10-25T17:31:55Z"}
{"full_name": "hantsy/spring-reactive-sample", "commit": "f4ff9595c3330cb066f6c97b729301ee6dcd32e1", "status": "done", "error": null, "seconds": 19.6, "finished_utc": "2026-10-25T17:32:14Z"}
{"full_name": "SonarSource/sonarqube", "commit": "07b588ec8b3509d0c6a1486c72acb180a200db4a", "status": "done", "error": null, "seconds": 207.6, "finished_utc": "2026-10-25T17:35:42Z"}
{"full_name": "apache/incubator-kie", "commit": "f81eb19a6b97403c950e96c03f3cc63384a450b7", "status": "done", "error": null, "seconds": 1018.8, "finished_utc": "2026-10-25T17:52:41Z"}
{"full_name": "GlowstoneMC/Glowstone", "commit": "e9aeaa46330326f0d3917dce8f9bc4cdd1e434bd", "status": "done", "error": null, "seconds": 44.8, "finished_utc": "2026-10-25T17:53:26Z"}
{"full_name": "enso-org/enso", "commit": "4135f929f1046ee4ab62d9d09c155377e8542a1f", "status": "done", "error": null, "seconds": 98.0, "finished_utc": "2026-10-25T17:55:04Z"}
{"full_name": "troyzhxu/bean-searcher", "commit": "cc34e36ba0d8664960965c2efc2e71c6fcedccb6", "status": "done", "error": null, "seconds": 18.9, "finished_utc": "2026-10-25T17:55:23Z"}
{"full_name": "EggsBlue/LuliChat", "commit": "8ea425aa0965d71f5f45aacb7c15c51b0f178b82", "status": "done", "error": null, "seconds": 13.5, "finished_utc": "2026-10-25T17:55:36Z"}
{"full_name": "dunwu/db-tutorial", "commit": "47d7d1552f1be6cde030d44b19d976553965886a", "status": "done", "error": null, "seconds": 14.6, "finished_utc": "2026-10-25T17:55:51Z"}
{"full_name": "yourkevin/NiterForum", "commit": "402041ac2f7115014ad0604c5a8d3461b6fdde3e", "status": "done", "error": null, "seconds": 25.3, "finished_utc": "2026-10-25T17:56:16Z"}
{"full_name": "apache/doris", "commit": "1bb35373ee076af701e9070d472f7ee47073b565", "status": "done", "error": null, "seconds": 572.3, "finished_utc": "2026-10-25T18:05:48Z"}
{"full_name": "PrototypeZ/SaveState", "commit": "18c2381c98b8e75a8bc107848310d239bf90d87e", "status": "done", "error": null, "seconds": 6.3, "finished_utc": "2026-10-25T18:05:55Z"}
{"full_name": "openjfx/samples", "commit": "605de7f9fac6b595f787c9d718aa6e523aa1b24f", "status": "done", "error": null, "seconds": 6.1, "finished_utc": "2026-10-25T18:06:01Z"}
{"full_name": "java-decompiler/jd-gui", "commit": "b3c1ced04e571fc316648d114ff0c8121e051d8f", "status": "done", "error": null, "seconds": 21.5, "finished_utc": "2026-10-25T18:06:22Z"}
{"full_name": "minio/minio-java", "commit": "a2bad3e77a5b67a990b8504f0fa1c3fc2b186a99", "status": "done", "error": null, "seconds": 24.5, "finished_utc": "2026-10-25T18:06:47Z"}
{"full_name": "Smart-Paocai/violet_Box", "commit": "076dc842d7b563076cc5dc4b108be73512405cee", "status": "done", "error": null, "seconds": 13.2, "finished_utc": "2026-10-25T18:07:00Z"}
{"full_name": "natario1/CameraView", "commit": "b279ffaf57919b7dffccc8879a0cb1eeb542c1ca", "status": "done", "error": null, "seconds": 17.9, "finished_utc": "2026-10-25T18:07:18Z"}
{"full_name": "ManuelPeinado/FadingActionBar", "commit": "1c148b91867259ea43e6343d8afb69d106168b46", "status": "done", "error": null, "seconds": 6.6, "finished_utc": "2026-10-25T18:07:24Z"}
{"full_name": "benniaobuguai/android-dynamic-action", "commit": "e928b01bfbdb5055cb2c2f9c9bfd6640ad4811c3", "status": "done", "error": null, "seconds": 7.1, "finished_utc": "2026-10-25T18:07:31Z"}
{"full_name": "lysine-dev/retrofit", "commit": "c7ef8b7212350994aef532c9a6182c59e93be5f4", "status": "done", "error": null, "seconds": 29.5, "finished_utc": "2026-10-25T18:08:01Z"}
{"full_name": "DeemOpen/zkui", "commit": "1b3e7c133ab76a26c9c5b3653679d77d0cd6358d", "status": "done", "error": null, "seconds": 6.8, "finished_utc": "2026-10-25T18:08:08Z"}
{"full_name": "thekirankumar/carstream-android-auto", "commit": "e3922f8911d2ee987fe3aa38df3c14bbd2c30182", "status": "done", "error": null, "seconds": 9.5, "finished_utc": "2026-10-25T18:08:17Z"}
{"full_name": "iBotPeaches/Apktool", "commit": "fd9d5d4dc7e45fa7f984698ded7a03c554d0a7b3", "status": "done", "error": null, "seconds": 15.9, "finished_utc": "2026-10-25T18:08:33Z"}
{"full_name": "monkeyWie/proxyee", "commit": "c2c5bb4ccac0ef260bd2b954379fc5dd1e0eaeb1", "status": "done", "error": null, "seconds": 7.4, "finished_utc": "2026-10-25T18:08:41Z"}
{"full_name": "antlr/antlr4-intellij-adaptor", "commit": "c6cbe71d89e59b74d8b73309f601fd26fa783e4e", "status": "done", "error": null, "seconds": 6.5, "finished_utc": "2026-10-25T18:08:47Z"}
{"full_name": "wyouflf/xUtils3", "commit": "c8e6fd6623e916ceb22ad37cd9cef2e5344ffc70", "status": "done", "error": null, "seconds": 14.0, "finished_utc": "2026-10-25T18:09:01Z"}
{"full_name": "openjdk/loom", "commit": "16ac3e1ea3f487981e013ebe5d2f8eba55d21c3a", "status": "done", "error": null, "seconds": 3574.7, "finished_utc": "2026-10-25T19:08:36Z"}
{"full_name": "johnkil/Android-RobotoTextView", "commit": "1341602f16c08057dddd193411e7dab96f963b77", "status": "done", "error": null, "seconds": 6.1, "finished_utc": "2026-10-25T19:08:42Z"}
{"full_name": "dbeaver/dbeaver", "commit": "2a4137fa7a1259fb81f19d71e5fa47ba09b16346", "status": "done", "error": null, "seconds": 583.3, "finished_utc": "2026-10-25T19:18:25Z"}
{"full_name": "litesuits/android-common", "commit": "4aa89fdf605c7f9d1f5a50f97212f1d4756450ad", "status": "done", "error": null, "seconds": 10.8, "finished_utc": "2026-10-25T19:18:36Z"}
{"full_name": "youngyangyang04/mini-spring", "commit": "ee8df94a75576bd4be7af297645a1431a383908a", "status": "done", "error": null, "seconds": 14.5, "finished_utc": "2026-10-25T19:18:50Z"}
{"full_name": "theonedev/onedev", "commit": "8f64006bfb82d5ab34ca4f432660d0aa77749907", "status": "done", "error": null, "seconds": 8470.9, "finished_utc": "2026-10-25T21:40:01Z"}
{"full_name": "ibinti/bugvm", "commit": "0af43ca518df0714fc690708f3d69787c90db013", "status": "done", "error": null, "seconds": 254.3, "finished_utc": "2026-10-25T21:44:16Z"}
{"full_name": "vsch/flexmark-java", "commit": "bcfe84a3ab6d23d04adce3e5a0bae45c6b791d14", "status": "done", "error": null, "seconds": 59.4, "finished_utc": "2026-10-25T21:45:15Z"}
{"full_name": "WiringProject/Wiring", "commit": "da0b6b9282ae6a3f047235b5a91b6df567fdf22f", "status": "done", "error": null, "seconds": 25.9, "finished_utc": "2026-10-25T21:45:41Z"}
{"full_name": "DuGuQiuBai/Java", "commit": "f7aa7398c6e0e856125d4c7f3446a9406198ca3d", "status": "done", "error": null, "seconds": 22.9, "finished_utc": "2026-10-25T21:46:04Z"}
{"full_name": "Grt1228/chatgpt-java", "commit": "ae761b89450812fab4cd7bba6626f9874705ca40", "status": "done", "error": null, "seconds": 9.0, "finished_utc": "2026-10-25T21:46:13Z"}
{"full_name": "gzu-liyujiang/AndroidPicker", "commit": "0b9f19abaaffc624c54bf77d350ee44c5ea7a37b", "status": "done", "error": null, "seconds": 17.6, "finished_utc": "2026-10-25T21:46:30Z"}
{"full_name": "gyf-dev/ImmersionBar", "commit": "8cac10cd83d809eac54f42b37f92340c4a25c4ac", "status": "done", "error": null, "seconds": 14.0, "finished_utc": "2026-10-25T21:46:44Z"}
{"full_name": "Nightonke/CoCoin", "commit": "5566b054856db7e25cd6b3dd54ccf96461b32699", "status": "done", "error": null, "seconds": 20.1, "finished_utc": "2026-10-25T21:47:05Z"}
{"full_name": "notHide/Hide-Music-Player", "commit": "b82b93c321d32780d1ad4d0c017a441a91720f89", "status": "done", "error": null, "seconds": 8.3, "finished_utc": "2026-10-25T21:47:13Z"}
{"full_name": "goldmansachs/obevo", "commit": "133ce757ae80de9e7b7efa64328906c8471e4901", "status": "done", "error": null, "seconds": 27.2, "finished_utc": "2026-10-25T21:47:40Z"}
{"full_name": "apache/casbin-jcasbin", "commit": "38766ce5c270d53a83544886a204693e575b08fe", "status": "done", "error": null, "seconds": 12.2, "finished_utc": "2026-10-25T21:47:52Z"}
{"full_name": "Byron4j/CookBook", "commit": "9ed8311243d256f76319e4e0d6ad85b9bfb23ce2", "status": "done", "error": null, "seconds": 10.3, "finished_utc": "2026-10-25T21:48:03Z"}
{"full_name": "ahorn/android-rss", "commit": "4f0bd7cdf2c110bd92959e43315bf63d60f8fada", "status": "done", "error": null, "seconds": 5.9, "finished_utc": "2026-10-25T21:48:08Z"}
{"full_name": "plast-lab/doop", "commit": "33a0cee3d5a02d45b8c8d0cb48739330609f623d", "status": "done", "error": null, "seconds": 17.2, "finished_utc": "2026-10-25T21:48:26Z"}
{"full_name": "Col-E/Recaf", "commit": "909012806d893a61f68e2a66e174618c50840343", "status": "done", "error": null, "seconds": 70.0, "finished_utc": "2026-10-25T21:49:36Z"}
{"full_name": "onthegomap/planetiler", "commit": "a7bf72e80900735d233924c623daa27c1eaf14c9", "status": "done", "error": null, "seconds": 30.0, "finished_utc": "2026-10-25T21:50:06Z"}
{"full_name": "fengyouchao/sockslib", "commit": "fc834badb779089ffbc8aa7d645d290d30087ebc", "status": "done", "error": null, "seconds": 11.9, "finished_utc": "2026-10-25T21:50:17Z"}
{"full_name": "wxiaoqi/Spring-Cloud-Platform", "commit": "349ad0d6a54670698f0c2a08b17aa4db426f8109", "status": "done", "error": null, "seconds": 11.7, "finished_utc": "2026-10-25T21:50:29Z"}
{"full_name": "openremote/core", "commit": "ea8f1ca7d43f93b44ae8165c95d702e2a54b0f21", "status": "done", "error": null, "seconds": 128.4, "finished_utc": "2026-10-25T21:52:38Z"}
{"full_name": "kyngs/LibreLogin", "commit": "5cae5bd01fa37e45ee1d529bfa5c8eb1dcdc5c58", "status": "done", "error": null, "seconds": 14.4, "finished_utc": "2026-10-25T21:52:52Z"}
{"full_name": "fandreuz/TUI-ConsoleLauncher", "commit": "058f54116c4125ee72732a31d0f83e58c30534ad", "status": "done", "error": null, "seconds": 151.3, "finished_utc": "2026-10-25T21:55:23Z"}
{"full_name": "anzaizai/EasyRefreshLayout", "commit": "742672ce170543177e3ef94c8315fb35a5da402d", "status": "done", "error": null, "seconds": 6.2, "finished_utc": "2026-10-25T21:55:29Z"}
{"full_name": "github/copilot-sdk", "commit": "ca1103fb47dda263f34d13c489986c423598c74a", "status": "done", "error": null, "seconds": 33.2, "finished_utc": "2026-10-25T21:56:03Z"}
{"full_name": "mylhyl/Android-CircleDialog", "commit": "2f51f8e4bf02c31d682f91d2d999d8b9d35c375d", "status": "done", "error": null, "seconds": 10.8, "finished_utc": "2026-10-25T21:56:13Z"}
{"full_name": "uniVocity/univocity-trader", "commit": "098bb36988bf3df5cf118665553e7b9e1b429797", "status": "done", "error": null, "seconds": 162.0, "finished_utc": "2026-10-25T21:58:55Z"}
{"full_name": "huangyanbin/smartTable", "commit": "fe975d333a79586261f4f265317b9d1e6f2a36fa", "status": "done", "error": null, "seconds": 15.0, "finished_utc": "2026-10-25T21:59:10Z"}
{"full_name": "YeautyYE/netty-websocket-spring-boot-starter", "commit": "a2b7060b2acd196516420ed3c77ed36699a78418", "status": "done", "error": null, "seconds": 7.7, "finished_utc": "2026-10-25T21:59:18Z"}
{"full_name": "pdinklag/MinecraftStats", "commit": "9ac55293ddb4d9ef2cb1f7924f38e75469b4f211", "status": "done", "error": null, "seconds": 8.6, "finished_utc": "2026-10-25T21:59:27Z"}
{"full_name": "gedoor/MyBookshelf", "commit": "bb5a99058f387dc08d727cfe1418d294a53a9f48", "status": "done", "error": null, "seconds": 28.9, "finished_utc": "2026-10-25T21:59:56Z"}
{"full_name": "chenBingX/SuperTextView", "commit": "058f4e2730f9c20c164ba5bd43b1cffb46948a41", "status": "done", "error": null, "seconds": 11.1, "finished_utc": "2026-10-25T22:00:07Z"}
{"full_name": "springdoc/springdoc-openapi-demos", "commit": "f700e180c4bcd518c8269eab1ee0e4f4a470a76d", "status": "done", "error": null, "seconds": 11.8, "finished_utc": "2026-10-25T22:00:19Z"}
{"full_name": "StarRocks/starrocks", "commit": "99fc94e37052b1e8a4afe63908e53532a07667d5", "status": "done", "error": null, "seconds": 318.7, "finished_utc": "2026-10-25T22:05:37Z"}
{"full_name": "ElderDrivers/EdXposed", "commit": "8f2308cdde0a8151a2b4b0151c58b203154a8c6f", "status": "done", "error": null, "seconds": 37.0, "finished_utc": "2026-10-25T22:06:14Z"}
{"full_name": "kongqw/OpenCVForAndroid", "commit": "756b157e9c531b04de415b5a4a8e371b52f44943", "status": "done", "error": null, "seconds": 17.1, "finished_utc": "2026-10-25T22:06:31Z"}
{"full_name": "eclipse-californium/californium", "commit": "1ca3841a519c7cfa3f49d1366535e870b3e8069f", "status": "done", "error": null, "seconds": 51.5, "finished_utc": "2026-10-25T22:07:23Z"}
{"full_name": "YunaiV/yudao-cloud", "commit": "19f73d31e03f866383df484f4dafb2f02ae4a91a", "status": "done", "error": null, "seconds": 197.7, "finished_utc": "2026-10-25T22:10:41Z"}
{"full_name": "YeDaxia/JApiDocs", "commit": "788546cb1520b4b963beb34cb4616e663e0f0f65", "status": "done", "error": null, "seconds": 10.9, "finished_utc": "2026-10-25T22:10:52Z"}
{"full_name": "ashishps1/awesome-low-level-design", "commit": "31595db8c21a8f7785b2ef45d90f16fd8053abad", "status": "done", "error": null, "seconds": 27.8, "finished_utc": "2026-10-25T22:11:19Z"}
{"full_name": "spring-projects/spring-data-elasticsearch", "commit": "ae43e91cf1cd46f4ca1999f777d1880327d8d979", "status": "done", "error": null, "seconds": 30.7, "finished_utc": "2026-10-25T22:11:50Z"}
{"full_name": "allenai/science-parse", "commit": "f83983aa1b898f0e47c97f4997c57427bf277182", "status": "done", "error": null, "seconds": 10.2, "finished_utc": "2026-10-25T22:12:00Z"}
{"full_name": "417511458/jbone", "commit": "70cee0c4803bd1b61934032c11c063a31f8c7c81", "status": "done", "error": null, "seconds": 6.9, "finished_utc": "2026-10-25T22:12:07Z"}
{"full_name": "wells2333/sg-exam", "commit": "4a7215ace7f56555bc683e4a4c0188f86986fd9f", "status": "done", "error": null, "seconds": 25.3, "finished_utc": "2026-10-25T22:12:33Z"}
{"full_name": "CellularPrivacy/Android-IMSI-Catcher-Detector", "commit": "a51eb8fdf360c55c216955e23b54c5c516ff7646", "status": "done", "error": null, "seconds": 12.8, "finished_utc": "2026-10-25T22:12:45Z"}
{"full_name": "eleme/UETool", "commit": "e4967a5fae89f94561917ab95ca40c6e414a25ec", "status": "done", "error": null, "seconds": 8.8, "finished_utc": "2026-10-25T22:12:54Z"}
{"full_name": "AbdullahShahid01/Rent-a-Car-Management-System", "commit": "3cd6a17362cd0bb1336962420bda7b41ae6d54f4", "status": "done", "error": null, "seconds": 10.1, "finished_utc": "2026-10-25T22:13:04Z"}
{"full_name": "triplea-game/triplea", "commit": "2c0ec34ea3d306aff1fe0a0a2e0d09049b8044c5", "status": "done", "error": null, "seconds": 89.0, "finished_utc": "2026-10-25T22:14:33Z"}
{"full_name": "weirdmachine64/GhidraGPT", "commit": "364e3f51e97736bea752132a2db06f8c7a6a10e4", "status": "done", "error": null, "seconds": 8.8, "finished_utc": "2026-10-25T22:14:42Z"}
{"full_name": "xuchengsheng/spring-reading", "commit": "9911cbb4df107d3a1d87214b137af9871e21525f", "status": "done", "error": null, "seconds": 13.5, "finished_utc": "2026-10-25T22:14:55Z"}
{"full_name": "datastax/jvector", "commit": "4f13ff42e93f2e7b16020de3aaeefe9372e0dd36", "status": "done", "error": null, "seconds": 31.6, "finished_utc": "2026-10-25T22:15:27Z"}
{"full_name": "youlookwhat/ByRecyclerView", "commit": "c83439d3946fe8b765f718321841e1abdbedc570", "status": "done", "error": null, "seconds": 11.8, "finished_utc": "2026-10-25T22:15:39Z"}
{"full_name": "lukas-krecan/JsonUnit", "commit": "14285c4f0abe2b24c5dc80baf5269db76b624fc1", "status": "done", "error": null, "seconds": 11.4, "finished_utc": "2026-10-25T22:15:50Z"}
{"full_name": "spring-ai-alibaba/deepresearch", "commit": "7f009adf56fadacdc78a02c4967aebe784918b11", "status": "done", "error": null, "seconds": 13.1, "finished_utc": "2026-10-25T22:16:03Z"}
{"full_name": "ichason/CPosed", "commit": "df45265e1c5e805ed5706b2d0fa4dabbad46b7ac", "status": "done", "error": null, "seconds": 29.9, "finished_utc": "2026-10-25T22:16:33Z"}
{"full_name": "CogComp/cogcomp-nlp", "commit": "099af6a32b49f0353f013e8303b11d89717626f1", "status": "done", "error": null, "seconds": 66.5, "finished_utc": "2026-10-25T22:17:40Z"}
{"full_name": "apache/shardingsphere-elasticjob", "commit": "6697fd0e87f8c15c63872b55cd59bc4da7d4f00e", "status": "done", "error": null, "seconds": 20.0, "finished_utc": "2026-10-25T22:18:00Z"}
{"full_name": "devgianlu/Aria2App", "commit": "dd6cbc9e7b17559e59d9bc41a3fd8c0468e088d7", "status": "done", "error": null, "seconds": 20.2, "finished_utc": "2026-10-25T22:18:20Z"}
{"full_name": "sunilpaulmathew/De-Bloater", "commit": "380306ff914a04e2650d3f0cd2acd6e147e35a78", "status": "done", "error": null, "seconds": 7.2, "finished_utc": "2026-10-25T22:18:27Z"}
{"full_name": "xpipe-io/xpipe", "commit": "5563d9fc476b38db095006cc2c027e981d868095", "status": "done", "error": null, "seconds": 49.4, "finished_utc": "2026-10-25T22:19:17Z"}
{"full_name": "uber/okbuck", "commit": "87682cd5c70f584f94afef0206780cfe4325002d", "status": "done", "error": null, "seconds": 15.3, "finished_utc": "2026-10-25T22:19:32Z"}
{"full_name": "boxme/ParallaxHeaderViewPager", "commit": "3fe677e920ee5671ef4d89d390957785e4ead9e6", "status": "done", "error": null, "seconds": 5.8, "finished_utc": "2026-10-25T22:19:38Z"}
{"full_name": "NLPchina/ansj_seg", "commit": "50787ca2c7031d2a18c5393a97d1a54432790785", "status": "done", "error": null, "seconds": 12.9, "finished_utc": "2026-10-25T22:19:51Z"}
{"full_name": "kerwincui/FastBee", "commit": "e4ed6edbd65f25e50e8323fcd8bf3acb2ea627ce", "status": "done", "error": null, "seconds": 825.5, "finished_utc": "2026-10-25T22:33:36Z"}
{"full_name": "bewantbe/audio-analyzer-for-android", "commit": "6cc84dc789811cd3d39aaebe2635a367b7eceacf", "status": "done", "error": null, "seconds": 9.9, "finished_utc": "2026-10-25T22:33:46Z"}
{"full_name": "opengoofy/hippo4j", "commit": "c734d00ec1e560fb63570220eee708c7440496fd", "status": "done", "error": null, "seconds": 63.0, "finished_utc": "2026-10-25T22:34:49Z"}
{"full_name": "lukaspili/Reactive-Billing", "commit": "ecbf6de289b292b8656e04a060fc26231083ade8", "status": "done", "error": null, "seconds": 7.5, "finished_utc": "2026-10-25T22:34:57Z"}
{"full_name": "zeromq/jeromq", "commit": "3908fe3dabcba4d3de98ed0a6b85553690a1e006", "status": "done", "error": null, "seconds": 23.3, "finished_utc": "2026-10-25T22:35:20Z"}
{"full_name": "PortSwigger/burp-extensions-montoya-api", "commit": "daccdcaafb47025eb9c6c6d61f7700e95059a719", "status": "done", "error": null, "seconds": 8.6, "finished_utc": "2026-10-25T22:35:28Z"}
{"full_name": "ongres/stackgres", "commit": "894466c23e027342d74f252ce48d872361810d87", "status": "done", "error": null, "seconds": 112.8, "finished_utc": "2026-10-25T22:37:21Z"}
{"full_name": "callstack/react-native-fbads", "commit": "78935205b95cbd572dd1db3f849fc8fee4d5b5cf", "status": "done", "error": null, "seconds": 12.3, "finished_utc": "2026-10-25T22:37:34Z"}
{"full_name": "guardianproject/haven", "commit": "1e070fb21bff3e7886fa8faf05863794bd0a28d1", "status": "done", "error": null, "seconds": 12.2, "finished_utc": "2026-10-25T22:37:46Z"}
{"full_name": "Jay-Goo/RangeSeekBar", "commit": "ba46b09113d4632f4c784d44dd5caf115eea77ba", "status": "done", "error": null, "seconds": 7.0, "finished_utc": "2026-10-25T22:37:53Z"}
{"full_name": "ragdroid/Dahaka", "commit": "4a7d48d8ceb15622176c6b975211e7d2e8f1943b", "status": "done", "error": null, "seconds": 7.8, "finished_utc": "2026-10-25T22:38:01Z"}
{"full_name": "RudeCrab/rude-java", "commit": "c8e2fc7a4f4c8deb230f88e3e0648d1159ea55c0", "status": "done", "error": null, "seconds": 275.2, "finished_utc": "2026-10-25T22:42:36Z"}
{"full_name": "sockeqwe/mosby", "commit": "c234625fdfb46ce7fe2a0695a6272953db20865f", "status": "done", "error": null, "seconds": 19.4, "finished_utc": "2026-10-25T22:42:55Z"}
{"full_name": "88250/solo", "commit": "7dc3c15233ef49ee54094cca04fd5c3961a5f5bb", "status": "done", "error": null, "seconds": 75.9, "finished_utc": "2026-10-25T22:44:11Z"}
{"full_name": "topi314/LavaSrc", "commit": "0ef6bc31d2b4e6d87c398b5ab0f82d9f597cd317", "status": "done", "error": null, "seconds": 12.2, "finished_utc": "2026-10-25T22:44:23Z"}
{"full_name": "qunarcorp/qmq", "commit": "5abc92f4eacb1e13e3f4880263381372b127bd22", "status": "done", "error": null, "seconds": 29.3, "finished_utc": "2026-10-25T22:44:53Z"}
{"full_name": "jingsewu/open-wes", "commit": "9d09311ab08e8b2d7472410b56558cf520757458", "status": "done", "error": null, "seconds": 34.9, "finished_utc": "2026-10-25T22:45:28Z"}
{"full_name": "nayuki/QR-Code-generator", "commit": "3c6d0b3cefb4e049dc337e82237c9644399716a8", "status": "done", "error": null, "seconds": 7.3, "finished_utc": "2026-10-25T22:45:35Z"}
{"full_name": "zhihu/Matisse", "commit": "21591aebe73a56435d84afc7b5cd50ea7ae2a6b8", "status": "done", "error": null, "seconds": 8.3, "finished_utc": "2026-10-25T22:45:43Z"}
{"full_name": "Drun1baby/JavaSecurityLearning", "commit": "33dec526f6aa918b4691e7bed0e2486941df2f8f", "status": "done", "error": null, "seconds": 30.6, "finished_utc": "2026-10-25T22:46:14Z"}
{"full_name": "chaizhidream/examOnline", "commit": "44c65838b4286d47c47c9de13ac929f00b1b0788", "status": "done", "error": null, "seconds": 11.3, "finished_utc": "2026-10-25T22:46:25Z"}
{"full_name": "alibaba/Sentinel", "commit": "a3f40ba8e900c8489bd520274739f17235a7721c", "status": "done", "error": null, "seconds": 55.1, "finished_utc": "2026-10-25T22:47:20Z"}
{"full_name": "Earthcomputer/EnchantmentCracker", "commit": "311d29136cd7f4bf855f560aacf4296d8ba41f4d", "status": "done", "error": null, "seconds": 10.1, "finished_utc": "2026-10-25T22:47:30Z"}
{"full_name": "OctoGramApp/OctoGram", "commit": "895d766d7277dbf23638be4844295ea0fe56558e", "status": "done", "error": null, "seconds": 869.1, "finished_utc": "2026-10-26T01:12:33Z"}
{"full_name": "stanfordnlp/CoreNLP", "commit": "e31428cdf39ac13593bb99504d5cd2f8159d342b", "status": "done", "error": null, "seconds": 147.3, "finished_utc": "2026-10-26T01:15:01Z"}
{"full_name": "droidefense/engine", "commit": "067e43ee7a3a097cf965677a02702f6ae6f333a0", "status": "done", "error": null, "seconds": 53.0, "finished_utc": "2026-10-26T01:15:54Z"}
{"full_name": "HiveGamesOSS/Chunker", "commit": "50aaf6d82e8b68929279161b790d95fdddfe0a40", "status": "done", "error": null, "seconds": 78.3, "finished_utc": "2026-10-26T01:17:12Z"}
{"full_name": "elastic/elasticsearch", "commit": "b191685d1397bf3d568489a5635292378808d136", "status": "failed", "error": "experiment raised RuntimeError: the measurer or PMD produced no result; the record is kept, the repository is logged failed and retried on the next run", "seconds": 4154.6, "finished_utc": "2026-10-26T02:26:27Z"}


==> anc/seed3/run.json <==
{
 "set": "seed3",
 "sample": "sample/seed3-measured.csv",
 "sample_sha256": "3af5e2640025ef67b9a9177fd0aa6a6f761c476a5d6964e751395fbe6f7894af",
 "labels": null,
 "labels_sha256": null,
 "frame": null,
 "frame_sha256": null,
 "sessions": [
  {
   "started_utc": "2026-10-24T21:06:35Z",
   "harness_commit": "4f8b1a5853d577d95fd276b2d70c31d07452b1ac",
   "tools": {
    "python": "3.14.4",
    "lizard": "1.23.0",
    "pmd": "7.27.0",
    "ck_sha256": "2ddfdc275b6b59c2033e03253c4fec511c338fe494a10b70f651bc039a72c74d",
    "paper_one_version": "0.0.2",
    "paper_one_commit": "0f8e654bddae7bc0d4536f87a043375b8edcc271",
    "javaparser": "3.28.2",
    "harness_commit": "4f8b1a5853d577d95fd276b2d70c31d07452b1ac",
    "concentration_divergence_study": "0.0.1",
    "platform": "Linux-7.0.0-38-generic-x86_64-with-glibc2.43"
   }
  },
  {
   "started_utc": "2026-10-25T02:45:27Z",
   "harness_commit": "4f8b1a5853d577d95fd276b2d70c31d07452b1ac",
   "tools": {
    "python": "3.14.4",
    "lizard": "1.23.0",
    "pmd": "7.27.0",
    "ck_sha256": "2ddfdc275b6b59c2033e03253c4fec511c338fe494a10b70f651bc039a72c74d",
    "paper_one_version": "0.0.2",
    "paper_one_commit": "0f8e654bddae7bc0d4536f87a043375b8edcc271",
    "javaparser": "3.28.2",
    "harness_commit": "4f8b1a5853d577d95fd276b2d70c31d07452b1ac",
    "concentration_divergence_study": "0.0.1",
    "platform": "Linux-7.0.0-38-generic-x86_64-with-glibc2.43"
   }
  },
  {
   "started_utc": "2026-10-25T11:30:12Z",
   "harness_commit": "4f8b1a5853d577d95fd276b2d70c31d07452b1ac",
   "tools": {
    "python": "3.14.4",
    "lizard": "1.23.0",
    "pmd": "7.27.0",
    "ck_sha256": "2ddfdc275b6b59c2033e03253c4fec511c338fe494a10b70f651bc039a72c74d",
    "paper_one_version": "0.0.2",
    "paper_one_commit": "0f8e654bddae7bc0d4536f87a043375b8edcc271",
    "javaparser": "3.28.2",
    "harness_commit": "4f8b1a5853d577d95fd276b2d70c31d07452b1ac",
    "concentration_divergence_study": "0.0.1",
    "platform": "Linux-7.0.0-38-generic-x86_64-with-glibc2.43"
   }
  },
  {
   "started_utc": "2026-10-26T00:58:04Z",
   "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c",
   "tools": {
    "python": "3.14.4",
    "lizard": "1.23.0",
    "pmd": "7.27.0",
    "ck_sha256": "2ddfdc275b6b59c2033e03253c4fec511c338fe494a10b70f651bc039a72c74d",
    "paper_one_version": "0.0.2",
    "paper_one_commit": "0f8e654bddae7bc0d4536f87a043375b8edcc271",
    "javaparser": "3.28.2",
    "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c",
    "concentration_divergence_study": "0.0.1",
    "platform": "Linux-7.0.0-38-generic-x86_64-with-glibc2.43"
   }
  }
 ],
 "forgotten": [
  {
   "keys": [
    "OctoGramApp__OctoGram@895d766d7277"
   ],
   "reason": "Measured with a 6g heap: GC thrashing exhausted the 8h budget with 87% of calls unresolved. Telegram-FOSS, near-identical code, resolved fully in 5 min with 9g. Re-measured with 9g.",
   "utc": "2026-10-26T00:57:27Z",
   "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
  }
 ]
}

==> anc/seed3/validation.json <==
{
 "results": "results/seed3",
 "halves": null,
 "repositories": 500,
 "join": {
  "lizard_units": 2993414,
  "joined": 2942816,
  "ambiguous": 0,
  "measurer_units": 3032573,
  "measurer_not_joined": 89757,
  "class_units": 295031,
  "class_coupled": 290638,
  "joined_share": 0.9830968920436666,
  "measurer_not_joined_share": 0.029597638704822606
 },
 "agreement": {
  "cc": {
   "n": 2942816,
   "exact": 0.9971394745712949,
   "spearman_pooled": 0.9969503417864567,
   "spearman_within": {
    "median": 0.9991393155727313,
    "q1": 0.9940192411202069,
    "q3": 1.0,
    "n": 497
   }
  },
  "cognitive": {
   "n": 2942816,
   "exact": 0.9484544735382708,
   "spearman_pooled": 0.962521650502472,
   "spearman_within": {
    "median": 0.975335728727162,
    "q1": 0.9502923943317875,
    "q3": 0.9891946849948354,
    "n": 497
   }
  },
  "nloc": {
   "n": 2942816,
   "exact": 0.9855373220751824,
   "spearman_pooled": 0.9976555827455307,
   "spearman_within": {
    "median": 0.9988422379347449,
    "q1": 0.99639247164122,
    "q3": 0.9997910423021018,
    "n": 499
   }
  },
  "tokens": {
   "n": 2942816,
   "exact": 0.9473850896556224,
   "spearman_pooled": 0.9979988507142166,
   "spearman_within": {
    "median": 0.9990512554481796,
    "q1": 0.9973126095261977,
    "q3": 0.9998438037169368,
    "n": 499
   }
  },
  "params": {
   "n": 2942816,
   "exact": 0.9988337701031936,
   "spearman_pooled": 0.9985112307710636,
   "spearman_within": {
    "median": 1.0,
    "q1": 0.9999878559000412,
    "q3": 1.0,
    "n": 499
   }
  },
  "nesting": {
   "n": 2942816,
   "exact": 0.9273287898393919,
   "spearman_pooled": 0.9069461449547198,
   "spearman_within": {
    "median": 0.9277386315994273,
    "q1": 0.8786659775138732,
    "q3": 0.964306675398331,
    "n": 498
   }
  },
  "cyc_density": {
   "n": 2942816,
   "exact": 0.9853867859900177,
   "spearman_pooled": 0.9976334058375678,
   "spearman_within": {
    "median": 0.9988741294139112,
    "q1": 0.9962399928766674,
    "q3": 0.9997887433678299,
    "n": 499
   }
  },
  "exit_points": {
   "n": 2942816,
   "exact": 0.9928867452127486,
   "spearman_pooled": 0.9910973237445166,
   "spearman_within": {
    "median": 0.9952417488635383,
    "q1": 0.9862296661788368,
    "q3": 0.9992779534169394,
    "n": 499
   }
  },
  "hvol": {
   "n": 2942816,
   "exact": 0.015216377782368996,
   "spearman_pooled": 0.99097043375125,
   "spearman_within": {
    "median": 0.9911244880923608,
    "q1": 0.9852835805596116,
    "q3": 0.9948270258312348,
    "n": 499
   }
  },
  "mi": {
   "n": 2942816,
   "exact": 0.015820560986483694,
   "spearman_pooled": 0.9947596111916422,
   "spearman_within": {
    "median": 0.9942366033964203,
    "q1": 0.9901352243954049,
    "q3": 0.9967731368542723,
    "n": 499
   }
  }
 },
 "calls": {
  "total": {
   "jdk": 3837751,
   "internal": 5772371,
   "unresolved": 4182175,
   "should_have_resolved": 1482829,
   "repo_not_analysed": 23905
  },
  "share_total": {
   "jdk": 0.25084928581424537,
   "internal": 0.3773030461863892,
   "unresolved": 0.27336208417382774,
   "should_have_resolved": 0.09692306656545764,
   "repo_not_analysed": 0.0015625172600800665
  },
  "share_per_repository": {
   "internal": {
    "median": 0.24304384485666106,
    "q1": 0.15532521353386383,
    "q3": 0.38935986943512557,
    "n": 499
   },
   "jdk": {
    "median": 0.22613421550094517,
    "q1": 0.13887021231400926,
    "q3": 0.3326923076923077,
    "n": 499
   },
   "repo_not_analysed": {
    "median": 0.0,
    "q1": 0.0,
    "q3": 0.0,
    "n": 499
   },
   "unresolved": {
    "median": 0.3649666145759341,
    "q1": 0.18231357119747504,
    "q3": 0.5525389729848731,
    "n": 499
   },
   "should_have_resolved": {
    "median": 0.07961783439490445,
    "q1": 0.037533707686938866,
    "q3": 0.1319118784149026,
    "n": 499
   },
   "budget": {
    "median": 0.0,
    "q1": 0.0,
    "q3": 0.0,
    "n": 499
   }
  }
 },
 "pmd_cognitive_spearman": {
  "paper_one": {
   "median": 0.9823727896512463,
   "q1": 0.968285006061709,
   "q3": 0.9916521915968028,
   "n": 493
  },
  "measurer": {
   "median": 0.9740315992161719,
   "q1": 0.9176864638770323,
   "q3": 0.995490010601249,
   "n": 494
  }
 },
 "files": {
  "files": 359093,
  "failed": 5681,
  "java8_fallback": 601,
  "budget_exhausted_repositories": 0
 },
 "pruned_by_segment": {
  "generated": 24891,
  "androidTest": 500,
  "build": 117,
  "integrationTest": 9,
  "target": 31,
  "testFixtures": 574,
  "bin": 1
 },
 "di": {
  "spring": 137,
  "(repositories)": 500,
  "guice": 18,
  "micronaut": 4,
  "cdi": 12,
  "dagger": 10,
  "quarkus": 8
 },
 "labels": {}
}

==> anc/validation/run-log.jsonl <==
{"full_name": "openjdk/jdk", "commit": "3104115c2a0587895997965c9e88a1181f52ee47", "status": "done", "error": null, "seconds": 4346.3, "finished_utc": "2026-10-22T17:39:05Z"}
{"full_name": "secure-software-engineering/FlowDroid", "commit": "9bf10349ec6fdceebbcfda2d261a1f23b9e2e439", "status": "done", "error": null, "seconds": 55.6, "finished_utc": "2026-10-22T17:40:00Z"}
{"full_name": "makemyownlife/shardingsphere-jdbc-demo", "commit": "cfacdb0766ce48a19112e7ba528ba3c3368e05b2", "status": "failed", "error": "experiment raised RuntimeError: the measurer or PMD produced no result; the record is kept, the repository is logged failed and retried on the next run", "seconds": 41.0, "finished_utc": "2026-10-22T17:40:41Z"}
{"full_name": "cabaletta/baritone", "commit": "622977066159bd47ac9708fb4842dc3a87f2b63c", "status": "done", "error": null, "seconds": 26.4, "finished_utc": "2026-10-22T17:41:08Z"}
{"full_name": "SmartBear/soapui", "commit": "452bc1778ca85310549beb43c2ad4670cc89d7ae", "status": "done", "error": null, "seconds": 93.2, "finished_utc": "2026-10-22T17:42:41Z"}
{"full_name": "sofn/ArchForge", "commit": "af9e614350451c2a193065fd17cd45db8d1a51e0", "status": "done", "error": null, "seconds": 26.4, "finished_utc": "2026-10-22T17:43:07Z"}
{"full_name": "huanghaibin-dev/CalendarView", "commit": "f5479ea3baefdbba2453cea19a208eca83baeb9e", "status": "done", "error": null, "seconds": 23.3, "finished_utc": "2026-10-22T17:43:31Z"}
{"full_name": "gast-lib/gast-lib", "commit": "322cf0805514a919658772ff48ad9cd24ba919b5", "status": "done", "error": null, "seconds": 19.7, "finished_utc": "2026-10-22T17:43:50Z"}
{"full_name": "OpenFeign/feign", "commit": "e32547ac3afd7386f8427efaaddb97df384596df", "status": "done", "error": null, "seconds": 26.1, "finished_utc": "2026-10-22T17:44:16Z"}
{"full_name": "VulDetProject/ReVeal", "commit": "ca31b783384b4cdb09b69950e48f79fa0748ef1d", "status": "done", "error": null, "seconds": 24.9, "finished_utc": "2026-10-22T17:44:41Z"}
{"full_name": "jenkinsci/jenkins", "commit": "ac92f881371ffdee963d9044bd741d31f2ea2ec0", "status": "done", "error": null, "seconds": 68.6, "finished_utc": "2026-10-22T17:45:50Z"}
{"full_name": "resteasy/resteasy", "commit": "7da9384d611e87d200dbd3ba4e177dcb8e46b7eb", "status": "done", "error": null, "seconds": 51.9, "finished_utc": "2026-10-22T17:46:42Z"}
{"full_name": "evllabs/JGAAP", "commit": "f6757d17d53aaaaf3892e09608e9ef7bc4ce4287", "status": "done", "error": null, "seconds": 36.4, "finished_utc": "2026-10-22T17:47:18Z"}
{"full_name": "alibaba/QLExpress", "commit": "d90c47080d006347ba803e38a65988995b00c746", "status": "done", "error": null, "seconds": 18.9, "finished_utc": "2026-10-22T17:47:37Z"}
{"full_name": "eventuate-tram/eventuate-tram-core", "commit": "c43c71706b8efdf99c08eee29b66b35b59ecfed5", "status": "done", "error": null, "seconds": 12.2, "finished_utc": "2026-10-22T17:47:49Z"}
{"full_name": "longofo/rmi-jndi-ldap-jrmp-jmx-jms", "commit": "bc82c678b65dbb9812a9de4368fd19a35b5e56c5", "status": "done", "error": null, "seconds": 8.1, "finished_utc": "2026-10-22T17:47:57Z"}
{"full_name": "zstackio/zstack", "commit": "5a29293bd53c98a38488fb8b71d54531012d3dae", "status": "done", "error": null, "seconds": 299.7, "finished_utc": "2026-10-22T17:52:57Z"}
{"full_name": "arawn/building-modular-monoliths-using-spring", "commit": "3aa51ebd2a0f9fc2ce81ca9ba2602d4b3c14d173", "status": "done", "error": null, "seconds": 6.1, "finished_utc": "2026-10-22T17:53:03Z"}
{"full_name": "jetlinks/jetlinks-community", "commit": "d81b571db19658d974f5ce652dd82d904cabf485", "status": "done", "error": null, "seconds": 65.0, "finished_utc": "2026-10-22T17:54:08Z"}
{"full_name": "FreddyChen/NettyChat", "commit": "4f17e2893c477d656aaa295e861a4b07dc3bf7b6", "status": "done", "error": null, "seconds": 8.9, "finished_utc": "2026-10-22T17:54:17Z"}
{"full_name": "mobileprint/android-print-sdk", "commit": "2f41a507588fa61027b9c1e200fa2722ee542c7c", "status": "done", "error": null, "seconds": 7.9, "finished_utc": "2026-10-22T17:54:25Z"}
{"full_name": "apache/dubbo-spring-boot-project", "commit": "feb1783a182370e4bfacd903f4bd90f94ff1a550", "status": "done", "error": null, "seconds": 7.7, "finished_utc": "2026-10-22T17:54:33Z"}
{"full_name": "getlantern/firetweet", "commit": "42b0d254606daecdfa9c4f7c470fbc6f0627b725", "status": "done", "error": null, "seconds": 56.2, "finished_utc": "2026-10-22T17:55:29Z"}
{"full_name": "joelittlejohn/jsonschema2pojo", "commit": "1c6b7664e453c62265c5e60a630f52f1fd47452a", "status": "done", "error": null, "seconds": 13.0, "finished_utc": "2026-10-22T17:55:42Z"}
{"full_name": "flutter/flutter-intellij", "commit": "a0283d6e137aef86bcf2a186f53e1b7289dea623", "status": "done", "error": null, "seconds": 35.1, "finished_utc": "2026-10-22T17:56:17Z"}
{"full_name": "water8394/flink-recommandSystem-demo", "commit": "3aa7e4b95c2627b031ef6c2779802239b074e780", "status": "done", "error": null, "seconds": 7.7, "finished_utc": "2026-10-22T17:56:25Z"}
{"full_name": "qqxx6661/log-record", "commit": "4989aed3d1027b21dec9bc1e95d1538974466107", "status": "done", "error": null, "seconds": 6.8, "finished_utc": "2026-10-22T17:56:31Z"}
{"full_name": "apache/hadoop", "commit": "9ede2e95c6fb577d7ae8664833d5e151cbfc47c9", "status": "done", "error": null, "seconds": 479.6, "finished_utc": "2026-10-22T18:04:31Z"}
{"full_name": "linkedin/dr-elephant", "commit": "916c25d5845f534ec2648fe17d978cd48a8bd284", "status": "done", "error": null, "seconds": 17.1, "finished_utc": "2026-10-22T18:04:48Z"}
{"full_name": "Grootzz/seckill", "commit": "f679192fa1e5f3062c52359dc7433dcca1632ce5", "status": "done", "error": null, "seconds": 6.5, "finished_utc": "2026-10-22T18:04:55Z"}
{"full_name": "Anuken/Mindustry", "commit": "17012d61d9e4c3cbd9820d87e81c24495486ac53", "status": "done", "error": null, "seconds": 103.2, "finished_utc": "2026-10-22T18:06:38Z"}
{"full_name": "LuckSiege/PictureSelector", "commit": "a880156bbd4df2ebe254858b9f5acec0a7ca54c3", "status": "done", "error": null, "seconds": 30.2, "finished_utc": "2026-10-22T18:07:08Z"}
{"full_name": "functionaljava/functionaljava", "commit": "a2f7ebe5ef319df492f547e0be4cc965af667e35", "status": "done", "error": null, "seconds": 193.1, "finished_utc": "2026-10-22T18:10:21Z"}
{"full_name": "alibaba/atlas", "commit": "c20c5b83f67b9a14fb597d59a287ec7a3e5bdbac", "status": "done", "error": null, "seconds": 88.1, "finished_utc": "2026-10-22T18:11:49Z"}
{"full_name": "siaorg/sia-gateway", "commit": "80f3487d94350296de37a9c7b2e9889fc70fb148", "status": "done", "error": null, "seconds": 21.4, "finished_utc": "2026-10-22T18:12:11Z"}
{"full_name": "LaurieWired/GhidraMCP", "commit": "1e980252087b2479a21b9ca6d82d5829538651a7", "status": "done", "error": null, "seconds": 6.3, "finished_utc": "2026-10-22T18:12:17Z"}
{"full_name": "jplag/JPlag", "commit": "3ee7de912b90ef82462fa1fbe0a57aa48b4e8f15", "status": "done", "error": null, "seconds": 23.1, "finished_utc": "2026-10-22T18:12:40Z"}
{"full_name": "betomaluje/Mi-Band", "commit": "94e6feaa28a392c49becc32806be8a5765316d93", "status": "done", "error": null, "seconds": 8.2, "finished_utc": "2026-10-22T18:12:48Z"}
{"full_name": "hazelcast/hazelcast", "commit": "a281f99bce1554af85286ba0f980f3843e24058d", "status": "done", "error": null, "seconds": 363.9, "finished_utc": "2026-10-22T18:18:52Z"}
{"full_name": "tess1o/geopulse", "commit": "96cfed0d36227eac2a3f5a9e1857f14b48993104", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/tess1o/geopulse.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 106.1, "finished_utc": "2026-10-22T18:20:38Z"}
{"full_name": "crimsonwoods/javassist-android", "commit": "2dd2cac3c0e12869ef528dd867c99c1de555ca15", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/crimsonwoods/javassist-android.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 102.1, "finished_utc": "2026-10-22T18:22:21Z"}
{"full_name": "Qihoo360/RePlugin", "commit": "36db020bf1908236c00306540c2021a648d04a06", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/Qihoo360/RePlugin.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 109.2, "finished_utc": "2026-10-22T18:24:10Z"}
{"full_name": "ta4j/ta4j", "commit": "369eae35a189af21730a1d17b1f08b54ec109128", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/ta4j/ta4j.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 109.5, "finished_utc": "2026-10-22T18:25:59Z"}
{"full_name": "prometheus/cloudwatch_exporter", "commit": "685ec797724025c30f37394cf6a27fb81cedb730", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/prometheus/cloudwatch_exporter.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 108.9, "finished_utc": "2026-10-22T18:27:48Z"}
{"full_name": "google/guice", "commit": "b8cab7e4e947adb82e343586c267c5c367cf5cf1", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/google/guice.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 105.8, "finished_utc": "2026-10-22T18:29:34Z"}
{"full_name": "termux/termux-api", "commit": "fc26ce17e3badf85d4df191af364fcf7798047f1", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/termux/termux-api.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 107.1, "finished_utc": "2026-10-22T18:31:21Z"}
{"full_name": "hefuyicoder/ZhihuDaily", "commit": "bf727d6b3cb1e8c197755463c27f39fb577d44e6", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/hefuyicoder/ZhihuDaily.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 106.2, "finished_utc": "2026-10-22T18:33:07Z"}
{"full_name": "pagehelper-org/Mybatis-PageHelper", "commit": "319fc366e2d930bcb048a5c71967b34a2788a79e", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/pagehelper-org/Mybatis-PageHelper.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 109.2, "finished_utc": "2026-10-22T18:34:57Z"}
{"full_name": "mcMMO-Dev/mcMMO", "commit": "058279c148a65bd708dc85067d3858f6adde1173", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/mcMMO-Dev/mcMMO.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 106.1, "finished_utc": "2026-10-22T18:36:43Z"}
{"full_name": "envoyproxy/envoy-mobile", "commit": "a9ce5f854d789a9d95d53f8ed3a0f3e4013b7671", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/envoyproxy/envoy-mobile.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 109.2, "finished_utc": "2026-10-22T18:38:32Z"}
{"full_name": "libgdx/libgdx", "commit": "03799a27a37fe8b10446872d48aa24cb68fb70f8", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/libgdx/libgdx.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 109.2, "finished_utc": "2026-10-22T18:40:21Z"}
{"full_name": "LuckyJayce/MVCHelper", "commit": "ca042539591982173b1fb3088178219ca0afe39f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/LuckyJayce/MVCHelper.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 103.0, "finished_utc": "2026-10-22T18:42:04Z"}
{"full_name": "roughike/BottomBar", "commit": "885d70e62359d15ed17dfd77a28809702d6ae513", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/roughike/BottomBar.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 107.6, "finished_utc": "2026-10-22T18:43:52Z"}
{"full_name": "stealthcopter/AndroidNetworkTools", "commit": "a82af8a530988f1ace4c0579762d7620aeea7561", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/stealthcopter/AndroidNetworkTools.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 103.4, "finished_utc": "2026-10-22T18:45:35Z"}
{"full_name": "watson-developer-cloud/java-sdk", "commit": "d051e41ba767e9c0485a68591724b80c655707cb", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/watson-developer-cloud/java-sdk.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 104.7, "finished_utc": "2026-10-22T18:47:20Z"}
{"full_name": "resilience4j/resilience4j", "commit": "b7c0069802e373ed72dff0b817c270fbb6e966ba", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/resilience4j/resilience4j.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 109.9, "finished_utc": "2026-10-22T18:49:10Z"}
{"full_name": "spring-projects/spring-restdocs", "commit": "30573ee956d6e76b23f00be7d66b736c60bd0088", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-restdocs.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 113.6, "finished_utc": "2026-10-22T18:51:03Z"}
{"full_name": "nitroshare/nitroshare-android", "commit": "a585ea1bc3fc4a9e90769ab66b51ebd3934f1b17", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/nitroshare/nitroshare-android.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 106.2, "finished_utc": "2026-10-22T18:52:50Z"}
{"full_name": "jd-opensource/joyagent-jdgenie", "commit": "2417e0b8b636d941ad5fb14c59b20dddfef5375d", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/jd-opensource/joyagent-jdgenie.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 106.2, "finished_utc": "2026-10-22T18:54:36Z"}
{"full_name": "yarolegovich/DiscreteScrollView", "commit": "a3a22d76c38e28cb03b45629b93e4ac03ce6fcc9", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/yarolegovich/DiscreteScrollView.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 107.1, "finished_utc": "2026-10-22T18:56:23Z"}
{"full_name": "rbmonster/learning-note", "commit": "2a45342d86b1f75ee0bcf8994af51cd481e450e1", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/rbmonster/learning-note.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 108.1, "finished_utc": "2026-10-22T18:58:11Z"}
{"full_name": "gaugesapp/gauges-android", "commit": "372528e3a689fa38f582330e69f7a31c62b2aa9c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/gaugesapp/gauges-android.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 108.8, "finished_utc": "2026-10-22T19:00:00Z"}
{"full_name": "Docile-Alligator/Infinity-For-Reddit", "commit": "fe85d9f6e8cf7b42acbacfd3364dc9472acdf1ec", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/Docile-Alligator/Infinity-For-Reddit.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 106.0, "finished_utc": "2026-10-22T19:01:46Z"}
{"full_name": "Berikai/bitwig-theme-editor", "commit": "72d3762335d631197ad599618f4ac776b897ab9b", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/Berikai/bitwig-theme-editor.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 109.2, "finished_utc": "2026-10-22T19:03:35Z"}
{"full_name": "MyCATApache/Mycat-Server", "commit": "65f8d8beb752f935752f2a0eec0ab017facab9ef", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/MyCATApache/Mycat-Server.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 109.2, "finished_utc": "2026-10-22T19:05:24Z"}
{"full_name": "bjmashibing/InternetArchitect", "commit": "f1b7054c19fffdfb70fce0f0cfa8e63547d047cc", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/bjmashibing/InternetArchitect.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 103.0, "finished_utc": "2026-10-22T19:07:07Z"}
{"full_name": "didi/KnowStreaming", "commit": "33524eaaaf8d539cb71f36a36e2b47688fff7591", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/didi/KnowStreaming.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 105.5, "finished_utc": "2026-10-22T19:10:42Z"}
{"full_name": "apache/iotdb", "commit": "bacbd5a6dc4b677cfe0b84b4f8ab3065c69ffc13", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/iotdb.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 105.0, "finished_utc": "2026-10-22T19:12:27Z"}
{"full_name": "nikoo28/java-solutions", "commit": "bbff7f6e6964334c61d0e67f17ec7bd48645fa2d", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/nikoo28/java-solutions.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 106.2, "finished_utc": "2026-10-22T19:14:13Z"}
{"full_name": "karatelabs/karate", "commit": "00d0fc9efdbbfe632005af69224bb07b3848d85a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/karatelabs/karate.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 106.2, "finished_utc": "2026-10-22T19:15:59Z"}
{"full_name": "undertow-io/undertow", "commit": "77dc917cea6f40468ea481e1bafa7e15657eb887", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/undertow-io/undertow.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 108.1, "finished_utc": "2026-10-22T19:17:47Z"}
{"full_name": "sakserv/hadoop-mini-clusters", "commit": "787a02c728a1035c0742a22468a227616dc748d0", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/sakserv/hadoop-mini-clusters.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 107.1, "finished_utc": "2026-10-22T19:19:34Z"}
{"full_name": "singwhatiwanna/dynamic-load-apk", "commit": "bbd3bfa84c3a26cc89615a7539aef3ac4e9491e5", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/singwhatiwanna/dynamic-load-apk.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 106.8, "finished_utc": "2026-10-22T19:21:21Z"}
{"full_name": "makemyownlife/shardingsphere-jdbc-demo", "commit": "cfacdb0766ce48a19112e7ba528ba3c3368e05b2", "status": "failed", "error": "experiment raised RuntimeError: the measurer or PMD produced no result; the record is kept, the repository is logged failed and retried on the next run", "seconds": 31.3, "finished_utc": "2026-10-22T19:27:10Z"}
{"full_name": "tess1o/geopulse", "commit": "96cfed0d36227eac2a3f5a9e1857f14b48993104", "status": "done", "error": null, "seconds": 57.2, "finished_utc": "2026-10-22T19:28:07Z"}
{"full_name": "crimsonwoods/javassist-android", "commit": "2dd2cac3c0e12869ef528dd867c99c1de555ca15", "status": "done", "error": null, "seconds": 31.6, "finished_utc": "2026-10-22T19:28:39Z"}
{"full_name": "Qihoo360/RePlugin", "commit": "36db020bf1908236c00306540c2021a648d04a06", "status": "done", "error": null, "seconds": 21.3, "finished_utc": "2026-10-22T19:29:00Z"}
{"full_name": "ta4j/ta4j", "commit": "369eae35a189af21730a1d17b1f08b54ec109128", "status": "done", "error": null, "seconds": 55.6, "finished_utc": "2026-10-22T19:29:56Z"}
{"full_name": "prometheus/cloudwatch_exporter", "commit": "685ec797724025c30f37394cf6a27fb81cedb730", "status": "done", "error": null, "seconds": 5.9, "finished_utc": "2026-10-22T19:30:02Z"}
{"full_name": "google/guice", "commit": "b8cab7e4e947adb82e343586c267c5c367cf5cf1", "status": "done", "error": null, "seconds": 28.5, "finished_utc": "2026-10-22T19:30:30Z"}
{"full_name": "termux/termux-api", "commit": "fc26ce17e3badf85d4df191af364fcf7798047f1", "status": "done", "error": null, "seconds": 9.6, "finished_utc": "2026-10-22T19:30:40Z"}
{"full_name": "hefuyicoder/ZhihuDaily", "commit": "bf727d6b3cb1e8c197755463c27f39fb577d44e6", "status": "done", "error": null, "seconds": 10.6, "finished_utc": "2026-10-22T19:30:50Z"}
{"full_name": "pagehelper-org/Mybatis-PageHelper", "commit": "319fc366e2d930bcb048a5c71967b34a2788a79e", "status": "done", "error": null, "seconds": 10.6, "finished_utc": "2026-10-22T19:31:01Z"}
{"full_name": "mcMMO-Dev/mcMMO", "commit": "058279c148a65bd708dc85067d3858f6adde1173", "status": "done", "error": null, "seconds": 31.2, "finished_utc": "2026-10-22T19:31:32Z"}
{"full_name": "envoyproxy/envoy-mobile", "commit": "a9ce5f854d789a9d95d53f8ed3a0f3e4013b7671", "status": "done", "error": null, "seconds": 15.1, "finished_utc": "2026-10-22T19:31:47Z"}
{"full_name": "libgdx/libgdx", "commit": "03799a27a37fe8b10446872d48aa24cb68fb70f8", "status": "done", "error": null, "seconds": 109.5, "finished_utc": "2026-10-22T19:33:37Z"}
{"full_name": "LuckyJayce/MVCHelper", "commit": "ca042539591982173b1fb3088178219ca0afe39f", "status": "done", "error": null, "seconds": 9.0, "finished_utc": "2026-10-22T19:33:46Z"}
{"full_name": "roughike/BottomBar", "commit": "885d70e62359d15ed17dfd77a28809702d6ae513", "status": "done", "error": null, "seconds": 9.7, "finished_utc": "2026-10-22T19:33:55Z"}
{"full_name": "stealthcopter/AndroidNetworkTools", "commit": "a82af8a530988f1ace4c0579762d7620aeea7561", "status": "done", "error": null, "seconds": 5.6, "finished_utc": "2026-10-22T19:34:01Z"}
{"full_name": "watson-developer-cloud/java-sdk", "commit": "d051e41ba767e9c0485a68591724b80c655707cb", "status": "done", "error": null, "seconds": 33.0, "finished_utc": "2026-10-22T19:34:34Z"}
{"full_name": "resilience4j/resilience4j", "commit": "b7c0069802e373ed72dff0b817c270fbb6e966ba", "status": "done", "error": null, "seconds": 32.0, "finished_utc": "2026-10-22T19:35:06Z"}
{"full_name": "spring-projects/spring-restdocs", "commit": "30573ee956d6e76b23f00be7d66b736c60bd0088", "status": "done", "error": null, "seconds": 13.7, "finished_utc": "2026-10-22T19:35:20Z"}
{"full_name": "nitroshare/nitroshare-android", "commit": "a585ea1bc3fc4a9e90769ab66b51ebd3934f1b17", "status": "done", "error": null, "seconds": 6.8, "finished_utc": "2026-10-22T19:35:27Z"}
{"full_name": "jd-opensource/joyagent-jdgenie", "commit": "2417e0b8b636d941ad5fb14c59b20dddfef5375d", "status": "done", "error": null, "seconds": 16.7, "finished_utc": "2026-10-22T19:35:43Z"}
{"full_name": "yarolegovich/DiscreteScrollView", "commit": "a3a22d76c38e28cb03b45629b93e4ac03ce6fcc9", "status": "done", "error": null, "seconds": 12.3, "finished_utc": "2026-10-22T19:35:56Z"}
{"full_name": "rbmonster/learning-note", "commit": "2a45342d86b1f75ee0bcf8994af51cd481e450e1", "status": "done", "error": null, "seconds": 16.3, "finished_utc": "2026-10-22T19:36:12Z"}
{"full_name": "gaugesapp/gauges-android", "commit": "372528e3a689fa38f582330e69f7a31c62b2aa9c", "status": "done", "error": null, "seconds": 6.3, "finished_utc": "2026-10-22T19:36:18Z"}
{"full_name": "Docile-Alligator/Infinity-For-Reddit", "commit": "fe85d9f6e8cf7b42acbacfd3364dc9472acdf1ec", "status": "done", "error": null, "seconds": 57.2, "finished_utc": "2026-10-22T19:37:15Z"}
{"full_name": "Berikai/bitwig-theme-editor", "commit": "72d3762335d631197ad599618f4ac776b897ab9b", "status": "done", "error": null, "seconds": 9.5, "finished_utc": "2026-10-22T19:37:25Z"}
{"full_name": "MyCATApache/Mycat-Server", "commit": "65f8d8beb752f935752f2a0eec0ab017facab9ef", "status": "done", "error": null, "seconds": 39.3, "finished_utc": "2026-10-22T19:38:04Z"}
{"full_name": "bjmashibing/InternetArchitect", "commit": "f1b7054c19fffdfb70fce0f0cfa8e63547d047cc", "status": "done", "error": null, "seconds": 131.4, "finished_utc": "2026-10-22T19:40:16Z"}
{"full_name": "didi/KnowStreaming", "commit": "33524eaaaf8d539cb71f36a36e2b47688fff7591", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/didi/KnowStreaming.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T03:49:46Z"}
{"full_name": "apache/iotdb", "commit": "bacbd5a6dc4b677cfe0b84b4f8ab3065c69ffc13", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/iotdb.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T03:50:46Z"}
{"full_name": "nikoo28/java-solutions", "commit": "bbff7f6e6964334c61d0e67f17ec7bd48645fa2d", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/nikoo28/java-solutions.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T03:51:46Z"}
{"full_name": "karatelabs/karate", "commit": "00d0fc9efdbbfe632005af69224bb07b3848d85a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/karatelabs/karate.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T03:52:46Z"}
{"full_name": "undertow-io/undertow", "commit": "77dc917cea6f40468ea481e1bafa7e15657eb887", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/undertow-io/undertow.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T03:53:46Z"}
{"full_name": "sakserv/hadoop-mini-clusters", "commit": "787a02c728a1035c0742a22468a227616dc748d0", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/sakserv/hadoop-mini-clusters.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T03:54:46Z"}
{"full_name": "singwhatiwanna/dynamic-load-apk", "commit": "bbd3bfa84c3a26cc89615a7539aef3ac4e9491e5", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/singwhatiwanna/dynamic-load-apk.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T03:55:46Z"}
{"full_name": "hekailiang/squirrel", "commit": "160f13b5de20b6154b2694cf08897b013b98e084", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/hekailiang/squirrel.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T03:56:46Z"}
{"full_name": "LandGrey/SpringBootVulExploit", "commit": "0fdbb4409fc0acc74c787f5003166c7182fff9df", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/LandGrey/SpringBootVulExploit.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T03:57:47Z"}
{"full_name": "noties/Markwon", "commit": "2ea148c30a07f91ffa37c0aa36af1cf2670441af", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/noties/Markwon.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T03:58:47Z"}
{"full_name": "apple/pkl", "commit": "ef5e34c21009fe3d200b647551dbd672d288e710", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apple/pkl.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T03:59:47Z"}
{"full_name": "aklivity/zilla", "commit": "e008e9cd85dfb93984cab8af7563cfebfba477fd", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/aklivity/zilla.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:00:47Z"}
{"full_name": "NingNing0111/know-hub-ai", "commit": "9bfdb09a4a87b51fb21eae40704f9bdd123434c8", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/NingNing0111/know-hub-ai.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:01:47Z"}
{"full_name": "cymcsg/UltimateRecyclerView", "commit": "b05147d16dd2bfd9f4de4ebe0fdfc4617fb4e857", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/cymcsg/UltimateRecyclerView.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:02:47Z"}
{"full_name": "javiersantos/AppUpdater", "commit": "ca6bcd2495095d6965ddf15d6a6fea6e80fab35c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/javiersantos/AppUpdater.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:03:47Z"}
{"full_name": "over-driver/SevenTV", "commit": "6d26e2c26e6057e79293cc476e208ae79d8c7254", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/over-driver/SevenTV.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:04:47Z"}
{"full_name": "markzhai/AndroidPerformanceMonitor", "commit": "ed688391cdf95742892ce61494736667cf5baf08", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/markzhai/AndroidPerformanceMonitor.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:05:47Z"}
{"full_name": "robovm/robovm", "commit": "ef091902377c00dc0fb2db87e8d79c8afb5e9010", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/robovm/robovm.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:06:47Z"}
{"full_name": "arun-gupta/microservices", "commit": "0bd10e5af2fb70e38729f21d6c477b329ed9e401", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/arun-gupta/microservices.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:07:47Z"}
{"full_name": "WeiYe-Jing/datax-web", "commit": "f0aac36b6f3c5c6182b8985bd0bcf1470201e92f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/WeiYe-Jing/datax-web.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:08:47Z"}
{"full_name": "microsoft/playwright-java", "commit": "901a0338b1ac90a65a3c4c696cede4a96517b0f7", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/microsoft/playwright-java.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:09:47Z"}
{"full_name": "bsommerfeld/pathetic", "commit": "ac1e686bd0e0976f63f044eda0a709de7ed552a6", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/bsommerfeld/pathetic.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:10:47Z"}
{"full_name": "apache/pulsar", "commit": "c9a95df05883e112151bda20c70b2b33d9067454", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/pulsar.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:11:47Z"}
{"full_name": "lerry903/RuoYi", "commit": "b2b4043af06a3968b2f40a369767cd3f4993567e", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/lerry903/RuoYi.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:12:47Z"}
{"full_name": "apache/dubbo", "commit": "ae809de2fc81b408194240965eb20bf27e6971df", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/apache/dubbo.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:13:48Z"}
{"full_name": "mahmoudparsian/data-algorithms-book", "commit": "625c090e57f3551e65df9129d45eecb0c96d85fd", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/mahmoudparsian/data-algorithms-book.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.0, "finished_utc": "2026-10-23T04:14:48Z"}
{"full_name": "WebPrague/PedestrianDetectionSystem", "commit": "6f729b4654e6200d015d794cfd73e245386da3b7", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/WebPrague/PedestrianDetectionSystem.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:15:48Z"}
{"full_name": "KunMinX/Jetpack-MVVM-Best-Practice", "commit": "543eb8659089d74ccad403763cb16596febc89b7", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/KunMinX/Jetpack-MVVM-Best-Practice.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:16:48Z"}
{"full_name": "obiscr/ChatGPT", "commit": "a8c0621e4e7c3988c3ba8939d4115587e32a71b0", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/obiscr/ChatGPT.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:17:48Z"}
{"full_name": "yanzhenjie/SwipeRecyclerView", "commit": "69aa14d05da09beaeb880240c62f7de6f4f1bb39", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/yanzhenjie/SwipeRecyclerView.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:18:48Z"}
{"full_name": "modelmapper/modelmapper", "commit": "c0d4ec69ca4f8840b5e203e43cd991d27b5351db", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/modelmapper/modelmapper.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:19:48Z"}
{"full_name": "mikehardy/react-native-update-apk", "commit": "ac0affc5a15caa79a9d71dd0f2b825fce00be398", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/mikehardy/react-native-update-apk.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:20:48Z"}
{"full_name": "Meituan-Dianping/Leaf", "commit": "86a6441d263497b9f9ee321de13422b9c63f0c06", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/Meituan-Dianping/Leaf.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:21:48Z"}
{"full_name": "dadoonet/fscrawler", "commit": "1e1f9b1abb675e1b154457a066b2a77861ede08a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/dadoonet/fscrawler.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:22:48Z"}
{"full_name": "yinjihuan/kitty-cloud", "commit": "639424b9f5c41f5f02ebcf50bcac6c19fea2a05a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/yinjihuan/kitty-cloud.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:23:48Z"}
{"full_name": "google/gson", "commit": "e2292f9c9f2e07a4791827e8eea34aa7d80545d6", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/google/gson.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:24:48Z"}
{"full_name": "iammert/MaterialIntroView", "commit": "f7b36b77d691bd0f2b270b378fab8d1aaf8ea273", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/iammert/MaterialIntroView.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:25:48Z"}
{"full_name": "google/ExoPlayer", "commit": "dd430f7053a1a3958deea3ead6a0565150c06bfc", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/google/ExoPlayer.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:26:48Z"}
{"full_name": "algorithmzuo/algorithm-journey", "commit": "f797c024191b73ce2f2917e46cfb6f0a27aecc7c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/algorithmzuo/algorithm-journey.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:27:48Z"}
{"full_name": "krasa/StringManipulation", "commit": "ab970f43f848ce51f3388e51b5d09a88a3bb5a11", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/krasa/StringManipulation.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:28:49Z"}
{"full_name": "loks666/get_jobs", "commit": "a78db87b1da539120eeb843e6ab2fc36998bc2c0", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/loks666/get_jobs.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:29:49Z"}
{"full_name": "DTStack/flinkStreamSQL", "commit": "fd15f55eaebc7437fc9856d4d0855d54bdc0a1d3", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/DTStack/flinkStreamSQL.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:30:49Z"}
{"full_name": "nosqlcoco/springboot-weapp-demo", "commit": "c843e2b692049680fba582e20fef53294c7a8e87", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/nosqlcoco/springboot-weapp-demo.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:31:49Z"}
{"full_name": "prestodb/presto", "commit": "69b70b195d174731f62493c5bd9604e8a04af545", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/prestodb/presto.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:32:49Z"}
{"full_name": "opentripplanner/OpenTripPlanner", "commit": "59b052df04a3438535702c85083dd5684980834c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/opentripplanner/OpenTripPlanner.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:33:49Z"}
{"full_name": "lxy-go/SpringBoot", "commit": "af8995e8f21ecdb6a94ce0fafbd8eededd9f9988", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/lxy-go/SpringBoot.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:34:49Z"}
{"full_name": "pmd/pmd", "commit": "128db42ad1c14d0fd12ba5574ff1ca2974f4fdd3", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/pmd/pmd.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:35:49Z"}
{"full_name": "RoboBinding/RoboBinding", "commit": "d5e213d012b2a845fe809c1c6c58ec83ef94b82e", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/RoboBinding/RoboBinding.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:36:49Z"}
{"full_name": "Bearded-Hen/Android-Bootstrap", "commit": "b3d62cc1847e26d420c53c92665a4fe1e6ee7ecf", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/Bearded-Hen/Android-Bootstrap.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:37:49Z"}
{"full_name": "hackware1993/MagicIndicator", "commit": "fe22c7dc45444312bf1e8c71d1ced8e7c1aa3c9c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/hackware1993/MagicIndicator.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:38:49Z"}
{"full_name": "openjdk/jol", "commit": "db2cc744485031c8149991a004ab02f2ea9b24dd", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/openjdk/jol.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:39:49Z"}
{"full_name": "gaoleicoding/BiuBike", "commit": "cdb084261ded20c17892308e21d87bb7bd8717fa", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/gaoleicoding/BiuBike.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:40:49Z"}
{"full_name": "lingochamp/FileDownloader", "commit": "6237a8cac174bcc916e4342b14ab1ab72a5768d4", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/lingochamp/FileDownloader.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:41:49Z"}
{"full_name": "ProgrammerAnthony/RocketMQC", "commit": "6790ee5dfc31f9b797bbe74acad2ac92b6c7771c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/ProgrammerAnthony/RocketMQC.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:42:49Z"}
{"full_name": "pig-mesh/pig", "commit": "a0d273afd3adc6678b065c0f2d25433541343ad7", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/pig-mesh/pig.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:43:49Z"}
{"full_name": "Netflix/hollow", "commit": "547c2ac44a906a8329b44c14ce7c9e898ffdfa4e", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/Netflix/hollow.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:44:50Z"}
{"full_name": "brianfrankcooper/YCSB", "commit": "66302f301b13f60d4bcb2f29f478586bb1d6f2e0", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/brianfrankcooper/YCSB.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.0, "finished_utc": "2026-10-23T04:45:50Z"}
{"full_name": "openpreserve/jhove", "commit": "597c414a73ddde20c9c880146d4b4dc08e42640c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/openpreserve/jhove.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:46:50Z"}
{"full_name": "asLody/VirtualApp", "commit": "29b1b5258f8adfbbb4362f70eb0532794c8715c7", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/asLody/VirtualApp.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:47:50Z"}
{"full_name": "gruelbox/transaction-outbox", "commit": "7799866575eac6e47343bd2a33712b4a34097b15", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/gruelbox/transaction-outbox.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:48:50Z"}
{"full_name": "PBH-BTN/PeerBanHelper", "commit": "471956a9a0b061fab3bcf7d6ace9975b8e16b74a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/PBH-BTN/PeerBanHelper.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:49:50Z"}
{"full_name": "nanchen2251/RxJava2Examples", "commit": "d2eb89bb78aa7b16ccf9e3b5c95c98d3c2a51b46", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/nanchen2251/RxJava2Examples.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:50:50Z"}
{"full_name": "luospp/MusicPlayer-Smartisan", "commit": "86a73264fc5805eafa2f85c42c9390baac256810", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/luospp/MusicPlayer-Smartisan.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:51:50Z"}
{"full_name": "qiurunze123/miaosha", "commit": "e58017658e549b63fc4db2160d2325ccd7f8435b", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/qiurunze123/miaosha.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:52:50Z"}
{"full_name": "Hitomis/transferee", "commit": "517634691e292451d37608230a53b663fa936370", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/Hitomis/transferee.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:53:50Z"}
{"full_name": "typ0520/bizsocket", "commit": "784a70d8f529ec1873b35a3b927ee49f23ebf169", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/typ0520/bizsocket.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:54:50Z"}
{"full_name": "OtterMind/Chat2DB", "commit": "a0aadb004a84b6bcc2144fb431ff1d0701639a1c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/OtterMind/Chat2DB.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:55:50Z"}
{"full_name": "Qihoo360/hbox", "commit": "b5eb493fc35a63d3faef055b85326ce79d628233", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/Qihoo360/hbox.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:56:50Z"}
{"full_name": "Minecraft-Radiance/Radiance", "commit": "948b29a35328ee812b9aa566fc8de2789100291a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/Minecraft-Radiance/Radiance.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:57:50Z"}
{"full_name": "feixiao/DesignPattern", "commit": "488777bed7a0fcf1f3724cc0cf16931279191712", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/feixiao/DesignPattern.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:58:51Z"}
{"full_name": "agentscope-ai/agentscope-java", "commit": "40a4a57ad79e82f8505572d3b195d0264ec7efcb", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/agentscope-ai/agentscope-java.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T04:59:51Z"}
{"full_name": "jfree/jfreechart", "commit": "98d9c90b6e0a1e553a506497daaf64a5704a4413", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/jfree/jfreechart.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.0, "finished_utc": "2026-10-23T05:00:51Z"}
{"full_name": "llazyl/TVBox", "commit": "9d41bf6d4f700445b708f90b534e310b94bc79fc", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/llazyl/TVBox.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T05:01:51Z"}
{"full_name": "kunal-kushwaha/DSA-Bootcamp-Java", "commit": "6bc4d8bf8ac5e434ac9083e1c01210e42f2a762c", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/kunal-kushwaha/DSA-Bootcamp-Java.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T05:02:51Z"}
{"full_name": "android-notes/Cockroach", "commit": "3409aafb0e859d9070495d83ffc0ce065b91b5e2", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/android-notes/Cockroach.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T05:03:51Z"}
{"full_name": "GregTech6/gregtech6", "commit": "3703e40308c8c030763fd6297dea8b210d2a77b1", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/GregTech6/gregtech6.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T05:04:51Z"}
{"full_name": "liaohuqiu/android-Ultra-Pull-To-Refresh", "commit": "46fdc861243a3d90dca1f5d31f3c82559ee9e4fa", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/liaohuqiu/android-Ultra-Pull-To-Refresh.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T05:05:51Z"}
{"full_name": "AweiLoveAndroid/CommonDevKnowledge", "commit": "9fa7eaae902caa07e374b749cd9176a9b7b9a87f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/AweiLoveAndroid/CommonDevKnowledge.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T05:06:51Z"}
{"full_name": "jelmerk/hnswlib", "commit": "ed19fc443bfa3f931af3754bfc163f8ea05902dd", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/jelmerk/hnswlib.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T05:07:51Z"}
{"full_name": "Ramotion/expanding-collection-android", "commit": "07ca505e41db1c8d6972731df8834e236dd232c1", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/Ramotion/expanding-collection-android.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.0, "finished_utc": "2026-10-23T05:08:51Z"}
{"full_name": "alibaba/jvm-sandbox", "commit": "c01c28ab5d7d97a64071a2aca261804c47a5347e", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/alibaba/jvm-sandbox.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T05:09:51Z"}
{"full_name": "TrackerControl/tracker-control-android", "commit": "62642862f28d4e156e0319e60d1c7675a7c3318d", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/TrackerControl/tracker-control-android.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-10-23T05:10:51Z"}
{"full_name": "spring-cloud/spring-cloud-dataflow-samples", "commit": "5c793fdb2394a5c799e624aa633ca0890d2c8ec2", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-cloud/spring-cloud-dataflow-samples.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.0, "finished_utc": "2026-10-23T05:11:51Z"}
{"full_name": "makemyownlife/shardingsphere-jdbc-demo", "commit": "cfacdb0766ce48a19112e7ba528ba3c3368e05b2", "status": "done", "error": null, "seconds": 41.3, "finished_utc": "2026-10-26T05:41:37Z"}
{"full_name": "DrKLO/Telegram", "commit": "f32ffeec763f0bdbf4bec25b52d654f77bff733d", "status": "done", "error": null, "seconds": 840.3, "finished_utc": "2026-10-26T05:55:37Z"}
{"full_name": "didi/KnowStreaming", "commit": "33524eaaaf8d539cb71f36a36e2b47688fff7591", "status": "done", "error": null, "seconds": 624.8, "finished_utc": "2026-10-26T06:06:02Z"}
{"full_name": "apache/iotdb", "commit": "bacbd5a6dc4b677cfe0b84b4f8ab3065c69ffc13", "status": "done", "error": null, "seconds": 366.2, "finished_utc": "2026-10-26T06:12:08Z"}
{"full_name": "nikoo28/java-solutions", "commit": "bbff7f6e6964334c61d0e67f17ec7bd48645fa2d", "status": "done", "error": null, "seconds": 13.1, "finished_utc": "2026-10-26T06:12:21Z"}
{"full_name": "karatelabs/karate", "commit": "00d0fc9efdbbfe632005af69224bb07b3848d85a", "status": "done", "error": null, "seconds": 45.6, "finished_utc": "2026-10-26T06:13:07Z"}
{"full_name": "undertow-io/undertow", "commit": "77dc917cea6f40468ea481e1bafa7e15657eb887", "status": "done", "error": null, "seconds": 48.3, "finished_utc": "2026-10-26T06:13:55Z"}
{"full_name": "sakserv/hadoop-mini-clusters", "commit": "787a02c728a1035c0742a22468a227616dc748d0", "status": "done", "error": null, "seconds": 10.6, "finished_utc": "2026-10-26T06:14:06Z"}
{"full_name": "singwhatiwanna/dynamic-load-apk", "commit": "bbd3bfa84c3a26cc89615a7539aef3ac4e9491e5", "status": "done", "error": null, "seconds": 7.9, "finished_utc": "2026-10-26T06:14:13Z"}
{"full_name": "hekailiang/squirrel", "commit": "160f13b5de20b6154b2694cf08897b013b98e084", "status": "done", "error": null, "seconds": 14.2, "finished_utc": "2026-10-26T06:14:28Z"}
{"full_name": "LandGrey/SpringBootVulExploit", "commit": "0fdbb4409fc0acc74c787f5003166c7182fff9df", "status": "done", "error": null, "seconds": 4.9, "finished_utc": "2026-10-26T06:14:33Z"}
{"full_name": "noties/Markwon", "commit": "2ea148c30a07f91ffa37c0aa36af1cf2670441af", "status": "done", "error": null, "seconds": 21.9, "finished_utc": "2026-10-26T06:14:54Z"}
{"full_name": "apple/pkl", "commit": "ef5e34c21009fe3d200b647551dbd672d288e710", "status": "done", "error": null, "seconds": 49.1, "finished_utc": "2026-10-26T06:15:44Z"}
{"full_name": "aklivity/zilla", "commit": "e008e9cd85dfb93984cab8af7563cfebfba477fd", "status": "done", "error": null, "seconds": 320.3, "finished_utc": "2026-10-26T06:21:04Z"}
{"full_name": "NingNing0111/know-hub-ai", "commit": "9bfdb09a4a87b51fb21eae40704f9bdd123434c8", "status": "done", "error": null, "seconds": 7.5, "finished_utc": "2026-10-26T06:21:11Z"}
{"full_name": "cymcsg/UltimateRecyclerView", "commit": "b05147d16dd2bfd9f4de4ebe0fdfc4617fb4e857", "status": "done", "error": null, "seconds": 16.6, "finished_utc": "2026-10-26T06:21:28Z"}
{"full_name": "javiersantos/AppUpdater", "commit": "ca6bcd2495095d6965ddf15d6a6fea6e80fab35c", "status": "done", "error": null, "seconds": 6.0, "finished_utc": "2026-10-26T06:21:34Z"}
{"full_name": "over-driver/SevenTV", "commit": "6d26e2c26e6057e79293cc476e208ae79d8c7254", "status": "done", "error": null, "seconds": 9.1, "finished_utc": "2026-10-26T06:21:43Z"}
{"full_name": "markzhai/AndroidPerformanceMonitor", "commit": "ed688391cdf95742892ce61494736667cf5baf08", "status": "done", "error": null, "seconds": 7.9, "finished_utc": "2026-10-26T06:21:51Z"}
{"full_name": "robovm/robovm", "commit": "ef091902377c00dc0fb2db87e8d79c8afb5e9010", "status": "done", "error": null, "seconds": 215.6, "finished_utc": "2026-10-26T06:25:27Z"}
{"full_name": "arun-gupta/microservices", "commit": "0bd10e5af2fb70e38729f21d6c477b329ed9e401", "status": "done", "error": null, "seconds": 6.1, "finished_utc": "2026-10-26T06:25:33Z"}
{"full_name": "WeiYe-Jing/datax-web", "commit": "f0aac36b6f3c5c6182b8985bd0bcf1470201e92f", "status": "done", "error": null, "seconds": 637.1, "finished_utc": "2026-10-26T06:36:10Z"}
{"full_name": "microsoft/playwright-java", "commit": "901a0338b1ac90a65a3c4c696cede4a96517b0f7", "status": "done", "error": null, "seconds": 27.8, "finished_utc": "2026-10-26T06:36:38Z"}
{"full_name": "bsommerfeld/pathetic", "commit": "ac1e686bd0e0976f63f044eda0a709de7ed552a6", "status": "done", "error": null, "seconds": 8.5, "finished_utc": "2026-10-26T06:36:46Z"}
{"full_name": "apache/pulsar", "commit": "c9a95df05883e112151bda20c70b2b33d9067454", "status": "done", "error": null, "seconds": 188.6, "finished_utc": "2026-10-26T06:39:55Z"}
{"full_name": "lerry903/RuoYi", "commit": "b2b4043af06a3968b2f40a369767cd3f4993567e", "status": "done", "error": null, "seconds": 33.3, "finished_utc": "2026-10-26T06:40:28Z"}
{"full_name": "apache/dubbo", "commit": "ae809de2fc81b408194240965eb20bf27e6971df", "status": "done", "error": null, "seconds": 116.3, "finished_utc": "2026-10-26T06:42:24Z"}
{"full_name": "mahmoudparsian/data-algorithms-book", "commit": "625c090e57f3551e65df9129d45eecb0c96d85fd", "status": "done", "error": null, "seconds": 16.6, "finished_utc": "2026-10-26T06:42:41Z"}
{"full_name": "WebPrague/PedestrianDetectionSystem", "commit": "6f729b4654e6200d015d794cfd73e245386da3b7", "status": "done", "error": null, "seconds": 7.1, "finished_utc": "2026-10-26T06:42:48Z"}
{"full_name": "KunMinX/Jetpack-MVVM-Best-Practice", "commit": "543eb8659089d74ccad403763cb16596febc89b7", "status": "done", "error": null, "seconds": 10.5, "finished_utc": "2026-10-26T06:42:58Z"}
{"full_name": "obiscr/ChatGPT", "commit": "a8c0621e4e7c3988c3ba8939d4115587e32a71b0", "status": "done", "error": null, "seconds": 8.7, "finished_utc": "2026-10-26T06:43:07Z"}
{"full_name": "yanzhenjie/SwipeRecyclerView", "commit": "69aa14d05da09beaeb880240c62f7de6f4f1bb39", "status": "done", "error": null, "seconds": 12.7, "finished_utc": "2026-10-26T06:43:20Z"}
{"full_name": "modelmapper/modelmapper", "commit": "c0d4ec69ca4f8840b5e203e43cd991d27b5351db", "status": "done", "error": null, "seconds": 17.4, "finished_utc": "2026-10-26T06:43:37Z"}
{"full_name": "mikehardy/react-native-update-apk", "commit": "ac0affc5a15caa79a9d71dd0f2b825fce00be398", "status": "done", "error": null, "seconds": 5.3, "finished_utc": "2026-10-26T06:43:42Z"}
{"full_name": "Meituan-Dianping/Leaf", "commit": "86a6441d263497b9f9ee321de13422b9c63f0c06", "status": "done", "error": null, "seconds": 6.6, "finished_utc": "2026-10-26T06:43:49Z"}
{"full_name": "dadoonet/fscrawler", "commit": "1e1f9b1abb675e1b154457a066b2a77861ede08a", "status": "done", "error": null, "seconds": 21.1, "finished_utc": "2026-10-26T06:44:10Z"}
{"full_name": "yinjihuan/kitty-cloud", "commit": "639424b9f5c41f5f02ebcf50bcac6c19fea2a05a", "status": "done", "error": null, "seconds": 9.0, "finished_utc": "2026-10-26T06:44:19Z"}
{"full_name": "google/gson", "commit": "e2292f9c9f2e07a4791827e8eea34aa7d80545d6", "status": "done", "error": null, "seconds": 18.7, "finished_utc": "2026-10-26T06:44:38Z"}
{"full_name": "iammert/MaterialIntroView", "commit": "f7b36b77d691bd0f2b270b378fab8d1aaf8ea273", "status": "done", "error": null, "seconds": 6.4, "finished_utc": "2026-10-26T06:44:44Z"}
{"full_name": "google/ExoPlayer", "commit": "dd430f7053a1a3958deea3ead6a0565150c06bfc", "status": "done", "error": null, "seconds": 83.8, "finished_utc": "2026-10-26T06:46:08Z"}
{"full_name": "algorithmzuo/algorithm-journey", "commit": "f797c024191b73ce2f2917e46cfb6f0a27aecc7c", "status": "done", "error": null, "seconds": 50.0, "finished_utc": "2026-10-26T06:46:58Z"}
{"full_name": "krasa/StringManipulation", "commit": "ab970f43f848ce51f3388e51b5d09a88a3bb5a11", "status": "done", "error": null, "seconds": 20.7, "finished_utc": "2026-10-26T06:47:19Z"}
{"full_name": "loks666/get_jobs", "commit": "a78db87b1da539120eeb843e6ab2fc36998bc2c0", "status": "done", "error": null, "seconds": 15.6, "finished_utc": "2026-10-26T06:47:34Z"}
{"full_name": "DTStack/flinkStreamSQL", "commit": "fd15f55eaebc7437fc9856d4d0855d54bdc0a1d3", "status": "done", "error": null, "seconds": 44.9, "finished_utc": "2026-10-26T06:48:19Z"}
{"full_name": "nosqlcoco/springboot-weapp-demo", "commit": "c843e2b692049680fba582e20fef53294c7a8e87", "status": "done", "error": null, "seconds": 6.3, "finished_utc": "2026-10-26T06:48:26Z"}
{"full_name": "prestodb/presto", "commit": "69b70b195d174731f62493c5bd9604e8a04af545", "status": "done", "error": null, "seconds": 366.0, "finished_utc": "2026-10-26T06:54:32Z"}
{"full_name": "opentripplanner/OpenTripPlanner", "commit": "59b052df04a3438535702c85083dd5684980834c", "status": "done", "error": null, "seconds": 96.0, "finished_utc": "2026-10-26T06:56:08Z"}
{"full_name": "lxy-go/SpringBoot", "commit": "af8995e8f21ecdb6a94ce0fafbd8eededd9f9988", "status": "done", "error": null, "seconds": 7.1, "finished_utc": "2026-10-26T06:56:15Z"}
{"full_name": "pmd/pmd", "commit": "128db42ad1c14d0fd12ba5574ff1ca2974f4fdd3", "status": "done", "error": null, "seconds": 106.4, "finished_utc": "2026-10-26T06:58:01Z"}
{"full_name": "RoboBinding/RoboBinding", "commit": "d5e213d012b2a845fe809c1c6c58ec83ef94b82e", "status": "done", "error": null, "seconds": 20.4, "finished_utc": "2026-10-26T06:58:22Z"}
{"full_name": "Bearded-Hen/Android-Bootstrap", "commit": "b3d62cc1847e26d420c53c92665a4fe1e6ee7ecf", "status": "done", "error": null, "seconds": 10.6, "finished_utc": "2026-10-26T06:58:32Z"}
{"full_name": "hackware1993/MagicIndicator", "commit": "fe22c7dc45444312bf1e8c71d1ced8e7c1aa3c9c", "status": "done", "error": null, "seconds": 7.7, "finished_utc": "2026-10-26T06:58:40Z"}
{"full_name": "openjdk/jol", "commit": "db2cc744485031c8149991a004ab02f2ea9b24dd", "status": "done", "error": null, "seconds": 12.0, "finished_utc": "2026-10-26T06:58:52Z"}
{"full_name": "gaoleicoding/BiuBike", "commit": "cdb084261ded20c17892308e21d87bb7bd8717fa", "status": "done", "error": null, "seconds": 9.7, "finished_utc": "2026-10-26T06:59:02Z"}
{"full_name": "lingochamp/FileDownloader", "commit": "6237a8cac174bcc916e4342b14ab1ab72a5768d4", "status": "done", "error": null, "seconds": 15.5, "finished_utc": "2026-10-26T06:59:17Z"}
{"full_name": "ProgrammerAnthony/RocketMQC", "commit": "6790ee5dfc31f9b797bbe74acad2ac92b6c7771c", "status": "done", "error": null, "seconds": 39.0, "finished_utc": "2026-10-26T06:59:56Z"}
{"full_name": "pig-mesh/pig", "commit": "a0d273afd3adc6678b065c0f2d25433541343ad7", "status": "done", "error": null, "seconds": 22.4, "finished_utc": "2026-10-26T07:00:18Z"}
{"full_name": "Netflix/hollow", "commit": "547c2ac44a906a8329b44c14ce7c9e898ffdfa4e", "status": "done", "error": null, "seconds": 41.7, "finished_utc": "2026-10-26T07:01:00Z"}
{"full_name": "brianfrankcooper/YCSB", "commit": "66302f301b13f60d4bcb2f29f478586bb1d6f2e0", "status": "done", "error": null, "seconds": 23.1, "finished_utc": "2026-10-26T07:01:23Z"}
{"full_name": "openpreserve/jhove", "commit": "597c414a73ddde20c9c880146d4b4dc08e42640c", "status": "done", "error": null, "seconds": 39.5, "finished_utc": "2026-10-26T07:02:03Z"}
{"full_name": "asLody/VirtualApp", "commit": "29b1b5258f8adfbbb4362f70eb0532794c8715c7", "status": "done", "error": null, "seconds": 27.1, "finished_utc": "2026-10-26T07:02:30Z"}
{"full_name": "gruelbox/transaction-outbox", "commit": "7799866575eac6e47343bd2a33712b4a34097b15", "status": "done", "error": null, "seconds": 11.3, "finished_utc": "2026-10-26T07:02:41Z"}
{"full_name": "PBH-BTN/PeerBanHelper", "commit": "471956a9a0b061fab3bcf7d6ace9975b8e16b74a", "status": "done", "error": null, "seconds": 38.5, "finished_utc": "2026-10-26T07:03:20Z"}
{"full_name": "nanchen2251/RxJava2Examples", "commit": "d2eb89bb78aa7b16ccf9e3b5c95c98d3c2a51b46", "status": "done", "error": null, "seconds": 7.9, "finished_utc": "2026-10-26T07:03:28Z"}
{"full_name": "luospp/MusicPlayer-Smartisan", "commit": "86a73264fc5805eafa2f85c42c9390baac256810", "status": "done", "error": null, "seconds": 16.8, "finished_utc": "2026-10-26T07:03:45Z"}
{"full_name": "qiurunze123/miaosha", "commit": "e58017658e549b63fc4db2160d2325ccd7f8435b", "status": "done", "error": null, "seconds": 22.7, "finished_utc": "2026-10-26T07:04:07Z"}
{"full_name": "Hitomis/transferee", "commit": "517634691e292451d37608230a53b663fa936370", "status": "done", "error": null, "seconds": 11.2, "finished_utc": "2026-10-26T07:04:19Z"}
{"full_name": "typ0520/bizsocket", "commit": "784a70d8f529ec1873b35a3b927ee49f23ebf169", "status": "done", "error": null, "seconds": 8.7, "finished_utc": "2026-10-26T07:04:27Z"}
{"full_name": "OtterMind/Chat2DB", "commit": "a0aadb004a84b6bcc2144fb431ff1d0701639a1c", "status": "done", "error": null, "seconds": 103.1, "finished_utc": "2026-10-26T07:06:10Z"}
{"full_name": "Qihoo360/hbox", "commit": "b5eb493fc35a63d3faef055b85326ce79d628233", "status": "done", "error": null, "seconds": 20.4, "finished_utc": "2026-10-26T07:06:31Z"}
{"full_name": "Minecraft-Radiance/Radiance", "commit": "948b29a35328ee812b9aa566fc8de2789100291a", "status": "done", "error": null, "seconds": 18.6, "finished_utc": "2026-10-26T07:06:49Z"}
{"full_name": "feixiao/DesignPattern", "commit": "488777bed7a0fcf1f3724cc0cf16931279191712", "status": "done", "error": null, "seconds": 27.1, "finished_utc": "2026-10-26T07:07:16Z"}
{"full_name": "agentscope-ai/agentscope-java", "commit": "40a4a57ad79e82f8505572d3b195d0264ec7efcb", "status": "done", "error": null, "seconds": 132.7, "finished_utc": "2026-10-26T07:09:29Z"}
{"full_name": "jfree/jfreechart", "commit": "98d9c90b6e0a1e553a506497daaf64a5704a4413", "status": "done", "error": null, "seconds": 44.8, "finished_utc": "2026-10-26T07:10:14Z"}
{"full_name": "llazyl/TVBox", "commit": "9d41bf6d4f700445b708f90b534e310b94bc79fc", "status": "done", "error": null, "seconds": 18.6, "finished_utc": "2026-10-26T07:10:33Z"}
{"full_name": "kunal-kushwaha/DSA-Bootcamp-Java", "commit": "6bc4d8bf8ac5e434ac9083e1c01210e42f2a762c", "status": "done", "error": null, "seconds": 11.2, "finished_utc": "2026-10-26T07:10:44Z"}
{"full_name": "android-notes/Cockroach", "commit": "3409aafb0e859d9070495d83ffc0ce065b91b5e2", "status": "done", "error": null, "seconds": 6.2, "finished_utc": "2026-10-26T07:10:50Z"}
{"full_name": "GregTech6/gregtech6", "commit": "3703e40308c8c030763fd6297dea8b210d2a77b1", "status": "done", "error": null, "seconds": 1040.8, "finished_utc": "2026-10-26T07:28:11Z"}
{"full_name": "liaohuqiu/android-Ultra-Pull-To-Refresh", "commit": "46fdc861243a3d90dca1f5d31f3c82559ee9e4fa", "status": "done", "error": null, "seconds": 8.2, "finished_utc": "2026-10-26T07:28:19Z"}
{"full_name": "AweiLoveAndroid/CommonDevKnowledge", "commit": "9fa7eaae902caa07e374b749cd9176a9b7b9a87f", "status": "done", "error": null, "seconds": 5.7, "finished_utc": "2026-10-26T07:28:25Z"}
{"full_name": "jelmerk/hnswlib", "commit": "ed19fc443bfa3f931af3754bfc163f8ea05902dd", "status": "done", "error": null, "seconds": 8.3, "finished_utc": "2026-10-26T07:28:33Z"}
{"full_name": "Ramotion/expanding-collection-android", "commit": "07ca505e41db1c8d6972731df8834e236dd232c1", "status": "done", "error": null, "seconds": 5.8, "finished_utc": "2026-10-26T07:28:39Z"}
{"full_name": "alibaba/jvm-sandbox", "commit": "c01c28ab5d7d97a64071a2aca261804c47a5347e", "status": "done", "error": null, "seconds": 25.5, "finished_utc": "2026-10-26T07:29:04Z"}
{"full_name": "TrackerControl/tracker-control-android", "commit": "62642862f28d4e156e0319e60d1c7675a7c3318d", "status": "done", "error": null, "seconds": 23.6, "finished_utc": "2026-10-26T07:29:28Z"}
{"full_name": "spring-cloud/spring-cloud-dataflow-samples", "commit": "5c793fdb2394a5c799e624aa633ca0890d2c8ec2", "status": "done", "error": null, "seconds": 15.8, "finished_utc": "2026-10-26T07:29:44Z"}


==> anc/validation/run.json <==
{
 "set": "validation",
 "sample": "inputs/paper-one/sample/open-source-repository-sample.java-supplement.csv",
 "sample_sha256": "b6c69f9c40289a02fa27779481800d33432edd96a1e9dd1337f4bd24d7921337",
 "labels": null,
 "labels_sha256": null,
 "frame": null,
 "frame_sha256": null,
 "sessions": [
  {
   "started_utc": "2026-10-22T16:26:38Z",
   "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39",
   "tools": {
    "python": "3.14.4",
    "lizard": "1.23.0",
    "pmd": "7.27.0",
    "ck_sha256": "2ddfdc275b6b59c2033e03253c4fec511c338fe494a10b70f651bc039a72c74d",
    "paper_one_version": "0.0.2",
    "paper_one_commit": "393da766e5630ab05478a9b1ce896e3626741b09",
    "javaparser": "3.28.2",
    "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39",
    "concentration_divergence_study": "0.0.1",
    "platform": "Linux-7.0.0-38-generic-x86_64-with-glibc2.43"
   }
  },
  {
   "started_utc": "2026-10-22T19:26:39Z",
   "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39",
   "tools": {
    "python": "3.14.4",
    "lizard": "1.23.0",
    "pmd": "7.27.0",
    "ck_sha256": "2ddfdc275b6b59c2033e03253c4fec511c338fe494a10b70f651bc039a72c74d",
    "paper_one_version": "0.0.2",
    "paper_one_commit": "393da766e5630ab05478a9b1ce896e3626741b09",
    "javaparser": "3.28.2",
    "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39",
    "concentration_divergence_study": "0.0.1",
    "platform": "Linux-7.0.0-38-generic-x86_64-with-glibc2.43"
   }
  },
  {
   "started_utc": "2026-10-26T05:40:55Z",
   "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c",
   "tools": {
    "python": "3.14.4",
    "lizard": "1.23.0",
    "pmd": "7.27.0",
    "ck_sha256": "2ddfdc275b6b59c2033e03253c4fec511c338fe494a10b70f651bc039a72c74d",
    "paper_one_version": "0.0.2",
    "paper_one_commit": "0f8e654bddae7bc0d4536f87a043375b8edcc271",
    "javaparser": "3.28.2",
    "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c",
    "concentration_divergence_study": "0.0.1",
    "platform": "Linux-7.0.0-38-generic-x86_64-with-glibc2.43"
   }
  }
 ],
 "forgotten": [
  {
   "keys": [
    "DrKLO__Telegram@f32ffeec763f"
   ],
   "reason": "Measured with a 6g heap: the 8h budget was exhausted, as with seed-3 OctoGram. Re-measured with 9g.",
   "utc": "2026-10-26T05:40:38Z",
   "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
  }
 ]
}

==> anc/validation/study.json <==
[
 {
  "set": "validation",
  "key": "openjdk__jdk@3104115c2a05",
  "repo": "https://github.com/openjdk/jdk.git",
  "name": "jdk",
  "full_name": "openjdk/jdk",
  "lang": "java",
  "commit": "3104115c2a0587895997965c9e88a1181f52ee47",
  "date": "2026-10-18",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 23438,
  "rank": 78,
  "star_band": ">=5001",
  "draw": 4,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/openjdk/jdk.git",
  "n_funcs": 292386,
  "n_files": 16280,
  "kind": "application",
  "wmc_gods": 4135,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.591,
  "anon_frac": 0.0003,
  "pmd_gods": 1716,
  "pmd_method_gods": {
   "pmd_method_CC10": 8697,
   "pmd_method_Cognitive15": 6902,
   "pmd_method_NPath200": 2174,
   "pmd_method_Ncss60": 1484
  },
  "pmd_method_unmatched": 204,
  "pmd_method_values": {
   "cc": 183520,
   "cognitive": 75858,
   "npath": 183489,
   "ncss": 183520
  },
  "ck_def_gods": {
   "ck_LCOM": 0,
   "ck_TCClow": 0,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 0,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 0,
  "java_files_multi_class": 0,
  "di": {
   "frameworks": [],
   "build_files": 20
  },
  "pruned": {
   "removed": 17,
   "by_segment": {
    "build": 4,
    "target": 13
   }
  },
  "matrix": {
   "class": {
    "n_univ": 16280,
    "oracle_gods": {
     "pmd_GodClass": 1716,
     "pmd_CouplingBetweenObjects": 785,
     "pmd_TooManyMethods": 2829,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 59,
     "pmd_TooManyFields": 297,
     "pmd_ExcessivePublicCount": 340,
     "pmd_ExcessiveImports": 451,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 292386,
    "oracle_gods": {
     "cc14": 7498,
     "cognitive15": 11700,
     "nesting5": 2298,
     "loc50": 8329,
     "params5": 12392,
     "brain_method": 1385,
     "pmd_method_CC10": 8697,
     "pmd_method_Cognitive15": 6902,
     "pmd_method_NPath200": 2174,
     "pmd_method_Ncss60": 1484
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 14171,
   "files_failed": 80,
   "files_java8": 62,
   "methods": 185387,
   "calls": {
    "internal": 364343,
    "jdk": 337479,
    "repo_not_analysed": 207,
    "unresolved": 10491,
    "should_have_resolved": 5560,
    "budget": 0
   },
   "seconds": 4041.442,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "secure-software-engineering__FlowDroid@9bf10349ec6f",
  "repo": "https://github.com/secure-software-engineering/FlowDroid.git",
  "name": "FlowDroid",
  "full_name": "secure-software-engineering/FlowDroid",
  "lang": "java",
  "commit": "9bf10349ec6fdceebbcfda2d261a1f23b9e2e439",
  "date": "2026-09-28",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1274,
  "rank": 429,
  "star_band": "1251..1500",
  "draw": 5,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/secure-software-engineering/FlowDroid.git",
  "n_funcs": 6177,
  "n_files": 566,
  "kind": "application",
  "wmc_gods": 84,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6189,
  "anon_frac": 0.0,
  "pmd_gods": 57,
  "pmd_method_gods": {
   "pmd_method_CC10": 376,
   "pmd_method_Cognitive15": 337,
   "pmd_method_NPath200": 119,
   "pmd_method_Ncss60": 56
  },
  "pmd_method_unmatched": 4,
  "pmd_method_values": {
   "cc": 6177,
   "cognitive": 2363,
   "npath": 6177,
   "ncss": 6177
  },
  "ck_def_gods": {
   "ck_LCOM": 86,
   "ck_TCClow": 519,
   "ck_CBOhigh": 106,
   "ck_LargeClass": 73,
   "decor_blob": 47
  },
  "ck_def_outside": {
   "ck_LCOM": 42,
   "ck_TCClow": 309,
   "ck_CBOhigh": 15,
   "ck_LargeClass": 60,
   "decor_blob": 26
  },
  "java_files_ck": 566,
  "java_files_multi_class": 123,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 6
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 566,
    "oracle_gods": {
     "pmd_GodClass": 57,
     "pmd_CouplingBetweenObjects": 39,
     "pmd_TooManyMethods": 65,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 3,
     "pmd_TooManyFields": 10,
     "pmd_ExcessivePublicCount": 3,
     "pmd_ExcessiveImports": 35,
     "ck_LCOM": 86,
     "ck_TCClow": 519,
     "ck_CBOhigh": 106,
     "ck_LargeClass": 73,
     "decor_blob": 47
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 6177,
    "oracle_gods": {
     "cc14": 205,
     "cognitive15": 339,
     "nesting5": 99,
     "loc50": 120,
     "params5": 243,
     "brain_method": 53,
     "pmd_method_CC10": 376,
     "pmd_method_Cognitive15": 337,
     "pmd_method_NPath200": 119,
     "pmd_method_Ncss60": 56
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 654,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 6261,
   "calls": {
    "internal": 6815,
    "jdk": 6151,
    "repo_not_analysed": 0,
    "unresolved": 13145,
    "should_have_resolved": 2940,
    "budget": 0
   },
   "seconds": 19.722,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "makemyownlife__shardingsphere-jdbc-demo@cfacdb0766ce",
  "repo": "https://github.com/makemyownlife/shardingsphere-jdbc-demo.git",
  "name": "shardingsphere-jdbc-demo",
  "full_name": "makemyownlife/shardingsphere-jdbc-demo",
  "lang": "java",
  "commit": "cfacdb0766ce48a19112e7ba528ba3c3368e05b2",
  "date": "2024-09-15",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 237,
  "rank": 24,
  "star_band": "225..237",
  "draw": 6,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/makemyownlife/shardingsphere-jdbc-demo.git",
  "n_funcs": 1185,
  "n_files": 65,
  "kind": "application",
  "wmc_gods": 4,
  "files_skipped": {
   "oversize": 1,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 1,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.9198,
  "anon_frac": 0.0008,
  "pmd_gods": 3,
  "pmd_method_gods": {
   "pmd_method_CC10": 8,
   "pmd_method_Cognitive15": 4,
   "pmd_method_NPath200": 1,
   "pmd_method_Ncss60": 2
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1145,
   "cognitive": 94,
   "npath": 1145,
   "ncss": 1145
  },
  "ck_def_gods": {
   "ck_LCOM": 17,
   "ck_TCClow": 49,
   "ck_CBOhigh": 4,
   "ck_LargeClass": 15,
   "decor_blob": 11
  },
  "ck_def_outside": {
   "ck_LCOM": 20,
   "ck_TCClow": 670,
   "ck_CBOhigh": 18,
   "ck_LargeClass": 41,
   "decor_blob": 10
  },
  "java_files_ck": 65,
  "java_files_multi_class": 12,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 13
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 65,
    "oracle_gods": {
     "pmd_GodClass": 3,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 3,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 17,
     "ck_TCClow": 49,
     "ck_CBOhigh": 4,
     "ck_LargeClass": 15,
     "decor_blob": 11
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 1185,
    "oracle_gods": {
     "cc14": 3,
     "cognitive15": 4,
     "nesting5": 1,
     "loc50": 7,
     "params5": 0,
     "brain_method": 1,
     "pmd_method_CC10": 8,
     "pmd_method_Cognitive15": 4,
     "pmd_method_NPath200": 1,
     "pmd_method_Ncss60": 2
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 74,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1188,
   "calls": {
    "internal": 286,
    "jdk": 484,
    "repo_not_analysed": 0,
    "unresolved": 1217,
    "should_have_resolved": 61,
    "budget": 0
   },
   "seconds": 5.128,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "cabaletta__baritone@622977066159",
  "repo": "https://github.com/cabaletta/baritone.git",
  "name": "baritone",
  "full_name": "cabaletta/baritone",
  "lang": "java",
  "commit": "622977066159bd47ac9708fb4842dc3a87f2b63c",
  "date": "2026-09-29",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 9312,
  "rank": 268,
  "star_band": ">=5001",
  "draw": 7,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/cabaletta/baritone.git",
  "n_funcs": 2299,
  "n_files": 308,
  "kind": "application",
  "wmc_gods": 35,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6037,
  "anon_frac": 0.0,
  "pmd_gods": 24,
  "pmd_method_gods": {
   "pmd_method_CC10": 115,
   "pmd_method_Cognitive15": 94,
   "pmd_method_NPath200": 35,
   "pmd_method_Ncss60": 19
  },
  "pmd_method_unmatched": 3,
  "pmd_method_values": {
   "cc": 2298,
   "cognitive": 917,
   "npath": 2298,
   "ncss": 2298
  },
  "ck_def_gods": {
   "ck_LCOM": 46,
   "ck_TCClow": 269,
   "ck_CBOhigh": 61,
   "ck_LargeClass": 31,
   "decor_blob": 25
  },
  "ck_def_outside": {
   "ck_LCOM": 2,
   "ck_TCClow": 55,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "java_files_ck": 308,
  "java_files_multi_class": 48,
  "di": {
   "frameworks": [],
   "build_files": 6
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 308,
    "oracle_gods": {
     "pmd_GodClass": 24,
     "pmd_CouplingBetweenObjects": 16,
     "pmd_TooManyMethods": 32,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 4,
     "pmd_ExcessiveImports": 9,
     "ck_LCOM": 46,
     "ck_TCClow": 269,
     "ck_CBOhigh": 61,
     "ck_LargeClass": 31,
     "decor_blob": 25
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 2299,
    "oracle_gods": {
     "cc14": 56,
     "cognitive15": 95,
     "nesting5": 24,
     "loc50": 49,
     "params5": 126,
     "brain_method": 13,
     "pmd_method_CC10": 115,
     "pmd_method_Cognitive15": 94,
     "pmd_method_NPath200": 35,
     "pmd_method_Ncss60": 19
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 376,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 2335,
   "calls": {
    "internal": 4598,
    "jdk": 2364,
    "repo_not_analysed": 0,
    "unresolved": 3642,
    "should_have_resolved": 2449,
    "budget": 0
   },
   "seconds": 8.864,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "SmartBear__soapui@452bc1778ca8",
  "repo": "https://github.com/SmartBear/soapui.git",
  "name": "soapui",
  "full_name": "SmartBear/soapui",
  "lang": "java",
  "commit": "452bc1778ca85310549beb43c2ad4670cc89d7ae",
  "date": "2026-06-08",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1715,
  "rank": 312,
  "star_band": "1501..2000",
  "draw": 8,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/SmartBear/soapui.git",
  "n_funcs": 20194,
  "n_files": 1626,
  "kind": "application",
  "wmc_gods": 255,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6349,
  "anon_frac": 0.0079,
  "pmd_gods": 142,
  "pmd_method_gods": {
   "pmd_method_CC10": 428,
   "pmd_method_Cognitive15": 451,
   "pmd_method_NPath200": 135,
   "pmd_method_Ncss60": 75
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 19813,
   "cognitive": 7277,
   "npath": 19813,
   "ncss": 19813
  },
  "ck_def_gods": {
   "ck_LCOM": 398,
   "ck_TCClow": 1503,
   "ck_CBOhigh": 305,
   "ck_LargeClass": 368,
   "decor_blob": 241
  },
  "ck_def_outside": {
   "ck_LCOM": 42,
   "ck_TCClow": 391,
   "ck_CBOhigh": 32,
   "ck_LargeClass": 36,
   "decor_blob": 14
  },
  "java_files_ck": 1620,
  "java_files_multi_class": 511,
  "di": {
   "frameworks": [],
   "build_files": 6
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 1626,
    "oracle_gods": {
     "pmd_GodClass": 142,
     "pmd_CouplingBetweenObjects": 120,
     "pmd_TooManyMethods": 233,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 37,
     "pmd_ExcessivePublicCount": 37,
     "pmd_ExcessiveImports": 177,
     "ck_LCOM": 398,
     "ck_TCClow": 1503,
     "ck_CBOhigh": 305,
     "ck_LargeClass": 368,
     "decor_blob": 241
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 20194,
    "oracle_gods": {
     "cc14": 190,
     "cognitive15": 541,
     "nesting5": 125,
     "loc50": 228,
     "params5": 204,
     "brain_method": 62,
     "pmd_method_CC10": 428,
     "pmd_method_Cognitive15": 451,
     "pmd_method_NPath200": 135,
     "pmd_method_Ncss60": 75
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 1981,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 19848,
   "calls": {
    "internal": 44126,
    "jdk": 29072,
    "repo_not_analysed": 0,
    "unresolved": 14150,
    "should_have_resolved": 5384,
    "budget": 0
   },
   "seconds": 45.588,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "sofn__ArchForge@af9e61435045",
  "repo": "https://github.com/sofn/ArchForge.git",
  "name": "ArchForge",
  "full_name": "sofn/ArchForge",
  "lang": "java",
  "commit": "af9e614350451c2a193065fd17cd45db8d1a51e0",
  "date": "2026-10-11",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 367,
  "rank": 628,
  "star_band": "350..399",
  "draw": 9,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/sofn/ArchForge.git",
  "n_funcs": 1900,
  "n_files": 363,
  "kind": "application",
  "wmc_gods": 18,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5568,
  "anon_frac": 0.0,
  "pmd_gods": 14,
  "pmd_method_gods": {
   "pmd_method_CC10": 57,
   "pmd_method_Cognitive15": 20,
   "pmd_method_NPath200": 14,
   "pmd_method_Ncss60": 2
  },
  "pmd_method_unmatched": 2,
  "pmd_method_values": {
   "cc": 1897,
   "cognitive": 844,
   "npath": 1897,
   "ncss": 1897
  },
  "ck_def_gods": {
   "ck_LCOM": 63,
   "ck_TCClow": 236,
   "ck_CBOhigh": 68,
   "ck_LargeClass": 27,
   "decor_blob": 22
  },
  "ck_def_outside": {
   "ck_LCOM": 7,
   "ck_TCClow": 167,
   "ck_CBOhigh": 37,
   "ck_LargeClass": 20,
   "decor_blob": 10
  },
  "java_files_ck": 360,
  "java_files_multi_class": 32,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 21
  },
  "pruned": {
   "removed": 5,
   "by_segment": {
    "testFixtures": 5
   }
  },
  "matrix": {
   "class": {
    "n_univ": 363,
    "oracle_gods": {
     "pmd_GodClass": 14,
     "pmd_CouplingBetweenObjects": 13,
     "pmd_TooManyMethods": 34,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 6,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 21,
     "ck_LCOM": 63,
     "ck_TCClow": 236,
     "ck_CBOhigh": 68,
     "ck_LargeClass": 27,
     "decor_blob": 22
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 1900,
    "oracle_gods": {
     "cc14": 19,
     "cognitive15": 27,
     "nesting5": 1,
     "loc50": 9,
     "params5": 33,
     "brain_method": 0,
     "pmd_method_CC10": 57,
     "pmd_method_Cognitive15": 20,
     "pmd_method_NPath200": 14,
     "pmd_method_Ncss60": 2
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 780,
   "files_failed": 3,
   "files_java8": 0,
   "methods": 1916,
   "calls": {
    "internal": 2112,
    "jdk": 3701,
    "repo_not_analysed": 0,
    "unresolved": 3245,
    "should_have_resolved": 3559,
    "budget": 0
   },
   "seconds": 9.732,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "huanghaibin-dev__CalendarView@f5479ea3baef",
  "repo": "https://github.com/huanghaibin-dev/CalendarView.git",
  "name": "CalendarView",
  "full_name": "huanghaibin-dev/CalendarView",
  "lang": "java",
  "commit": "f5479ea3baefdbba2453cea19a208eca83baeb9e",
  "date": "2025-12-04",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 9411,
  "rank": 264,
  "star_band": ">=5001",
  "draw": 10,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/huanghaibin-dev/CalendarView.git",
  "n_funcs": 1088,
  "n_files": 86,
  "kind": "library",
  "wmc_gods": 13,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6268,
  "anon_frac": 0.0,
  "pmd_gods": 7,
  "pmd_method_gods": {
   "pmd_method_CC10": 35,
   "pmd_method_Cognitive15": 46,
   "pmd_method_NPath200": 11,
   "pmd_method_Ncss60": 2
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 910,
   "cognitive": 345,
   "npath": 910,
   "ncss": 910
  },
  "ck_def_gods": {
   "ck_LCOM": 27,
   "ck_TCClow": 86,
   "ck_CBOhigh": 25,
   "ck_LargeClass": 20,
   "decor_blob": 17
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 0,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 86,
  "java_files_multi_class": 27,
  "di": {
   "frameworks": [],
   "build_files": 3
  },
  "pruned": {
   "removed": 6,
   "by_segment": {
    "androidTest": 6
   }
  },
  "matrix": {
   "class": {
    "n_univ": 86,
    "oracle_gods": {
     "pmd_GodClass": 7,
     "pmd_CouplingBetweenObjects": 2,
     "pmd_TooManyMethods": 14,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 4,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 27,
     "ck_TCClow": 86,
     "ck_CBOhigh": 25,
     "ck_LargeClass": 20,
     "decor_blob": 17
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 1088,
    "oracle_gods": {
     "cc14": 18,
     "cognitive15": 42,
     "nesting5": 0,
     "loc50": 16,
     "params5": 83,
     "brain_method": 0,
     "pmd_method_CC10": 35,
     "pmd_method_Cognitive15": 46,
     "pmd_method_NPath200": 11,
     "pmd_method_Ncss60": 2
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 86,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1123,
   "calls": {
    "internal": 2294,
    "jdk": 614,
    "repo_not_analysed": 0,
    "unresolved": 3218,
    "should_have_resolved": 356,
    "budget": 0
   },
   "seconds": 4.705,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "gast-lib__gast-lib@322cf0805514",
  "repo": "https://github.com/gast-lib/gast-lib.git",
  "name": "gast-lib",
  "full_name": "gast-lib/gast-lib",
  "lang": "java",
  "commit": "322cf0805514a919658772ff48ad9cd24ba919b5",
  "date": "2013-04-02",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 523,
  "rank": 703,
  "star_band": "500..599",
  "draw": 12,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/gast-lib/gast-lib.git",
  "n_funcs": 1838,
  "n_files": 308,
  "kind": "application",
  "wmc_gods": 4,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6518,
  "anon_frac": 0.0,
  "pmd_gods": 1,
  "pmd_method_gods": {
   "pmd_method_CC10": 32,
   "pmd_method_Cognitive15": 34,
   "pmd_method_NPath200": 8,
   "pmd_method_Ncss60": 2
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1838,
   "cognitive": 646,
   "npath": 1838,
   "ncss": 1838
  },
  "ck_def_gods": {
   "ck_LCOM": 33,
   "ck_TCClow": 278,
   "ck_CBOhigh": 29,
   "ck_LargeClass": 29,
   "decor_blob": 14
  },
  "ck_def_outside": {
   "ck_LCOM": 2,
   "ck_TCClow": 6,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "java_files_ck": 308,
  "java_files_multi_class": 56,
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 308,
    "oracle_gods": {
     "pmd_GodClass": 1,
     "pmd_CouplingBetweenObjects": 6,
     "pmd_TooManyMethods": 25,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 3,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 5,
     "ck_LCOM": 33,
     "ck_TCClow": 278,
     "ck_CBOhigh": 29,
     "ck_LargeClass": 29,
     "decor_blob": 14
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 1838,
    "oracle_gods": {
     "cc14": 10,
     "cognitive15": 33,
     "nesting5": 1,
     "loc50": 44,
     "params5": 28,
     "brain_method": 0,
     "pmd_method_CC10": 32,
     "pmd_method_Cognitive15": 34,
     "pmd_method_NPath200": 8,
     "pmd_method_Ncss60": 2
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 330,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1918,
   "calls": {
    "internal": 3277,
    "jdk": 1482,
    "repo_not_analysed": 0,
    "unresolved": 3843,
    "should_have_resolved": 357,
    "budget": 0
   },
   "seconds": 6.036,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "OpenFeign__feign@e32547ac3afd",
  "repo": "https://github.com/OpenFeign/feign.git",
  "name": "feign",
  "full_name": "OpenFeign/feign",
  "lang": "java",
  "commit": "e32547ac3afd7386f8427efaaddb97df384596df",
  "date": "2026-10-15",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 9800,
  "rank": 243,
  "star_band": ">=5001",
  "draw": 13,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/OpenFeign/feign.git",
  "n_funcs": 2109,
  "n_files": 269,
  "kind": "application",
  "wmc_gods": 19,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.67,
  "anon_frac": 0.0,
  "pmd_gods": 9,
  "pmd_method_gods": {
   "pmd_method_CC10": 47,
   "pmd_method_Cognitive15": 31,
   "pmd_method_NPath200": 8,
   "pmd_method_Ncss60": 1
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 2106,
   "cognitive": 698,
   "npath": 2105,
   "ncss": 2106
  },
  "ck_def_gods": {
   "ck_LCOM": 34,
   "ck_TCClow": 244,
   "ck_CBOhigh": 36,
   "ck_LargeClass": 21,
   "decor_blob": 16
  },
  "ck_def_outside": {
   "ck_LCOM": 21,
   "ck_TCClow": 469,
   "ck_CBOhigh": 76,
   "ck_LargeClass": 37,
   "decor_blob": 5
  },
  "java_files_ck": 264,
  "java_files_multi_class": 80,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 56
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 269,
    "oracle_gods": {
     "pmd_GodClass": 9,
     "pmd_CouplingBetweenObjects": 13,
     "pmd_TooManyMethods": 25,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 8,
     "ck_LCOM": 34,
     "ck_TCClow": 244,
     "ck_CBOhigh": 36,
     "ck_LargeClass": 21,
     "decor_blob": 16
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 2109,
    "oracle_gods": {
     "cc14": 10,
     "cognitive15": 40,
     "nesting5": 5,
     "loc50": 19,
     "params5": 54,
     "brain_method": 1,
     "pmd_method_CC10": 47,
     "pmd_method_Cognitive15": 31,
     "pmd_method_NPath200": 8,
     "pmd_method_Ncss60": 1
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 316,
   "files_failed": 1,
   "files_java8": 0,
   "methods": 2126,
   "calls": {
    "internal": 3044,
    "jdk": 3100,
    "repo_not_analysed": 0,
    "unresolved": 1690,
    "should_have_resolved": 687,
    "budget": 0
   },
   "seconds": 8.979,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "VulDetProject__ReVeal@ca31b783384b",
  "repo": "https://github.com/VulDetProject/ReVeal.git",
  "name": "ReVeal",
  "full_name": "VulDetProject/ReVeal",
  "lang": "java",
  "commit": "ca31b783384b4cdb09b69950e48f79fa0748ef1d",
  "date": "2021-05-12",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 231,
  "rank": 272,
  "star_band": "225..237",
  "draw": 15,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/VulDetProject/ReVeal.git",
  "n_funcs": 4869,
  "n_files": 529,
  "kind": "application",
  "wmc_gods": 22,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6919,
  "anon_frac": 0.0004,
  "pmd_gods": 10,
  "pmd_method_gods": {
   "pmd_method_CC10": 49,
   "pmd_method_Cognitive15": 18,
   "pmd_method_NPath200": 6,
   "pmd_method_Ncss60": 15
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 4131,
   "cognitive": 1181,
   "npath": 4131,
   "ncss": 4131
  },
  "ck_def_gods": {
   "ck_LCOM": 31,
   "ck_TCClow": 330,
   "ck_CBOhigh": 26,
   "ck_LargeClass": 23,
   "decor_blob": 12
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 10,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 3,
   "decor_blob": 0
  },
  "java_files_ck": 408,
  "java_files_multi_class": 11,
  "di": {
   "frameworks": [],
   "build_files": 9
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 529,
    "oracle_gods": {
     "pmd_GodClass": 10,
     "pmd_CouplingBetweenObjects": 11,
     "pmd_TooManyMethods": 25,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 3,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 6,
     "pmd_ExcessiveImports": 5,
     "ck_LCOM": 31,
     "ck_TCClow": 330,
     "ck_CBOhigh": 26,
     "ck_LargeClass": 23,
     "decor_blob": 12
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 4869,
    "oracle_gods": {
     "cc14": 37,
     "cognitive15": 58,
     "nesting5": 4,
     "loc50": 63,
     "params5": 25,
     "brain_method": 3,
     "pmd_method_CC10": 49,
     "pmd_method_Cognitive15": 18,
     "pmd_method_NPath200": 6,
     "pmd_method_Ncss60": 15
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 481,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 4133,
   "calls": {
    "internal": 5352,
    "jdk": 1494,
    "repo_not_analysed": 0,
    "unresolved": 4843,
    "should_have_resolved": 532,
    "budget": 0
   },
   "seconds": 8.0,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "jenkinsci__jenkins@ac92f881371f",
  "repo": "https://github.com/jenkinsci/jenkins.git",
  "name": "jenkins",
  "full_name": "jenkinsci/jenkins",
  "lang": "java",
  "commit": "ac92f881371ffdee963d9044bd741d31f2ea2ec0",
  "date": "2026-10-18",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 26672,
  "rank": 59,
  "star_band": ">=5001",
  "draw": 16,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/jenkinsci/jenkins.git",
  "n_funcs": 13733,
  "n_files": 1300,
  "kind": "application",
  "wmc_gods": 127,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6383,
  "anon_frac": 0.0466,
  "pmd_gods": 65,
  "pmd_method_gods": {
   "pmd_method_CC10": 231,
   "pmd_method_Cognitive15": 240,
   "pmd_method_NPath200": 38,
   "pmd_method_Ncss60": 20
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 12332,
   "cognitive": 4414,
   "npath": 12332,
   "ncss": 12332
  },
  "ck_def_gods": {
   "ck_LCOM": 260,
   "ck_TCClow": 1037,
   "ck_CBOhigh": 175,
   "ck_LargeClass": 138,
   "decor_blob": 112
  },
  "ck_def_outside": {
   "ck_LCOM": 85,
   "ck_TCClow": 1097,
   "ck_CBOhigh": 162,
   "ck_LargeClass": 53,
   "decor_blob": 15
  },
  "java_files_ck": 1146,
  "java_files_multi_class": 405,
  "di": {
   "frameworks": [
    "guice",
    "spring"
   ],
   "build_files": 9
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 1300,
    "oracle_gods": {
     "pmd_GodClass": 65,
     "pmd_CouplingBetweenObjects": 48,
     "pmd_TooManyMethods": 111,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 2,
     "pmd_TooManyFields": 3,
     "pmd_ExcessivePublicCount": 21,
     "pmd_ExcessiveImports": 106,
     "ck_LCOM": 260,
     "ck_TCClow": 1037,
     "ck_CBOhigh": 175,
     "ck_LargeClass": 138,
     "decor_blob": 112
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 13733,
    "oracle_gods": {
     "cc14": 100,
     "cognitive15": 363,
     "nesting5": 103,
     "loc50": 114,
     "params5": 134,
     "brain_method": 22,
     "pmd_method_CC10": 231,
     "pmd_method_Cognitive15": 240,
     "pmd_method_NPath200": 38,
     "pmd_method_Ncss60": 20
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 1276,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 12584,
   "calls": {
    "internal": 12898,
    "jdk": 15959,
    "repo_not_analysed": 0,
    "unresolved": 9683,
    "should_have_resolved": 4437,
    "budget": 0
   },
   "seconds": 23.779,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "resteasy__resteasy@7da9384d611e",
  "repo": "https://github.com/resteasy/resteasy.git",
  "name": "resteasy",
  "full_name": "resteasy/resteasy",
  "lang": "java",
  "commit": "7da9384d611e87d200dbd3ba4e177dcb8e46b7eb",
  "date": "2026-09-29",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1144,
  "rank": 237,
  "star_band": "1000..1250",
  "draw": 17,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/resteasy/resteasy.git",
  "n_funcs": 7559,
  "n_files": 743,
  "kind": "application",
  "wmc_gods": 92,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6719,
  "anon_frac": 0.0003,
  "pmd_gods": 63,
  "pmd_method_gods": {
   "pmd_method_CC10": 227,
   "pmd_method_Cognitive15": 190,
   "pmd_method_NPath200": 45,
   "pmd_method_Ncss60": 12
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 7517,
   "cognitive": 2476,
   "npath": 7517,
   "ncss": 7517
  },
  "ck_def_gods": {
   "ck_LCOM": 160,
   "ck_TCClow": 663,
   "ck_CBOhigh": 130,
   "ck_LargeClass": 126,
   "decor_blob": 84
  },
  "ck_def_outside": {
   "ck_LCOM": 172,
   "ck_TCClow": 2071,
   "ck_CBOhigh": 570,
   "ck_LargeClass": 139,
   "decor_blob": 60
  },
  "java_files_ck": 739,
  "java_files_multi_class": 150,
  "di": {
   "frameworks": [
    "cdi"
   ],
   "build_files": 56
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 743,
    "oracle_gods": {
     "pmd_GodClass": 63,
     "pmd_CouplingBetweenObjects": 50,
     "pmd_TooManyMethods": 105,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 6,
     "pmd_ExcessivePublicCount": 12,
     "pmd_ExcessiveImports": 47,
     "ck_LCOM": 160,
     "ck_TCClow": 663,
     "ck_CBOhigh": 130,
     "ck_LargeClass": 126,
     "decor_blob": 84
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 7559,
    "oracle_gods": {
     "cc14": 93,
     "cognitive15": 226,
     "nesting5": 23,
     "loc50": 84,
     "params5": 327,
     "brain_method": 8,
     "pmd_method_CC10": 227,
     "pmd_method_Cognitive15": 190,
     "pmd_method_NPath200": 45,
     "pmd_method_Ncss60": 12
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 969,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 7583,
   "calls": {
    "internal": 6637,
    "jdk": 9041,
    "repo_not_analysed": 0,
    "unresolved": 8001,
    "should_have_resolved": 2880,
    "budget": 0
   },
   "seconds": 16.467,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "evllabs__JGAAP@f6757d17d53a",
  "repo": "https://github.com/evllabs/JGAAP.git",
  "name": "JGAAP",
  "full_name": "evllabs/JGAAP",
  "lang": "java",
  "commit": "f6757d17d53aaaaf3892e09608e9ef7bc4ce4287",
  "date": "2026-03-18",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 286,
  "rank": 345,
  "star_band": "275..299",
  "draw": 18,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/evllabs/JGAAP.git",
  "n_funcs": 1283,
  "n_files": 296,
  "kind": "application",
  "wmc_gods": 5,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.682,
  "anon_frac": 0.0,
  "pmd_gods": 4,
  "pmd_method_gods": {
   "pmd_method_CC10": 27,
   "pmd_method_Cognitive15": 29,
   "pmd_method_NPath200": 8,
   "pmd_method_Ncss60": 26
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1282,
   "cognitive": 410,
   "npath": 1282,
   "ncss": 1282
  },
  "ck_def_gods": {
   "ck_LCOM": 20,
   "ck_TCClow": 181,
   "ck_CBOhigh": 6,
   "ck_LargeClass": 8,
   "decor_blob": 5
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 3,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 296,
  "java_files_multi_class": 19,
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 296,
    "oracle_gods": {
     "pmd_GodClass": 4,
     "pmd_CouplingBetweenObjects": 2,
     "pmd_TooManyMethods": 6,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 2,
     "ck_LCOM": 20,
     "ck_TCClow": 181,
     "ck_CBOhigh": 6,
     "ck_LargeClass": 8,
     "decor_blob": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 1283,
    "oracle_gods": {
     "cc14": 11,
     "cognitive15": 29,
     "nesting5": 3,
     "loc50": 51,
     "params5": 3,
     "brain_method": 0,
     "pmd_method_CC10": 27,
     "pmd_method_Cognitive15": 29,
     "pmd_method_NPath200": 8,
     "pmd_method_Ncss60": 26
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 300,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1368,
   "calls": {
    "internal": 7033,
    "jdk": 6224,
    "repo_not_analysed": 0,
    "unresolved": 616,
    "should_have_resolved": 270,
    "budget": 0
   },
   "seconds": 12.011,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "alibaba__QLExpress@d90c47080d00",
  "repo": "https://github.com/alibaba/QLExpress.git",
  "name": "QLExpress",
  "full_name": "alibaba/QLExpress",
  "lang": "java",
  "commit": "d90c47080d006347ba803e38a65988995b00c746",
  "date": "2026-10-18",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 5642,
  "rank": 503,
  "star_band": ">=5001",
  "draw": 19,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/alibaba/QLExpress.git",
  "n_funcs": 2165,
  "n_files": 212,
  "kind": "library",
  "wmc_gods": 14,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7289,
  "anon_frac": 0.0,
  "pmd_gods": 10,
  "pmd_method_gods": {
   "pmd_method_CC10": 47,
   "pmd_method_Cognitive15": 22,
   "pmd_method_NPath200": 5,
   "pmd_method_Ncss60": 7
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 2159,
   "cognitive": 589,
   "npath": 2159,
   "ncss": 2159
  },
  "ck_def_gods": {
   "ck_LCOM": 64,
   "ck_TCClow": 199,
   "ck_CBOhigh": 32,
   "ck_LargeClass": 18,
   "decor_blob": 11
  },
  "ck_def_outside": {
   "ck_LCOM": 7,
   "ck_TCClow": 74,
   "ck_CBOhigh": 6,
   "ck_LargeClass": 5,
   "decor_blob": 3
  },
  "java_files_ck": 212,
  "java_files_multi_class": 24,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 212,
    "oracle_gods": {
     "pmd_GodClass": 10,
     "pmd_CouplingBetweenObjects": 11,
     "pmd_TooManyMethods": 21,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 5,
     "pmd_ExcessiveImports": 4,
     "ck_LCOM": 64,
     "ck_TCClow": 199,
     "ck_CBOhigh": 32,
     "ck_LargeClass": 18,
     "decor_blob": 11
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 2165,
    "oracle_gods": {
     "cc14": 21,
     "cognitive15": 32,
     "nesting5": 4,
     "loc50": 18,
     "params5": 68,
     "brain_method": 2,
     "pmd_method_CC10": 47,
     "pmd_method_Cognitive15": 22,
     "pmd_method_NPath200": 5,
     "pmd_method_Ncss60": 7
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 236,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 2165,
   "calls": {
    "internal": 5612,
    "jdk": 1740,
    "repo_not_analysed": 0,
    "unresolved": 5,
    "should_have_resolved": 4,
    "budget": 0
   },
   "seconds": 5.39,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "eventuate-tram__eventuate-tram-core@c43c71706b8e",
  "repo": "https://github.com/eventuate-tram/eventuate-tram-core.git",
  "name": "eventuate-tram-core",
  "full_name": "eventuate-tram/eventuate-tram-core",
  "lang": "java",
  "commit": "c43c71706b8efdf99c08eee29b66b35b59ecfed5",
  "date": "2026-10-16",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1177,
  "rank": 153,
  "star_band": "1000..1250",
  "draw": 20,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/eventuate-tram/eventuate-tram-core.git",
  "n_funcs": 580,
  "n_files": 177,
  "kind": "application",
  "wmc_gods": 0,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.8948,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 2,
   "pmd_method_Cognitive15": 0,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 580,
   "cognitive": 61,
   "npath": 580,
   "ncss": 580
  },
  "ck_def_gods": {
   "ck_LCOM": 0,
   "ck_TCClow": 124,
   "ck_CBOhigh": 5,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "ck_def_outside": {
   "ck_LCOM": 7,
   "ck_TCClow": 108,
   "ck_CBOhigh": 14,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "java_files_ck": 177,
  "java_files_multi_class": 5,
  "di": {
   "frameworks": [
    "micronaut",
    "spring"
   ],
   "build_files": 95
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 177,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 1,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 124,
     "ck_CBOhigh": 5,
     "ck_LargeClass": 0,
     "decor_blob": 0
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 580,
    "oracle_gods": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 9,
     "brain_method": 0,
     "pmd_method_CC10": 2,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 243,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 580,
   "calls": {
    "internal": 468,
    "jdk": 443,
    "repo_not_analysed": 0,
    "unresolved": 310,
    "should_have_resolved": 88,
    "budget": 0
   },
   "seconds": 3.731,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "longofo__rmi-jndi-ldap-jrmp-jmx-jms@bc82c678b65d",
  "repo": "https://github.com/longofo/rmi-jndi-ldap-jrmp-jmx-jms.git",
  "name": "rmi-jndi-ldap-jrmp-jmx-jms",
  "full_name": "longofo/rmi-jndi-ldap-jrmp-jmx-jms",
  "lang": "java",
  "commit": "bc82c678b65dbb9812a9de4368fd19a35b5e56c5",
  "date": "2019-12-30",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 310,
  "rank": 358,
  "star_band": "300..324",
  "draw": 21,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/longofo/rmi-jndi-ldap-jrmp-jmx-jms.git",
  "n_funcs": 98,
  "n_files": 49,
  "kind": "application",
  "wmc_gods": 0,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7245,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 0,
   "pmd_method_Cognitive15": 3,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 98,
   "cognitive": 27,
   "npath": 98,
   "ncss": 98
  },
  "ck_def_gods": {
   "ck_LCOM": 5,
   "ck_TCClow": 15,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 4,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 47,
  "java_files_multi_class": 0,
  "di": {
   "frameworks": [],
   "build_files": 12
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 49,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 5,
     "ck_TCClow": 15,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 98,
    "oracle_gods": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 3,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 59,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 98,
   "calls": {
    "internal": 50,
    "jdk": 347,
    "repo_not_analysed": 0,
    "unresolved": 102,
    "should_have_resolved": 16,
    "budget": 0
   },
   "seconds": 1.016,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "zstackio__zstack@5a29293bd53c",
  "repo": "https://github.com/zstackio/zstack.git",
  "name": "zstack",
  "full_name": "zstackio/zstack",
  "lang": "java",
  "commit": "5a29293bd53c98a38488fb8b71d54531012d3dae",
  "date": "2024-10-17",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1401,
  "rank": 165,
  "star_band": "1251..1500",
  "draw": 23,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/zstackio/zstack.git",
  "n_funcs": 80135,
  "n_files": 8768,
  "kind": "library",
  "wmc_gods": 286,
  "files_skipped": {
   "oversize": 2,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.827,
  "anon_frac": 0.0,
  "pmd_gods": 170,
  "pmd_method_gods": {
   "pmd_method_CC10": 471,
   "pmd_method_Cognitive15": 634,
   "pmd_method_NPath200": 113,
   "pmd_method_Ncss60": 88
  },
  "pmd_method_unmatched": 7,
  "pmd_method_values": {
   "cc": 78537,
   "cognitive": 14145,
   "npath": 78537,
   "ncss": 78537
  },
  "ck_def_gods": {
   "ck_LCOM": 3341,
   "ck_TCClow": 8134,
   "ck_CBOhigh": 616,
   "ck_LargeClass": 1598,
   "decor_blob": 1469
  },
  "ck_def_outside": {
   "ck_LCOM": 88,
   "ck_TCClow": 1938,
   "ck_CBOhigh": 794,
   "ck_LargeClass": 75,
   "decor_blob": 28
  },
  "java_files_ck": 8635,
  "java_files_multi_class": 2651,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 57
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 8768,
    "oracle_gods": {
     "pmd_GodClass": 170,
     "pmd_CouplingBetweenObjects": 270,
     "pmd_TooManyMethods": 297,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 4,
     "pmd_TooManyFields": 317,
     "pmd_ExcessivePublicCount": 106,
     "pmd_ExcessiveImports": 194,
     "ck_LCOM": 3341,
     "ck_TCClow": 8134,
     "ck_CBOhigh": 616,
     "ck_LargeClass": 1598,
     "decor_blob": 1469
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 80135,
    "oracle_gods": {
     "cc14": 196,
     "cognitive15": 580,
     "nesting5": 46,
     "loc50": 400,
     "params5": 347,
     "brain_method": 23,
     "pmd_method_CC10": 471,
     "pmd_method_Cognitive15": 634,
     "pmd_method_NPath200": 113,
     "pmd_method_Ncss60": 88
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 11026,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 81270,
   "calls": {
    "internal": 146783,
    "jdk": 40859,
    "repo_not_analysed": 0,
    "unresolved": 13982,
    "should_have_resolved": 6188,
    "budget": 0
   },
   "seconds": 169.678,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "arawn__building-modular-monoliths-using-spring@3aa51ebd2a0f",
  "repo": "https://github.com/arawn/building-modular-monoliths-using-spring.git",
  "name": "building-modular-monoliths-using-spring",
  "full_name": "arawn/building-modular-monoliths-using-spring",
  "lang": "java",
  "commit": "3aa51ebd2a0f9fc2ce81ca9ba2602d4b3c14d173",
  "date": "2020-01-27",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 445,
  "rank": 69,
  "star_band": "400..449",
  "draw": 24,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/arawn/building-modular-monoliths-using-spring.git",
  "n_funcs": 143,
  "n_files": 51,
  "kind": "application",
  "wmc_gods": 0,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.9301,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 0,
   "pmd_method_Cognitive15": 0,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 143,
   "cognitive": 10,
   "npath": 143,
   "ncss": 143
  },
  "ck_def_gods": {
   "ck_LCOM": 1,
   "ck_TCClow": 27,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "ck_def_outside": {
   "ck_LCOM": 2,
   "ck_TCClow": 16,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 51,
  "java_files_multi_class": 6,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 51,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 1,
     "ck_TCClow": 27,
     "ck_CBOhigh": 2,
     "ck_LargeClass": 0,
     "decor_blob": 0
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 143,
    "oracle_gods": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 4,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 79,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 143,
   "calls": {
    "internal": 78,
    "jdk": 106,
    "repo_not_analysed": 0,
    "unresolved": 156,
    "should_have_resolved": 117,
    "budget": 0
   },
   "seconds": 1.053,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "jetlinks__jetlinks-community@d81b571db196",
  "repo": "https://github.com/jetlinks/jetlinks-community.git",
  "name": "jetlinks-community",
  "full_name": "jetlinks/jetlinks-community",
  "lang": "java",
  "commit": "d81b571db19658d974f5ce652dd82d904cabf485",
  "date": "2026-08-28",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 6658,
  "rank": 398,
  "star_band": ">=5001",
  "draw": 25,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/jetlinks/jetlinks-community.git",
  "n_funcs": 6961,
  "n_files": 1153,
  "kind": "application",
  "wmc_gods": 38,
  "files_skipped": {
   "oversize": 0,
   "generated": 4,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7322,
  "anon_frac": 0.0004,
  "pmd_gods": 17,
  "pmd_method_gods": {
   "pmd_method_CC10": 52,
   "pmd_method_Cognitive15": 71,
   "pmd_method_NPath200": 6,
   "pmd_method_Ncss60": 5
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 6828,
   "cognitive": 1848,
   "npath": 6828,
   "ncss": 6828
  },
  "ck_def_gods": {
   "ck_LCOM": 294,
   "ck_TCClow": 927,
   "ck_CBOhigh": 304,
   "ck_LargeClass": 102,
   "decor_blob": 82
  },
  "ck_def_outside": {
   "ck_LCOM": 6,
   "ck_TCClow": 89,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "java_files_ck": 1149,
  "java_files_multi_class": 204,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 43
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 1153,
    "oracle_gods": {
     "pmd_GodClass": 17,
     "pmd_CouplingBetweenObjects": 56,
     "pmd_TooManyMethods": 99,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 16,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 68,
     "ck_LCOM": 294,
     "ck_TCClow": 927,
     "ck_CBOhigh": 304,
     "ck_LargeClass": 102,
     "decor_blob": 82
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 6961,
    "oracle_gods": {
     "cc14": 24,
     "cognitive15": 78,
     "nesting5": 31,
     "loc50": 55,
     "params5": 108,
     "brain_method": 8,
     "pmd_method_CC10": 52,
     "pmd_method_Cognitive15": 71,
     "pmd_method_NPath200": 6,
     "pmd_method_Ncss60": 5
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 1381,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 7015,
   "calls": {
    "internal": 3167,
    "jdk": 4868,
    "repo_not_analysed": 0,
    "unresolved": 24309,
    "should_have_resolved": 5839,
    "budget": 0
   },
   "seconds": 33.867,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "FreddyChen__NettyChat@4f17e2893c47",
  "repo": "https://github.com/FreddyChen/NettyChat.git",
  "name": "NettyChat",
  "full_name": "FreddyChen/NettyChat",
  "lang": "java",
  "commit": "4f17e2893c477d656aaa295e861a4b07dc3bf7b6",
  "date": "2020-09-03",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 2325,
  "rank": 385,
  "star_band": "2001..3000",
  "draw": 26,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/FreddyChen/NettyChat.git",
  "n_funcs": 430,
  "n_files": 37,
  "kind": "application",
  "wmc_gods": 2,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6256,
  "anon_frac": 0.0,
  "pmd_gods": 2,
  "pmd_method_gods": {
   "pmd_method_CC10": 8,
   "pmd_method_Cognitive15": 4,
   "pmd_method_NPath200": 4,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 430,
   "cognitive": 164,
   "npath": 430,
   "ncss": 430
  },
  "ck_def_gods": {
   "ck_LCOM": 10,
   "ck_TCClow": 33,
   "ck_CBOhigh": 3,
   "ck_LargeClass": 5,
   "decor_blob": 5
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 4,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "java_files_ck": 37,
  "java_files_multi_class": 9,
  "di": {
   "frameworks": [],
   "build_files": 3
  },
  "pruned": {
   "removed": 2,
   "by_segment": {
    "androidTest": 2
   }
  },
  "matrix": {
   "class": {
    "n_univ": 37,
    "oracle_gods": {
     "pmd_GodClass": 2,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 3,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 10,
     "ck_TCClow": 33,
     "ck_CBOhigh": 3,
     "ck_LargeClass": 5,
     "decor_blob": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 430,
    "oracle_gods": {
     "cc14": 1,
     "cognitive15": 4,
     "nesting5": 0,
     "loc50": 2,
     "params5": 2,
     "brain_method": 0,
     "pmd_method_CC10": 8,
     "pmd_method_Cognitive15": 4,
     "pmd_method_NPath200": 4,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 46,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 432,
   "calls": {
    "internal": 337,
    "jdk": 252,
    "repo_not_analysed": 0,
    "unresolved": 509,
    "should_have_resolved": 184,
    "budget": 0
   },
   "seconds": 1.857,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "mobileprint__android-print-sdk@2f41a507588f",
  "repo": "https://github.com/mobileprint/android-print-sdk.git",
  "name": "android-print-sdk",
  "full_name": "mobileprint/android-print-sdk",
  "lang": "java",
  "commit": "2f41a507588fa61027b9c1e200fa2722ee542c7c",
  "date": "2018-01-18",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 225,
  "rank": 564,
  "star_band": "225..237",
  "draw": 27,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/mobileprint/android-print-sdk.git",
  "n_funcs": 295,
  "n_files": 34,
  "kind": "library",
  "wmc_gods": 2,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5932,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 6,
   "pmd_method_Cognitive15": 5,
   "pmd_method_NPath200": 2,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 263,
   "cognitive": 101,
   "npath": 263,
   "ncss": 263
  },
  "ck_def_gods": {
   "ck_LCOM": 10,
   "ck_TCClow": 27,
   "ck_CBOhigh": 8,
   "ck_LargeClass": 12,
   "decor_blob": 8
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 1,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 28,
  "java_files_multi_class": 16,
  "di": {
   "frameworks": [],
   "build_files": 4
  },
  "pruned": {
   "removed": 2,
   "by_segment": {
    "androidTest": 2
   }
  },
  "matrix": {
   "class": {
    "n_univ": 34,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 2,
     "pmd_TooManyMethods": 4,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 2,
     "ck_LCOM": 10,
     "ck_TCClow": 27,
     "ck_CBOhigh": 8,
     "ck_LargeClass": 12,
     "decor_blob": 8
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 295,
    "oracle_gods": {
     "cc14": 3,
     "cognitive15": 5,
     "nesting5": 0,
     "loc50": 5,
     "params5": 5,
     "brain_method": 0,
     "pmd_method_CC10": 6,
     "pmd_method_Cognitive15": 5,
     "pmd_method_NPath200": 2,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 29,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 288,
   "calls": {
    "internal": 134,
    "jdk": 257,
    "repo_not_analysed": 0,
    "unresolved": 832,
    "should_have_resolved": 122,
    "budget": 0
   },
   "seconds": 1.87,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "apache__dubbo-spring-boot-project@feb1783a1823",
  "repo": "https://github.com/apache/dubbo-spring-boot-project.git",
  "name": "dubbo-spring-boot-project",
  "full_name": "apache/dubbo-spring-boot-project",
  "lang": "java",
  "commit": "feb1783a182370e4bfacd903f4bd90f94ff1a550",
  "date": "2023-01-25",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 5373,
  "rank": 539,
  "star_band": ">=5001",
  "draw": 28,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/apache/dubbo-spring-boot-project.git",
  "n_funcs": 192,
  "n_files": 58,
  "kind": "application",
  "wmc_gods": 0,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.8073,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 0,
   "pmd_method_Cognitive15": 1,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 192,
   "cognitive": 37,
   "npath": 192,
   "ncss": 192
  },
  "ck_def_gods": {
   "ck_LCOM": 8,
   "ck_TCClow": 24,
   "ck_CBOhigh": 3,
   "ck_LargeClass": 3,
   "decor_blob": 3
  },
  "ck_def_outside": {
   "ck_LCOM": 4,
   "ck_TCClow": 15,
   "ck_CBOhigh": 7,
   "ck_LargeClass": 1,
   "decor_blob": 1
  },
  "java_files_ck": 53,
  "java_files_multi_class": 4,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 34
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 58,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 1,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 8,
     "ck_TCClow": 24,
     "ck_CBOhigh": 3,
     "ck_LargeClass": 3,
     "decor_blob": 3
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 192,
    "oracle_gods": {
     "cc14": 0,
     "cognitive15": 1,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 1,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 61,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 192,
   "calls": {
    "internal": 40,
    "jdk": 130,
    "repo_not_analysed": 0,
    "unresolved": 282,
    "should_have_resolved": 18,
    "budget": 0
   },
   "seconds": 1.509,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "getlantern__firetweet@42b0d254606d",
  "repo": "https://github.com/getlantern/firetweet.git",
  "name": "firetweet",
  "full_name": "getlantern/firetweet",
  "lang": "java",
  "commit": "42b0d254606daecdfa9c4f7c470fbc6f0627b725",
  "date": "2016-09-04",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 268,
  "rank": 206,
  "star_band": "250..274",
  "draw": 30,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/getlantern/firetweet.git",
  "n_funcs": 8496,
  "n_files": 737,
  "kind": "application",
  "wmc_gods": 90,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6169,
  "anon_frac": 0.0,
  "pmd_gods": 50,
  "pmd_method_gods": {
   "pmd_method_CC10": 188,
   "pmd_method_Cognitive15": 124,
   "pmd_method_NPath200": 39,
   "pmd_method_Ncss60": 39
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 8495,
   "cognitive": 3264,
   "npath": 8495,
   "ncss": 8495
  },
  "ck_def_gods": {
   "ck_LCOM": 151,
   "ck_TCClow": 666,
   "ck_CBOhigh": 142,
   "ck_LargeClass": 135,
   "decor_blob": 93
  },
  "ck_def_outside": {
   "ck_LCOM": 3,
   "ck_TCClow": 100,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 25,
   "decor_blob": 0
  },
  "java_files_ck": 737,
  "java_files_multi_class": 186,
  "di": {
   "frameworks": [],
   "build_files": 13
  },
  "pruned": {
   "removed": 9,
   "by_segment": {
    "androidTest": 9
   }
  },
  "matrix": {
   "class": {
    "n_univ": 737,
    "oracle_gods": {
     "pmd_GodClass": 50,
     "pmd_CouplingBetweenObjects": 34,
     "pmd_TooManyMethods": 124,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 12,
     "pmd_ExcessivePublicCount": 7,
     "pmd_ExcessiveImports": 56,
     "ck_LCOM": 151,
     "ck_TCClow": 666,
     "ck_CBOhigh": 142,
     "ck_LargeClass": 135,
     "decor_blob": 93
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 8496,
    "oracle_gods": {
     "cc14": 82,
     "cognitive15": 125,
     "nesting5": 4,
     "loc50": 86,
     "params5": 200,
     "brain_method": 2,
     "pmd_method_CC10": 188,
     "pmd_method_Cognitive15": 124,
     "pmd_method_NPath200": 39,
     "pmd_method_Ncss60": 39
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 875,
   "files_failed": 1,
   "files_java8": 0,
   "methods": 8584,
   "calls": {
    "internal": 7228,
    "jdk": 4110,
    "repo_not_analysed": 0,
    "unresolved": 17288,
    "should_have_resolved": 4702,
    "budget": 0
   },
   "seconds": 23.477,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "joelittlejohn__jsonschema2pojo@1c6b7664e453",
  "repo": "https://github.com/joelittlejohn/jsonschema2pojo.git",
  "name": "jsonschema2pojo",
  "full_name": "joelittlejohn/jsonschema2pojo",
  "lang": "java",
  "commit": "1c6b7664e453c62265c5e60a630f52f1fd47452a",
  "date": "2026-02-13",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 6380,
  "rank": 419,
  "star_band": ">=5001",
  "draw": 31,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/joelittlejohn/jsonschema2pojo.git",
  "n_funcs": 818,
  "n_files": 90,
  "kind": "application",
  "wmc_gods": 11,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6773,
  "anon_frac": 0.0,
  "pmd_gods": 5,
  "pmd_method_gods": {
   "pmd_method_CC10": 19,
   "pmd_method_Cognitive15": 11,
   "pmd_method_NPath200": 5,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 777,
   "cognitive": 257,
   "npath": 777,
   "ncss": 777
  },
  "ck_def_gods": {
   "ck_LCOM": 11,
   "ck_TCClow": 71,
   "ck_CBOhigh": 15,
   "ck_LargeClass": 11,
   "decor_blob": 6
  },
  "ck_def_outside": {
   "ck_LCOM": 4,
   "ck_TCClow": 124,
   "ck_CBOhigh": 12,
   "ck_LargeClass": 11,
   "decor_blob": 1
  },
  "java_files_ck": 84,
  "java_files_multi_class": 7,
  "di": {
   "frameworks": [],
   "build_files": 15
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 90,
    "oracle_gods": {
     "pmd_GodClass": 5,
     "pmd_CouplingBetweenObjects": 3,
     "pmd_TooManyMethods": 11,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 2,
     "pmd_ExcessivePublicCount": 4,
     "pmd_ExcessiveImports": 4,
     "ck_LCOM": 11,
     "ck_TCClow": 71,
     "ck_CBOhigh": 15,
     "ck_LargeClass": 11,
     "decor_blob": 6
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 818,
    "oracle_gods": {
     "cc14": 6,
     "cognitive15": 13,
     "nesting5": 0,
     "loc50": 8,
     "params5": 37,
     "brain_method": 0,
     "pmd_method_CC10": 19,
     "pmd_method_Cognitive15": 11,
     "pmd_method_NPath200": 5,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 97,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 779,
   "calls": {
    "internal": 657,
    "jdk": 497,
    "repo_not_analysed": 0,
    "unresolved": 2221,
    "should_have_resolved": 500,
    "budget": 0
   },
   "seconds": 3.127,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "flutter__flutter-intellij@a0283d6e137a",
  "repo": "https://github.com/flutter/flutter-intellij.git",
  "name": "flutter-intellij",
  "full_name": "flutter/flutter-intellij",
  "lang": "java",
  "commit": "a0283d6e137aef86bcf2a186f53e1b7289dea623",
  "date": "2026-10-16",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 2019,
  "rank": 645,
  "star_band": "2001..3000",
  "draw": 32,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/flutter/flutter-intellij.git",
  "n_funcs": 2763,
  "n_files": 302,
  "kind": "library",
  "wmc_gods": 39,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5943,
  "anon_frac": 0.0004,
  "pmd_gods": 20,
  "pmd_method_gods": {
   "pmd_method_CC10": 70,
   "pmd_method_Cognitive15": 84,
   "pmd_method_NPath200": 13,
   "pmd_method_Ncss60": 5
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 2722,
   "cognitive": 1136,
   "npath": 2722,
   "ncss": 2722
  },
  "ck_def_gods": {
   "ck_LCOM": 61,
   "ck_TCClow": 242,
   "ck_CBOhigh": 77,
   "ck_LargeClass": 47,
   "decor_blob": 35
  },
  "ck_def_outside": {
   "ck_LCOM": 17,
   "ck_TCClow": 184,
   "ck_CBOhigh": 14,
   "ck_LargeClass": 14,
   "decor_blob": 7
  },
  "java_files_ck": 291,
  "java_files_multi_class": 96,
  "di": {
   "frameworks": [],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 302,
    "oracle_gods": {
     "pmd_GodClass": 20,
     "pmd_CouplingBetweenObjects": 24,
     "pmd_TooManyMethods": 41,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 33,
     "ck_LCOM": 61,
     "ck_TCClow": 242,
     "ck_CBOhigh": 77,
     "ck_LargeClass": 47,
     "decor_blob": 35
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 2763,
    "oracle_gods": {
     "cc14": 29,
     "cognitive15": 82,
     "nesting5": 27,
     "loc50": 31,
     "params5": 53,
     "brain_method": 6,
     "pmd_method_CC10": 70,
     "pmd_method_Cognitive15": 84,
     "pmd_method_NPath200": 13,
     "pmd_method_Ncss60": 5
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 312,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 2777,
   "calls": {
    "internal": 2471,
    "jdk": 2650,
    "repo_not_analysed": 26,
    "unresolved": 6275,
    "should_have_resolved": 1827,
    "budget": 0
   },
   "seconds": 8.254,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "water8394__flink-recommandSystem-demo@3aa7e4b95c26",
  "repo": "https://github.com/water8394/flink-recommandSystem-demo.git",
  "name": "flink-recommandSystem-demo",
  "full_name": "water8394/flink-recommandSystem-demo",
  "lang": "java",
  "commit": "3aa7e4b95c2627b031ef6c2779802239b074e780",
  "date": "2021-06-06",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 4475,
  "rank": 95,
  "star_band": "3001..5000",
  "draw": 35,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/water8394/flink-recommandSystem-demo.git",
  "n_funcs": 246,
  "n_files": 55,
  "kind": "application",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.8455,
  "anon_frac": 0.0,
  "pmd_gods": 1,
  "pmd_method_gods": {
   "pmd_method_CC10": 2,
   "pmd_method_Cognitive15": 1,
   "pmd_method_NPath200": 1,
   "pmd_method_Ncss60": 1
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 246,
   "cognitive": 38,
   "npath": 246,
   "ncss": 246
  },
  "ck_def_gods": {
   "ck_LCOM": 9,
   "ck_TCClow": 35,
   "ck_CBOhigh": 3,
   "ck_LargeClass": 3,
   "decor_blob": 3
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 11,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 55,
  "java_files_multi_class": 6,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 2
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 55,
    "oracle_gods": {
     "pmd_GodClass": 1,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 9,
     "ck_TCClow": 35,
     "ck_CBOhigh": 3,
     "ck_LargeClass": 3,
     "decor_blob": 3
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 246,
    "oracle_gods": {
     "cc14": 1,
     "cognitive15": 1,
     "nesting5": 0,
     "loc50": 1,
     "params5": 1,
     "brain_method": 0,
     "pmd_method_CC10": 2,
     "pmd_method_Cognitive15": 1,
     "pmd_method_NPath200": 1,
     "pmd_method_Ncss60": 1
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 63,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 251,
   "calls": {
    "internal": 293,
    "jdk": 214,
    "repo_not_analysed": 0,
    "unresolved": 155,
    "should_have_resolved": 1,
    "budget": 0
   },
   "seconds": 1.243,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "qqxx6661__log-record@4989aed3d102",
  "repo": "https://github.com/qqxx6661/log-record.git",
  "name": "log-record",
  "full_name": "qqxx6661/log-record",
  "lang": "java",
  "commit": "4989aed3d1027b21dec9bc1e95d1538974466107",
  "date": "2026-09-03",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1064,
  "rank": 449,
  "star_band": "1000..1250",
  "draw": 38,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/qqxx6661/log-record.git",
  "n_funcs": 51,
  "n_files": 19,
  "kind": "library",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.549,
  "anon_frac": 0.0,
  "pmd_gods": 1,
  "pmd_method_gods": {
   "pmd_method_CC10": 5,
   "pmd_method_Cognitive15": 6,
   "pmd_method_NPath200": 3,
   "pmd_method_Ncss60": 3
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 51,
   "cognitive": 23,
   "npath": 51,
   "ncss": 51
  },
  "ck_def_gods": {
   "ck_LCOM": 1,
   "ck_TCClow": 11,
   "ck_CBOhigh": 4,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 10,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 4,
   "decor_blob": 2
  },
  "java_files_ck": 19,
  "java_files_multi_class": 1,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 3
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 19,
    "oracle_gods": {
     "pmd_GodClass": 1,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 1,
     "ck_TCClow": 11,
     "ck_CBOhigh": 4,
     "ck_LargeClass": 0,
     "decor_blob": 0
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 51,
    "oracle_gods": {
     "cc14": 5,
     "cognitive15": 6,
     "nesting5": 1,
     "loc50": 3,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 5,
     "pmd_method_Cognitive15": 6,
     "pmd_method_NPath200": 3,
     "pmd_method_Ncss60": 3
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 36,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 51,
   "calls": {
    "internal": 42,
    "jdk": 117,
    "repo_not_analysed": 0,
    "unresolved": 202,
    "should_have_resolved": 110,
    "budget": 0
   },
   "seconds": 0.907,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "apache__hadoop@9ede2e95c6fb",
  "repo": "https://github.com/apache/hadoop.git",
  "name": "hadoop",
  "full_name": "apache/hadoop",
  "lang": "java",
  "commit": "9ede2e95c6fb577d7ae8664833d5e151cbfc47c9",
  "date": "2026-10-18",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 15694,
  "rank": 129,
  "star_band": ">=5001",
  "draw": 40,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/apache/hadoop.git",
  "n_funcs": 98484,
  "n_files": 7506,
  "kind": "application",
  "wmc_gods": 1023,
  "files_skipped": {
   "oversize": 0,
   "generated": 12,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6488,
  "anon_frac": 0.0191,
  "pmd_gods": 572,
  "pmd_method_gods": {
   "pmd_method_CC10": 2010,
   "pmd_method_Cognitive15": 1516,
   "pmd_method_NPath200": 399,
   "pmd_method_Ncss60": 249
  },
  "pmd_method_unmatched": 17,
  "pmd_method_values": {
   "cc": 90103,
   "cognitive": 30918,
   "npath": 90103,
   "ncss": 90103
  },
  "ck_def_gods": {
   "ck_LCOM": 1723,
   "ck_TCClow": 6084,
   "ck_CBOhigh": 1326,
   "ck_LargeClass": 1572,
   "decor_blob": 1056
  },
  "ck_def_outside": {
   "ck_LCOM": 1014,
   "ck_TCClow": 6230,
   "ck_CBOhigh": 1736,
   "ck_LargeClass": 1097,
   "decor_blob": 647
  },
  "java_files_ck": 6699,
  "java_files_multi_class": 1691,
  "di": {
   "frameworks": [
    "cdi",
    "guice",
    "spring"
   ],
   "build_files": 121
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 7506,
    "oracle_gods": {
     "pmd_GodClass": 572,
     "pmd_CouplingBetweenObjects": 559,
     "pmd_TooManyMethods": 1271,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 13,
     "pmd_TooManyFields": 148,
     "pmd_ExcessivePublicCount": 134,
     "pmd_ExcessiveImports": 630,
     "ck_LCOM": 1723,
     "ck_TCClow": 6084,
     "ck_CBOhigh": 1326,
     "ck_LargeClass": 1572,
     "decor_blob": 1056
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 98484,
    "oracle_gods": {
     "cc14": 873,
     "cognitive15": 1991,
     "nesting5": 373,
     "loc50": 1678,
     "params5": 2877,
     "brain_method": 146,
     "pmd_method_CC10": 2010,
     "pmd_method_Cognitive15": 1516,
     "pmd_method_NPath200": 399,
     "pmd_method_Ncss60": 249
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 8161,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 91625,
   "calls": {
    "internal": 200173,
    "jdk": 100497,
    "repo_not_analysed": 0,
    "unresolved": 60550,
    "should_have_resolved": 19614,
    "budget": 0
   },
   "seconds": 282.853,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "linkedin__dr-elephant@916c25d5845f",
  "repo": "https://github.com/linkedin/dr-elephant.git",
  "name": "dr-elephant",
  "full_name": "linkedin/dr-elephant",
  "lang": "java",
  "commit": "916c25d5845f534ec2648fe17d978cd48a8bd284",
  "date": "2020-04-09",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1370,
  "rank": 234,
  "star_band": "1251..1500",
  "draw": 41,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/linkedin/dr-elephant.git",
  "n_funcs": 2304,
  "n_files": 226,
  "kind": "application",
  "wmc_gods": 17,
  "files_skipped": {
   "oversize": 0,
   "generated": 4,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5998,
  "anon_frac": 0.1059,
  "pmd_gods": 9,
  "pmd_method_gods": {
   "pmd_method_CC10": 44,
   "pmd_method_Cognitive15": 43,
   "pmd_method_NPath200": 10,
   "pmd_method_Ncss60": 9
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1157,
   "cognitive": 410,
   "npath": 1157,
   "ncss": 1157
  },
  "ck_def_gods": {
   "ck_LCOM": 48,
   "ck_TCClow": 136,
   "ck_CBOhigh": 21,
   "ck_LargeClass": 27,
   "decor_blob": 21
  },
  "ck_def_outside": {
   "ck_LCOM": 19,
   "ck_TCClow": 63,
   "ck_CBOhigh": 5,
   "ck_LargeClass": 4,
   "decor_blob": 1
  },
  "java_files_ck": 145,
  "java_files_multi_class": 38,
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 226,
    "oracle_gods": {
     "pmd_GodClass": 9,
     "pmd_CouplingBetweenObjects": 8,
     "pmd_TooManyMethods": 14,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 5,
     "pmd_ExcessivePublicCount": 2,
     "pmd_ExcessiveImports": 7,
     "ck_LCOM": 48,
     "ck_TCClow": 136,
     "ck_CBOhigh": 21,
     "ck_LargeClass": 27,
     "decor_blob": 21
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 2304,
    "oracle_gods": {
     "cc14": 39,
     "cognitive15": 108,
     "nesting5": 14,
     "loc50": 61,
     "params5": 13,
     "brain_method": 6,
     "pmd_method_CC10": 44,
     "pmd_method_Cognitive15": 43,
     "pmd_method_NPath200": 10,
     "pmd_method_Ncss60": 9
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 158,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1179,
   "calls": {
    "internal": 1992,
    "jdk": 2112,
    "repo_not_analysed": 0,
    "unresolved": 2462,
    "should_have_resolved": 201,
    "budget": 0
   },
   "seconds": 4.919,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "Grootzz__seckill@f679192fa1e5",
  "repo": "https://github.com/Grootzz/seckill.git",
  "name": "seckill",
  "full_name": "Grootzz/seckill",
  "lang": "java",
  "commit": "f679192fa1e5f3062c52359dc7433dcca1632ce5",
  "date": "2021-08-26",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 202,
  "rank": 565,
  "star_band": "200..212",
  "draw": 42,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/Grootzz/seckill.git",
  "n_funcs": 382,
  "n_files": 56,
  "kind": "application",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 6,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6963,
  "anon_frac": 0.1073,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 0,
   "pmd_method_Cognitive15": 0,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 257,
   "cognitive": 39,
   "npath": 257,
   "ncss": 257
  },
  "ck_def_gods": {
   "ck_LCOM": 7,
   "ck_TCClow": 39,
   "ck_CBOhigh": 5,
   "ck_LargeClass": 5,
   "decor_blob": 5
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 6,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 51,
  "java_files_multi_class": 0,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 56,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 1,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 7,
     "ck_TCClow": 39,
     "ck_CBOhigh": 5,
     "ck_LargeClass": 5,
     "decor_blob": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 382,
    "oracle_gods": {
     "cc14": 3,
     "cognitive15": 27,
     "nesting5": 18,
     "loc50": 1,
     "params5": 1,
     "brain_method": 1,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 58,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 255,
   "calls": {
    "internal": 273,
    "jdk": 136,
    "repo_not_analysed": 0,
    "unresolved": 148,
    "should_have_resolved": 28,
    "budget": 0
   },
   "seconds": 1.017,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "Anuken__Mindustry@17012d61d9e4",
  "repo": "https://github.com/Anuken/Mindustry.git",
  "name": "Mindustry",
  "full_name": "Anuken/Mindustry",
  "lang": "java",
  "commit": "17012d61d9e4c3cbd9820d87e81c24495486ac53",
  "date": "2026-10-07",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 29394,
  "rank": 49,
  "star_band": ">=5001",
  "draw": 43,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/Anuken/Mindustry.git",
  "n_funcs": 10091,
  "n_files": 810,
  "kind": "application",
  "wmc_gods": 192,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5339,
  "anon_frac": 0.0,
  "pmd_gods": 96,
  "pmd_method_gods": {
   "pmd_method_CC10": 533,
   "pmd_method_Cognitive15": 649,
   "pmd_method_NPath200": 254,
   "pmd_method_Ncss60": 78
  },
  "pmd_method_unmatched": 2,
  "pmd_method_values": {
   "cc": 10044,
   "cognitive": 4707,
   "npath": 10044,
   "ncss": 10044
  },
  "ck_def_gods": {
   "ck_LCOM": 0,
   "ck_TCClow": 0,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 0,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 0,
  "java_files_multi_class": 0,
  "di": {
   "frameworks": [],
   "build_files": 9
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 810,
    "oracle_gods": {
     "pmd_GodClass": 96,
     "pmd_CouplingBetweenObjects": 51,
     "pmd_TooManyMethods": 194,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 54,
     "pmd_ExcessivePublicCount": 38,
     "pmd_ExcessiveImports": 27,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 10091,
    "oracle_gods": {
     "cc14": 415,
     "cognitive15": 645,
     "nesting5": 271,
     "loc50": 303,
     "params5": 527,
     "brain_method": 132,
     "pmd_method_CC10": 533,
     "pmd_method_Cognitive15": 649,
     "pmd_method_NPath200": 254,
     "pmd_method_Ncss60": 78
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 861,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 10086,
   "calls": {
    "internal": 11142,
    "jdk": 3572,
    "repo_not_analysed": 0,
    "unresolved": 42256,
    "should_have_resolved": 7881,
    "budget": 0
   },
   "seconds": 68.053,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "LuckSiege__PictureSelector@a880156bbd4d",
  "repo": "https://github.com/LuckSiege/PictureSelector.git",
  "name": "PictureSelector",
  "full_name": "LuckSiege/PictureSelector",
  "lang": "java",
  "commit": "a880156bbd4df2ebe254858b9f5acec0a7ca54c3",
  "date": "2023-12-17",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 13585,
  "rank": 162,
  "star_band": ">=5001",
  "draw": 46,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/LuckSiege/PictureSelector.git",
  "n_funcs": 3328,
  "n_files": 227,
  "kind": "library",
  "wmc_gods": 51,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6049,
  "anon_frac": 0.0003,
  "pmd_gods": 23,
  "pmd_method_gods": {
   "pmd_method_CC10": 107,
   "pmd_method_Cognitive15": 120,
   "pmd_method_NPath200": 26,
   "pmd_method_Ncss60": 14
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 3323,
   "cognitive": 1329,
   "npath": 3323,
   "ncss": 3323
  },
  "ck_def_gods": {
   "ck_LCOM": 76,
   "ck_TCClow": 209,
   "ck_CBOhigh": 60,
   "ck_LargeClass": 60,
   "decor_blob": 49
  },
  "ck_def_outside": {
   "ck_LCOM": 3,
   "ck_TCClow": 40,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 3,
   "decor_blob": 1
  },
  "java_files_ck": 226,
  "java_files_multi_class": 83,
  "di": {
   "frameworks": [],
   "build_files": 7
  },
  "pruned": {
   "removed": 1,
   "by_segment": {
    "androidTest": 1
   }
  },
  "matrix": {
   "class": {
    "n_univ": 227,
    "oracle_gods": {
     "pmd_GodClass": 23,
     "pmd_CouplingBetweenObjects": 15,
     "pmd_TooManyMethods": 47,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 18,
     "pmd_ExcessivePublicCount": 11,
     "pmd_ExcessiveImports": 16,
     "ck_LCOM": 76,
     "ck_TCClow": 209,
     "ck_CBOhigh": 60,
     "ck_LargeClass": 60,
     "decor_blob": 49
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 3328,
    "oracle_gods": {
     "cc14": 54,
     "cognitive15": 113,
     "nesting5": 22,
     "loc50": 56,
     "params5": 71,
     "brain_method": 9,
     "pmd_method_CC10": 107,
     "pmd_method_Cognitive15": 120,
     "pmd_method_NPath200": 26,
     "pmd_method_Ncss60": 14
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 337,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 3558,
   "calls": {
    "internal": 3749,
    "jdk": 1928,
    "repo_not_analysed": 0,
    "unresolved": 7268,
    "should_have_resolved": 1436,
    "budget": 0
   },
   "seconds": 10.78,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "functionaljava__functionaljava@a2f7ebe5ef31",
  "repo": "https://github.com/functionaljava/functionaljava.git",
  "name": "functionaljava",
  "full_name": "functionaljava/functionaljava",
  "lang": "java",
  "commit": "a2f7ebe5ef319df492f547e0be4cc965af667e35",
  "date": "2022-03-07",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1617,
  "rank": 433,
  "star_band": "1501..2000",
  "draw": 47,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/functionaljava/functionaljava.git",
  "n_funcs": 3939,
  "n_files": 177,
  "kind": "application",
  "wmc_gods": 24,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.8695,
  "anon_frac": 0.0,
  "pmd_gods": 9,
  "pmd_method_gods": {
   "pmd_method_CC10": 7,
   "pmd_method_Cognitive15": 8,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 3740,
   "cognitive": 469,
   "npath": 3740,
   "ncss": 3740
  },
  "ck_def_gods": {
   "ck_LCOM": 32,
   "ck_TCClow": 150,
   "ck_CBOhigh": 83,
   "ck_LargeClass": 74,
   "decor_blob": 21
  },
  "ck_def_outside": {
   "ck_LCOM": 8,
   "ck_TCClow": 88,
   "ck_CBOhigh": 22,
   "ck_LargeClass": 22,
   "decor_blob": 6
  },
  "java_files_ck": 172,
  "java_files_multi_class": 66,
  "di": {
   "frameworks": [],
   "build_files": 9
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 177,
    "oracle_gods": {
     "pmd_GodClass": 9,
     "pmd_CouplingBetweenObjects": 69,
     "pmd_TooManyMethods": 87,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 17,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 32,
     "ck_TCClow": 150,
     "ck_CBOhigh": 83,
     "ck_LargeClass": 74,
     "decor_blob": 21
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 3939,
    "oracle_gods": {
     "cc14": 0,
     "cognitive15": 9,
     "nesting5": 3,
     "loc50": 24,
     "params5": 87,
     "brain_method": 0,
     "pmd_method_CC10": 7,
     "pmd_method_Cognitive15": 8,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 213,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 4884,
   "calls": {
    "internal": 10342,
    "jdk": 481,
    "repo_not_analysed": 0,
    "unresolved": 2027,
    "should_have_resolved": 1768,
    "budget": 0
   },
   "seconds": 172.515,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "alibaba__atlas@c20c5b83f67b",
  "repo": "https://github.com/alibaba/atlas.git",
  "name": "atlas",
  "full_name": "alibaba/atlas",
  "lang": "java",
  "commit": "c20c5b83f67b9a14fb597d59a287ec7a3e5bdbac",
  "date": "2020-09-23",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 8149,
  "rank": 311,
  "star_band": ">=5001",
  "draw": 49,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/alibaba/atlas.git",
  "n_funcs": 25182,
  "n_files": 2084,
  "kind": "application",
  "wmc_gods": 362,
  "files_skipped": {
   "oversize": 0,
   "generated": 4,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5728,
  "anon_frac": 0.0051,
  "pmd_gods": 75,
  "pmd_method_gods": {
   "pmd_method_CC10": 418,
   "pmd_method_Cognitive15": 347,
   "pmd_method_NPath200": 89,
   "pmd_method_Ncss60": 90
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 11873,
   "cognitive": 4283,
   "npath": 11873,
   "ncss": 11873
  },
  "ck_def_gods": {
   "ck_LCOM": 218,
   "ck_TCClow": 953,
   "ck_CBOhigh": 181,
   "ck_LargeClass": 171,
   "decor_blob": 120
  },
  "ck_def_outside": {
   "ck_LCOM": 4,
   "ck_TCClow": 44,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "java_files_ck": 1082,
  "java_files_multi_class": 318,
  "di": {
   "frameworks": [
    "guice"
   ],
   "build_files": 35
  },
  "pruned": {
   "removed": 13,
   "by_segment": {
    "androidTest": 13
   }
  },
  "matrix": {
   "class": {
    "n_univ": 2084,
    "oracle_gods": {
     "pmd_GodClass": 75,
     "pmd_CouplingBetweenObjects": 77,
     "pmd_TooManyMethods": 117,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 15,
     "pmd_ExcessivePublicCount": 6,
     "pmd_ExcessiveImports": 60,
     "ck_LCOM": 218,
     "ck_TCClow": 953,
     "ck_CBOhigh": 181,
     "ck_LargeClass": 171,
     "decor_blob": 120
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 25182,
    "oracle_gods": {
     "cc14": 929,
     "cognitive15": 1574,
     "nesting5": 555,
     "loc50": 1006,
     "params5": 1048,
     "brain_method": 197,
     "pmd_method_CC10": 418,
     "pmd_method_Cognitive15": 347,
     "pmd_method_NPath200": 89,
     "pmd_method_Ncss60": 90
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 1207,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 12293,
   "calls": {
    "internal": 19187,
    "jdk": 14715,
    "repo_not_analysed": 0,
    "unresolved": 17721,
    "should_have_resolved": 3038,
    "budget": 0
   },
   "seconds": 34.804,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "siaorg__sia-gateway@80f3487d9435",
  "repo": "https://github.com/siaorg/sia-gateway.git",
  "name": "sia-gateway",
  "full_name": "siaorg/sia-gateway",
  "lang": "java",
  "commit": "80f3487d94350296de37a9c7b2e9889fc70fb148",
  "date": "2019-10-24",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 796,
  "rank": 10,
  "star_band": "700..799",
  "draw": 51,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/siaorg/sia-gateway.git",
  "n_funcs": 2045,
  "n_files": 333,
  "kind": "application",
  "wmc_gods": 12,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6293,
  "anon_frac": 0.0083,
  "pmd_gods": 8,
  "pmd_method_gods": {
   "pmd_method_CC10": 29,
   "pmd_method_Cognitive15": 22,
   "pmd_method_NPath200": 6,
   "pmd_method_Ncss60": 2
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1977,
   "cognitive": 737,
   "npath": 1977,
   "ncss": 1977
  },
  "ck_def_gods": {
   "ck_LCOM": 55,
   "ck_TCClow": 245,
   "ck_CBOhigh": 41,
   "ck_LargeClass": 36,
   "decor_blob": 28
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 19,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 301,
  "java_files_multi_class": 24,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 17
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 333,
    "oracle_gods": {
     "pmd_GodClass": 8,
     "pmd_CouplingBetweenObjects": 2,
     "pmd_TooManyMethods": 18,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 2,
     "pmd_ExcessiveImports": 3,
     "ck_LCOM": 55,
     "ck_TCClow": 245,
     "ck_CBOhigh": 41,
     "ck_LargeClass": 36,
     "decor_blob": 28
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 2045,
    "oracle_gods": {
     "cc14": 8,
     "cognitive15": 28,
     "nesting5": 7,
     "loc50": 14,
     "params5": 21,
     "brain_method": 0,
     "pmd_method_CC10": 29,
     "pmd_method_Cognitive15": 22,
     "pmd_method_NPath200": 6,
     "pmd_method_Ncss60": 2
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 330,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1989,
   "calls": {
    "internal": 2366,
    "jdk": 3034,
    "repo_not_analysed": 0,
    "unresolved": 2277,
    "should_have_resolved": 96,
    "budget": 0
   },
   "seconds": 6.784,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "LaurieWired__GhidraMCP@1e980252087b",
  "repo": "https://github.com/LaurieWired/GhidraMCP.git",
  "name": "GhidraMCP",
  "full_name": "LaurieWired/GhidraMCP",
  "lang": "java",
  "commit": "1e980252087b2479a21b9ca6d82d5829538651a7",
  "date": "2026-10-10",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 11379,
  "rank": 207,
  "star_band": ">=5001",
  "draw": 52,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/LaurieWired/GhidraMCP.git",
  "n_funcs": 184,
  "n_files": 16,
  "kind": "application",
  "wmc_gods": 2,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5435,
  "anon_frac": 0.0,
  "pmd_gods": 1,
  "pmd_method_gods": {
   "pmd_method_CC10": 4,
   "pmd_method_Cognitive15": 2,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 117,
   "cognitive": 59,
   "npath": 117,
   "ncss": 117
  },
  "ck_def_gods": {
   "ck_LCOM": 3,
   "ck_TCClow": 11,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 3,
   "decor_blob": 1
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 0,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 12,
  "java_files_multi_class": 2,
  "di": {
   "frameworks": [],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 16,
    "oracle_gods": {
     "pmd_GodClass": 1,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 2,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 3,
     "ck_TCClow": 11,
     "ck_CBOhigh": 2,
     "ck_LargeClass": 3,
     "decor_blob": 1
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 184,
    "oracle_gods": {
     "cc14": 2,
     "cognitive15": 2,
     "nesting5": 0,
     "loc50": 3,
     "params5": 5,
     "brain_method": 0,
     "pmd_method_CC10": 4,
     "pmd_method_Cognitive15": 2,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 12,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 118,
   "calls": {
    "internal": 113,
    "jdk": 153,
    "repo_not_analysed": 0,
    "unresolved": 429,
    "should_have_resolved": 205,
    "budget": 0
   },
   "seconds": 1.221,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "jplag__JPlag@3ee7de912b90",
  "repo": "https://github.com/jplag/JPlag.git",
  "name": "JPlag",
  "full_name": "jplag/JPlag",
  "lang": "java",
  "commit": "3ee7de912b90ef82462fa1fbe0a57aa48b4e8f15",
  "date": "2026-10-05",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1976,
  "rank": 16,
  "star_band": "1501..2000",
  "draw": 53,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/jplag/JPlag.git",
  "n_funcs": 1798,
  "n_files": 310,
  "kind": "application",
  "wmc_gods": 8,
  "files_skipped": {
   "oversize": 2,
   "generated": 3,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6941,
  "anon_frac": 0.02,
  "pmd_gods": 3,
  "pmd_method_gods": {
   "pmd_method_CC10": 16,
   "pmd_method_Cognitive15": 11,
   "pmd_method_NPath200": 7,
   "pmd_method_Ncss60": 4
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1591,
   "cognitive": 455,
   "npath": 1591,
   "ncss": 1591
  },
  "ck_def_gods": {
   "ck_LCOM": 39,
   "ck_TCClow": 223,
   "ck_CBOhigh": 27,
   "ck_LargeClass": 23,
   "decor_blob": 12
  },
  "ck_def_outside": {
   "ck_LCOM": 16,
   "ck_TCClow": 143,
   "ck_CBOhigh": 13,
   "ck_LargeClass": 6,
   "decor_blob": 3
  },
  "java_files_ck": 266,
  "java_files_multi_class": 26,
  "di": {
   "frameworks": [],
   "build_files": 30
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 310,
    "oracle_gods": {
     "pmd_GodClass": 3,
     "pmd_CouplingBetweenObjects": 4,
     "pmd_TooManyMethods": 21,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 10,
     "pmd_ExcessiveImports": 14,
     "ck_LCOM": 39,
     "ck_TCClow": 223,
     "ck_CBOhigh": 27,
     "ck_LargeClass": 23,
     "decor_blob": 12
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 1798,
    "oracle_gods": {
     "cc14": 9,
     "cognitive15": 21,
     "nesting5": 3,
     "loc50": 12,
     "params5": 27,
     "brain_method": 1,
     "pmd_method_CC10": 16,
     "pmd_method_Cognitive15": 11,
     "pmd_method_NPath200": 7,
     "pmd_method_Ncss60": 4
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 333,
   "files_failed": 0,
   "files_java8": 1,
   "methods": 1688,
   "calls": {
    "internal": 1563,
    "jdk": 2050,
    "repo_not_analysed": 0,
    "unresolved": 2581,
    "should_have_resolved": 1273,
    "budget": 0
   },
   "seconds": 7.182,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "betomaluje__Mi-Band@94e6feaa28a3",
  "repo": "https://github.com/betomaluje/Mi-Band.git",
  "name": "Mi-Band",
  "full_name": "betomaluje/Mi-Band",
  "lang": "java",
  "commit": "94e6feaa28a392c49becc32806be8a5765316d93",
  "date": "2017-09-29",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 235,
  "rank": 127,
  "star_band": "225..237",
  "draw": 54,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/betomaluje/Mi-Band.git",
  "n_funcs": 429,
  "n_files": 48,
  "kind": "library",
  "wmc_gods": 8,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.648,
  "anon_frac": 0.0,
  "pmd_gods": 2,
  "pmd_method_gods": {
   "pmd_method_CC10": 10,
   "pmd_method_Cognitive15": 7,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 3
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 429,
   "cognitive": 156,
   "npath": 429,
   "ncss": 429
  },
  "ck_def_gods": {
   "ck_LCOM": 12,
   "ck_TCClow": 42,
   "ck_CBOhigh": 12,
   "ck_LargeClass": 9,
   "decor_blob": 9
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 2,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 3,
   "decor_blob": 0
  },
  "java_files_ck": 48,
  "java_files_multi_class": 19,
  "di": {
   "frameworks": [],
   "build_files": 4
  },
  "pruned": {
   "removed": 1,
   "by_segment": {
    "androidTest": 1
   }
  },
  "matrix": {
   "class": {
    "n_univ": 48,
    "oracle_gods": {
     "pmd_GodClass": 2,
     "pmd_CouplingBetweenObjects": 4,
     "pmd_TooManyMethods": 8,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 3,
     "ck_LCOM": 12,
     "ck_TCClow": 42,
     "ck_CBOhigh": 12,
     "ck_LargeClass": 9,
     "decor_blob": 9
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 429,
    "oracle_gods": {
     "cc14": 6,
     "cognitive15": 7,
     "nesting5": 0,
     "loc50": 10,
     "params5": 9,
     "brain_method": 0,
     "pmd_method_CC10": 10,
     "pmd_method_Cognitive15": 7,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 3
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 57,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 463,
   "calls": {
    "internal": 369,
    "jdk": 278,
    "repo_not_analysed": 0,
    "unresolved": 1537,
    "should_have_resolved": 112,
    "budget": 0
   },
   "seconds": 2.202,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "hazelcast__hazelcast@a281f99bce15",
  "repo": "https://github.com/hazelcast/hazelcast.git",
  "name": "hazelcast",
  "full_name": "hazelcast/hazelcast",
  "lang": "java",
  "commit": "a281f99bce1554af85286ba0f980f3843e24058d",
  "date": "2026-10-16",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 6621,
  "rank": 400,
  "star_band": ">=5001",
  "draw": 55,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/hazelcast/hazelcast.git",
  "n_funcs": 63041,
  "n_files": 6170,
  "kind": "application",
  "wmc_gods": 457,
  "files_skipped": {
   "oversize": 0,
   "generated": 2,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7457,
  "anon_frac": 0.0,
  "pmd_gods": 282,
  "pmd_method_gods": {
   "pmd_method_CC10": 573,
   "pmd_method_Cognitive15": 390,
   "pmd_method_NPath200": 73,
   "pmd_method_Ncss60": 47
  },
  "pmd_method_unmatched": 2,
  "pmd_method_values": {
   "cc": 62817,
   "cognitive": 16037,
   "npath": 62817,
   "ncss": 62817
  },
  "ck_def_gods": {
   "ck_LCOM": 1188,
   "ck_TCClow": 5796,
   "ck_CBOhigh": 946,
   "ck_LargeClass": 958,
   "decor_blob": 572
  },
  "ck_def_outside": {
   "ck_LCOM": 621,
   "ck_TCClow": 6304,
   "ck_CBOhigh": 1863,
   "ck_LargeClass": 791,
   "decor_blob": 296
  },
  "java_files_ck": 6162,
  "java_files_multi_class": 1235,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 45
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 6170,
    "oracle_gods": {
     "pmd_GodClass": 282,
     "pmd_CouplingBetweenObjects": 322,
     "pmd_TooManyMethods": 774,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 2,
     "pmd_TooManyFields": 32,
     "pmd_ExcessivePublicCount": 87,
     "pmd_ExcessiveImports": 391,
     "ck_LCOM": 1188,
     "ck_TCClow": 5796,
     "ck_CBOhigh": 946,
     "ck_LargeClass": 958,
     "decor_blob": 572
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 63041,
    "oracle_gods": {
     "cc14": 196,
     "cognitive15": 594,
     "nesting5": 209,
     "loc50": 197,
     "params5": 1366,
     "brain_method": 13,
     "pmd_method_CC10": 573,
     "pmd_method_Cognitive15": 390,
     "pmd_method_NPath200": 73,
     "pmd_method_Ncss60": 47
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 7413,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 63604,
   "calls": {
    "internal": 123353,
    "jdk": 45995,
    "repo_not_analysed": 1,
    "unresolved": 11528,
    "should_have_resolved": 8421,
    "budget": 0
   },
   "seconds": 86.914,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "tess1o__geopulse@96cfed0d3622",
  "repo": "https://github.com/tess1o/geopulse.git",
  "name": "geopulse",
  "full_name": "tess1o/geopulse",
  "lang": "java",
  "commit": "96cfed0d36227eac2a3f5a9e1857f14b48993104",
  "date": "2026-10-18",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1443,
  "rank": 85,
  "star_band": "1251..1500",
  "draw": 56,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/tess1o/geopulse.git",
  "n_funcs": 8139,
  "n_files": 1007,
  "kind": "application",
  "wmc_gods": 153,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.4378,
  "anon_frac": 0.1048,
  "pmd_gods": 70,
  "pmd_method_gods": {
   "pmd_method_CC10": 234,
   "pmd_method_Cognitive15": 94,
   "pmd_method_NPath200": 42,
   "pmd_method_Ncss60": 13
  },
  "pmd_method_unmatched": 10,
  "pmd_method_values": {
   "cc": 4924,
   "cognitive": 2815,
   "npath": 4924,
   "ncss": 4924
  },
  "ck_def_gods": {
   "ck_LCOM": 181,
   "ck_TCClow": 613,
   "ck_CBOhigh": 242,
   "ck_LargeClass": 104,
   "decor_blob": 88
  },
  "ck_def_outside": {
   "ck_LCOM": 29,
   "ck_TCClow": 336,
   "ck_CBOhigh": 192,
   "ck_LargeClass": 71,
   "decor_blob": 27
  },
  "java_files_ck": 763,
  "java_files_multi_class": 56,
  "di": {
   "frameworks": [
    "quarkus"
   ],
   "build_files": 3
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 1007,
    "oracle_gods": {
     "pmd_GodClass": 70,
     "pmd_CouplingBetweenObjects": 55,
     "pmd_TooManyMethods": 98,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 23,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 52,
     "ck_LCOM": 181,
     "ck_TCClow": 613,
     "ck_CBOhigh": 242,
     "ck_LargeClass": 104,
     "decor_blob": 88
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 8139,
    "oracle_gods": {
     "cc14": 130,
     "cognitive15": 258,
     "nesting5": 40,
     "loc50": 184,
     "params5": 300,
     "brain_method": 8,
     "pmd_method_CC10": 234,
     "pmd_method_Cognitive15": 94,
     "pmd_method_NPath200": 42,
     "pmd_method_Ncss60": 13
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 1386,
   "files_failed": 0,
   "files_java8": 1,
   "methods": 5113,
   "calls": {
    "internal": 8632,
    "jdk": 12107,
    "repo_not_analysed": 0,
    "unresolved": 13522,
    "should_have_resolved": 12125,
    "budget": 0
   },
   "seconds": 15.522,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "crimsonwoods__javassist-android@2dd2cac3c0e1",
  "repo": "https://github.com/crimsonwoods/javassist-android.git",
  "name": "javassist-android",
  "full_name": "crimsonwoods/javassist-android",
  "lang": "java",
  "commit": "2dd2cac3c0e12869ef528dd867c99c1de555ca15",
  "date": "2017-05-22",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 216,
  "rank": 361,
  "star_band": "213..224",
  "draw": 57,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/crimsonwoods/javassist-android.git",
  "n_funcs": 6830,
  "n_files": 543,
  "kind": "application",
  "wmc_gods": 99,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5876,
  "anon_frac": 0.0,
  "pmd_gods": 59,
  "pmd_method_gods": {
   "pmd_method_CC10": 281,
   "pmd_method_Cognitive15": 161,
   "pmd_method_NPath200": 36,
   "pmd_method_Ncss60": 39
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 6819,
   "cognitive": 2833,
   "npath": 6819,
   "ncss": 6819
  },
  "ck_def_gods": {
   "ck_LCOM": 125,
   "ck_TCClow": 512,
   "ck_CBOhigh": 99,
   "ck_LargeClass": 110,
   "decor_blob": 60
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 29,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 2,
   "decor_blob": 0
  },
  "java_files_ck": 543,
  "java_files_multi_class": 113,
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 543,
    "oracle_gods": {
     "pmd_GodClass": 59,
     "pmd_CouplingBetweenObjects": 25,
     "pmd_TooManyMethods": 109,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 4,
     "pmd_ExcessiveImports": 4,
     "ck_LCOM": 125,
     "ck_TCClow": 512,
     "ck_CBOhigh": 99,
     "ck_LargeClass": 110,
     "decor_blob": 60
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 6830,
    "oracle_gods": {
     "cc14": 104,
     "cognitive15": 156,
     "nesting5": 8,
     "loc50": 106,
     "params5": 197,
     "brain_method": 3,
     "pmd_method_CC10": 281,
     "pmd_method_Cognitive15": 161,
     "pmd_method_NPath200": 36,
     "pmd_method_Ncss60": 39
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 598,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 6961,
   "calls": {
    "internal": 20051,
    "jdk": 6076,
    "repo_not_analysed": 0,
    "unresolved": 61,
    "should_have_resolved": 25,
    "budget": 0
   },
   "seconds": 10.898,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "Qihoo360__RePlugin@36db020bf190",
  "repo": "https://github.com/Qihoo360/RePlugin.git",
  "name": "RePlugin",
  "full_name": "Qihoo360/RePlugin",
  "lang": "java",
  "commit": "36db020bf1908236c00306540c2021a648d04a06",
  "date": "2024-09-04",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 7338,
  "rank": 350,
  "star_band": ">=5001",
  "draw": 58,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/Qihoo360/RePlugin.git",
  "n_funcs": 2604,
  "n_files": 324,
  "kind": "library",
  "wmc_gods": 42,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.4954,
  "anon_frac": 0.0012,
  "pmd_gods": 24,
  "pmd_method_gods": {
   "pmd_method_CC10": 104,
   "pmd_method_Cognitive15": 92,
   "pmd_method_NPath200": 20,
   "pmd_method_Ncss60": 7
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 2467,
   "cognitive": 1250,
   "npath": 2467,
   "ncss": 2467
  },
  "ck_def_gods": {
   "ck_LCOM": 63,
   "ck_TCClow": 216,
   "ck_CBOhigh": 31,
   "ck_LargeClass": 43,
   "decor_blob": 34
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 2,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "java_files_ck": 287,
  "java_files_multi_class": 61,
  "di": {
   "frameworks": [],
   "build_files": 20
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 324,
    "oracle_gods": {
     "pmd_GodClass": 24,
     "pmd_CouplingBetweenObjects": 9,
     "pmd_TooManyMethods": 44,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 4,
     "pmd_ExcessiveImports": 9,
     "ck_LCOM": 63,
     "ck_TCClow": 216,
     "ck_CBOhigh": 31,
     "ck_LargeClass": 43,
     "decor_blob": 34
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 2604,
    "oracle_gods": {
     "cc14": 32,
     "cognitive15": 101,
     "nesting5": 10,
     "loc50": 40,
     "params5": 65,
     "brain_method": 2,
     "pmd_method_CC10": 104,
     "pmd_method_Cognitive15": 92,
     "pmd_method_NPath200": 20,
     "pmd_method_Ncss60": 7
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 310,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 2553,
   "calls": {
    "internal": 2872,
    "jdk": 2715,
    "repo_not_analysed": 0,
    "unresolved": 2996,
    "should_have_resolved": 1237,
    "budget": 0
   },
   "seconds": 6.969,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "ta4j__ta4j@369eae35a189",
  "repo": "https://github.com/ta4j/ta4j.git",
  "name": "ta4j",
  "full_name": "ta4j/ta4j",
  "lang": "java",
  "commit": "369eae35a189af21730a1d17b1f08b54ec109128",
  "date": "2026-10-17",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 2516,
  "rank": 256,
  "star_band": "2001..3000",
  "draw": 59,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/ta4j/ta4j.git",
  "n_funcs": 8768,
  "n_files": 813,
  "kind": "application",
  "wmc_gods": 116,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.624,
  "anon_frac": 0.0,
  "pmd_gods": 78,
  "pmd_method_gods": {
   "pmd_method_CC10": 348,
   "pmd_method_Cognitive15": 192,
   "pmd_method_NPath200": 63,
   "pmd_method_Ncss60": 24
  },
  "pmd_method_unmatched": 24,
  "pmd_method_values": {
   "cc": 8571,
   "cognitive": 3269,
   "npath": 8570,
   "ncss": 8571
  },
  "ck_def_gods": {
   "ck_LCOM": 123,
   "ck_TCClow": 704,
   "ck_CBOhigh": 123,
   "ck_LargeClass": 153,
   "decor_blob": 82
  },
  "ck_def_outside": {
   "ck_LCOM": 52,
   "ck_TCClow": 972,
   "ck_CBOhigh": 196,
   "ck_LargeClass": 131,
   "decor_blob": 33
  },
  "java_files_ck": 772,
  "java_files_multi_class": 137,
  "di": {
   "frameworks": [],
   "build_files": 3
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 813,
    "oracle_gods": {
     "pmd_GodClass": 78,
     "pmd_CouplingBetweenObjects": 31,
     "pmd_TooManyMethods": 118,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 7,
     "pmd_ExcessivePublicCount": 2,
     "pmd_ExcessiveImports": 17,
     "ck_LCOM": 123,
     "ck_TCClow": 704,
     "ck_CBOhigh": 123,
     "ck_LargeClass": 153,
     "decor_blob": 82
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 8768,
    "oracle_gods": {
     "cc14": 134,
     "cognitive15": 210,
     "nesting5": 22,
     "loc50": 108,
     "params5": 427,
     "brain_method": 10,
     "pmd_method_CC10": 348,
     "pmd_method_Cognitive15": 192,
     "pmd_method_NPath200": 63,
     "pmd_method_Ncss60": 24
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 932,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 9333,
   "calls": {
    "internal": 30843,
    "jdk": 16699,
    "repo_not_analysed": 0,
    "unresolved": 3344,
    "should_have_resolved": 3497,
    "budget": 0
   },
   "seconds": 18.564,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "prometheus__cloudwatch_exporter@685ec7977240",
  "repo": "https://github.com/prometheus/cloudwatch_exporter.git",
  "name": "cloudwatch_exporter",
  "full_name": "prometheus/cloudwatch_exporter",
  "lang": "java",
  "commit": "685ec797724025c30f37394cf6a27fb81cedb730",
  "date": "2026-10-09",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 977,
  "rank": 66,
  "star_band": "800..999",
  "draw": 60,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/prometheus/cloudwatch_exporter.git",
  "n_funcs": 91,
  "n_files": 15,
  "kind": "application",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5604,
  "anon_frac": 0.0,
  "pmd_gods": 1,
  "pmd_method_gods": {
   "pmd_method_CC10": 5,
   "pmd_method_Cognitive15": 3,
   "pmd_method_NPath200": 3,
   "pmd_method_Ncss60": 2
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 91,
   "cognitive": 41,
   "npath": 91,
   "ncss": 91
  },
  "ck_def_gods": {
   "ck_LCOM": 4,
   "ck_TCClow": 13,
   "ck_CBOhigh": 3,
   "ck_LargeClass": 2,
   "decor_blob": 1
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 16,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "java_files_ck": 15,
  "java_files_multi_class": 6,
  "di": {
   "frameworks": [],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 15,
    "oracle_gods": {
     "pmd_GodClass": 1,
     "pmd_CouplingBetweenObjects": 2,
     "pmd_TooManyMethods": 2,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 4,
     "ck_TCClow": 13,
     "ck_CBOhigh": 3,
     "ck_LargeClass": 2,
     "decor_blob": 1
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 91,
    "oracle_gods": {
     "cc14": 3,
     "cognitive15": 3,
     "nesting5": 0,
     "loc50": 2,
     "params5": 2,
     "brain_method": 0,
     "pmd_method_CC10": 5,
     "pmd_method_Cognitive15": 3,
     "pmd_method_NPath200": 3,
     "pmd_method_Ncss60": 2
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 15,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 91,
   "calls": {
    "internal": 43,
    "jdk": 278,
    "repo_not_analysed": 0,
    "unresolved": 347,
    "should_have_resolved": 36,
    "budget": 0
   },
   "seconds": 1.139,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "google__guice@b8cab7e4e947",
  "repo": "https://github.com/google/guice.git",
  "name": "guice",
  "full_name": "google/guice",
  "lang": "java",
  "commit": "b8cab7e4e947adb82e343586c267c5c367cf5cf1",
  "date": "2026-10-02",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 12729,
  "rank": 181,
  "star_band": ">=5001",
  "draw": 61,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/google/guice.git",
  "n_funcs": 3032,
  "n_files": 272,
  "kind": "application",
  "wmc_gods": 23,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6883,
  "anon_frac": 0.0,
  "pmd_gods": 13,
  "pmd_method_gods": {
   "pmd_method_CC10": 44,
   "pmd_method_Cognitive15": 43,
   "pmd_method_NPath200": 9,
   "pmd_method_Ncss60": 1
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 3024,
   "cognitive": 953,
   "npath": 3024,
   "ncss": 3024
  },
  "ck_def_gods": {
   "ck_LCOM": 55,
   "ck_TCClow": 243,
   "ck_CBOhigh": 70,
   "ck_LargeClass": 32,
   "decor_blob": 21
  },
  "ck_def_outside": {
   "ck_LCOM": 66,
   "ck_TCClow": 697,
   "ck_CBOhigh": 83,
   "ck_LargeClass": 37,
   "decor_blob": 18
  },
  "java_files_ck": 270,
  "java_files_multi_class": 107,
  "di": {
   "frameworks": [
    "dagger",
    "guice",
    "spring"
   ],
   "build_files": 16
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 272,
    "oracle_gods": {
     "pmd_GodClass": 13,
     "pmd_CouplingBetweenObjects": 27,
     "pmd_TooManyMethods": 39,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 13,
     "ck_LCOM": 55,
     "ck_TCClow": 243,
     "ck_CBOhigh": 70,
     "ck_LargeClass": 32,
     "decor_blob": 21
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 3032,
    "oracle_gods": {
     "cc14": 14,
     "cognitive15": 66,
     "nesting5": 15,
     "loc50": 23,
     "params5": 50,
     "brain_method": 6,
     "pmd_method_CC10": 44,
     "pmd_method_Cognitive15": 43,
     "pmd_method_NPath200": 9,
     "pmd_method_Ncss60": 1
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 399,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 3114,
   "calls": {
    "internal": 4549,
    "jdk": 2727,
    "repo_not_analysed": 0,
    "unresolved": 2001,
    "should_have_resolved": 862,
    "budget": 0
   },
   "seconds": 7.847,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "termux__termux-api@fc26ce17e3ba",
  "repo": "https://github.com/termux/termux-api.git",
  "name": "termux-api",
  "full_name": "termux/termux-api",
  "lang": "java",
  "commit": "fc26ce17e3badf85d4df191af364fcf7798047f1",
  "date": "2026-09-17",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 4484,
  "rank": 93,
  "star_band": "3001..5000",
  "draw": 62,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/termux/termux-api.git",
  "n_funcs": 430,
  "n_files": 52,
  "kind": "library",
  "wmc_gods": 10,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.4605,
  "anon_frac": 0.0,
  "pmd_gods": 3,
  "pmd_method_gods": {
   "pmd_method_CC10": 22,
   "pmd_method_Cognitive15": 25,
   "pmd_method_NPath200": 8,
   "pmd_method_Ncss60": 11
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 428,
   "cognitive": 240,
   "npath": 428,
   "ncss": 428
  },
  "ck_def_gods": {
   "ck_LCOM": 10,
   "ck_TCClow": 36,
   "ck_CBOhigh": 10,
   "ck_LargeClass": 4,
   "decor_blob": 4
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 0,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 52,
  "java_files_multi_class": 38,
  "di": {
   "frameworks": [],
   "build_files": 2
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 52,
    "oracle_gods": {
     "pmd_GodClass": 3,
     "pmd_CouplingBetweenObjects": 2,
     "pmd_TooManyMethods": 7,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 6,
     "ck_LCOM": 10,
     "ck_TCClow": 36,
     "ck_CBOhigh": 10,
     "ck_LargeClass": 4,
     "decor_blob": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 430,
    "oracle_gods": {
     "cc14": 16,
     "cognitive15": 22,
     "nesting5": 3,
     "loc50": 22,
     "params5": 9,
     "brain_method": 2,
     "pmd_method_CC10": 22,
     "pmd_method_Cognitive15": 25,
     "pmd_method_NPath200": 8,
     "pmd_method_Ncss60": 11
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 53,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 468,
   "calls": {
    "internal": 149,
    "jdk": 490,
    "repo_not_analysed": 0,
    "unresolved": 2817,
    "should_have_resolved": 369,
    "budget": 0
   },
   "seconds": 3.331,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "hefuyicoder__ZhihuDaily@bf727d6b3cb1",
  "repo": "https://github.com/hefuyicoder/ZhihuDaily.git",
  "name": "ZhihuDaily",
  "full_name": "hefuyicoder/ZhihuDaily",
  "lang": "java",
  "commit": "bf727d6b3cb1e8c197755463c27f39fb577d44e6",
  "date": "2016-09-17",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 226,
  "rank": 485,
  "star_band": "225..237",
  "draw": 63,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/hefuyicoder/ZhihuDaily.git",
  "n_funcs": 496,
  "n_files": 66,
  "kind": "library",
  "wmc_gods": 2,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7137,
  "anon_frac": 0.0,
  "pmd_gods": 1,
  "pmd_method_gods": {
   "pmd_method_CC10": 2,
   "pmd_method_Cognitive15": 2,
   "pmd_method_NPath200": 1,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 496,
   "cognitive": 149,
   "npath": 496,
   "ncss": 496
  },
  "ck_def_gods": {
   "ck_LCOM": 13,
   "ck_TCClow": 61,
   "ck_CBOhigh": 10,
   "ck_LargeClass": 8,
   "decor_blob": 7
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 19,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 66,
  "java_files_multi_class": 20,
  "di": {
   "frameworks": [
    "dagger"
   ],
   "build_files": 2
  },
  "pruned": {
   "removed": 1,
   "by_segment": {
    "androidTest": 1
   }
  },
  "matrix": {
   "class": {
    "n_univ": 66,
    "oracle_gods": {
     "pmd_GodClass": 1,
     "pmd_CouplingBetweenObjects": 3,
     "pmd_TooManyMethods": 7,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 5,
     "ck_LCOM": 13,
     "ck_TCClow": 61,
     "ck_CBOhigh": 10,
     "ck_LargeClass": 8,
     "decor_blob": 7
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 496,
    "oracle_gods": {
     "cc14": 2,
     "cognitive15": 2,
     "nesting5": 0,
     "loc50": 2,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 2,
     "pmd_method_Cognitive15": 2,
     "pmd_method_NPath200": 1,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 87,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 525,
   "calls": {
    "internal": 272,
    "jdk": 159,
    "repo_not_analysed": 0,
    "unresolved": 1043,
    "should_have_resolved": 159,
    "budget": 0
   },
   "seconds": 1.805,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "pagehelper-org__Mybatis-PageHelper@319fc366e2d9",
  "repo": "https://github.com/pagehelper-org/Mybatis-PageHelper.git",
  "name": "Mybatis-PageHelper",
  "full_name": "pagehelper-org/Mybatis-PageHelper",
  "lang": "java",
  "commit": "319fc366e2d930bcb048a5c71967b34a2788a79e",
  "date": "2026-10-08",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 12329,
  "rank": 188,
  "star_band": ">=5001",
  "draw": 64,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/pagehelper-org/Mybatis-PageHelper.git",
  "n_funcs": 361,
  "n_files": 73,
  "kind": "library",
  "wmc_gods": 5,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6011,
  "anon_frac": 0.0,
  "pmd_gods": 6,
  "pmd_method_gods": {
   "pmd_method_CC10": 6,
   "pmd_method_Cognitive15": 10,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 361,
   "cognitive": 144,
   "npath": 361,
   "ncss": 361
  },
  "ck_def_gods": {
   "ck_LCOM": 7,
   "ck_TCClow": 51,
   "ck_CBOhigh": 8,
   "ck_LargeClass": 4,
   "decor_blob": 3
  },
  "ck_def_outside": {
   "ck_LCOM": 5,
   "ck_TCClow": 51,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 4,
   "decor_blob": 1
  },
  "java_files_ck": 73,
  "java_files_multi_class": 1,
  "di": {
   "frameworks": [],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 73,
    "oracle_gods": {
     "pmd_GodClass": 6,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 6,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 2,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 7,
     "ck_TCClow": 51,
     "ck_CBOhigh": 8,
     "ck_LargeClass": 4,
     "decor_blob": 3
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 361,
    "oracle_gods": {
     "cc14": 5,
     "cognitive15": 16,
     "nesting5": 5,
     "loc50": 3,
     "params5": 31,
     "brain_method": 1,
     "pmd_method_CC10": 6,
     "pmd_method_Cognitive15": 10,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 86,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 361,
   "calls": {
    "internal": 479,
    "jdk": 557,
    "repo_not_analysed": 0,
    "unresolved": 631,
    "should_have_resolved": 128,
    "budget": 0
   },
   "seconds": 2.175,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "mcMMO-Dev__mcMMO@058279c148a6",
  "repo": "https://github.com/mcMMO-Dev/mcMMO.git",
  "name": "mcMMO",
  "full_name": "mcMMO-Dev/mcMMO",
  "lang": "java",
  "commit": "058279c148a65bd708dc85067d3858f6adde1173",
  "date": "2026-09-26",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1114,
  "rank": 312,
  "star_band": "1000..1250",
  "draw": 65,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/mcMMO-Dev/mcMMO.git",
  "n_funcs": 4236,
  "n_files": 459,
  "kind": "application",
  "wmc_gods": 48,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6237,
  "anon_frac": 0.0,
  "pmd_gods": 46,
  "pmd_method_gods": {
   "pmd_method_CC10": 148,
   "pmd_method_Cognitive15": 99,
   "pmd_method_NPath200": 28,
   "pmd_method_Ncss60": 18
  },
  "pmd_method_unmatched": 1,
  "pmd_method_values": {
   "cc": 4236,
   "cognitive": 1659,
   "npath": 4236,
   "ncss": 4236
  },
  "ck_def_gods": {
   "ck_LCOM": 92,
   "ck_TCClow": 368,
   "ck_CBOhigh": 58,
   "ck_LargeClass": 67,
   "decor_blob": 53
  },
  "ck_def_outside": {
   "ck_LCOM": 41,
   "ck_TCClow": 304,
   "ck_CBOhigh": 59,
   "ck_LargeClass": 26,
   "decor_blob": 19
  },
  "java_files_ck": 458,
  "java_files_multi_class": 23,
  "di": {
   "frameworks": [],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 459,
    "oracle_gods": {
     "pmd_GodClass": 46,
     "pmd_CouplingBetweenObjects": 16,
     "pmd_TooManyMethods": 55,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 6,
     "pmd_ExcessivePublicCount": 11,
     "pmd_ExcessiveImports": 30,
     "ck_LCOM": 92,
     "ck_TCClow": 368,
     "ck_CBOhigh": 58,
     "ck_LargeClass": 67,
     "decor_blob": 53
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 4236,
    "oracle_gods": {
     "cc14": 64,
     "cognitive15": 99,
     "nesting5": 11,
     "loc50": 73,
     "params5": 72,
     "brain_method": 7,
     "pmd_method_CC10": 148,
     "pmd_method_Cognitive15": 99,
     "pmd_method_NPath200": 28,
     "pmd_method_Ncss60": 18
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 533,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 4315,
   "calls": {
    "internal": 6101,
    "jdk": 4625,
    "repo_not_analysed": 0,
    "unresolved": 6563,
    "should_have_resolved": 4572,
    "budget": 0
   },
   "seconds": 10.627,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "envoyproxy__envoy-mobile@a9ce5f854d78",
  "repo": "https://github.com/envoyproxy/envoy-mobile.git",
  "name": "envoy-mobile",
  "full_name": "envoyproxy/envoy-mobile",
  "lang": "java",
  "commit": "a9ce5f854d789a9d95d53f8ed3a0f3e4013b7671",
  "date": "2022-12-02",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 566,
  "rank": 296,
  "star_band": "500..599",
  "draw": 66,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/envoyproxy/envoy-mobile.git",
  "n_funcs": 2356,
  "n_files": 346,
  "kind": "application",
  "wmc_gods": 14,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7139,
  "anon_frac": 0.0055,
  "pmd_gods": 5,
  "pmd_method_gods": {
   "pmd_method_CC10": 29,
   "pmd_method_Cognitive15": 11,
   "pmd_method_NPath200": 3,
   "pmd_method_Ncss60": 2
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 966,
   "cognitive": 357,
   "npath": 966,
   "ncss": 966
  },
  "ck_def_gods": {
   "ck_LCOM": 25,
   "ck_TCClow": 86,
   "ck_CBOhigh": 10,
   "ck_LargeClass": 23,
   "decor_blob": 15
  },
  "ck_def_outside": {
   "ck_LCOM": 20,
   "ck_TCClow": 107,
   "ck_CBOhigh": 24,
   "ck_LargeClass": 18,
   "decor_blob": 14
  },
  "java_files_ck": 93,
  "java_files_multi_class": 35,
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 346,
    "oracle_gods": {
     "pmd_GodClass": 5,
     "pmd_CouplingBetweenObjects": 4,
     "pmd_TooManyMethods": 17,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 2,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 5,
     "ck_LCOM": 25,
     "ck_TCClow": 86,
     "ck_CBOhigh": 10,
     "ck_LargeClass": 23,
     "decor_blob": 15
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 2356,
    "oracle_gods": {
     "cc14": 11,
     "cognitive15": 18,
     "nesting5": 2,
     "loc50": 20,
     "params5": 64,
     "brain_method": 1,
     "pmd_method_CC10": 29,
     "pmd_method_Cognitive15": 11,
     "pmd_method_NPath200": 3,
     "pmd_method_Ncss60": 2
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 114,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 967,
   "calls": {
    "internal": 1109,
    "jdk": 1244,
    "repo_not_analysed": 0,
    "unresolved": 267,
    "should_have_resolved": 65,
    "budget": 0
   },
   "seconds": 2.976,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "libgdx__libgdx@03799a27a37f",
  "repo": "https://github.com/libgdx/libgdx.git",
  "name": "libgdx",
  "full_name": "libgdx/libgdx",
  "lang": "java",
  "commit": "03799a27a37fe8b10446872d48aa24cb68fb70f8",
  "date": "2026-10-14",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 25451,
  "rank": 65,
  "star_band": ">=5001",
  "draw": 67,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/libgdx/libgdx.git",
  "n_funcs": 43831,
  "n_files": 2265,
  "kind": "application",
  "wmc_gods": 465,
  "files_skipped": {
   "oversize": 2,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6891,
  "anon_frac": 0.0,
  "pmd_gods": 141,
  "pmd_method_gods": {
   "pmd_method_CC10": 518,
   "pmd_method_Cognitive15": 438,
   "pmd_method_NPath200": 198,
   "pmd_method_Ncss60": 174
  },
  "pmd_method_unmatched": 15,
  "pmd_method_values": {
   "cc": 34148,
   "cognitive": 10220,
   "npath": 34148,
   "ncss": 34148
  },
  "ck_def_gods": {
   "ck_LCOM": 314,
   "ck_TCClow": 1601,
   "ck_CBOhigh": 181,
   "ck_LargeClass": 631,
   "decor_blob": 253
  },
  "ck_def_outside": {
   "ck_LCOM": 40,
   "ck_TCClow": 574,
   "ck_CBOhigh": 96,
   "ck_LargeClass": 67,
   "decor_blob": 29
  },
  "java_files_ck": 1686,
  "java_files_multi_class": 390,
  "di": {
   "frameworks": [],
   "build_files": 25
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 2265,
    "oracle_gods": {
     "pmd_GodClass": 141,
     "pmd_CouplingBetweenObjects": 70,
     "pmd_TooManyMethods": 533,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 3,
     "pmd_TooManyFields": 49,
     "pmd_ExcessivePublicCount": 148,
     "pmd_ExcessiveImports": 27,
     "ck_LCOM": 314,
     "ck_TCClow": 1601,
     "ck_CBOhigh": 181,
     "ck_LargeClass": 631,
     "decor_blob": 253
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 43831,
    "oracle_gods": {
     "cc14": 453,
     "cognitive15": 782,
     "nesting5": 181,
     "loc50": 669,
     "params5": 3213,
     "brain_method": 106,
     "pmd_method_CC10": 518,
     "pmd_method_Cognitive15": 438,
     "pmd_method_NPath200": 198,
     "pmd_method_Ncss60": 174
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 2011,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 34312,
   "calls": {
    "internal": 57639,
    "jdk": 14209,
    "repo_not_analysed": 0,
    "unresolved": 5038,
    "should_have_resolved": 1647,
    "budget": 0
   },
   "seconds": 41.419,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "LuckyJayce__MVCHelper@ca0425395919",
  "repo": "https://github.com/LuckyJayce/MVCHelper.git",
  "name": "MVCHelper",
  "full_name": "LuckyJayce/MVCHelper",
  "lang": "java",
  "commit": "ca042539591982173b1fb3088178219ca0afe39f",
  "date": "2018-11-04",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1394,
  "rank": 175,
  "star_band": "1251..1500",
  "draw": 68,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/LuckyJayce/MVCHelper.git",
  "n_funcs": 321,
  "n_files": 23,
  "kind": "library",
  "wmc_gods": 3,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7352,
  "anon_frac": 0.0,
  "pmd_gods": 3,
  "pmd_method_gods": {
   "pmd_method_CC10": 4,
   "pmd_method_Cognitive15": 4,
   "pmd_method_NPath200": 1,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 321,
   "cognitive": 86,
   "npath": 321,
   "ncss": 321
  },
  "ck_def_gods": {
   "ck_LCOM": 4,
   "ck_TCClow": 22,
   "ck_CBOhigh": 5,
   "ck_LargeClass": 3,
   "decor_blob": 3
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 70,
   "ck_CBOhigh": 4,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 23,
  "java_files_multi_class": 13,
  "di": {
   "frameworks": [],
   "build_files": 7
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 23,
    "oracle_gods": {
     "pmd_GodClass": 3,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 2,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 4,
     "ck_TCClow": 22,
     "ck_CBOhigh": 5,
     "ck_LargeClass": 3,
     "decor_blob": 3
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 321,
    "oracle_gods": {
     "cc14": 3,
     "cognitive15": 4,
     "nesting5": 0,
     "loc50": 3,
     "params5": 1,
     "brain_method": 0,
     "pmd_method_CC10": 4,
     "pmd_method_Cognitive15": 4,
     "pmd_method_NPath200": 1,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 33,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 329,
   "calls": {
    "internal": 133,
    "jdk": 97,
    "repo_not_analysed": 0,
    "unresolved": 447,
    "should_have_resolved": 87,
    "budget": 0
   },
   "seconds": 1.188,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "roughike__BottomBar@885d70e62359",
  "repo": "https://github.com/roughike/BottomBar.git",
  "name": "BottomBar",
  "full_name": "roughike/BottomBar",
  "lang": "java",
  "commit": "885d70e62359d15ed17dfd77a28809702d6ae513",
  "date": "2020-09-02",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 8347,
  "rank": 303,
  "star_band": ">=5001",
  "draw": 70,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/roughike/BottomBar.git",
  "n_funcs": 246,
  "n_files": 21,
  "kind": "library",
  "wmc_gods": 2,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6301,
  "anon_frac": 0.0,
  "pmd_gods": 2,
  "pmd_method_gods": {
   "pmd_method_CC10": 1,
   "pmd_method_Cognitive15": 2,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 246,
   "cognitive": 91,
   "npath": 246,
   "ncss": 246
  },
  "ck_def_gods": {
   "ck_LCOM": 4,
   "ck_TCClow": 12,
   "ck_CBOhigh": 4,
   "ck_LargeClass": 5,
   "decor_blob": 4
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 0,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 21,
  "java_files_multi_class": 12,
  "di": {
   "frameworks": [],
   "build_files": 3
  },
  "pruned": {
   "removed": 4,
   "by_segment": {
    "androidTest": 4
   }
  },
  "matrix": {
   "class": {
    "n_univ": 21,
    "oracle_gods": {
     "pmd_GodClass": 2,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 4,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 2,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 4,
     "ck_TCClow": 12,
     "ck_CBOhigh": 4,
     "ck_LargeClass": 5,
     "decor_blob": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 246,
    "oracle_gods": {
     "cc14": 1,
     "cognitive15": 2,
     "nesting5": 0,
     "loc50": 0,
     "params5": 10,
     "brain_method": 0,
     "pmd_method_CC10": 1,
     "pmd_method_Cognitive15": 2,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 24,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 258,
   "calls": {
    "internal": 238,
    "jdk": 12,
    "repo_not_analysed": 0,
    "unresolved": 458,
    "should_have_resolved": 64,
    "budget": 0
   },
   "seconds": 1.166,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "stealthcopter__AndroidNetworkTools@a82af8a53098",
  "repo": "https://github.com/stealthcopter/AndroidNetworkTools.git",
  "name": "AndroidNetworkTools",
  "full_name": "stealthcopter/AndroidNetworkTools",
  "lang": "java",
  "commit": "a82af8a530988f1ace4c0579762d7620aeea7561",
  "date": "2024-02-05",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1500,
  "rank": 5,
  "star_band": "1251..1500",
  "draw": 71,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/stealthcopter/AndroidNetworkTools.git",
  "n_funcs": 139,
  "n_files": 17,
  "kind": "library",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5324,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 2,
   "pmd_method_Cognitive15": 2,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 139,
   "cognitive": 70,
   "npath": 139,
   "ncss": 139
  },
  "ck_def_gods": {
   "ck_LCOM": 4,
   "ck_TCClow": 14,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 3,
   "decor_blob": 2
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 6,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 17,
  "java_files_multi_class": 5,
  "di": {
   "frameworks": [],
   "build_files": 3
  },
  "pruned": {
   "removed": 3,
   "by_segment": {
    "androidTest": 3
   }
  },
  "matrix": {
   "class": {
    "n_univ": 17,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 2,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 4,
     "ck_TCClow": 14,
     "ck_CBOhigh": 1,
     "ck_LargeClass": 3,
     "decor_blob": 2
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 139,
    "oracle_gods": {
     "cc14": 1,
     "cognitive15": 2,
     "nesting5": 0,
     "loc50": 1,
     "params5": 3,
     "brain_method": 0,
     "pmd_method_CC10": 2,
     "pmd_method_Cognitive15": 2,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 17,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 150,
   "calls": {
    "internal": 152,
    "jdk": 239,
    "repo_not_analysed": 0,
    "unresolved": 83,
    "should_have_resolved": 1,
    "budget": 0
   },
   "seconds": 0.851,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "watson-developer-cloud__java-sdk@d051e41ba767",
  "repo": "https://github.com/watson-developer-cloud/java-sdk.git",
  "name": "java-sdk",
  "full_name": "watson-developer-cloud/java-sdk",
  "lang": "java",
  "commit": "d051e41ba767e9c0485a68591724b80c655707cb",
  "date": "2026-01-14",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 598,
  "rank": 14,
  "star_band": "500..599",
  "draw": 72,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/watson-developer-cloud/java-sdk.git",
  "n_funcs": 7921,
  "n_files": 783,
  "kind": "application",
  "wmc_gods": 15,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.9485,
  "anon_frac": 0.0,
  "pmd_gods": 2,
  "pmd_method_gods": {
   "pmd_method_CC10": 12,
   "pmd_method_Cognitive15": 8,
   "pmd_method_NPath200": 15,
   "pmd_method_Ncss60": 3
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 7918,
   "cognitive": 406,
   "npath": 7918,
   "ncss": 7918
  },
  "ck_def_gods": {
   "ck_LCOM": 183,
   "ck_TCClow": 735,
   "ck_CBOhigh": 15,
   "ck_LargeClass": 79,
   "decor_blob": 67
  },
  "ck_def_outside": {
   "ck_LCOM": 744,
   "ck_TCClow": 315,
   "ck_CBOhigh": 40,
   "ck_LargeClass": 13,
   "decor_blob": 2
  },
  "java_files_ck": 782,
  "java_files_multi_class": 476,
  "di": {
   "frameworks": [],
   "build_files": 10
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 783,
    "oracle_gods": {
     "pmd_GodClass": 2,
     "pmd_CouplingBetweenObjects": 8,
     "pmd_TooManyMethods": 44,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 17,
     "pmd_ExcessivePublicCount": 3,
     "pmd_ExcessiveImports": 6,
     "ck_LCOM": 183,
     "ck_TCClow": 735,
     "ck_CBOhigh": 15,
     "ck_LargeClass": 79,
     "decor_blob": 67
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 7921,
    "oracle_gods": {
     "cc14": 10,
     "cognitive15": 8,
     "nesting5": 0,
     "loc50": 20,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 12,
     "pmd_method_Cognitive15": 8,
     "pmd_method_NPath200": 15,
     "pmd_method_Ncss60": 3
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 794,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 7921,
   "calls": {
    "internal": 2558,
    "jdk": 2002,
    "repo_not_analysed": 0,
    "unresolved": 4468,
    "should_have_resolved": 251,
    "budget": 0
   },
   "seconds": 7.647,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "resilience4j__resilience4j@b7c0069802e3",
  "repo": "https://github.com/resilience4j/resilience4j.git",
  "name": "resilience4j",
  "full_name": "resilience4j/resilience4j",
  "lang": "java",
  "commit": "b7c0069802e373ed72dff0b817c270fbb6e966ba",
  "date": "2026-10-07",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 10788,
  "rank": 223,
  "star_band": ">=5001",
  "draw": 73,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/resilience4j/resilience4j.git",
  "n_funcs": 4091,
  "n_files": 585,
  "kind": "application",
  "wmc_gods": 11,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.8274,
  "anon_frac": 0.0115,
  "pmd_gods": 4,
  "pmd_method_gods": {
   "pmd_method_CC10": 9,
   "pmd_method_Cognitive15": 10,
   "pmd_method_NPath200": 3,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 3988,
   "cognitive": 700,
   "npath": 3988,
   "ncss": 3988
  },
  "ck_def_gods": {
   "ck_LCOM": 37,
   "ck_TCClow": 502,
   "ck_CBOhigh": 93,
   "ck_LargeClass": 44,
   "decor_blob": 21
  },
  "ck_def_outside": {
   "ck_LCOM": 42,
   "ck_TCClow": 540,
   "ck_CBOhigh": 81,
   "ck_LargeClass": 37,
   "decor_blob": 12
  },
  "java_files_ck": 564,
  "java_files_multi_class": 139,
  "di": {
   "frameworks": [],
   "build_files": 30
  },
  "pruned": {
   "removed": 3,
   "by_segment": {
    "testFixtures": 3
   }
  },
  "matrix": {
   "class": {
    "n_univ": 585,
    "oracle_gods": {
     "pmd_GodClass": 4,
     "pmd_CouplingBetweenObjects": 9,
     "pmd_TooManyMethods": 44,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 3,
     "pmd_ExcessivePublicCount": 3,
     "pmd_ExcessiveImports": 10,
     "ck_LCOM": 37,
     "ck_TCClow": 502,
     "ck_CBOhigh": 93,
     "ck_LargeClass": 44,
     "decor_blob": 21
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 4091,
    "oracle_gods": {
     "cc14": 1,
     "cognitive15": 28,
     "nesting5": 5,
     "loc50": 3,
     "params5": 40,
     "brain_method": 0,
     "pmd_method_CC10": 9,
     "pmd_method_Cognitive15": 10,
     "pmd_method_NPath200": 3,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 733,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 3987,
   "calls": {
    "internal": 4797,
    "jdk": 2977,
    "repo_not_analysed": 0,
    "unresolved": 2184,
    "should_have_resolved": 532,
    "budget": 0
   },
   "seconds": 10.98,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "spring-projects__spring-restdocs@30573ee956d6",
  "repo": "https://github.com/spring-projects/spring-restdocs.git",
  "name": "spring-restdocs",
  "full_name": "spring-projects/spring-restdocs",
  "lang": "java",
  "commit": "30573ee956d6e76b23f00be7d66b736c60bd0088",
  "date": "2026-10-15",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1185,
  "rank": 135,
  "star_band": "1000..1250",
  "draw": 74,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/spring-projects/spring-restdocs.git",
  "n_funcs": 1101,
  "n_files": 153,
  "kind": "library",
  "wmc_gods": 3,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7448,
  "anon_frac": 0.0,
  "pmd_gods": 2,
  "pmd_method_gods": {
   "pmd_method_CC10": 4,
   "pmd_method_Cognitive15": 2,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1089,
   "cognitive": 279,
   "npath": 1089,
   "ncss": 1089
  },
  "ck_def_gods": {
   "ck_LCOM": 10,
   "ck_TCClow": 126,
   "ck_CBOhigh": 13,
   "ck_LargeClass": 5,
   "decor_blob": 1
  },
  "ck_def_outside": {
   "ck_LCOM": 3,
   "ck_TCClow": 86,
   "ck_CBOhigh": 16,
   "ck_LargeClass": 15,
   "decor_blob": 6
  },
  "java_files_ck": 152,
  "java_files_multi_class": 18,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 14
  },
  "pruned": {
   "removed": 11,
   "by_segment": {
    "testFixtures": 11
   }
  },
  "matrix": {
   "class": {
    "n_univ": 153,
    "oracle_gods": {
     "pmd_GodClass": 2,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 12,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 3,
     "ck_LCOM": 10,
     "ck_TCClow": 126,
     "ck_CBOhigh": 13,
     "ck_LargeClass": 5,
     "decor_blob": 1
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 1101,
    "oracle_gods": {
     "cc14": 0,
     "cognitive15": 5,
     "nesting5": 3,
     "loc50": 0,
     "params5": 13,
     "brain_method": 0,
     "pmd_method_CC10": 4,
     "pmd_method_Cognitive15": 2,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 200,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1092,
   "calls": {
    "internal": 1149,
    "jdk": 1144,
    "repo_not_analysed": 0,
    "unresolved": 1073,
    "should_have_resolved": 321,
    "budget": 0
   },
   "seconds": 3.797,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "nitroshare__nitroshare-android@a585ea1bc3fc",
  "repo": "https://github.com/nitroshare/nitroshare-android.git",
  "name": "nitroshare-android",
  "full_name": "nitroshare/nitroshare-android",
  "lang": "java",
  "commit": "a585ea1bc3fc4a9e90769ab66b51ebd3934f1b17",
  "date": "2020-04-22",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 215,
  "rank": 414,
  "star_band": "213..224",
  "draw": 75,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/nitroshare/nitroshare-android.git",
  "n_funcs": 240,
  "n_files": 28,
  "kind": "library",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5958,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 3,
   "pmd_method_Cognitive15": 3,
   "pmd_method_NPath200": 1,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 240,
   "cognitive": 97,
   "npath": 240,
   "ncss": 240
  },
  "ck_def_gods": {
   "ck_LCOM": 6,
   "ck_TCClow": 26,
   "ck_CBOhigh": 8,
   "ck_LargeClass": 5,
   "decor_blob": 3
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 0,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 28,
  "java_files_multi_class": 17,
  "di": {
   "frameworks": [],
   "build_files": 2
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 28,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 3,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 6,
     "ck_TCClow": 26,
     "ck_CBOhigh": 8,
     "ck_LargeClass": 5,
     "decor_blob": 3
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 240,
    "oracle_gods": {
     "cc14": 1,
     "cognitive15": 3,
     "nesting5": 0,
     "loc50": 6,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 3,
     "pmd_method_Cognitive15": 3,
     "pmd_method_NPath200": 1,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 28,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 276,
   "calls": {
    "internal": 231,
    "jdk": 245,
    "repo_not_analysed": 0,
    "unresolved": 848,
    "should_have_resolved": 79,
    "budget": 0
   },
   "seconds": 1.591,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "jd-opensource__joyagent-jdgenie@2417e0b8b636",
  "repo": "https://github.com/jd-opensource/joyagent-jdgenie.git",
  "name": "joyagent-jdgenie",
  "full_name": "jd-opensource/joyagent-jdgenie",
  "lang": "java",
  "commit": "2417e0b8b636d941ad5fb14c59b20dddfef5375d",
  "date": "2026-02-12",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 11931,
  "rank": 195,
  "star_band": ">=5001",
  "draw": 76,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/jd-opensource/joyagent-jdgenie.git",
  "n_funcs": 1241,
  "n_files": 204,
  "kind": "application",
  "wmc_gods": 18,
  "files_skipped": {
   "oversize": 0,
   "generated": 1,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.4658,
  "anon_frac": 0.17,
  "pmd_gods": 4,
  "pmd_method_gods": {
   "pmd_method_CC10": 32,
   "pmd_method_Cognitive15": 30,
   "pmd_method_NPath200": 8,
   "pmd_method_Ncss60": 7
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 534,
   "cognitive": 296,
   "npath": 534,
   "ncss": 534
  },
  "ck_def_gods": {
   "ck_LCOM": 23,
   "ck_TCClow": 85,
   "ck_CBOhigh": 19,
   "ck_LargeClass": 5,
   "decor_blob": 3
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 8,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 2,
   "decor_blob": 0
  },
  "java_files_ck": 106,
  "java_files_multi_class": 20,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 204,
    "oracle_gods": {
     "pmd_GodClass": 4,
     "pmd_CouplingBetweenObjects": 8,
     "pmd_TooManyMethods": 6,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 2,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 4,
     "ck_LCOM": 23,
     "ck_TCClow": 85,
     "ck_CBOhigh": 19,
     "ck_LargeClass": 5,
     "decor_blob": 3
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 1241,
    "oracle_gods": {
     "cc14": 25,
     "cognitive15": 68,
     "nesting5": 29,
     "loc50": 37,
     "params5": 47,
     "brain_method": 8,
     "pmd_method_CC10": 32,
     "pmd_method_Cognitive15": 30,
     "pmd_method_NPath200": 8,
     "pmd_method_Ncss60": 7
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 188,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 535,
   "calls": {
    "internal": 400,
    "jdk": 1532,
    "repo_not_analysed": 0,
    "unresolved": 2766,
    "should_have_resolved": 1463,
    "budget": 0
   },
   "seconds": 4.373,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "yarolegovich__DiscreteScrollView@a3a22d76c38e",
  "repo": "https://github.com/yarolegovich/DiscreteScrollView.git",
  "name": "DiscreteScrollView",
  "full_name": "yarolegovich/DiscreteScrollView",
  "lang": "java",
  "commit": "a3a22d76c38e28cb03b45629b93e4ac03ce6fcc9",
  "date": "2020-09-02",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 5769,
  "rank": 486,
  "star_band": ">=5001",
  "draw": 79,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/yarolegovich/DiscreteScrollView.git",
  "n_funcs": 317,
  "n_files": 27,
  "kind": "library",
  "wmc_gods": 2,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7413,
  "anon_frac": 0.0,
  "pmd_gods": 1,
  "pmd_method_gods": {
   "pmd_method_CC10": 1,
   "pmd_method_Cognitive15": 1,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 317,
   "cognitive": 84,
   "npath": 317,
   "ncss": 317
  },
  "ck_def_gods": {
   "ck_LCOM": 2,
   "ck_TCClow": 26,
   "ck_CBOhigh": 7,
   "ck_LargeClass": 4,
   "decor_blob": 2
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 3,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 2,
   "decor_blob": 2
  },
  "java_files_ck": 27,
  "java_files_multi_class": 12,
  "di": {
   "frameworks": [],
   "build_files": 3
  },
  "pruned": {
   "removed": 7,
   "by_segment": {
    "androidTest": 7
   }
  },
  "matrix": {
   "class": {
    "n_univ": 27,
    "oracle_gods": {
     "pmd_GodClass": 1,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 3,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 2,
     "ck_TCClow": 26,
     "ck_CBOhigh": 7,
     "ck_LargeClass": 4,
     "decor_blob": 2
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 317,
    "oracle_gods": {
     "cc14": 0,
     "cognitive15": 1,
     "nesting5": 0,
     "loc50": 0,
     "params5": 8,
     "brain_method": 0,
     "pmd_method_CC10": 1,
     "pmd_method_Cognitive15": 1,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 28,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 320,
   "calls": {
    "internal": 235,
    "jdk": 69,
    "repo_not_analysed": 0,
    "unresolved": 412,
    "should_have_resolved": 110,
    "budget": 0
   },
   "seconds": 1.315,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "rbmonster__learning-note@2a45342d86b1",
  "repo": "https://github.com/rbmonster/learning-note.git",
  "name": "learning-note",
  "full_name": "rbmonster/learning-note",
  "lang": "java",
  "commit": "2a45342d86b1f75ee0bcf8994af51cd481e450e1",
  "date": "2026-05-07",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 3818,
  "rank": 228,
  "star_band": "3001..5000",
  "draw": 80,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/rbmonster/learning-note.git",
  "n_funcs": 1435,
  "n_files": 409,
  "kind": "application",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6899,
  "anon_frac": 0.0,
  "pmd_gods": 1,
  "pmd_method_gods": {
   "pmd_method_CC10": 7,
   "pmd_method_Cognitive15": 7,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1422,
   "cognitive": 436,
   "npath": 1422,
   "ncss": 1422
  },
  "ck_def_gods": {
   "ck_LCOM": 16,
   "ck_TCClow": 254,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 3,
   "decor_blob": 3
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 17,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 403,
  "java_files_multi_class": 76,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 409,
    "oracle_gods": {
     "pmd_GodClass": 1,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 1,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 16,
     "ck_TCClow": 254,
     "ck_CBOhigh": 2,
     "ck_LargeClass": 3,
     "decor_blob": 3
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 1435,
    "oracle_gods": {
     "cc14": 1,
     "cognitive15": 10,
     "nesting5": 0,
     "loc50": 0,
     "params5": 14,
     "brain_method": 0,
     "pmd_method_CC10": 7,
     "pmd_method_Cognitive15": 7,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 455,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1426,
   "calls": {
    "internal": 972,
    "jdk": 2617,
    "repo_not_analysed": 0,
    "unresolved": 515,
    "should_have_resolved": 41,
    "budget": 0
   },
   "seconds": 3.823,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "gaugesapp__gauges-android@372528e3a689",
  "repo": "https://github.com/gaugesapp/gauges-android.git",
  "name": "gauges-android",
  "full_name": "gaugesapp/gauges-android",
  "lang": "java",
  "commit": "372528e3a689fa38f582330e69f7a31c62b2aa9c",
  "date": "2013-06-15",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 711,
  "rank": 462,
  "star_band": "700..799",
  "draw": 81,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/gaugesapp/gauges-android.git",
  "n_funcs": 269,
  "n_files": 41,
  "kind": "library",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6691,
  "anon_frac": 0.0,
  "pmd_gods": 2,
  "pmd_method_gods": {
   "pmd_method_CC10": 1,
   "pmd_method_Cognitive15": 1,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 269,
   "cognitive": 91,
   "npath": 269,
   "ncss": 269
  },
  "ck_def_gods": {
   "ck_LCOM": 14,
   "ck_TCClow": 37,
   "ck_CBOhigh": 9,
   "ck_LargeClass": 5,
   "decor_blob": 5
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 4,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 41,
  "java_files_multi_class": 9,
  "di": {
   "frameworks": [],
   "build_files": 3
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 41,
    "oracle_gods": {
     "pmd_GodClass": 2,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 3,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 3,
     "ck_LCOM": 14,
     "ck_TCClow": 37,
     "ck_CBOhigh": 9,
     "ck_LargeClass": 5,
     "decor_blob": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 269,
    "oracle_gods": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 2,
     "brain_method": 0,
     "pmd_method_CC10": 1,
     "pmd_method_Cognitive15": 1,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 45,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 277,
   "calls": {
    "internal": 100,
    "jdk": 66,
    "repo_not_analysed": 0,
    "unresolved": 535,
    "should_have_resolved": 70,
    "budget": 0
   },
   "seconds": 1.21,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "Docile-Alligator__Infinity-For-Reddit@fe85d9f6e8cf",
  "repo": "https://github.com/Docile-Alligator/Infinity-For-Reddit.git",
  "name": "Infinity-For-Reddit",
  "full_name": "Docile-Alligator/Infinity-For-Reddit",
  "lang": "java",
  "commit": "fe85d9f6e8cf7b42acbacfd3364dc9472acdf1ec",
  "date": "2026-10-18",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 5532,
  "rank": 515,
  "star_band": ">=5001",
  "draw": 82,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/Docile-Alligator/Infinity-For-Reddit.git",
  "n_funcs": 5715,
  "n_files": 638,
  "kind": "library",
  "wmc_gods": 85,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.576,
  "anon_frac": 0.0164,
  "pmd_gods": 34,
  "pmd_method_gods": {
   "pmd_method_CC10": 205,
   "pmd_method_Cognitive15": 295,
   "pmd_method_NPath200": 77,
   "pmd_method_Ncss60": 101
  },
  "pmd_method_unmatched": 22,
  "pmd_method_values": {
   "cc": 5280,
   "cognitive": 2208,
   "npath": 5280,
   "ncss": 5280
  },
  "ck_def_gods": {
   "ck_LCOM": 117,
   "ck_TCClow": 447,
   "ck_CBOhigh": 186,
   "ck_LargeClass": 136,
   "decor_blob": 100
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 26,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 2,
   "decor_blob": 0
  },
  "java_files_ck": 570,
  "java_files_multi_class": 319,
  "di": {
   "frameworks": [
    "dagger"
   ],
   "build_files": 2
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 638,
    "oracle_gods": {
     "pmd_GodClass": 34,
     "pmd_CouplingBetweenObjects": 65,
     "pmd_TooManyMethods": 66,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 44,
     "pmd_ExcessivePublicCount": 9,
     "pmd_ExcessiveImports": 103,
     "ck_LCOM": 117,
     "ck_TCClow": 447,
     "ck_CBOhigh": 186,
     "ck_LargeClass": 136,
     "decor_blob": 100
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 5715,
    "oracle_gods": {
     "cc14": 181,
     "cognitive15": 330,
     "nesting5": 73,
     "loc50": 295,
     "params5": 295,
     "brain_method": 48,
     "pmd_method_CC10": 205,
     "pmd_method_Cognitive15": 295,
     "pmd_method_NPath200": 77,
     "pmd_method_Ncss60": 101
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 620,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 6195,
   "calls": {
    "internal": 6850,
    "jdk": 4291,
    "repo_not_analysed": 0,
    "unresolved": 33391,
    "should_have_resolved": 3744,
    "budget": 0
   },
   "seconds": 31.255,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "Berikai__bitwig-theme-editor@72d3762335d6",
  "repo": "https://github.com/Berikai/bitwig-theme-editor.git",
  "name": "bitwig-theme-editor",
  "full_name": "Berikai/bitwig-theme-editor",
  "lang": "java",
  "commit": "72d3762335d631197ad599618f4ac776b897ab9b",
  "date": "2026-07-05",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 254,
  "rank": 691,
  "star_band": "250..274",
  "draw": 84,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/Berikai/bitwig-theme-editor.git",
  "n_funcs": 122,
  "n_files": 16,
  "kind": "application",
  "wmc_gods": 4,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.459,
  "anon_frac": 0.0,
  "pmd_gods": 2,
  "pmd_method_gods": {
   "pmd_method_CC10": 14,
   "pmd_method_Cognitive15": 16,
   "pmd_method_NPath200": 1,
   "pmd_method_Ncss60": 5
  },
  "pmd_method_unmatched": 3,
  "pmd_method_values": {
   "cc": 122,
   "cognitive": 66,
   "npath": 122,
   "ncss": 122
  },
  "ck_def_gods": {
   "ck_LCOM": 1,
   "ck_TCClow": 14,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 1,
   "decor_blob": 1
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 0,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 16,
  "java_files_multi_class": 3,
  "di": {
   "frameworks": [],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 16,
    "oracle_gods": {
     "pmd_GodClass": 2,
     "pmd_CouplingBetweenObjects": 2,
     "pmd_TooManyMethods": 1,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 1,
     "ck_TCClow": 14,
     "ck_CBOhigh": 2,
     "ck_LargeClass": 1,
     "decor_blob": 1
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 122,
    "oracle_gods": {
     "cc14": 4,
     "cognitive15": 17,
     "nesting5": 5,
     "loc50": 9,
     "params5": 0,
     "brain_method": 1,
     "pmd_method_CC10": 14,
     "pmd_method_Cognitive15": 16,
     "pmd_method_NPath200": 1,
     "pmd_method_Ncss60": 5
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 16,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 126,
   "calls": {
    "internal": 221,
    "jdk": 1133,
    "repo_not_analysed": 0,
    "unresolved": 1398,
    "should_have_resolved": 15,
    "budget": 0
   },
   "seconds": 4.28,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "MyCATApache__Mycat-Server@65f8d8beb752",
  "repo": "https://github.com/MyCATApache/Mycat-Server.git",
  "name": "Mycat-Server",
  "full_name": "MyCATApache/Mycat-Server",
  "lang": "java",
  "commit": "65f8d8beb752f935752f2a0eec0ab017facab9ef",
  "date": "2026-05-18",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 9502,
  "rank": 258,
  "star_band": ">=5001",
  "draw": 85,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/MyCATApache/Mycat-Server.git",
  "n_funcs": 7073,
  "n_files": 737,
  "kind": "application",
  "wmc_gods": 106,
  "files_skipped": {
   "oversize": 0,
   "generated": 1,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6279,
  "anon_frac": 0.0008,
  "pmd_gods": 61,
  "pmd_method_gods": {
   "pmd_method_CC10": 452,
   "pmd_method_Cognitive15": 299,
   "pmd_method_NPath200": 134,
   "pmd_method_Ncss60": 55
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 7057,
   "cognitive": 2653,
   "npath": 7057,
   "ncss": 7057
  },
  "ck_def_gods": {
   "ck_LCOM": 172,
   "ck_TCClow": 607,
   "ck_CBOhigh": 84,
   "ck_LargeClass": 139,
   "decor_blob": 115
  },
  "ck_def_outside": {
   "ck_LCOM": 11,
   "ck_TCClow": 167,
   "ck_CBOhigh": 7,
   "ck_LargeClass": 16,
   "decor_blob": 5
  },
  "java_files_ck": 736,
  "java_files_multi_class": 115,
  "di": {
   "frameworks": [],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 737,
    "oracle_gods": {
     "pmd_GodClass": 61,
     "pmd_CouplingBetweenObjects": 34,
     "pmd_TooManyMethods": 88,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 14,
     "pmd_ExcessivePublicCount": 16,
     "pmd_ExcessiveImports": 23,
     "ck_LCOM": 172,
     "ck_TCClow": 607,
     "ck_CBOhigh": 84,
     "ck_LargeClass": 139,
     "decor_blob": 115
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 7073,
    "oracle_gods": {
     "cc14": 254,
     "cognitive15": 361,
     "nesting5": 97,
     "loc50": 157,
     "params5": 145,
     "brain_method": 42,
     "pmd_method_CC10": 452,
     "pmd_method_Cognitive15": 299,
     "pmd_method_NPath200": 134,
     "pmd_method_Ncss60": 55
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 876,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 7088,
   "calls": {
    "internal": 14438,
    "jdk": 13038,
    "repo_not_analysed": 0,
    "unresolved": 5330,
    "should_have_resolved": 626,
    "budget": 0
   },
   "seconds": 13.1,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "bjmashibing__InternetArchitect@f1b7054c19ff",
  "repo": "https://github.com/bjmashibing/InternetArchitect.git",
  "name": "InternetArchitect",
  "full_name": "bjmashibing/InternetArchitect",
  "lang": "java",
  "commit": "f1b7054c19fffdfb70fce0f0cfa8e63547d047cc",
  "date": "2020-06-12",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 4274,
  "rank": 130,
  "star_band": "3001..5000",
  "draw": 86,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/bjmashibing/InternetArchitect.git",
  "n_funcs": 23085,
  "n_files": 873,
  "kind": "application",
  "wmc_gods": 158,
  "files_skipped": {
   "oversize": 0,
   "generated": 105,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6073,
  "anon_frac": 0.2199,
  "pmd_gods": 10,
  "pmd_method_gods": {
   "pmd_method_CC10": 88,
   "pmd_method_Cognitive15": 20,
   "pmd_method_NPath200": 24,
   "pmd_method_Ncss60": 1
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 9511,
   "cognitive": 1409,
   "npath": 9511,
   "ncss": 9511
  },
  "ck_def_gods": {
   "ck_LCOM": 46,
   "ck_TCClow": 260,
   "ck_CBOhigh": 22,
   "ck_LargeClass": 33,
   "decor_blob": 26
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 39,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 2,
   "decor_blob": 1
  },
  "java_files_ck": 410,
  "java_files_multi_class": 42,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 120
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 873,
    "oracle_gods": {
     "pmd_GodClass": 10,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 52,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 3,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 32,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 46,
     "ck_TCClow": 260,
     "ck_CBOhigh": 22,
     "ck_LargeClass": 33,
     "decor_blob": 26
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 23085,
    "oracle_gods": {
     "cc14": 575,
     "cognitive15": 7557,
     "nesting5": 4872,
     "loc50": 257,
     "params5": 601,
     "brain_method": 118,
     "pmd_method_CC10": 88,
     "pmd_method_Cognitive15": 20,
     "pmd_method_NPath200": 24,
     "pmd_method_Ncss60": 1
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 780,
   "files_failed": 1,
   "files_java8": 0,
   "methods": 9516,
   "calls": {
    "internal": 6142,
    "jdk": 5332,
    "repo_not_analysed": 0,
    "unresolved": 5935,
    "should_have_resolved": 942,
    "budget": 0
   },
   "seconds": 17.478,
   "budget_exhausted": false
  },
  "harness_commit": "ec6eccebafeb9b7d771fbff19289e2809195df39"
 },
 {
  "set": "validation",
  "key": "DrKLO__Telegram@f32ffeec763f",
  "repo": "https://github.com/DrKLO/Telegram.git",
  "name": "Telegram",
  "full_name": "DrKLO/Telegram",
  "lang": "java",
  "commit": "f32ffeec763f0bdbf4bec25b52d654f77bff733d",
  "date": "2026-10-13",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 30109,
  "rank": 44,
  "star_band": ">=5001",
  "draw": 88,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/DrKLO/Telegram.git",
  "n_funcs": 94067,
  "n_files": 5532,
  "kind": "application",
  "wmc_gods": 1367,
  "files_skipped": {
   "oversize": 6,
   "generated": 6,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 5,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5183,
  "anon_frac": 0.0014,
  "pmd_gods": 597,
  "pmd_method_gods": {
   "pmd_method_CC10": 5250,
   "pmd_method_Cognitive15": 5945,
   "pmd_method_NPath200": 2702,
   "pmd_method_Ncss60": 1690
  },
  "pmd_method_unmatched": 2591,
  "pmd_method_values": {
   "cc": 61708,
   "cognitive": 33368,
   "npath": 61708,
   "ncss": 61708
  },
  "ck_def_gods": {
   "ck_LCOM": 911,
   "ck_TCClow": 2000,
   "ck_CBOhigh": 978,
   "ck_LargeClass": 1061,
   "decor_blob": 814
  },
  "ck_def_outside": {
   "ck_LCOM": 161,
   "ck_TCClow": 2038,
   "ck_CBOhigh": 88,
   "ck_LargeClass": 67,
   "decor_blob": 41
  },
  "java_files_ck": 2101,
  "java_files_multi_class": 1246,
  "di": {
   "frameworks": [],
   "build_files": 8
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 5532,
    "oracle_gods": {
     "pmd_GodClass": 601,
     "pmd_CouplingBetweenObjects": 516,
     "pmd_TooManyMethods": 763,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 90,
     "pmd_TooManyFields": 519,
     "pmd_ExcessivePublicCount": 139,
     "pmd_ExcessiveImports": 595,
     "ck_LCOM": 911,
     "ck_TCClow": 2000,
     "ck_CBOhigh": 978,
     "ck_LargeClass": 1061,
     "decor_blob": 814
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 4,
     "pmd_CouplingBetweenObjects": 5,
     "pmd_TooManyMethods": 4,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 5,
     "pmd_TooManyFields": 5,
     "pmd_ExcessivePublicCount": 5,
     "pmd_ExcessiveImports": 5,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 94067,
    "oracle_gods": {
     "cc14": 4901,
     "cognitive15": 6984,
     "nesting5": 2014,
     "loc50": 4900,
     "params5": 3837,
     "brain_method": 1402,
     "pmd_method_CC10": 5250,
     "pmd_method_Cognitive15": 5945,
     "pmd_method_NPath200": 2702,
     "pmd_method_Ncss60": 1690
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 2223,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 65777,
   "calls": {
    "internal": 190958,
    "jdk": 72540,
    "repo_not_analysed": 12639,
    "unresolved": 224448,
    "should_have_resolved": 117282,
    "budget": 0
   },
   "seconds": 443.336,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "didi__KnowStreaming@33524eaaaf8d",
  "repo": "https://github.com/didi/KnowStreaming.git",
  "name": "KnowStreaming",
  "full_name": "didi/KnowStreaming",
  "lang": "java",
  "commit": "33524eaaaf8d539cb71f36a36e2b47688fff7591",
  "date": "2026-08-18",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 7177,
  "rank": 360,
  "star_band": ">=5001",
  "draw": 91,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/didi/KnowStreaming.git",
  "n_funcs": 5166,
  "n_files": 714,
  "kind": "application",
  "wmc_gods": 67,
  "files_skipped": {
   "oversize": 0,
   "generated": 18,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5604,
  "anon_frac": 0.2902,
  "pmd_gods": 23,
  "pmd_method_gods": {
   "pmd_method_CC10": 33,
   "pmd_method_Cognitive15": 31,
   "pmd_method_NPath200": 2,
   "pmd_method_Ncss60": 2
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 2498,
   "cognitive": 1210,
   "npath": 2498,
   "ncss": 2498
  },
  "ck_def_gods": {
   "ck_LCOM": 80,
   "ck_TCClow": 359,
   "ck_CBOhigh": 133,
   "ck_LargeClass": 48,
   "decor_blob": 38
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 79,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 9,
   "decor_blob": 1
  },
  "java_files_ck": 526,
  "java_files_multi_class": 12,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 13
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 714,
    "oracle_gods": {
     "pmd_GodClass": 23,
     "pmd_CouplingBetweenObjects": 44,
     "pmd_TooManyMethods": 44,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 40,
     "ck_LCOM": 80,
     "ck_TCClow": 359,
     "ck_CBOhigh": 133,
     "ck_LargeClass": 48,
     "decor_blob": 38
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 5166,
    "oracle_gods": {
     "cc14": 32,
     "cognitive15": 229,
     "nesting5": 106,
     "loc50": 106,
     "params5": 100,
     "brain_method": 6,
     "pmd_method_CC10": 33,
     "pmd_method_Cognitive15": 31,
     "pmd_method_NPath200": 2,
     "pmd_method_Ncss60": 2
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 895,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 2506,
   "calls": {
    "internal": 6375,
    "jdk": 4362,
    "repo_not_analysed": 0,
    "unresolved": 5324,
    "should_have_resolved": 6008,
    "budget": 0
   },
   "seconds": 602.133,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "apache__iotdb@bacbd5a6dc4b",
  "repo": "https://github.com/apache/iotdb.git",
  "name": "iotdb",
  "full_name": "apache/iotdb",
  "lang": "java",
  "commit": "bacbd5a6dc4b677cfe0b84b4f8ab3065c69ffc13",
  "date": "2026-10-17",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 6420,
  "rank": 414,
  "star_band": ">=5001",
  "draw": 94,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/apache/iotdb.git",
  "n_funcs": 67154,
  "n_files": 5851,
  "kind": "application",
  "wmc_gods": 733,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6433,
  "anon_frac": 0.0001,
  "pmd_gods": 426,
  "pmd_method_gods": {
   "pmd_method_CC10": 1614,
   "pmd_method_Cognitive15": 1288,
   "pmd_method_NPath200": 289,
   "pmd_method_Ncss60": 173
  },
  "pmd_method_unmatched": 1,
  "pmd_method_values": {
   "cc": 64771,
   "cognitive": 22819,
   "npath": 64771,
   "ncss": 64771
  },
  "ck_def_gods": {
   "ck_LCOM": 988,
   "ck_TCClow": 5205,
   "ck_CBOhigh": 1001,
   "ck_LargeClass": 1231,
   "decor_blob": 640
  },
  "ck_def_outside": {
   "ck_LCOM": 354,
   "ck_TCClow": 2501,
   "ck_CBOhigh": 682,
   "ck_LargeClass": 337,
   "decor_blob": 156
  },
  "java_files_ck": 5669,
  "java_files_multi_class": 909,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 57
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 5851,
    "oracle_gods": {
     "pmd_GodClass": 426,
     "pmd_CouplingBetweenObjects": 379,
     "pmd_TooManyMethods": 951,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 16,
     "pmd_TooManyFields": 41,
     "pmd_ExcessivePublicCount": 117,
     "pmd_ExcessiveImports": 514,
     "ck_LCOM": 988,
     "ck_TCClow": 5205,
     "ck_CBOhigh": 1001,
     "ck_LargeClass": 1231,
     "decor_blob": 640
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 67154,
    "oracle_gods": {
     "cc14": 711,
     "cognitive15": 1379,
     "nesting5": 211,
     "loc50": 1456,
     "params5": 2219,
     "brain_method": 104,
     "pmd_method_CC10": 1614,
     "pmd_method_Cognitive15": 1288,
     "pmd_method_NPath200": 289,
     "pmd_method_Ncss60": 173
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 6177,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 65911,
   "calls": {
    "internal": 117824,
    "jdk": 84844,
    "repo_not_analysed": 0,
    "unresolved": 86079,
    "should_have_resolved": 35147,
    "budget": 0
   },
   "seconds": 220.988,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "nikoo28__java-solutions@bbff7f6e6964",
  "repo": "https://github.com/nikoo28/java-solutions.git",
  "name": "java-solutions",
  "full_name": "nikoo28/java-solutions",
  "lang": "java",
  "commit": "bbff7f6e6964334c61d0e67f17ec7bd48645fa2d",
  "date": "2026-05-24",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 345,
  "rank": 100,
  "star_band": "325..349",
  "draw": 96,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/nikoo28/java-solutions.git",
  "n_funcs": 591,
  "n_files": 356,
  "kind": "application",
  "wmc_gods": 0,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.1929,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 25,
   "pmd_method_Cognitive15": 28,
   "pmd_method_NPath200": 9,
   "pmd_method_Ncss60": 1
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 591,
   "cognitive": 477,
   "npath": 591,
   "ncss": 591
  },
  "ck_def_gods": {
   "ck_LCOM": 0,
   "ck_TCClow": 54,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 208,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 356,
  "java_files_multi_class": 5,
  "di": {
   "frameworks": [],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 356,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 54,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 591,
    "oracle_gods": {
     "cc14": 6,
     "cognitive15": 25,
     "nesting5": 3,
     "loc50": 4,
     "params5": 10,
     "brain_method": 1,
     "pmd_method_CC10": 25,
     "pmd_method_Cognitive15": 28,
     "pmd_method_NPath200": 9,
     "pmd_method_Ncss60": 1
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 357,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 592,
   "calls": {
    "internal": 471,
    "jdk": 2037,
    "repo_not_analysed": 0,
    "unresolved": 52,
    "should_have_resolved": 0,
    "budget": 0
   },
   "seconds": 2.885,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "karatelabs__karate@00d0fc9efdbb",
  "repo": "https://github.com/karatelabs/karate.git",
  "name": "karate",
  "full_name": "karatelabs/karate",
  "lang": "java",
  "commit": "00d0fc9efdbbfe632005af69224bb07b3848d85a",
  "date": "2026-10-16",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 8985,
  "rank": 273,
  "star_band": ">=5001",
  "draw": 97,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/karatelabs/karate.git",
  "n_funcs": 6968,
  "n_files": 464,
  "kind": "application",
  "wmc_gods": 127,
  "files_skipped": {
   "oversize": 0,
   "generated": 2,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5207,
  "anon_frac": 0.0133,
  "pmd_gods": 89,
  "pmd_method_gods": {
   "pmd_method_CC10": 427,
   "pmd_method_Cognitive15": 325,
   "pmd_method_NPath200": 111,
   "pmd_method_Ncss60": 55
  },
  "pmd_method_unmatched": 74,
  "pmd_method_values": {
   "cc": 6621,
   "cognitive": 3189,
   "npath": 6620,
   "ncss": 6621
  },
  "ck_def_gods": {
   "ck_LCOM": 156,
   "ck_TCClow": 372,
   "ck_CBOhigh": 54,
   "ck_LargeClass": 133,
   "decor_blob": 106
  },
  "ck_def_outside": {
   "ck_LCOM": 44,
   "ck_TCClow": 344,
   "ck_CBOhigh": 20,
   "ck_LargeClass": 86,
   "decor_blob": 26
  },
  "java_files_ck": 411,
  "java_files_multi_class": 102,
  "di": {
   "frameworks": [],
   "build_files": 8
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 464,
    "oracle_gods": {
     "pmd_GodClass": 89,
     "pmd_CouplingBetweenObjects": 28,
     "pmd_TooManyMethods": 123,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 3,
     "pmd_TooManyFields": 10,
     "pmd_ExcessivePublicCount": 16,
     "pmd_ExcessiveImports": 4,
     "ck_LCOM": 156,
     "ck_TCClow": 372,
     "ck_CBOhigh": 54,
     "ck_LargeClass": 133,
     "decor_blob": 106
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 6968,
    "oracle_gods": {
     "cc14": 252,
     "cognitive15": 357,
     "nesting5": 56,
     "loc50": 156,
     "params5": 139,
     "brain_method": 30,
     "pmd_method_CC10": 427,
     "pmd_method_Cognitive15": 325,
     "pmd_method_NPath200": 111,
     "pmd_method_Ncss60": 55
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 477,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 6895,
   "calls": {
    "internal": 17426,
    "jdk": 15564,
    "repo_not_analysed": 0,
    "unresolved": 2309,
    "should_have_resolved": 796,
    "budget": 0
   },
   "seconds": 16.44,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "undertow-io__undertow@77dc917cea6f",
  "repo": "https://github.com/undertow-io/undertow.git",
  "name": "undertow",
  "full_name": "undertow-io/undertow",
  "lang": "java",
  "commit": "77dc917cea6f40468ea481e1bafa7e15657eb887",
  "date": "2026-10-08",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 3759,
  "rank": 245,
  "star_band": "3001..5000",
  "draw": 98,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/undertow-io/undertow.git",
  "n_funcs": 9270,
  "n_files": 763,
  "kind": "application",
  "wmc_gods": 145,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6681,
  "anon_frac": 0.0,
  "pmd_gods": 83,
  "pmd_method_gods": {
   "pmd_method_CC10": 367,
   "pmd_method_Cognitive15": 384,
   "pmd_method_NPath200": 77,
   "pmd_method_Ncss60": 70
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 9266,
   "cognitive": 3111,
   "npath": 9266,
   "ncss": 9266
  },
  "ck_def_gods": {
   "ck_LCOM": 201,
   "ck_TCClow": 706,
   "ck_CBOhigh": 109,
   "ck_LargeClass": 166,
   "decor_blob": 115
  },
  "ck_def_outside": {
   "ck_LCOM": 84,
   "ck_TCClow": 719,
   "ck_CBOhigh": 205,
   "ck_LargeClass": 51,
   "decor_blob": 26
  },
  "java_files_ck": 763,
  "java_files_multi_class": 398,
  "di": {
   "frameworks": [],
   "build_files": 9
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 763,
    "oracle_gods": {
     "pmd_GodClass": 83,
     "pmd_CouplingBetweenObjects": 45,
     "pmd_TooManyMethods": 113,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 7,
     "pmd_ExcessivePublicCount": 5,
     "pmd_ExcessiveImports": 46,
     "ck_LCOM": 201,
     "ck_TCClow": 706,
     "ck_CBOhigh": 109,
     "ck_LargeClass": 166,
     "decor_blob": 115
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 9270,
    "oracle_gods": {
     "cc14": 178,
     "cognitive15": 378,
     "nesting5": 81,
     "loc50": 174,
     "params5": 264,
     "brain_method": 42,
     "pmd_method_CC10": 367,
     "pmd_method_Cognitive15": 384,
     "pmd_method_NPath200": 77,
     "pmd_method_Ncss60": 70
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 885,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 9603,
   "calls": {
    "internal": 13763,
    "jdk": 11520,
    "repo_not_analysed": 153,
    "unresolved": 6105,
    "should_have_resolved": 2213,
    "budget": 0
   },
   "seconds": 15.829,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "sakserv__hadoop-mini-clusters@787a02c728a1",
  "repo": "https://github.com/sakserv/hadoop-mini-clusters.git",
  "name": "hadoop-mini-clusters",
  "full_name": "sakserv/hadoop-mini-clusters",
  "lang": "java",
  "commit": "787a02c728a1035c0742a22468a227616dc748d0",
  "date": "2020-02-11",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 294,
  "rank": 133,
  "star_band": "275..299",
  "draw": 99,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/sakserv/hadoop-mini-clusters.git",
  "n_funcs": 624,
  "n_files": 34,
  "kind": "application",
  "wmc_gods": 7,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7965,
  "anon_frac": 0.0,
  "pmd_gods": 2,
  "pmd_method_gods": {
   "pmd_method_CC10": 17,
   "pmd_method_Cognitive15": 3,
   "pmd_method_NPath200": 2,
   "pmd_method_Ncss60": 1
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 624,
   "cognitive": 127,
   "npath": 624,
   "ncss": 624
  },
  "ck_def_gods": {
   "ck_LCOM": 17,
   "ck_TCClow": 31,
   "ck_CBOhigh": 4,
   "ck_LargeClass": 20,
   "decor_blob": 14
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 49,
   "ck_CBOhigh": 11,
   "ck_LargeClass": 6,
   "decor_blob": 0
  },
  "java_files_ck": 34,
  "java_files_multi_class": 20,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 17
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 34,
    "oracle_gods": {
     "pmd_GodClass": 2,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 10,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 2,
     "ck_LCOM": 17,
     "ck_TCClow": 31,
     "ck_CBOhigh": 4,
     "ck_LargeClass": 20,
     "decor_blob": 14
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 624,
    "oracle_gods": {
     "cc14": 1,
     "cognitive15": 1,
     "nesting5": 0,
     "loc50": 4,
     "params5": 2,
     "brain_method": 0,
     "pmd_method_CC10": 17,
     "pmd_method_Cognitive15": 3,
     "pmd_method_NPath200": 2,
     "pmd_method_Ncss60": 1
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 36,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 626,
   "calls": {
    "internal": 311,
    "jdk": 727,
    "repo_not_analysed": 0,
    "unresolved": 797,
    "should_have_resolved": 97,
    "budget": 0
   },
   "seconds": 2.883,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "singwhatiwanna__dynamic-load-apk@bbd3bfa84c3a",
  "repo": "https://github.com/singwhatiwanna/dynamic-load-apk.git",
  "name": "dynamic-load-apk",
  "full_name": "singwhatiwanna/dynamic-load-apk",
  "lang": "java",
  "commit": "bbd3bfa84c3a26cc89615a7539aef3ac4e9491e5",
  "date": "2017-06-30",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 5993,
  "rank": 459,
  "star_band": ">=5001",
  "draw": 100,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/singwhatiwanna/dynamic-load-apk.git",
  "n_funcs": 318,
  "n_files": 29,
  "kind": "library",
  "wmc_gods": 3,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5409,
  "anon_frac": 0.0,
  "pmd_gods": 1,
  "pmd_method_gods": {
   "pmd_method_CC10": 0,
   "pmd_method_Cognitive15": 1,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 318,
   "cognitive": 147,
   "npath": 318,
   "ncss": 318
  },
  "ck_def_gods": {
   "ck_LCOM": 9,
   "ck_TCClow": 25,
   "ck_CBOhigh": 8,
   "ck_LargeClass": 6,
   "decor_blob": 1
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 2,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 29,
  "java_files_multi_class": 10,
  "di": {
   "frameworks": [],
   "build_files": 8
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 29,
    "oracle_gods": {
     "pmd_GodClass": 1,
     "pmd_CouplingBetweenObjects": 2,
     "pmd_TooManyMethods": 7,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 9,
     "ck_TCClow": 25,
     "ck_CBOhigh": 8,
     "ck_LargeClass": 6,
     "decor_blob": 1
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 318,
    "oracle_gods": {
     "cc14": 0,
     "cognitive15": 1,
     "nesting5": 1,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 1,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 37,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 320,
   "calls": {
    "internal": 117,
    "jdk": 98,
    "repo_not_analysed": 0,
    "unresolved": 475,
    "should_have_resolved": 129,
    "budget": 0
   },
   "seconds": 1.339,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "hekailiang__squirrel@160f13b5de20",
  "repo": "https://github.com/hekailiang/squirrel.git",
  "name": "squirrel",
  "full_name": "hekailiang/squirrel",
  "lang": "java",
  "commit": "160f13b5de20b6154b2694cf08897b013b98e084",
  "date": "2022-08-23",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 2261,
  "rank": 429,
  "star_band": "2001..3000",
  "draw": 101,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/hekailiang/squirrel.git",
  "n_funcs": 868,
  "n_files": 65,
  "kind": "library",
  "wmc_gods": 7,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.682,
  "anon_frac": 0.0058,
  "pmd_gods": 7,
  "pmd_method_gods": {
   "pmd_method_CC10": 17,
   "pmd_method_Cognitive15": 16,
   "pmd_method_NPath200": 6,
   "pmd_method_Ncss60": 1
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 868,
   "cognitive": 277,
   "npath": 868,
   "ncss": 868
  },
  "ck_def_gods": {
   "ck_LCOM": 15,
   "ck_TCClow": 63,
   "ck_CBOhigh": 15,
   "ck_LargeClass": 14,
   "decor_blob": 9
  },
  "ck_def_outside": {
   "ck_LCOM": 18,
   "ck_TCClow": 129,
   "ck_CBOhigh": 24,
   "ck_LargeClass": 16,
   "decor_blob": 0
  },
  "java_files_ck": 65,
  "java_files_multi_class": 19,
  "di": {
   "frameworks": [],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 65,
    "oracle_gods": {
     "pmd_GodClass": 7,
     "pmd_CouplingBetweenObjects": 6,
     "pmd_TooManyMethods": 16,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 15,
     "ck_TCClow": 63,
     "ck_CBOhigh": 15,
     "ck_LargeClass": 14,
     "decor_blob": 9
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 868,
    "oracle_gods": {
     "cc14": 7,
     "cognitive15": 24,
     "nesting5": 6,
     "loc50": 7,
     "params5": 27,
     "brain_method": 1,
     "pmd_method_CC10": 17,
     "pmd_method_Cognitive15": 16,
     "pmd_method_NPath200": 6,
     "pmd_method_Ncss60": 1
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 152,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 904,
   "calls": {
    "internal": 1661,
    "jdk": 1164,
    "repo_not_analysed": 0,
    "unresolved": 264,
    "should_have_resolved": 154,
    "budget": 0
   },
   "seconds": 4.037,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "LandGrey__SpringBootVulExploit@0fdbb4409fc0",
  "repo": "https://github.com/LandGrey/SpringBootVulExploit.git",
  "name": "SpringBootVulExploit",
  "full_name": "LandGrey/SpringBootVulExploit",
  "lang": "java",
  "commit": "0fdbb4409fc0acc74c787f5003166c7182fff9df",
  "date": "2021-03-10",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 6148,
  "rank": 444,
  "star_band": ">=5001",
  "draw": 103,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/LandGrey/SpringBootVulExploit.git",
  "n_funcs": 50,
  "n_files": 22,
  "kind": "application",
  "wmc_gods": 0,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.94,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 0,
   "pmd_method_Cognitive15": 0,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 46,
   "cognitive": 2,
   "npath": 46,
   "ncss": 46
  },
  "ck_def_gods": {
   "ck_LCOM": 0,
   "ck_TCClow": 4,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 1,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 11,
  "java_files_multi_class": 0,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 7
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 22,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 4,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 50,
    "oracle_gods": {
     "cc14": 0,
     "cognitive15": 1,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 23,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 46,
   "calls": {
    "internal": 31,
    "jdk": 18,
    "repo_not_analysed": 0,
    "unresolved": 15,
    "should_have_resolved": 4,
    "budget": 0
   },
   "seconds": 0.444,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "noties__Markwon@2ea148c30a07",
  "repo": "https://github.com/noties/Markwon.git",
  "name": "Markwon",
  "full_name": "noties/Markwon",
  "lang": "java",
  "commit": "2ea148c30a07f91ffa37c0aa36af1cf2670441af",
  "date": "2021-03-15",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 3419,
  "rank": 338,
  "star_band": "3001..5000",
  "draw": 104,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/noties/Markwon.git",
  "n_funcs": 2125,
  "n_files": 359,
  "kind": "library",
  "wmc_gods": 18,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.68,
  "anon_frac": 0.0174,
  "pmd_gods": 7,
  "pmd_method_gods": {
   "pmd_method_CC10": 45,
   "pmd_method_Cognitive15": 32,
   "pmd_method_NPath200": 11,
   "pmd_method_Ncss60": 5
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1910,
   "cognitive": 624,
   "npath": 1910,
   "ncss": 1910
  },
  "ck_def_gods": {
   "ck_LCOM": 21,
   "ck_TCClow": 216,
   "ck_CBOhigh": 31,
   "ck_LargeClass": 17,
   "decor_blob": 12
  },
  "ck_def_outside": {
   "ck_LCOM": 3,
   "ck_TCClow": 78,
   "ck_CBOhigh": 14,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 305,
  "java_files_multi_class": 128,
  "di": {
   "frameworks": [
    "dagger"
   ],
   "build_files": 21
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 359,
    "oracle_gods": {
     "pmd_GodClass": 7,
     "pmd_CouplingBetweenObjects": 5,
     "pmd_TooManyMethods": 20,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 4,
     "ck_LCOM": 21,
     "ck_TCClow": 216,
     "ck_CBOhigh": 31,
     "ck_LargeClass": 17,
     "decor_blob": 12
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 2125,
    "oracle_gods": {
     "cc14": 16,
     "cognitive15": 31,
     "nesting5": 8,
     "loc50": 18,
     "params5": 41,
     "brain_method": 4,
     "pmd_method_CC10": 45,
     "pmd_method_Cognitive15": 32,
     "pmd_method_NPath200": 11,
     "pmd_method_Ncss60": 5
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 325,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1965,
   "calls": {
    "internal": 2412,
    "jdk": 1274,
    "repo_not_analysed": 0,
    "unresolved": 1853,
    "should_have_resolved": 800,
    "budget": 0
   },
   "seconds": 6.781,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "apple__pkl@ef5e34c21009",
  "repo": "https://github.com/apple/pkl.git",
  "name": "pkl",
  "full_name": "apple/pkl",
  "lang": "java",
  "commit": "ef5e34c21009fe3d200b647551dbd672d288e710",
  "date": "2026-10-16",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 11546,
  "rank": 201,
  "star_band": ">=5001",
  "draw": 106,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/apple/pkl.git",
  "n_funcs": 8485,
  "n_files": 762,
  "kind": "application",
  "wmc_gods": 89,
  "files_skipped": {
   "oversize": 0,
   "generated": 1,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6603,
  "anon_frac": 0.0167,
  "pmd_gods": 43,
  "pmd_method_gods": {
   "pmd_method_CC10": 183,
   "pmd_method_Cognitive15": 101,
   "pmd_method_NPath200": 19,
   "pmd_method_Ncss60": 12
  },
  "pmd_method_unmatched": 9,
  "pmd_method_values": {
   "cc": 7923,
   "cognitive": 2592,
   "npath": 7923,
   "ncss": 7923
  },
  "ck_def_gods": {
   "ck_LCOM": 107,
   "ck_TCClow": 561,
   "ck_CBOhigh": 144,
   "ck_LargeClass": 108,
   "decor_blob": 69
  },
  "ck_def_outside": {
   "ck_LCOM": 4,
   "ck_TCClow": 62,
   "ck_CBOhigh": 4,
   "ck_LargeClass": 3,
   "decor_blob": 0
  },
  "java_files_ck": 654,
  "java_files_multi_class": 179,
  "di": {
   "frameworks": [],
   "build_files": 2
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 762,
    "oracle_gods": {
     "pmd_GodClass": 43,
     "pmd_CouplingBetweenObjects": 19,
     "pmd_TooManyMethods": 105,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 15,
     "pmd_ExcessiveImports": 21,
     "ck_LCOM": 107,
     "ck_TCClow": 561,
     "ck_CBOhigh": 144,
     "ck_LargeClass": 108,
     "decor_blob": 69
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 8485,
    "oracle_gods": {
     "cc14": 82,
     "cognitive15": 132,
     "nesting5": 20,
     "loc50": 86,
     "params5": 173,
     "brain_method": 9,
     "pmd_method_CC10": 183,
     "pmd_method_Cognitive15": 101,
     "pmd_method_NPath200": 19,
     "pmd_method_Ncss60": 12
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 775,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 8033,
   "calls": {
    "internal": 13215,
    "jdk": 7243,
    "repo_not_analysed": 9,
    "unresolved": 5725,
    "should_have_resolved": 4026,
    "budget": 0
   },
   "seconds": 17.297,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "aklivity__zilla@e008e9cd85df",
  "repo": "https://github.com/aklivity/zilla.git",
  "name": "zilla",
  "full_name": "aklivity/zilla",
  "lang": "java",
  "commit": "e008e9cd85dfb93984cab8af7563cfebfba477fd",
  "date": "2026-10-16",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1711,
  "rank": 316,
  "star_band": "1501..2000",
  "draw": 107,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/aklivity/zilla.git",
  "n_funcs": 23855,
  "n_files": 2315,
  "kind": "application",
  "wmc_gods": 207,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6225,
  "anon_frac": 0.0002,
  "pmd_gods": 83,
  "pmd_method_gods": {
   "pmd_method_CC10": 593,
   "pmd_method_Cognitive15": 484,
   "pmd_method_NPath200": 167,
   "pmd_method_Ncss60": 72
  },
  "pmd_method_unmatched": 3,
  "pmd_method_values": {
   "cc": 23690,
   "cognitive": 8940,
   "npath": 23689,
   "ncss": 23690
  },
  "ck_def_gods": {
   "ck_LCOM": 421,
   "ck_TCClow": 2148,
   "ck_CBOhigh": 237,
   "ck_LargeClass": 336,
   "decor_blob": 259
  },
  "ck_def_outside": {
   "ck_LCOM": 218,
   "ck_TCClow": 2044,
   "ck_CBOhigh": 195,
   "ck_LargeClass": 308,
   "decor_blob": 120
  },
  "java_files_ck": 2300,
  "java_files_multi_class": 380,
  "di": {
   "frameworks": [],
   "build_files": 220
  },
  "pruned": {
   "removed": 170,
   "by_segment": {
    "build": 170
   }
  },
  "matrix": {
   "class": {
    "n_univ": 2315,
    "oracle_gods": {
     "pmd_GodClass": 83,
     "pmd_CouplingBetweenObjects": 145,
     "pmd_TooManyMethods": 288,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 20,
     "pmd_TooManyFields": 71,
     "pmd_ExcessivePublicCount": 9,
     "pmd_ExcessiveImports": 121,
     "ck_LCOM": 421,
     "ck_TCClow": 2148,
     "ck_CBOhigh": 237,
     "ck_LargeClass": 336,
     "decor_blob": 259
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 23855,
    "oracle_gods": {
     "cc14": 260,
     "cognitive15": 500,
     "nesting5": 118,
     "loc50": 589,
     "params5": 2526,
     "brain_method": 48,
     "pmd_method_CC10": 593,
     "pmd_method_Cognitive15": 484,
     "pmd_method_NPath200": 167,
     "pmd_method_Ncss60": 72
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 2730,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 23758,
   "calls": {
    "internal": 31649,
    "jdk": 18591,
    "repo_not_analysed": 0,
    "unresolved": 56564,
    "should_have_resolved": 13586,
    "budget": 0
   },
   "seconds": 246.109,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "NingNing0111__know-hub-ai@9bfdb09a4a87",
  "repo": "https://github.com/NingNing0111/know-hub-ai.git",
  "name": "know-hub-ai",
  "full_name": "NingNing0111/know-hub-ai",
  "lang": "java",
  "commit": "9bfdb09a4a87b51fb21eae40704f9bdd123434c8",
  "date": "2025-05-24",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 306,
  "rank": 455,
  "star_band": "300..324",
  "draw": 108,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/NingNing0111/know-hub-ai.git",
  "n_funcs": 252,
  "n_files": 68,
  "kind": "application",
  "wmc_gods": 0,
  "files_skipped": {
   "oversize": 0,
   "generated": 2,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6548,
  "anon_frac": 0.1825,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 0,
   "pmd_method_Cognitive15": 0,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 127,
   "cognitive": 42,
   "npath": 127,
   "ncss": 127
  },
  "ck_def_gods": {
   "ck_LCOM": 5,
   "ck_TCClow": 26,
   "ck_CBOhigh": 6,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 10,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "java_files_ck": 33,
  "java_files_multi_class": 1,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 4
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 68,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 2,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 3,
     "ck_LCOM": 5,
     "ck_TCClow": 26,
     "ck_CBOhigh": 6,
     "ck_LargeClass": 0,
     "decor_blob": 0
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 252,
    "oracle_gods": {
     "cc14": 0,
     "cognitive15": 7,
     "nesting5": 2,
     "loc50": 5,
     "params5": 3,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 84,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 127,
   "calls": {
    "internal": 115,
    "jdk": 143,
    "repo_not_analysed": 0,
    "unresolved": 447,
    "should_have_resolved": 230,
    "budget": 0
   },
   "seconds": 1.57,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "cymcsg__UltimateRecyclerView@b05147d16dd2",
  "repo": "https://github.com/cymcsg/UltimateRecyclerView.git",
  "name": "UltimateRecyclerView",
  "full_name": "cymcsg/UltimateRecyclerView",
  "lang": "java",
  "commit": "b05147d16dd2bfd9f4de4ebe0fdfc4617fb4e857",
  "date": "2026-10-18",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 7165,
  "rank": 362,
  "star_band": ">=5001",
  "draw": 109,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/cymcsg/UltimateRecyclerView.git",
  "n_funcs": 1732,
  "n_files": 150,
  "kind": "library",
  "wmc_gods": 11,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.694,
  "anon_frac": 0.0,
  "pmd_gods": 9,
  "pmd_method_gods": {
   "pmd_method_CC10": 32,
   "pmd_method_Cognitive15": 30,
   "pmd_method_NPath200": 5,
   "pmd_method_Ncss60": 4
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1731,
   "cognitive": 535,
   "npath": 1731,
   "ncss": 1731
  },
  "ck_def_gods": {
   "ck_LCOM": 43,
   "ck_TCClow": 140,
   "ck_CBOhigh": 28,
   "ck_LargeClass": 34,
   "decor_blob": 26
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 14,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 150,
  "java_files_multi_class": 62,
  "di": {
   "frameworks": [],
   "build_files": 3
  },
  "pruned": {
   "removed": 3,
   "by_segment": {
    "androidTest": 3
   }
  },
  "matrix": {
   "class": {
    "n_univ": 150,
    "oracle_gods": {
     "pmd_GodClass": 9,
     "pmd_CouplingBetweenObjects": 5,
     "pmd_TooManyMethods": 33,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 5,
     "pmd_ExcessivePublicCount": 3,
     "pmd_ExcessiveImports": 2,
     "ck_LCOM": 43,
     "ck_TCClow": 140,
     "ck_CBOhigh": 28,
     "ck_LargeClass": 34,
     "decor_blob": 26
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 1732,
    "oracle_gods": {
     "cc14": 18,
     "cognitive15": 30,
     "nesting5": 3,
     "loc50": 14,
     "params5": 18,
     "brain_method": 2,
     "pmd_method_CC10": 32,
     "pmd_method_Cognitive15": 30,
     "pmd_method_NPath200": 5,
     "pmd_method_Ncss60": 4
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 171,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1824,
   "calls": {
    "internal": 836,
    "jdk": 528,
    "repo_not_analysed": 0,
    "unresolved": 3865,
    "should_have_resolved": 511,
    "budget": 0
   },
   "seconds": 4.531,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "javiersantos__AppUpdater@ca6bcd249509",
  "repo": "https://github.com/javiersantos/AppUpdater.git",
  "name": "AppUpdater",
  "full_name": "javiersantos/AppUpdater",
  "lang": "java",
  "commit": "ca6bcd2495095d6965ddf15d6a6fea6e80fab35c",
  "date": "2020-01-28",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 2022,
  "rank": 644,
  "star_band": "2001..3000",
  "draw": 110,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/javiersantos/AppUpdater.git",
  "n_funcs": 138,
  "n_files": 16,
  "kind": "library",
  "wmc_gods": 2,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6957,
  "anon_frac": 0.0,
  "pmd_gods": 2,
  "pmd_method_gods": {
   "pmd_method_CC10": 3,
   "pmd_method_Cognitive15": 5,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 138,
   "cognitive": 43,
   "npath": 138,
   "ncss": 138
  },
  "ck_def_gods": {
   "ck_LCOM": 1,
   "ck_TCClow": 16,
   "ck_CBOhigh": 3,
   "ck_LargeClass": 1,
   "decor_blob": 1
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 2,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "java_files_ck": 16,
  "java_files_multi_class": 6,
  "di": {
   "frameworks": [],
   "build_files": 3
  },
  "pruned": {
   "removed": 3,
   "by_segment": {
    "androidTest": 3
   }
  },
  "matrix": {
   "class": {
    "n_univ": 16,
    "oracle_gods": {
     "pmd_GodClass": 2,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 2,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 1,
     "ck_TCClow": 16,
     "ck_CBOhigh": 3,
     "ck_LargeClass": 1,
     "decor_blob": 1
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 138,
    "oracle_gods": {
     "cc14": 2,
     "cognitive15": 5,
     "nesting5": 1,
     "loc50": 2,
     "params5": 5,
     "brain_method": 0,
     "pmd_method_CC10": 3,
     "pmd_method_Cognitive15": 5,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 22,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 152,
   "calls": {
    "internal": 81,
    "jdk": 92,
    "repo_not_analysed": 0,
    "unresolved": 317,
    "should_have_resolved": 54,
    "budget": 0
   },
   "seconds": 1.051,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "over-driver__SevenTV@6d26e2c26e60",
  "repo": "https://github.com/over-driver/SevenTV.git",
  "name": "SevenTV",
  "full_name": "over-driver/SevenTV",
  "lang": "java",
  "commit": "6d26e2c26e6057e79293cc476e208ae79d8c7254",
  "date": "2019-09-19",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 435,
  "rank": 196,
  "star_band": "400..449",
  "draw": 111,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/over-driver/SevenTV.git",
  "n_funcs": 390,
  "n_files": 52,
  "kind": "library",
  "wmc_gods": 2,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6667,
  "anon_frac": 0.0,
  "pmd_gods": 1,
  "pmd_method_gods": {
   "pmd_method_CC10": 4,
   "pmd_method_Cognitive15": 5,
   "pmd_method_NPath200": 2,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 386,
   "cognitive": 132,
   "npath": 386,
   "ncss": 386
  },
  "ck_def_gods": {
   "ck_LCOM": 11,
   "ck_TCClow": 45,
   "ck_CBOhigh": 9,
   "ck_LargeClass": 9,
   "decor_blob": 7
  },
  "ck_def_outside": {
   "ck_LCOM": 8,
   "ck_TCClow": 4,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 52,
  "java_files_multi_class": 18,
  "di": {
   "frameworks": [],
   "build_files": 2
  },
  "pruned": {
   "removed": 1,
   "by_segment": {
    "androidTest": 1
   }
  },
  "matrix": {
   "class": {
    "n_univ": 52,
    "oracle_gods": {
     "pmd_GodClass": 1,
     "pmd_CouplingBetweenObjects": 3,
     "pmd_TooManyMethods": 5,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 3,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 5,
     "ck_LCOM": 11,
     "ck_TCClow": 45,
     "ck_CBOhigh": 9,
     "ck_LargeClass": 9,
     "decor_blob": 7
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 390,
    "oracle_gods": {
     "cc14": 0,
     "cognitive15": 5,
     "nesting5": 1,
     "loc50": 4,
     "params5": 3,
     "brain_method": 0,
     "pmd_method_CC10": 4,
     "pmd_method_Cognitive15": 5,
     "pmd_method_NPath200": 2,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 61,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 440,
   "calls": {
    "internal": 215,
    "jdk": 298,
    "repo_not_analysed": 0,
    "unresolved": 1436,
    "should_have_resolved": 150,
    "budget": 0
   },
   "seconds": 2.304,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "markzhai__AndroidPerformanceMonitor@ed688391cdf9",
  "repo": "https://github.com/markzhai/AndroidPerformanceMonitor.git",
  "name": "AndroidPerformanceMonitor",
  "full_name": "markzhai/AndroidPerformanceMonitor",
  "lang": "java",
  "commit": "ed688391cdf95742892ce61494736667cf5baf08",
  "date": "2017-08-17",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 6729,
  "rank": 391,
  "star_band": ">=5001",
  "draw": 112,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/markzhai/AndroidPerformanceMonitor.git",
  "n_funcs": 211,
  "n_files": 29,
  "kind": "library",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6398,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 3,
   "pmd_method_Cognitive15": 4,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 1
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 211,
   "cognitive": 78,
   "npath": 211,
   "ncss": 211
  },
  "ck_def_gods": {
   "ck_LCOM": 9,
   "ck_TCClow": 24,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 4,
   "decor_blob": 4
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 0,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 29,
  "java_files_multi_class": 11,
  "di": {
   "frameworks": [],
   "build_files": 5
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 29,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 4,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 9,
     "ck_TCClow": 24,
     "ck_CBOhigh": 1,
     "ck_LargeClass": 4,
     "decor_blob": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 211,
    "oracle_gods": {
     "cc14": 1,
     "cognitive15": 4,
     "nesting5": 2,
     "loc50": 2,
     "params5": 0,
     "brain_method": 1,
     "pmd_method_CC10": 3,
     "pmd_method_Cognitive15": 4,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 1
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 31,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 221,
   "calls": {
    "internal": 170,
    "jdk": 380,
    "repo_not_analysed": 0,
    "unresolved": 290,
    "should_have_resolved": 30,
    "budget": 0
   },
   "seconds": 1.728,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "robovm__robovm@ef091902377c",
  "repo": "https://github.com/robovm/robovm.git",
  "name": "robovm",
  "full_name": "robovm/robovm",
  "lang": "java",
  "commit": "ef091902377c00dc0fb2db87e8d79c8afb5e9010",
  "date": "2015-11-01",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1635,
  "rank": 410,
  "star_band": "1501..2000",
  "draw": 113,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/robovm/robovm.git",
  "n_funcs": 84228,
  "n_files": 8118,
  "kind": "application",
  "wmc_gods": 1111,
  "files_skipped": {
   "oversize": 2,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6013,
  "anon_frac": 0.0001,
  "pmd_gods": 352,
  "pmd_method_gods": {
   "pmd_method_CC10": 1509,
   "pmd_method_Cognitive15": 1095,
   "pmd_method_NPath200": 281,
   "pmd_method_Ncss60": 178
  },
  "pmd_method_unmatched": 17,
  "pmd_method_values": {
   "cc": 52151,
   "cognitive": 20148,
   "npath": 52151,
   "ncss": 52151
  },
  "ck_def_gods": {
   "ck_LCOM": 0,
   "ck_TCClow": 0,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 0,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 0,
  "java_files_multi_class": 0,
  "di": {
   "frameworks": [],
   "build_files": 10
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 8118,
    "oracle_gods": {
     "pmd_GodClass": 352,
     "pmd_CouplingBetweenObjects": 129,
     "pmd_TooManyMethods": 957,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 32,
     "pmd_ExcessivePublicCount": 177,
     "pmd_ExcessiveImports": 68,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 84228,
    "oracle_gods": {
     "cc14": 2119,
     "cognitive15": 3072,
     "nesting5": 594,
     "loc50": 2138,
     "params5": 3081,
     "brain_method": 419,
     "pmd_method_CC10": 1509,
     "pmd_method_Cognitive15": 1095,
     "pmd_method_NPath200": 281,
     "pmd_method_Ncss60": 178
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 7297,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 52642,
   "calls": {
    "internal": 88346,
    "jdk": 52054,
    "repo_not_analysed": 120,
    "unresolved": 5112,
    "should_have_resolved": 2536,
    "budget": 0
   },
   "seconds": 87.472,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "arun-gupta__microservices@0bd10e5af2fb",
  "repo": "https://github.com/arun-gupta/microservices.git",
  "name": "microservices",
  "full_name": "arun-gupta/microservices",
  "lang": "java",
  "commit": "0bd10e5af2fb70e38729f21d6c477b329ed9e401",
  "date": "2017-02-15",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 634,
  "rank": 510,
  "star_band": "600..699",
  "draw": 114,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/arun-gupta/microservices.git",
  "n_funcs": 257,
  "n_files": 44,
  "kind": "application",
  "wmc_gods": 0,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.9105,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 0,
   "pmd_method_Cognitive15": 0,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 257,
   "cognitive": 23,
   "npath": 257,
   "ncss": 257
  },
  "ck_def_gods": {
   "ck_LCOM": 7,
   "ck_TCClow": 42,
   "ck_CBOhigh": 4,
   "ck_LargeClass": 4,
   "decor_blob": 4
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 1,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 43,
  "java_files_multi_class": 0,
  "di": {
   "frameworks": [],
   "build_files": 9
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 44,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 7,
     "ck_TCClow": 42,
     "ck_CBOhigh": 4,
     "ck_LargeClass": 4,
     "decor_blob": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 257,
    "oracle_gods": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 54,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 257,
   "calls": {
    "internal": 112,
    "jdk": 97,
    "repo_not_analysed": 0,
    "unresolved": 193,
    "should_have_resolved": 19,
    "budget": 0
   },
   "seconds": 1.06,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "WeiYe-Jing__datax-web@f0aac36b6f3c",
  "repo": "https://github.com/WeiYe-Jing/datax-web.git",
  "name": "datax-web",
  "full_name": "WeiYe-Jing/datax-web",
  "lang": "java",
  "commit": "f0aac36b6f3c5c6182b8985bd0bcf1470201e92f",
  "date": "2021-03-23",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 6018,
  "rank": 456,
  "star_band": ">=5001",
  "draw": 115,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/WeiYe-Jing/datax-web.git",
  "n_funcs": 6236,
  "n_files": 230,
  "kind": "application",
  "wmc_gods": 27,
  "files_skipped": {
   "oversize": 1,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.647,
  "anon_frac": 0.2077,
  "pmd_gods": 4,
  "pmd_method_gods": {
   "pmd_method_CC10": 43,
   "pmd_method_Cognitive15": 42,
   "pmd_method_NPath200": 15,
   "pmd_method_Ncss60": 10
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1087,
   "cognitive": 405,
   "npath": 1087,
   "ncss": 1087
  },
  "ck_def_gods": {
   "ck_LCOM": 28,
   "ck_TCClow": 154,
   "ck_CBOhigh": 26,
   "ck_LargeClass": 16,
   "decor_blob": 13
  },
  "ck_def_outside": {
   "ck_LCOM": 2,
   "ck_TCClow": 32,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 4,
   "decor_blob": 0
  },
  "java_files_ck": 200,
  "java_files_multi_class": 19,
  "di": {
   "frameworks": [
    "guice",
    "spring"
   ],
   "build_files": 6
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 230,
    "oracle_gods": {
     "pmd_GodClass": 4,
     "pmd_CouplingBetweenObjects": 3,
     "pmd_TooManyMethods": 7,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 4,
     "pmd_ExcessivePublicCount": 2,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 28,
     "ck_TCClow": 154,
     "ck_CBOhigh": 26,
     "ck_LargeClass": 16,
     "decor_blob": 13
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 6236,
    "oracle_gods": {
     "cc14": 75,
     "cognitive15": 4823,
     "nesting5": 3622,
     "loc50": 33,
     "params5": 28,
     "brain_method": 9,
     "pmd_method_CC10": 43,
     "pmd_method_Cognitive15": 42,
     "pmd_method_NPath200": 15,
     "pmd_method_Ncss60": 10
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 293,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1094,
   "calls": {
    "internal": 1786,
    "jdk": 2680,
    "repo_not_analysed": 0,
    "unresolved": 1268,
    "should_have_resolved": 799,
    "budget": 0
   },
   "seconds": 5.545,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "microsoft__playwright-java@901a0338b1ac",
  "repo": "https://github.com/microsoft/playwright-java.git",
  "name": "playwright-java",
  "full_name": "microsoft/playwright-java",
  "lang": "java",
  "commit": "901a0338b1ac90a65a3c4c696cede4a96517b0f7",
  "date": "2026-10-14",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1562,
  "rank": 520,
  "star_band": "1501..2000",
  "draw": 116,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/microsoft/playwright-java.git",
  "n_funcs": 3129,
  "n_files": 163,
  "kind": "application",
  "wmc_gods": 22,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.8047,
  "anon_frac": 0.0,
  "pmd_gods": 14,
  "pmd_method_gods": {
   "pmd_method_CC10": 34,
   "pmd_method_Cognitive15": 24,
   "pmd_method_NPath200": 7,
   "pmd_method_Ncss60": 8
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 3128,
   "cognitive": 615,
   "npath": 3128,
   "ncss": 3128
  },
  "ck_def_gods": {
   "ck_LCOM": 38,
   "ck_TCClow": 138,
   "ck_CBOhigh": 36,
   "ck_LargeClass": 32,
   "decor_blob": 23
  },
  "ck_def_outside": {
   "ck_LCOM": 8,
   "ck_TCClow": 170,
   "ck_CBOhigh": 45,
   "ck_LargeClass": 33,
   "decor_blob": 4
  },
  "java_files_ck": 163,
  "java_files_multi_class": 53,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 11
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 163,
    "oracle_gods": {
     "pmd_GodClass": 14,
     "pmd_CouplingBetweenObjects": 12,
     "pmd_TooManyMethods": 45,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 4,
     "pmd_ExcessivePublicCount": 14,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 38,
     "ck_TCClow": 138,
     "ck_CBOhigh": 36,
     "ck_LargeClass": 32,
     "decor_blob": 23
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 3129,
    "oracle_gods": {
     "cc14": 15,
     "cognitive15": 24,
     "nesting5": 1,
     "loc50": 17,
     "params5": 8,
     "brain_method": 1,
     "pmd_method_CC10": 34,
     "pmd_method_Cognitive15": 24,
     "pmd_method_NPath200": 7,
     "pmd_method_Ncss60": 8
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 228,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 3142,
   "calls": {
    "internal": 2862,
    "jdk": 1624,
    "repo_not_analysed": 0,
    "unresolved": 2210,
    "should_have_resolved": 854,
    "budget": 0
   },
   "seconds": 7.189,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "bsommerfeld__pathetic@ac1e686bd0e0",
  "repo": "https://github.com/bsommerfeld/pathetic.git",
  "name": "pathetic",
  "full_name": "bsommerfeld/pathetic",
  "lang": "java",
  "commit": "ac1e686bd0e0976f63f044eda0a709de7ed552a6",
  "date": "2026-09-25",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 393,
  "rank": 115,
  "star_band": "350..399",
  "draw": 117,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/bsommerfeld/pathetic.git",
  "n_funcs": 344,
  "n_files": 41,
  "kind": "library",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.75,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 3,
   "pmd_method_Cognitive15": 2,
   "pmd_method_NPath200": 2,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 342,
   "cognitive": 86,
   "npath": 342,
   "ncss": 342
  },
  "ck_def_gods": {
   "ck_LCOM": 6,
   "ck_TCClow": 38,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 6,
   "decor_blob": 3
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 57,
   "ck_CBOhigh": 7,
   "ck_LargeClass": 5,
   "decor_blob": 0
  },
  "java_files_ck": 41,
  "java_files_multi_class": 4,
  "di": {
   "frameworks": [],
   "build_files": 4
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 41,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 8,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 6,
     "ck_TCClow": 38,
     "ck_CBOhigh": 2,
     "ck_LargeClass": 6,
     "decor_blob": 3
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 344,
    "oracle_gods": {
     "cc14": 3,
     "cognitive15": 2,
     "nesting5": 0,
     "loc50": 2,
     "params5": 5,
     "brain_method": 0,
     "pmd_method_CC10": 3,
     "pmd_method_Cognitive15": 2,
     "pmd_method_NPath200": 2,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 78,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 347,
   "calls": {
    "internal": 486,
    "jdk": 296,
    "repo_not_analysed": 0,
    "unresolved": 27,
    "should_have_resolved": 1,
    "budget": 0
   },
   "seconds": 1.447,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "apache__pulsar@c9a95df05883",
  "repo": "https://github.com/apache/pulsar.git",
  "name": "pulsar",
  "full_name": "apache/pulsar",
  "lang": "java",
  "commit": "c9a95df05883e112151bda20c70b2b33d9067454",
  "date": "2026-10-17",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 15349,
  "rank": 134,
  "star_band": ">=5001",
  "draw": 118,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/apache/pulsar.git",
  "n_funcs": 24666,
  "n_files": 2021,
  "kind": "application",
  "wmc_gods": 291,
  "files_skipped": {
   "oversize": 0,
   "generated": 8,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6139,
  "anon_frac": 0.0002,
  "pmd_gods": 171,
  "pmd_method_gods": {
   "pmd_method_CC10": 549,
   "pmd_method_Cognitive15": 678,
   "pmd_method_NPath200": 143,
   "pmd_method_Ncss60": 88
  },
  "pmd_method_unmatched": 22,
  "pmd_method_values": {
   "cc": 24271,
   "cognitive": 9441,
   "npath": 24271,
   "ncss": 24271
  },
  "ck_def_gods": {
   "ck_LCOM": 526,
   "ck_TCClow": 1734,
   "ck_CBOhigh": 485,
   "ck_LargeClass": 478,
   "decor_blob": 322
  },
  "ck_def_outside": {
   "ck_LCOM": 289,
   "ck_TCClow": 2979,
   "ck_CBOhigh": 672,
   "ck_LargeClass": 368,
   "decor_blob": 177
  },
  "java_files_ck": 1964,
  "java_files_multi_class": 617,
  "di": {
   "frameworks": [
    "guice"
   ],
   "build_files": 94
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 2021,
    "oracle_gods": {
     "pmd_GodClass": 171,
     "pmd_CouplingBetweenObjects": 187,
     "pmd_TooManyMethods": 375,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 3,
     "pmd_TooManyFields": 69,
     "pmd_ExcessivePublicCount": 48,
     "pmd_ExcessiveImports": 223,
     "ck_LCOM": 526,
     "ck_TCClow": 1734,
     "ck_CBOhigh": 485,
     "ck_LargeClass": 478,
     "decor_blob": 322
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 24666,
    "oracle_gods": {
     "cc14": 275,
     "cognitive15": 704,
     "nesting5": 197,
     "loc50": 609,
     "params5": 1110,
     "brain_method": 55,
     "pmd_method_CC10": 549,
     "pmd_method_Cognitive15": 678,
     "pmd_method_NPath200": 143,
     "pmd_method_Ncss60": 88
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 2862,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 25002,
   "calls": {
    "internal": 46507,
    "jdk": 37443,
    "repo_not_analysed": 0,
    "unresolved": 58386,
    "should_have_resolved": 21942,
    "budget": 0
   },
   "seconds": 95.932,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "lerry903__RuoYi@b2b4043af06a",
  "repo": "https://github.com/lerry903/RuoYi.git",
  "name": "RuoYi",
  "full_name": "lerry903/RuoYi",
  "lang": "java",
  "commit": "b2b4043af06a3968b2f40a369767cd3f4993567e",
  "date": "2020-12-29",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1212,
  "rank": 74,
  "star_band": "1000..1250",
  "draw": 119,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/lerry903/RuoYi.git",
  "n_funcs": 5115,
  "n_files": 214,
  "kind": "application",
  "wmc_gods": 33,
  "files_skipped": {
   "oversize": 0,
   "generated": 29,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5097,
  "anon_frac": 0.2127,
  "pmd_gods": 2,
  "pmd_method_gods": {
   "pmd_method_CC10": 12,
   "pmd_method_Cognitive15": 7,
   "pmd_method_NPath200": 3,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 993,
   "cognitive": 238,
   "npath": 993,
   "ncss": 993
  },
  "ck_def_gods": {
   "ck_LCOM": 33,
   "ck_TCClow": 117,
   "ck_CBOhigh": 30,
   "ck_LargeClass": 14,
   "decor_blob": 12
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 36,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 1,
   "decor_blob": 1
  },
  "java_files_ck": 166,
  "java_files_multi_class": 10,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 7
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 214,
    "oracle_gods": {
     "pmd_GodClass": 2,
     "pmd_CouplingBetweenObjects": 2,
     "pmd_TooManyMethods": 18,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 33,
     "ck_TCClow": 117,
     "ck_CBOhigh": 30,
     "ck_LargeClass": 14,
     "decor_blob": 12
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 5115,
    "oracle_gods": {
     "cc14": 171,
     "cognitive15": 1786,
     "nesting5": 1296,
     "loc50": 73,
     "params5": 168,
     "brain_method": 16,
     "pmd_method_CC10": 12,
     "pmd_method_Cognitive15": 7,
     "pmd_method_NPath200": 3,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 227,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 993,
   "calls": {
    "internal": 979,
    "jdk": 761,
    "repo_not_analysed": 0,
    "unresolved": 995,
    "should_have_resolved": 651,
    "budget": 0
   },
   "seconds": 4.128,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "apache__dubbo@ae809de2fc81",
  "repo": "https://github.com/apache/dubbo.git",
  "name": "dubbo",
  "full_name": "apache/dubbo",
  "lang": "java",
  "commit": "ae809de2fc81b408194240965eb20bf27e6971df",
  "date": "2026-10-10",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 41584,
  "rank": 20,
  "star_band": ">=5001",
  "draw": 121,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/apache/dubbo.git",
  "n_funcs": 19341,
  "n_files": 2068,
  "kind": "application",
  "wmc_gods": 218,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6643,
  "anon_frac": 0.0008,
  "pmd_gods": 148,
  "pmd_method_gods": {
   "pmd_method_CC10": 445,
   "pmd_method_Cognitive15": 366,
   "pmd_method_NPath200": 90,
   "pmd_method_Ncss60": 34
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 19324,
   "cognitive": 6512,
   "npath": 19324,
   "ncss": 19324
  },
  "ck_def_gods": {
   "ck_LCOM": 429,
   "ck_TCClow": 1739,
   "ck_CBOhigh": 247,
   "ck_LargeClass": 333,
   "decor_blob": 240
  },
  "ck_def_outside": {
   "ck_LCOM": 119,
   "ck_TCClow": 1433,
   "ck_CBOhigh": 172,
   "ck_LargeClass": 145,
   "decor_blob": 63
  },
  "java_files_ck": 2046,
  "java_files_multi_class": 263,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 119
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 2068,
    "oracle_gods": {
     "pmd_GodClass": 148,
     "pmd_CouplingBetweenObjects": 73,
     "pmd_TooManyMethods": 248,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 28,
     "pmd_ExcessivePublicCount": 44,
     "pmd_ExcessiveImports": 132,
     "ck_LCOM": 429,
     "ck_TCClow": 1739,
     "ck_CBOhigh": 247,
     "ck_LargeClass": 333,
     "decor_blob": 240
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 19341,
    "oracle_gods": {
     "cc14": 162,
     "cognitive15": 430,
     "nesting5": 100,
     "loc50": 206,
     "params5": 200,
     "brain_method": 45,
     "pmd_method_CC10": 445,
     "pmd_method_Cognitive15": 366,
     "pmd_method_NPath200": 90,
     "pmd_method_Ncss60": 34
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 2427,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 19362,
   "calls": {
    "internal": 33649,
    "jdk": 24349,
    "repo_not_analysed": 0,
    "unresolved": 7599,
    "should_have_resolved": 1865,
    "budget": 0
   },
   "seconds": 57.672,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "mahmoudparsian__data-algorithms-book@625c090e57f3",
  "repo": "https://github.com/mahmoudparsian/data-algorithms-book.git",
  "name": "data-algorithms-book",
  "full_name": "mahmoudparsian/data-algorithms-book",
  "lang": "java",
  "commit": "625c090e57f3551e65df9129d45eecb0c96d85fd",
  "date": "2024-10-13",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1081,
  "rank": 404,
  "star_band": "1000..1250",
  "draw": 122,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/mahmoudparsian/data-algorithms-book.git",
  "n_funcs": 867,
  "n_files": 327,
  "kind": "application",
  "wmc_gods": 0,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.4383,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 2,
   "pmd_method_Cognitive15": 23,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 11
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 826,
   "cognitive": 448,
   "npath": 826,
   "ncss": 826
  },
  "ck_def_gods": {
   "ck_LCOM": 22,
   "ck_TCClow": 154,
   "ck_CBOhigh": 14,
   "ck_LargeClass": 2,
   "decor_blob": 0
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 1,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 295,
  "java_files_multi_class": 73,
  "di": {
   "frameworks": [],
   "build_files": 2
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 327,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 6,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 22,
     "ck_TCClow": 154,
     "ck_CBOhigh": 14,
     "ck_LargeClass": 2,
     "decor_blob": 0
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 867,
    "oracle_gods": {
     "cc14": 8,
     "cognitive15": 16,
     "nesting5": 0,
     "loc50": 53,
     "params5": 11,
     "brain_method": 0,
     "pmd_method_CC10": 2,
     "pmd_method_Cognitive15": 23,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 11
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 358,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1004,
   "calls": {
    "internal": 350,
    "jdk": 1727,
    "repo_not_analysed": 0,
    "unresolved": 4129,
    "should_have_resolved": 234,
    "budget": 0
   },
   "seconds": 5.304,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "WebPrague__PedestrianDetectionSystem@6f729b4654e6",
  "repo": "https://github.com/WebPrague/PedestrianDetectionSystem.git",
  "name": "PedestrianDetectionSystem",
  "full_name": "WebPrague/PedestrianDetectionSystem",
  "lang": "java",
  "commit": "6f729b4654e6200d015d794cfd73e245386da3b7",
  "date": "2023-02-27",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 354,
  "rank": 869,
  "star_band": "350..399",
  "draw": 123,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/WebPrague/PedestrianDetectionSystem.git",
  "n_funcs": 237,
  "n_files": 26,
  "kind": "library",
  "wmc_gods": 7,
  "files_skipped": {
   "oversize": 12,
   "generated": 28,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.4641,
  "anon_frac": 0.1688,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 1,
   "pmd_method_Cognitive15": 1,
   "pmd_method_NPath200": 1,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 67,
   "cognitive": 28,
   "npath": 67,
   "ncss": 67
  },
  "ck_def_gods": {
   "ck_LCOM": 2,
   "ck_TCClow": 15,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 1,
   "decor_blob": 1
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 4,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 16,
  "java_files_multi_class": 2,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 3
  },
  "pruned": {
   "removed": 1,
   "by_segment": {
    "androidTest": 1
   }
  },
  "matrix": {
   "class": {
    "n_univ": 26,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 2,
     "ck_TCClow": 15,
     "ck_CBOhigh": 2,
     "ck_LargeClass": 1,
     "decor_blob": 1
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 237,
    "oracle_gods": {
     "cc14": 7,
     "cognitive15": 71,
     "nesting5": 61,
     "loc50": 6,
     "params5": 0,
     "brain_method": 1,
     "pmd_method_CC10": 1,
     "pmd_method_Cognitive15": 1,
     "pmd_method_NPath200": 1,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 20,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 71,
   "calls": {
    "internal": 42,
    "jdk": 56,
    "repo_not_analysed": 0,
    "unresolved": 205,
    "should_have_resolved": 4,
    "budget": 0
   },
   "seconds": 0.834,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "KunMinX__Jetpack-MVVM-Best-Practice@543eb8659089",
  "repo": "https://github.com/KunMinX/Jetpack-MVVM-Best-Practice.git",
  "name": "Jetpack-MVVM-Best-Practice",
  "full_name": "KunMinX/Jetpack-MVVM-Best-Practice",
  "lang": "java",
  "commit": "543eb8659089d74ccad403763cb16596febc89b7",
  "date": "2023-09-20",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 8910,
  "rank": 279,
  "star_band": ">=5001",
  "draw": 124,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/KunMinX/Jetpack-MVVM-Best-Practice.git",
  "n_funcs": 394,
  "n_files": 59,
  "kind": "library",
  "wmc_gods": 3,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.731,
  "anon_frac": 0.0,
  "pmd_gods": 3,
  "pmd_method_gods": {
   "pmd_method_CC10": 3,
   "pmd_method_Cognitive15": 4,
   "pmd_method_NPath200": 2,
   "pmd_method_Ncss60": 1
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 394,
   "cognitive": 114,
   "npath": 394,
   "ncss": 394
  },
  "ck_def_gods": {
   "ck_LCOM": 8,
   "ck_TCClow": 52,
   "ck_CBOhigh": 12,
   "ck_LargeClass": 8,
   "decor_blob": 5
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 2,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 59,
  "java_files_multi_class": 25,
  "di": {
   "frameworks": [],
   "build_files": 3
  },
  "pruned": {
   "removed": 2,
   "by_segment": {
    "androidTest": 2
   }
  },
  "matrix": {
   "class": {
    "n_univ": 59,
    "oracle_gods": {
     "pmd_GodClass": 3,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 4,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 8,
     "ck_TCClow": 52,
     "ck_CBOhigh": 12,
     "ck_LargeClass": 8,
     "decor_blob": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 394,
    "oracle_gods": {
     "cc14": 3,
     "cognitive15": 4,
     "nesting5": 1,
     "loc50": 4,
     "params5": 5,
     "brain_method": 1,
     "pmd_method_CC10": 3,
     "pmd_method_Cognitive15": 4,
     "pmd_method_NPath200": 2,
     "pmd_method_Ncss60": 1
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 67,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 406,
   "calls": {
    "internal": 185,
    "jdk": 85,
    "repo_not_analysed": 0,
    "unresolved": 930,
    "should_have_resolved": 173,
    "budget": 0
   },
   "seconds": 2.132,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "obiscr__ChatGPT@a8c0621e4e7c",
  "repo": "https://github.com/obiscr/ChatGPT.git",
  "name": "ChatGPT",
  "full_name": "obiscr/ChatGPT",
  "lang": "java",
  "commit": "a8c0621e4e7c3988c3ba8939d4115587e32a71b0",
  "date": "2024-10-10",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1063,
  "rank": 453,
  "star_band": "1000..1250",
  "draw": 128,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/obiscr/ChatGPT.git",
  "n_funcs": 301,
  "n_files": 55,
  "kind": "library",
  "wmc_gods": 2,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7508,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 1,
   "pmd_method_Cognitive15": 1,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 1
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 300,
   "cognitive": 78,
   "npath": 300,
   "ncss": 300
  },
  "ck_def_gods": {
   "ck_LCOM": 11,
   "ck_TCClow": 52,
   "ck_CBOhigh": 7,
   "ck_LargeClass": 6,
   "decor_blob": 5
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 0,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 55,
  "java_files_multi_class": 17,
  "di": {
   "frameworks": [],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 55,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 2,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 2,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 11,
     "ck_TCClow": 52,
     "ck_CBOhigh": 7,
     "ck_LargeClass": 6,
     "decor_blob": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 301,
    "oracle_gods": {
     "cc14": 1,
     "cognitive15": 1,
     "nesting5": 0,
     "loc50": 3,
     "params5": 1,
     "brain_method": 0,
     "pmd_method_CC10": 1,
     "pmd_method_Cognitive15": 1,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 1
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 59,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 300,
   "calls": {
    "internal": 250,
    "jdk": 435,
    "repo_not_analysed": 0,
    "unresolved": 1076,
    "should_have_resolved": 96,
    "budget": 0
   },
   "seconds": 2.247,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "yanzhenjie__SwipeRecyclerView@69aa14d05da0",
  "repo": "https://github.com/yanzhenjie/SwipeRecyclerView.git",
  "name": "SwipeRecyclerView",
  "full_name": "yanzhenjie/SwipeRecyclerView",
  "lang": "java",
  "commit": "69aa14d05da09beaeb880240c62f7de6f4f1bb39",
  "date": "2019-03-19",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 5709,
  "rank": 494,
  "star_band": ">=5001",
  "draw": 130,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/yanzhenjie/SwipeRecyclerView.git",
  "n_funcs": 1112,
  "n_files": 112,
  "kind": "library",
  "wmc_gods": 12,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6349,
  "anon_frac": 0.0,
  "pmd_gods": 12,
  "pmd_method_gods": {
   "pmd_method_CC10": 16,
   "pmd_method_Cognitive15": 18,
   "pmd_method_NPath200": 4,
   "pmd_method_Ncss60": 2
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1112,
   "cognitive": 426,
   "npath": 1112,
   "ncss": 1112
  },
  "ck_def_gods": {
   "ck_LCOM": 21,
   "ck_TCClow": 103,
   "ck_CBOhigh": 21,
   "ck_LargeClass": 14,
   "decor_blob": 14
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 6,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 111,
  "java_files_multi_class": 59,
  "di": {
   "frameworks": [],
   "build_files": 5
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 112,
    "oracle_gods": {
     "pmd_GodClass": 12,
     "pmd_CouplingBetweenObjects": 4,
     "pmd_TooManyMethods": 12,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 4,
     "pmd_ExcessivePublicCount": 2,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 21,
     "ck_TCClow": 103,
     "ck_CBOhigh": 21,
     "ck_LargeClass": 14,
     "decor_blob": 14
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 1112,
    "oracle_gods": {
     "cc14": 14,
     "cognitive15": 18,
     "nesting5": 2,
     "loc50": 10,
     "params5": 12,
     "brain_method": 2,
     "pmd_method_CC10": 16,
     "pmd_method_Cognitive15": 18,
     "pmd_method_NPath200": 4,
     "pmd_method_Ncss60": 2
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 128,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1162,
   "calls": {
    "internal": 808,
    "jdk": 316,
    "repo_not_analysed": 0,
    "unresolved": 2550,
    "should_have_resolved": 738,
    "budget": 0
   },
   "seconds": 3.836,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "modelmapper__modelmapper@c0d4ec69ca4f",
  "repo": "https://github.com/modelmapper/modelmapper.git",
  "name": "modelmapper",
  "full_name": "modelmapper/modelmapper",
  "lang": "java",
  "commit": "c0d4ec69ca4f8840b5e203e43cd991d27b5351db",
  "date": "2026-10-07",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 2353,
  "rank": 369,
  "star_band": "2001..3000",
  "draw": 131,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/modelmapper/modelmapper.git",
  "n_funcs": 1397,
  "n_files": 148,
  "kind": "application",
  "wmc_gods": 15,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7244,
  "anon_frac": 0.0007,
  "pmd_gods": 8,
  "pmd_method_gods": {
   "pmd_method_CC10": 22,
   "pmd_method_Cognitive15": 14,
   "pmd_method_NPath200": 3,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1393,
   "cognitive": 382,
   "npath": 1393,
   "ncss": 1393
  },
  "ck_def_gods": {
   "ck_LCOM": 20,
   "ck_TCClow": 133,
   "ck_CBOhigh": 12,
   "ck_LargeClass": 18,
   "decor_blob": 12
  },
  "ck_def_outside": {
   "ck_LCOM": 35,
   "ck_TCClow": 459,
   "ck_CBOhigh": 33,
   "ck_LargeClass": 24,
   "decor_blob": 16
  },
  "java_files_ck": 148,
  "java_files_multi_class": 49,
  "di": {
   "frameworks": [
    "guice",
    "spring"
   ],
   "build_files": 13
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 148,
    "oracle_gods": {
     "pmd_GodClass": 8,
     "pmd_CouplingBetweenObjects": 9,
     "pmd_TooManyMethods": 11,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 5,
     "pmd_ExcessivePublicCount": 3,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 20,
     "ck_TCClow": 133,
     "ck_CBOhigh": 12,
     "ck_LargeClass": 18,
     "decor_blob": 12
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 1397,
    "oracle_gods": {
     "cc14": 7,
     "cognitive15": 30,
     "nesting5": 9,
     "loc50": 5,
     "params5": 13,
     "brain_method": 3,
     "pmd_method_CC10": 22,
     "pmd_method_Cognitive15": 14,
     "pmd_method_NPath200": 3,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 201,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1445,
   "calls": {
    "internal": 1941,
    "jdk": 1228,
    "repo_not_analysed": 0,
    "unresolved": 320,
    "should_have_resolved": 96,
    "budget": 0
   },
   "seconds": 3.823,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "mikehardy__react-native-update-apk@ac0affc5a15c",
  "repo": "https://github.com/mikehardy/react-native-update-apk.git",
  "name": "react-native-update-apk",
  "full_name": "mikehardy/react-native-update-apk",
  "lang": "java",
  "commit": "ac0affc5a15caa79a9d71dd0f2b825fce00be398",
  "date": "2023-02-01",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 206,
  "rank": 296,
  "star_band": "200..212",
  "draw": 132,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/mikehardy/react-native-update-apk.git",
  "n_funcs": 119,
  "n_files": 20,
  "kind": "application",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6471,
  "anon_frac": 0.1261,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 0,
   "pmd_method_Cognitive15": 0,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 38,
   "cognitive": 11,
   "npath": 38,
   "ncss": 38
  },
  "ck_def_gods": {
   "ck_LCOM": 0,
   "ck_TCClow": 7,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 0,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 8,
  "java_files_multi_class": 5,
  "di": {
   "frameworks": [],
   "build_files": 3
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 20,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 7,
     "ck_CBOhigh": 1,
     "ck_LargeClass": 0,
     "decor_blob": 0
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 119,
    "oracle_gods": {
     "cc14": 0,
     "cognitive15": 1,
     "nesting5": 2,
     "loc50": 1,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 8,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 41,
   "calls": {
    "internal": 3,
    "jdk": 35,
    "repo_not_analysed": 0,
    "unresolved": 135,
    "should_have_resolved": 5,
    "budget": 0
   },
   "seconds": 0.534,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "Meituan-Dianping__Leaf@86a6441d2634",
  "repo": "https://github.com/Meituan-Dianping/Leaf.git",
  "name": "Leaf",
  "full_name": "Meituan-Dianping/Leaf",
  "lang": "java",
  "commit": "86a6441d263497b9f9ee321de13422b9c63f0c06",
  "date": "2020-04-12",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 6766,
  "rank": 388,
  "star_band": ">=5001",
  "draw": 133,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/Meituan-Dianping/Leaf.git",
  "n_funcs": 150,
  "n_files": 23,
  "kind": "application",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.8467,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 1,
   "pmd_method_Cognitive15": 2,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 150,
   "cognitive": 23,
   "npath": 150,
   "ncss": 150
  },
  "ck_def_gods": {
   "ck_LCOM": 3,
   "ck_TCClow": 16,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 4,
   "decor_blob": 3
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 4,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 23,
  "java_files_multi_class": 2,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 3
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 23,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 3,
     "ck_TCClow": 16,
     "ck_CBOhigh": 1,
     "ck_LargeClass": 4,
     "decor_blob": 3
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 150,
    "oracle_gods": {
     "cc14": 0,
     "cognitive15": 1,
     "nesting5": 0,
     "loc50": 1,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 1,
     "pmd_method_Cognitive15": 2,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 29,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 150,
   "calls": {
    "internal": 177,
    "jdk": 183,
    "repo_not_analysed": 0,
    "unresolved": 104,
    "should_have_resolved": 12,
    "budget": 0
   },
   "seconds": 1.054,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "dadoonet__fscrawler@1e1f9b1abb67",
  "repo": "https://github.com/dadoonet/fscrawler.git",
  "name": "fscrawler",
  "full_name": "dadoonet/fscrawler",
  "lang": "java",
  "commit": "1e1f9b1abb675e1b154457a066b2a77861ede08a",
  "date": "2026-10-15",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1455,
  "rank": 65,
  "star_band": "1251..1500",
  "draw": 134,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/dadoonet/fscrawler.git",
  "n_funcs": 1468,
  "n_files": 144,
  "kind": "application",
  "wmc_gods": 15,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6737,
  "anon_frac": 0.0,
  "pmd_gods": 12,
  "pmd_method_gods": {
   "pmd_method_CC10": 26,
   "pmd_method_Cognitive15": 16,
   "pmd_method_NPath200": 7,
   "pmd_method_Ncss60": 5
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1412,
   "cognitive": 444,
   "npath": 1412,
   "ncss": 1412
  },
  "ck_def_gods": {
   "ck_LCOM": 32,
   "ck_TCClow": 122,
   "ck_CBOhigh": 15,
   "ck_LargeClass": 28,
   "decor_blob": 21
  },
  "ck_def_outside": {
   "ck_LCOM": 18,
   "ck_TCClow": 137,
   "ck_CBOhigh": 38,
   "ck_LargeClass": 12,
   "decor_blob": 8
  },
  "java_files_ck": 137,
  "java_files_multi_class": 22,
  "di": {
   "frameworks": [],
   "build_files": 28
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 144,
    "oracle_gods": {
     "pmd_GodClass": 12,
     "pmd_CouplingBetweenObjects": 4,
     "pmd_TooManyMethods": 19,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 3,
     "pmd_ExcessivePublicCount": 3,
     "pmd_ExcessiveImports": 9,
     "ck_LCOM": 32,
     "ck_TCClow": 122,
     "ck_CBOhigh": 15,
     "ck_LargeClass": 28,
     "decor_blob": 21
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 1468,
    "oracle_gods": {
     "cc14": 13,
     "cognitive15": 20,
     "nesting5": 2,
     "loc50": 15,
     "params5": 43,
     "brain_method": 1,
     "pmd_method_CC10": 26,
     "pmd_method_Cognitive15": 16,
     "pmd_method_NPath200": 7,
     "pmd_method_Ncss60": 5
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 152,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1429,
   "calls": {
    "internal": 2258,
    "jdk": 1839,
    "repo_not_analysed": 0,
    "unresolved": 1388,
    "should_have_resolved": 233,
    "budget": 0
   },
   "seconds": 6.397,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "yinjihuan__kitty-cloud@639424b9f5c4",
  "repo": "https://github.com/yinjihuan/kitty-cloud.git",
  "name": "kitty-cloud",
  "full_name": "yinjihuan/kitty-cloud",
  "lang": "java",
  "commit": "639424b9f5c41f5f02ebcf50bcac6c19fea2a05a",
  "date": "2020-10-12",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 312,
  "rank": 317,
  "star_band": "300..324",
  "draw": 135,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/yinjihuan/kitty-cloud.git",
  "n_funcs": 272,
  "n_files": 95,
  "kind": "application",
  "wmc_gods": 0,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.8088,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 0,
   "pmd_method_Cognitive15": 0,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 272,
   "cognitive": 52,
   "npath": 272,
   "ncss": 272
  },
  "ck_def_gods": {
   "ck_LCOM": 2,
   "ck_TCClow": 56,
   "ck_CBOhigh": 6,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 23,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 95,
  "java_files_multi_class": 8,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 27
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 95,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 1,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 2,
     "ck_TCClow": 56,
     "ck_CBOhigh": 6,
     "ck_LargeClass": 1,
     "decor_blob": 0
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 272,
    "oracle_gods": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 165,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 272,
   "calls": {
    "internal": 222,
    "jdk": 194,
    "repo_not_analysed": 0,
    "unresolved": 383,
    "should_have_resolved": 155,
    "budget": 0
   },
   "seconds": 2.223,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "google__gson@e2292f9c9f2e",
  "repo": "https://github.com/google/gson.git",
  "name": "gson",
  "full_name": "google/gson",
  "lang": "java",
  "commit": "e2292f9c9f2e07a4791827e8eea34aa7d80545d6",
  "date": "2026-10-11",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 24237,
  "rank": 75,
  "star_band": ">=5001",
  "draw": 136,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/google/gson.git",
  "n_funcs": 1034,
  "n_files": 91,
  "kind": "application",
  "wmc_gods": 18,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5329,
  "anon_frac": 0.001,
  "pmd_gods": 13,
  "pmd_method_gods": {
   "pmd_method_CC10": 54,
   "pmd_method_Cognitive15": 34,
   "pmd_method_NPath200": 7,
   "pmd_method_Ncss60": 4
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1033,
   "cognitive": 490,
   "npath": 1033,
   "ncss": 1033
  },
  "ck_def_gods": {
   "ck_LCOM": 21,
   "ck_TCClow": 72,
   "ck_CBOhigh": 10,
   "ck_LargeClass": 18,
   "decor_blob": 10
  },
  "ck_def_outside": {
   "ck_LCOM": 12,
   "ck_TCClow": 284,
   "ck_CBOhigh": 25,
   "ck_LargeClass": 22,
   "decor_blob": 3
  },
  "java_files_ck": 90,
  "java_files_multi_class": 47,
  "di": {
   "frameworks": [],
   "build_files": 8
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 91,
    "oracle_gods": {
     "pmd_GodClass": 13,
     "pmd_CouplingBetweenObjects": 7,
     "pmd_TooManyMethods": 16,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 3,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 6,
     "ck_LCOM": 21,
     "ck_TCClow": 72,
     "ck_CBOhigh": 10,
     "ck_LargeClass": 18,
     "decor_blob": 10
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 1034,
    "oracle_gods": {
     "cc14": 22,
     "cognitive15": 38,
     "nesting5": 8,
     "loc50": 20,
     "params5": 9,
     "brain_method": 3,
     "pmd_method_CC10": 54,
     "pmd_method_Cognitive15": 34,
     "pmd_method_NPath200": 7,
     "pmd_method_Ncss60": 4
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 122,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1105,
   "calls": {
    "internal": 2089,
    "jdk": 1715,
    "repo_not_analysed": 0,
    "unresolved": 206,
    "should_have_resolved": 79,
    "budget": 0
   },
   "seconds": 4.201,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "iammert__MaterialIntroView@f7b36b77d691",
  "repo": "https://github.com/iammert/MaterialIntroView.git",
  "name": "MaterialIntroView",
  "full_name": "iammert/MaterialIntroView",
  "lang": "java",
  "commit": "f7b36b77d691bd0f2b270b378fab8d1aaf8ea273",
  "date": "2017-10-18",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 2419,
  "rank": 315,
  "star_band": "2001..3000",
  "draw": 137,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/iammert/MaterialIntroView.git",
  "n_funcs": 151,
  "n_files": 17,
  "kind": "library",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.8079,
  "anon_frac": 0.0,
  "pmd_gods": 1,
  "pmd_method_gods": {
   "pmd_method_CC10": 0,
   "pmd_method_Cognitive15": 0,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 151,
   "cognitive": 31,
   "npath": 151,
   "ncss": 151
  },
  "ck_def_gods": {
   "ck_LCOM": 2,
   "ck_TCClow": 16,
   "ck_CBOhigh": 4,
   "ck_LargeClass": 2,
   "decor_blob": 2
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 1,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 17,
  "java_files_multi_class": 4,
  "di": {
   "frameworks": [],
   "build_files": 3
  },
  "pruned": {
   "removed": 2,
   "by_segment": {
    "androidTest": 2
   }
  },
  "matrix": {
   "class": {
    "n_univ": 17,
    "oracle_gods": {
     "pmd_GodClass": 1,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 1,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 2,
     "ck_TCClow": 16,
     "ck_CBOhigh": 4,
     "ck_LargeClass": 2,
     "decor_blob": 2
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 151,
    "oracle_gods": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 24,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 162,
   "calls": {
    "internal": 112,
    "jdk": 9,
    "repo_not_analysed": 0,
    "unresolved": 338,
    "should_have_resolved": 51,
    "budget": 0
   },
   "seconds": 0.966,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "google__ExoPlayer@dd430f7053a1",
  "repo": "https://github.com/google/ExoPlayer.git",
  "name": "ExoPlayer",
  "full_name": "google/ExoPlayer",
  "lang": "java",
  "commit": "dd430f7053a1a3958deea3ead6a0565150c06bfc",
  "date": "2024-07-25",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 21944,
  "rank": 83,
  "star_band": ">=5001",
  "draw": 139,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/google/ExoPlayer.git",
  "n_funcs": 17419,
  "n_files": 994,
  "kind": "library",
  "wmc_gods": 222,
  "files_skipped": {
   "oversize": 1,
   "generated": 4,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5687,
  "anon_frac": 0.0405,
  "pmd_gods": 111,
  "pmd_method_gods": {
   "pmd_method_CC10": 555,
   "pmd_method_Cognitive15": 362,
   "pmd_method_NPath200": 178,
   "pmd_method_Ncss60": 89
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 15218,
   "cognitive": 6251,
   "npath": 15218,
   "ncss": 15218
  },
  "ck_def_gods": {
   "ck_LCOM": 283,
   "ck_TCClow": 892,
   "ck_CBOhigh": 273,
   "ck_LargeClass": 347,
   "decor_blob": 229
  },
  "ck_def_outside": {
   "ck_LCOM": 69,
   "ck_TCClow": 709,
   "ck_CBOhigh": 118,
   "ck_LargeClass": 88,
   "decor_blob": 39
  },
  "java_files_ck": 956,
  "java_files_multi_class": 439,
  "di": {
   "frameworks": [],
   "build_files": 40
  },
  "pruned": {
   "removed": 77,
   "by_segment": {
    "androidTest": 77
   }
  },
  "matrix": {
   "class": {
    "n_univ": 994,
    "oracle_gods": {
     "pmd_GodClass": 111,
     "pmd_CouplingBetweenObjects": 77,
     "pmd_TooManyMethods": 239,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 2,
     "pmd_TooManyFields": 42,
     "pmd_ExcessivePublicCount": 22,
     "pmd_ExcessiveImports": 104,
     "ck_LCOM": 283,
     "ck_TCClow": 892,
     "ck_CBOhigh": 273,
     "ck_LargeClass": 347,
     "decor_blob": 229
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 17419,
    "oracle_gods": {
     "cc14": 367,
     "cognitive15": 595,
     "nesting5": 105,
     "loc50": 410,
     "params5": 660,
     "brain_method": 46,
     "pmd_method_CC10": 555,
     "pmd_method_Cognitive15": 362,
     "pmd_method_NPath200": 178,
     "pmd_method_Ncss60": 89
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 1139,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 15349,
   "calls": {
    "internal": 28626,
    "jdk": 9716,
    "repo_not_analysed": 0,
    "unresolved": 11551,
    "should_have_resolved": 4450,
    "budget": 0
   },
   "seconds": 32.174,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "algorithmzuo__algorithm-journey@f797c024191b",
  "repo": "https://github.com/algorithmzuo/algorithm-journey.git",
  "name": "algorithm-journey",
  "full_name": "algorithmzuo/algorithm-journey",
  "lang": "java",
  "commit": "f797c024191b73ce2f2917e46cfb6f0a27aecc7c",
  "date": "2026-10-16",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 3452,
  "rank": 330,
  "star_band": "3001..5000",
  "draw": 140,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/algorithmzuo/algorithm-journey.git",
  "n_funcs": 5996,
  "n_files": 932,
  "kind": "application",
  "wmc_gods": 121,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.265,
  "anon_frac": 0.0,
  "pmd_gods": 2,
  "pmd_method_gods": {
   "pmd_method_CC10": 228,
   "pmd_method_Cognitive15": 289,
   "pmd_method_NPath200": 36,
   "pmd_method_Ncss60": 7
  },
  "pmd_method_unmatched": 64,
  "pmd_method_values": {
   "cc": 5887,
   "cognitive": 4373,
   "npath": 5887,
   "ncss": 5887
  },
  "ck_def_gods": {
   "ck_LCOM": 50,
   "ck_TCClow": 817,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 227,
   "decor_blob": 43
  },
  "ck_def_outside": {
   "ck_LCOM": 19,
   "ck_TCClow": 277,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 109,
   "decor_blob": 20
  },
  "java_files_ck": 932,
  "java_files_multi_class": 352,
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 932,
    "oracle_gods": {
     "pmd_GodClass": 2,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 113,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 15,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 50,
     "ck_TCClow": 817,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 227,
     "decor_blob": 43
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 5996,
    "oracle_gods": {
     "cc14": 56,
     "cognitive15": 273,
     "nesting5": 62,
     "loc50": 35,
     "params5": 182,
     "brain_method": 3,
     "pmd_method_CC10": 228,
     "pmd_method_Cognitive15": 289,
     "pmd_method_NPath200": 36,
     "pmd_method_Ncss60": 7
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 1513,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 8400,
   "calls": {
    "internal": 16283,
    "jdk": 12708,
    "repo_not_analysed": 0,
    "unresolved": 118,
    "should_have_resolved": 0,
    "budget": 0
   },
   "seconds": 13.251,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "krasa__StringManipulation@ab970f43f848",
  "repo": "https://github.com/krasa/StringManipulation.git",
  "name": "StringManipulation",
  "full_name": "krasa/StringManipulation",
  "lang": "java",
  "commit": "ab970f43f848ce51f3388e51b5d09a88a3bb5a11",
  "date": "2026-02-13",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 753,
  "rank": 233,
  "star_band": "700..799",
  "draw": 141,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/krasa/StringManipulation.git",
  "n_funcs": 1721,
  "n_files": 248,
  "kind": "application",
  "wmc_gods": 17,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6188,
  "anon_frac": 0.0,
  "pmd_gods": 8,
  "pmd_method_gods": {
   "pmd_method_CC10": 56,
   "pmd_method_Cognitive15": 48,
   "pmd_method_NPath200": 13,
   "pmd_method_Ncss60": 4
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1721,
   "cognitive": 676,
   "npath": 1721,
   "ncss": 1721
  },
  "ck_def_gods": {
   "ck_LCOM": 34,
   "ck_TCClow": 193,
   "ck_CBOhigh": 27,
   "ck_LargeClass": 25,
   "decor_blob": 17
  },
  "ck_def_outside": {
   "ck_LCOM": 5,
   "ck_TCClow": 39,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 2,
   "decor_blob": 0
  },
  "java_files_ck": 248,
  "java_files_multi_class": 82,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 2
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 248,
    "oracle_gods": {
     "pmd_GodClass": 8,
     "pmd_CouplingBetweenObjects": 6,
     "pmd_TooManyMethods": 18,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 9,
     "pmd_ExcessivePublicCount": 3,
     "pmd_ExcessiveImports": 4,
     "ck_LCOM": 34,
     "ck_TCClow": 193,
     "ck_CBOhigh": 27,
     "ck_LargeClass": 25,
     "decor_blob": 17
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 1721,
    "oracle_gods": {
     "cc14": 24,
     "cognitive15": 49,
     "nesting5": 7,
     "loc50": 20,
     "params5": 43,
     "brain_method": 2,
     "pmd_method_CC10": 56,
     "pmd_method_Cognitive15": 48,
     "pmd_method_NPath200": 13,
     "pmd_method_Ncss60": 4
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 254,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1812,
   "calls": {
    "internal": 1721,
    "jdk": 2567,
    "repo_not_analysed": 0,
    "unresolved": 2688,
    "should_have_resolved": 309,
    "budget": 0
   },
   "seconds": 6.514,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "loks666__get_jobs@a78db87b1da5",
  "repo": "https://github.com/loks666/get_jobs.git",
  "name": "get_jobs",
  "full_name": "loks666/get_jobs",
  "lang": "java",
  "commit": "a78db87b1da539120eeb843e6ab2fc36998bc2c0",
  "date": "2026-10-16",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 8932,
  "rank": 275,
  "star_band": ">=5001",
  "draw": 142,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/loks666/get_jobs.git",
  "n_funcs": 890,
  "n_files": 76,
  "kind": "application",
  "wmc_gods": 17,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.4281,
  "anon_frac": 0.3034,
  "pmd_gods": 10,
  "pmd_method_gods": {
   "pmd_method_CC10": 61,
   "pmd_method_Cognitive15": 55,
   "pmd_method_NPath200": 28,
   "pmd_method_Ncss60": 16
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 496,
   "cognitive": 351,
   "npath": 496,
   "ncss": 496
  },
  "ck_def_gods": {
   "ck_LCOM": 14,
   "ck_TCClow": 32,
   "ck_CBOhigh": 15,
   "ck_LargeClass": 12,
   "decor_blob": 11
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 3,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 3,
   "decor_blob": 0
  },
  "java_files_ck": 46,
  "java_files_multi_class": 9,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 76,
    "oracle_gods": {
     "pmd_GodClass": 10,
     "pmd_CouplingBetweenObjects": 7,
     "pmd_TooManyMethods": 14,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 2,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 2,
     "ck_LCOM": 14,
     "ck_TCClow": 32,
     "ck_CBOhigh": 15,
     "ck_LargeClass": 12,
     "decor_blob": 11
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 890,
    "oracle_gods": {
     "cc14": 58,
     "cognitive15": 98,
     "nesting5": 11,
     "loc50": 54,
     "params5": 23,
     "brain_method": 9,
     "pmd_method_CC10": 61,
     "pmd_method_Cognitive15": 55,
     "pmd_method_NPath200": 28,
     "pmd_method_Ncss60": 16
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 86,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 511,
   "calls": {
    "internal": 724,
    "jdk": 2803,
    "repo_not_analysed": 0,
    "unresolved": 2342,
    "should_have_resolved": 1085,
    "budget": 0
   },
   "seconds": 4.772,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "DTStack__flinkStreamSQL@fd15f55eaebc",
  "repo": "https://github.com/DTStack/flinkStreamSQL.git",
  "name": "flinkStreamSQL",
  "full_name": "DTStack/flinkStreamSQL",
  "lang": "java",
  "commit": "fd15f55eaebc7437fc9856d4d0855d54bdc0a1d3",
  "date": "2022-10-26",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 2046,
  "rank": 622,
  "star_band": "2001..3000",
  "draw": 143,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/DTStack/flinkStreamSQL.git",
  "n_funcs": 3168,
  "n_files": 444,
  "kind": "application",
  "wmc_gods": 34,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7017,
  "anon_frac": 0.0,
  "pmd_gods": 29,
  "pmd_method_gods": {
   "pmd_method_CC10": 106,
   "pmd_method_Cognitive15": 73,
   "pmd_method_NPath200": 11,
   "pmd_method_Ncss60": 9
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 3166,
   "cognitive": 945,
   "npath": 3166,
   "ncss": 3166
  },
  "ck_def_gods": {
   "ck_LCOM": 121,
   "ck_TCClow": 341,
   "ck_CBOhigh": 75,
   "ck_LargeClass": 70,
   "decor_blob": 54
  },
  "ck_def_outside": {
   "ck_LCOM": 4,
   "ck_TCClow": 143,
   "ck_CBOhigh": 31,
   "ck_LargeClass": 4,
   "decor_blob": 0
  },
  "java_files_ck": 428,
  "java_files_multi_class": 46,
  "di": {
   "frameworks": [],
   "build_files": 150
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 444,
    "oracle_gods": {
     "pmd_GodClass": 29,
     "pmd_CouplingBetweenObjects": 24,
     "pmd_TooManyMethods": 30,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 16,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 33,
     "ck_LCOM": 121,
     "ck_TCClow": 341,
     "ck_CBOhigh": 75,
     "ck_LargeClass": 70,
     "decor_blob": 54
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 3168,
    "oracle_gods": {
     "cc14": 58,
     "cognitive15": 69,
     "nesting5": 6,
     "loc50": 53,
     "params5": 85,
     "brain_method": 3,
     "pmd_method_CC10": 106,
     "pmd_method_Cognitive15": 73,
     "pmd_method_NPath200": 11,
     "pmd_method_Ncss60": 9
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 469,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 3183,
   "calls": {
    "internal": 3537,
    "jdk": 5099,
    "repo_not_analysed": 0,
    "unresolved": 6649,
    "should_have_resolved": 1009,
    "budget": 0
   },
   "seconds": 25.661,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "nosqlcoco__springboot-weapp-demo@c843e2b69204",
  "repo": "https://github.com/nosqlcoco/springboot-weapp-demo.git",
  "name": "springboot-weapp-demo",
  "full_name": "nosqlcoco/springboot-weapp-demo",
  "lang": "java",
  "commit": "c843e2b692049680fba582e20fef53294c7a8e87",
  "date": "2019-06-27",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 224,
  "rank": 30,
  "star_band": "213..224",
  "draw": 144,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/nosqlcoco/springboot-weapp-demo.git",
  "n_funcs": 83,
  "n_files": 28,
  "kind": "application",
  "wmc_gods": 0,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6867,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 2,
   "pmd_method_Cognitive15": 1,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 1
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 83,
   "cognitive": 27,
   "npath": 83,
   "ncss": 83
  },
  "ck_def_gods": {
   "ck_LCOM": 2,
   "ck_TCClow": 20,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 2,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "java_files_ck": 28,
  "java_files_multi_class": 2,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 28,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 2,
     "ck_TCClow": 20,
     "ck_CBOhigh": 2,
     "ck_LargeClass": 0,
     "decor_blob": 0
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 83,
    "oracle_gods": {
     "cc14": 1,
     "cognitive15": 1,
     "nesting5": 1,
     "loc50": 2,
     "params5": 3,
     "brain_method": 1,
     "pmd_method_CC10": 2,
     "pmd_method_Cognitive15": 1,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 1
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 37,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 88,
   "calls": {
    "internal": 52,
    "jdk": 160,
    "repo_not_analysed": 0,
    "unresolved": 267,
    "should_have_resolved": 54,
    "budget": 0
   },
   "seconds": 1.099,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "prestodb__presto@69b70b195d17",
  "repo": "https://github.com/prestodb/presto.git",
  "name": "presto",
  "full_name": "prestodb/presto",
  "lang": "java",
  "commit": "69b70b195d174731f62493c5bd9604e8a04af545",
  "date": "2026-10-16",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 16762,
  "rank": 120,
  "star_band": ">=5001",
  "draw": 145,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/prestodb/presto.git",
  "n_funcs": 69313,
  "n_files": 6219,
  "kind": "application",
  "wmc_gods": 605,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7231,
  "anon_frac": 0.0041,
  "pmd_gods": 306,
  "pmd_method_gods": {
   "pmd_method_CC10": 1132,
   "pmd_method_Cognitive15": 735,
   "pmd_method_NPath200": 175,
   "pmd_method_Ncss60": 134
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 62515,
   "cognitive": 16925,
   "npath": 62515,
   "ncss": 62515
  },
  "ck_def_gods": {
   "ck_LCOM": 975,
   "ck_TCClow": 5518,
   "ck_CBOhigh": 1419,
   "ck_LargeClass": 1025,
   "decor_blob": 606
  },
  "ck_def_outside": {
   "ck_LCOM": 469,
   "ck_TCClow": 3868,
   "ck_CBOhigh": 850,
   "ck_LargeClass": 496,
   "decor_blob": 267
  },
  "java_files_ck": 5981,
  "java_files_multi_class": 1220,
  "di": {
   "frameworks": [
    "guice",
    "spring"
   ],
   "build_files": 125
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 6219,
    "oracle_gods": {
     "pmd_GodClass": 306,
     "pmd_CouplingBetweenObjects": 554,
     "pmd_TooManyMethods": 703,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 2,
     "pmd_TooManyFields": 47,
     "pmd_ExcessivePublicCount": 99,
     "pmd_ExcessiveImports": 870,
     "ck_LCOM": 975,
     "ck_TCClow": 5518,
     "ck_CBOhigh": 1419,
     "ck_LargeClass": 1025,
     "decor_blob": 606
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 69313,
    "oracle_gods": {
     "cc14": 555,
     "cognitive15": 910,
     "nesting5": 153,
     "loc50": 1187,
     "params5": 3245,
     "brain_method": 64,
     "pmd_method_CC10": 1132,
     "pmd_method_Cognitive15": 735,
     "pmd_method_NPath200": 175,
     "pmd_method_Ncss60": 134
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 6673,
   "files_failed": 2,
   "files_java8": 0,
   "methods": 62837,
   "calls": {
    "internal": 133197,
    "jdk": 87854,
    "repo_not_analysed": 53,
    "unresolved": 60599,
    "should_have_resolved": 29400,
    "budget": 0
   },
   "seconds": 219.627,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "opentripplanner__OpenTripPlanner@59b052df04a3",
  "repo": "https://github.com/opentripplanner/OpenTripPlanner.git",
  "name": "OpenTripPlanner",
  "full_name": "opentripplanner/OpenTripPlanner",
  "lang": "java",
  "commit": "59b052df04a3438535702c85083dd5684980834c",
  "date": "2026-10-16",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 2760,
  "rank": 117,
  "star_band": "2001..3000",
  "draw": 146,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/opentripplanner/OpenTripPlanner.git",
  "n_funcs": 20634,
  "n_files": 2705,
  "kind": "application",
  "wmc_gods": 101,
  "files_skipped": {
   "oversize": 0,
   "generated": 2,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.752,
  "anon_frac": 0.0068,
  "pmd_gods": 54,
  "pmd_method_gods": {
   "pmd_method_CC10": 229,
   "pmd_method_Cognitive15": 152,
   "pmd_method_NPath200": 48,
   "pmd_method_Ncss60": 24
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 20236,
   "cognitive": 4946,
   "npath": 20232,
   "ncss": 20236
  },
  "ck_def_gods": {
   "ck_LCOM": 344,
   "ck_TCClow": 2098,
   "ck_CBOhigh": 378,
   "ck_LargeClass": 383,
   "decor_blob": 226
  },
  "ck_def_outside": {
   "ck_LCOM": 175,
   "ck_TCClow": 1281,
   "ck_CBOhigh": 171,
   "ck_LargeClass": 185,
   "decor_blob": 91
  },
  "java_files_ck": 2530,
  "java_files_multi_class": 255,
  "di": {
   "frameworks": [
    "dagger"
   ],
   "build_files": 17
  },
  "pruned": {
   "removed": 1,
   "by_segment": {
    "build": 1
   }
  },
  "matrix": {
   "class": {
    "n_univ": 2705,
    "oracle_gods": {
     "pmd_GodClass": 54,
     "pmd_CouplingBetweenObjects": 115,
     "pmd_TooManyMethods": 361,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 12,
     "pmd_ExcessivePublicCount": 26,
     "pmd_ExcessiveImports": 125,
     "ck_LCOM": 344,
     "ck_TCClow": 2098,
     "ck_CBOhigh": 378,
     "ck_LargeClass": 383,
     "decor_blob": 226
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 20634,
    "oracle_gods": {
     "cc14": 99,
     "cognitive15": 180,
     "nesting5": 41,
     "loc50": 265,
     "params5": 456,
     "brain_method": 15,
     "pmd_method_CC10": 229,
     "pmd_method_Cognitive15": 152,
     "pmd_method_NPath200": 48,
     "pmd_method_Ncss60": 24
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 3021,
   "files_failed": 7,
   "files_java8": 15,
   "methods": 20560,
   "calls": {
    "internal": 40824,
    "jdk": 19265,
    "repo_not_analysed": 0,
    "unresolved": 23570,
    "should_have_resolved": 9009,
    "budget": 0
   },
   "seconds": 37.055,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "lxy-go__SpringBoot@af8995e8f21e",
  "repo": "https://github.com/lxy-go/SpringBoot.git",
  "name": "SpringBoot",
  "full_name": "lxy-go/SpringBoot",
  "lang": "java",
  "commit": "af8995e8f21ecdb6a94ce0fafbd8eededd9f9988",
  "date": "2020-03-31",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 2694,
  "rank": 154,
  "star_band": "2001..3000",
  "draw": 149,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/lxy-go/SpringBoot.git",
  "n_funcs": 347,
  "n_files": 90,
  "kind": "application",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 16,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.8012,
  "anon_frac": 0.1037,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 0,
   "pmd_method_Cognitive15": 0,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 244,
   "cognitive": 5,
   "npath": 244,
   "ncss": 244
  },
  "ck_def_gods": {
   "ck_LCOM": 1,
   "ck_TCClow": 37,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 7,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 85,
  "java_files_multi_class": 4,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 29
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 90,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 1,
     "ck_TCClow": 37,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 1,
     "decor_blob": 0
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 347,
    "oracle_gods": {
     "cc14": 2,
     "cognitive15": 8,
     "nesting5": 1,
     "loc50": 1,
     "params5": 1,
     "brain_method": 1,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 98,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 244,
   "calls": {
    "internal": 46,
    "jdk": 61,
    "repo_not_analysed": 0,
    "unresolved": 99,
    "should_have_resolved": 2,
    "budget": 0
   },
   "seconds": 0.991,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "pmd__pmd@128db42ad1c1",
  "repo": "https://github.com/pmd/pmd.git",
  "name": "pmd",
  "full_name": "pmd/pmd",
  "lang": "java",
  "commit": "128db42ad1c14d0fd12ba5574ff1ca2974f4fdd3",
  "date": "2026-10-18",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 5512,
  "rank": 519,
  "star_band": ">=5001",
  "draw": 151,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/pmd/pmd.git",
  "n_funcs": 15309,
  "n_files": 1728,
  "kind": "application",
  "wmc_gods": 123,
  "files_skipped": {
   "oversize": 0,
   "generated": 6,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.701,
  "anon_frac": 0.0051,
  "pmd_gods": 68,
  "pmd_method_gods": {
   "pmd_method_CC10": 218,
   "pmd_method_Cognitive15": 180,
   "pmd_method_NPath200": 31,
   "pmd_method_Ncss60": 10
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 13435,
   "cognitive": 3942,
   "npath": 13435,
   "ncss": 13435
  },
  "ck_def_gods": {
   "ck_LCOM": 266,
   "ck_TCClow": 1559,
   "ck_CBOhigh": 251,
   "ck_LargeClass": 171,
   "decor_blob": 115
  },
  "ck_def_outside": {
   "ck_LCOM": 92,
   "ck_TCClow": 643,
   "ck_CBOhigh": 53,
   "ck_LargeClass": 50,
   "decor_blob": 22
  },
  "java_files_ck": 1707,
  "java_files_multi_class": 271,
  "di": {
   "frameworks": [],
   "build_files": 44
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 1728,
    "oracle_gods": {
     "pmd_GodClass": 68,
     "pmd_CouplingBetweenObjects": 64,
     "pmd_TooManyMethods": 138,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 3,
     "pmd_ExcessivePublicCount": 16,
     "pmd_ExcessiveImports": 58,
     "ck_LCOM": 266,
     "ck_TCClow": 1559,
     "ck_CBOhigh": 251,
     "ck_LargeClass": 171,
     "decor_blob": 115
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 15309,
    "oracle_gods": {
     "cc14": 99,
     "cognitive15": 219,
     "nesting5": 47,
     "loc50": 95,
     "params5": 118,
     "brain_method": 9,
     "pmd_method_CC10": 218,
     "pmd_method_Cognitive15": 180,
     "pmd_method_NPath200": 31,
     "pmd_method_Ncss60": 10
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 1835,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 15318,
   "calls": {
    "internal": 23402,
    "jdk": 9912,
    "repo_not_analysed": 0,
    "unresolved": 10904,
    "should_have_resolved": 2011,
    "budget": 0
   },
   "seconds": 57.736,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "RoboBinding__RoboBinding@d5e213d012b2",
  "repo": "https://github.com/RoboBinding/RoboBinding.git",
  "name": "RoboBinding",
  "full_name": "RoboBinding/RoboBinding",
  "lang": "java",
  "commit": "d5e213d012b2a845fe809c1c6c58ec83ef94b82e",
  "date": "2017-10-08",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1266,
  "rank": 441,
  "star_band": "1251..1500",
  "draw": 152,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/RoboBinding/RoboBinding.git",
  "n_funcs": 2403,
  "n_files": 496,
  "kind": "application",
  "wmc_gods": 4,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7886,
  "anon_frac": 0.0,
  "pmd_gods": 4,
  "pmd_method_gods": {
   "pmd_method_CC10": 16,
   "pmd_method_Cognitive15": 9,
   "pmd_method_NPath200": 4,
   "pmd_method_Ncss60": 3
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 2403,
   "cognitive": 513,
   "npath": 2403,
   "ncss": 2403
  },
  "ck_def_gods": {
   "ck_LCOM": 27,
   "ck_TCClow": 410,
   "ck_CBOhigh": 26,
   "ck_LargeClass": 16,
   "decor_blob": 5
  },
  "ck_def_outside": {
   "ck_LCOM": 20,
   "ck_TCClow": 187,
   "ck_CBOhigh": 23,
   "ck_LargeClass": 3,
   "decor_blob": 0
  },
  "java_files_ck": 495,
  "java_files_multi_class": 88,
  "di": {
   "frameworks": [],
   "build_files": 6
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 496,
    "oracle_gods": {
     "pmd_GodClass": 4,
     "pmd_CouplingBetweenObjects": 4,
     "pmd_TooManyMethods": 19,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 3,
     "ck_LCOM": 27,
     "ck_TCClow": 410,
     "ck_CBOhigh": 26,
     "ck_LargeClass": 16,
     "decor_blob": 5
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 2403,
    "oracle_gods": {
     "cc14": 5,
     "cognitive15": 13,
     "nesting5": 3,
     "loc50": 5,
     "params5": 17,
     "brain_method": 2,
     "pmd_method_CC10": 16,
     "pmd_method_Cognitive15": 9,
     "pmd_method_NPath200": 4,
     "pmd_method_Ncss60": 3
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 611,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 2425,
   "calls": {
    "internal": 2581,
    "jdk": 1410,
    "repo_not_analysed": 0,
    "unresolved": 1211,
    "should_have_resolved": 833,
    "budget": 0
   },
   "seconds": 5.187,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "Bearded-Hen__Android-Bootstrap@b3d62cc1847e",
  "repo": "https://github.com/Bearded-Hen/Android-Bootstrap.git",
  "name": "Android-Bootstrap",
  "full_name": "Bearded-Hen/Android-Bootstrap",
  "lang": "java",
  "commit": "b3d62cc1847e26d420c53c92665a4fe1e6ee7ecf",
  "date": "2017-07-22",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 7209,
  "rank": 358,
  "star_band": ">=5001",
  "draw": 154,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/Bearded-Hen/Android-Bootstrap.git",
  "n_funcs": 461,
  "n_files": 49,
  "kind": "library",
  "wmc_gods": 4,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.718,
  "anon_frac": 0.0,
  "pmd_gods": 4,
  "pmd_method_gods": {
   "pmd_method_CC10": 3,
   "pmd_method_Cognitive15": 2,
   "pmd_method_NPath200": 2,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 461,
   "cognitive": 132,
   "npath": 461,
   "ncss": 461
  },
  "ck_def_gods": {
   "ck_LCOM": 11,
   "ck_TCClow": 41,
   "ck_CBOhigh": 14,
   "ck_LargeClass": 15,
   "decor_blob": 8
  },
  "ck_def_outside": {
   "ck_LCOM": 11,
   "ck_TCClow": 14,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 49,
  "java_files_multi_class": 9,
  "di": {
   "frameworks": [],
   "build_files": 3
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 49,
    "oracle_gods": {
     "pmd_GodClass": 4,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 10,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 2,
     "pmd_TooManyFields": 2,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 2,
     "ck_LCOM": 11,
     "ck_TCClow": 41,
     "ck_CBOhigh": 14,
     "ck_LargeClass": 15,
     "decor_blob": 8
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 461,
    "oracle_gods": {
     "cc14": 2,
     "cognitive15": 2,
     "nesting5": 1,
     "loc50": 2,
     "params5": 11,
     "brain_method": 1,
     "pmd_method_CC10": 3,
     "pmd_method_Cognitive15": 2,
     "pmd_method_NPath200": 2,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 65,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 469,
   "calls": {
    "internal": 255,
    "jdk": 119,
    "repo_not_analysed": 0,
    "unresolved": 1153,
    "should_have_resolved": 334,
    "budget": 0
   },
   "seconds": 3.243,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "hackware1993__MagicIndicator@fe22c7dc4544",
  "repo": "https://github.com/hackware1993/MagicIndicator.git",
  "name": "MagicIndicator",
  "full_name": "hackware1993/MagicIndicator",
  "lang": "java",
  "commit": "fe22c7dc45444312bf1e8c71d1ced8e7c1aa3c9c",
  "date": "2024-12-07",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 9789,
  "rank": 244,
  "star_band": ">=5001",
  "draw": 157,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/hackware1993/MagicIndicator.git",
  "n_funcs": 522,
  "n_files": 39,
  "kind": "library",
  "wmc_gods": 4,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.751,
  "anon_frac": 0.0,
  "pmd_gods": 3,
  "pmd_method_gods": {
   "pmd_method_CC10": 4,
   "pmd_method_Cognitive15": 4,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 522,
   "cognitive": 146,
   "npath": 522,
   "ncss": 522
  },
  "ck_def_gods": {
   "ck_LCOM": 11,
   "ck_TCClow": 37,
   "ck_CBOhigh": 4,
   "ck_LargeClass": 12,
   "decor_blob": 10
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 4,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 39,
  "java_files_multi_class": 15,
  "di": {
   "frameworks": [],
   "build_files": 3
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 39,
    "oracle_gods": {
     "pmd_GodClass": 3,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 6,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 3,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 11,
     "ck_TCClow": 37,
     "ck_CBOhigh": 4,
     "ck_LargeClass": 12,
     "decor_blob": 10
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 522,
    "oracle_gods": {
     "cc14": 1,
     "cognitive15": 4,
     "nesting5": 2,
     "loc50": 1,
     "params5": 5,
     "brain_method": 0,
     "pmd_method_CC10": 4,
     "pmd_method_Cognitive15": 4,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 45,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 554,
   "calls": {
    "internal": 289,
    "jdk": 110,
    "repo_not_analysed": 0,
    "unresolved": 751,
    "should_have_resolved": 335,
    "budget": 0
   },
   "seconds": 1.705,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "openjdk__jol@db2cc7444850",
  "repo": "https://github.com/openjdk/jol.git",
  "name": "jol",
  "full_name": "openjdk/jol",
  "lang": "java",
  "commit": "db2cc744485031c8149991a004ab02f2ea9b24dd",
  "date": "2026-01-21",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1098,
  "rank": 350,
  "star_band": "1000..1250",
  "draw": 158,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/openjdk/jol.git",
  "n_funcs": 594,
  "n_files": 102,
  "kind": "application",
  "wmc_gods": 9,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5471,
  "anon_frac": 0.0,
  "pmd_gods": 8,
  "pmd_method_gods": {
   "pmd_method_CC10": 29,
   "pmd_method_Cognitive15": 15,
   "pmd_method_NPath200": 5,
   "pmd_method_Ncss60": 6
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 594,
   "cognitive": 269,
   "npath": 594,
   "ncss": 594
  },
  "ck_def_gods": {
   "ck_LCOM": 6,
   "ck_TCClow": 66,
   "ck_CBOhigh": 6,
   "ck_LargeClass": 6,
   "decor_blob": 4
  },
  "ck_def_outside": {
   "ck_LCOM": 6,
   "ck_TCClow": 28,
   "ck_CBOhigh": 4,
   "ck_LargeClass": 2,
   "decor_blob": 0
  },
  "java_files_ck": 102,
  "java_files_multi_class": 30,
  "di": {
   "frameworks": [],
   "build_files": 5
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 102,
    "oracle_gods": {
     "pmd_GodClass": 8,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 13,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 6,
     "ck_TCClow": 66,
     "ck_CBOhigh": 6,
     "ck_LargeClass": 6,
     "decor_blob": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 594,
    "oracle_gods": {
     "cc14": 11,
     "cognitive15": 16,
     "nesting5": 3,
     "loc50": 14,
     "params5": 8,
     "brain_method": 3,
     "pmd_method_CC10": 29,
     "pmd_method_Cognitive15": 15,
     "pmd_method_NPath200": 5,
     "pmd_method_Ncss60": 6
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 123,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 594,
   "calls": {
    "internal": 1463,
    "jdk": 1605,
    "repo_not_analysed": 0,
    "unresolved": 104,
    "should_have_resolved": 4,
    "budget": 0
   },
   "seconds": 3.402,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "gaoleicoding__BiuBike@cdb084261ded",
  "repo": "https://github.com/gaoleicoding/BiuBike.git",
  "name": "BiuBike",
  "full_name": "gaoleicoding/BiuBike",
  "lang": "java",
  "commit": "cdb084261ded20c17892308e21d87bb7bd8717fa",
  "date": "2022-11-27",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 442,
  "rank": 98,
  "star_band": "400..449",
  "draw": 159,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/gaoleicoding/BiuBike.git",
  "n_funcs": 482,
  "n_files": 57,
  "kind": "library",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6598,
  "anon_frac": 0.0,
  "pmd_gods": 1,
  "pmd_method_gods": {
   "pmd_method_CC10": 11,
   "pmd_method_Cognitive15": 8,
   "pmd_method_NPath200": 7,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 482,
   "cognitive": 165,
   "npath": 482,
   "ncss": 482
  },
  "ck_def_gods": {
   "ck_LCOM": 13,
   "ck_TCClow": 54,
   "ck_CBOhigh": 9,
   "ck_LargeClass": 12,
   "decor_blob": 8
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 1,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 57,
  "java_files_multi_class": 23,
  "di": {
   "frameworks": [],
   "build_files": 2
  },
  "pruned": {
   "removed": 1,
   "by_segment": {
    "androidTest": 1
   }
  },
  "matrix": {
   "class": {
    "n_univ": 57,
    "oracle_gods": {
     "pmd_GodClass": 1,
     "pmd_CouplingBetweenObjects": 3,
     "pmd_TooManyMethods": 7,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 5,
     "ck_LCOM": 13,
     "ck_TCClow": 54,
     "ck_CBOhigh": 9,
     "ck_LargeClass": 12,
     "decor_blob": 8
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 482,
    "oracle_gods": {
     "cc14": 7,
     "cognitive15": 8,
     "nesting5": 1,
     "loc50": 8,
     "params5": 9,
     "brain_method": 1,
     "pmd_method_CC10": 11,
     "pmd_method_Cognitive15": 8,
     "pmd_method_NPath200": 7,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 58,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 531,
   "calls": {
    "internal": 119,
    "jdk": 148,
    "repo_not_analysed": 0,
    "unresolved": 2306,
    "should_have_resolved": 117,
    "budget": 0
   },
   "seconds": 3.012,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "lingochamp__FileDownloader@6237a8cac174",
  "repo": "https://github.com/lingochamp/FileDownloader.git",
  "name": "FileDownloader",
  "full_name": "lingochamp/FileDownloader",
  "lang": "java",
  "commit": "6237a8cac174bcc916e4342b14ab1ab72a5768d4",
  "date": "2019-11-08",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 11128,
  "rank": 213,
  "star_band": ">=5001",
  "draw": 160,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/lingochamp/FileDownloader.git",
  "n_funcs": 1383,
  "n_files": 93,
  "kind": "library",
  "wmc_gods": 19,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6674,
  "anon_frac": 0.0,
  "pmd_gods": 5,
  "pmd_method_gods": {
   "pmd_method_CC10": 29,
   "pmd_method_Cognitive15": 26,
   "pmd_method_NPath200": 9,
   "pmd_method_Ncss60": 7
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1383,
   "cognitive": 465,
   "npath": 1383,
   "ncss": 1383
  },
  "ck_def_gods": {
   "ck_LCOM": 21,
   "ck_TCClow": 84,
   "ck_CBOhigh": 23,
   "ck_LargeClass": 29,
   "decor_blob": 20
  },
  "ck_def_outside": {
   "ck_LCOM": 2,
   "ck_TCClow": 29,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 2,
   "decor_blob": 1
  },
  "java_files_ck": 93,
  "java_files_multi_class": 55,
  "di": {
   "frameworks": [],
   "build_files": 3
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 93,
    "oracle_gods": {
     "pmd_GodClass": 5,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 26,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 4,
     "pmd_ExcessivePublicCount": 2,
     "pmd_ExcessiveImports": 2,
     "ck_LCOM": 21,
     "ck_TCClow": 84,
     "ck_CBOhigh": 23,
     "ck_LargeClass": 29,
     "decor_blob": 20
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 1383,
    "oracle_gods": {
     "cc14": 16,
     "cognitive15": 25,
     "nesting5": 6,
     "loc50": 21,
     "params5": 27,
     "brain_method": 2,
     "pmd_method_CC10": 29,
     "pmd_method_Cognitive15": 26,
     "pmd_method_NPath200": 9,
     "pmd_method_Ncss60": 7
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 112,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1419,
   "calls": {
    "internal": 2551,
    "jdk": 793,
    "repo_not_analysed": 0,
    "unresolved": 1164,
    "should_have_resolved": 177,
    "budget": 0
   },
   "seconds": 4.321,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "ProgrammerAnthony__RocketMQC@6790ee5dfc31",
  "repo": "https://github.com/ProgrammerAnthony/RocketMQC.git",
  "name": "RocketMQC",
  "full_name": "ProgrammerAnthony/RocketMQC",
  "lang": "java",
  "commit": "6790ee5dfc31f9b797bbe74acad2ac92b6c7771c",
  "date": "2022-02-09",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1099,
  "rank": 348,
  "star_band": "1000..1250",
  "draw": 161,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/ProgrammerAnthony/RocketMQC.git",
  "n_funcs": 6865,
  "n_files": 579,
  "kind": "application",
  "wmc_gods": 79,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7025,
  "anon_frac": 0.0,
  "pmd_gods": 39,
  "pmd_method_gods": {
   "pmd_method_CC10": 214,
   "pmd_method_Cognitive15": 200,
   "pmd_method_NPath200": 37,
   "pmd_method_Ncss60": 43
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 6851,
   "cognitive": 2061,
   "npath": 6851,
   "ncss": 6851
  },
  "ck_def_gods": {
   "ck_LCOM": 125,
   "ck_TCClow": 525,
   "ck_CBOhigh": 64,
   "ck_LargeClass": 125,
   "decor_blob": 94
  },
  "ck_def_outside": {
   "ck_LCOM": 23,
   "ck_TCClow": 324,
   "ck_CBOhigh": 83,
   "ck_LargeClass": 33,
   "decor_blob": 16
  },
  "java_files_ck": 578,
  "java_files_multi_class": 106,
  "di": {
   "frameworks": [],
   "build_files": 17
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 579,
    "oracle_gods": {
     "pmd_GodClass": 39,
     "pmd_CouplingBetweenObjects": 28,
     "pmd_TooManyMethods": 77,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 9,
     "pmd_ExcessivePublicCount": 19,
     "pmd_ExcessiveImports": 31,
     "ck_LCOM": 125,
     "ck_TCClow": 525,
     "ck_CBOhigh": 64,
     "ck_LargeClass": 125,
     "decor_blob": 94
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 6865,
    "oracle_gods": {
     "cc14": 91,
     "cognitive15": 197,
     "nesting5": 63,
     "loc50": 133,
     "params5": 128,
     "brain_method": 20,
     "pmd_method_CC10": 214,
     "pmd_method_Cognitive15": 200,
     "pmd_method_NPath200": 37,
     "pmd_method_Ncss60": 43
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 692,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 6874,
   "calls": {
    "internal": 16801,
    "jdk": 8741,
    "repo_not_analysed": 0,
    "unresolved": 2367,
    "should_have_resolved": 502,
    "budget": 0
   },
   "seconds": 13.275,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "pig-mesh__pig@a0d273afd3ad",
  "repo": "https://github.com/pig-mesh/pig.git",
  "name": "pig",
  "full_name": "pig-mesh/pig",
  "lang": "java",
  "commit": "a0d273afd3adc6678b065c0f2d25433541343ad7",
  "date": "2026-10-06",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 6693,
  "rank": 393,
  "star_band": ">=5001",
  "draw": 163,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/pig-mesh/pig.git",
  "n_funcs": 1373,
  "n_files": 297,
  "kind": "application",
  "wmc_gods": 3,
  "files_skipped": {
   "oversize": 0,
   "generated": 2,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6708,
  "anon_frac": 0.0109,
  "pmd_gods": 3,
  "pmd_method_gods": {
   "pmd_method_CC10": 17,
   "pmd_method_Cognitive15": 7,
   "pmd_method_NPath200": 3,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1335,
   "cognitive": 439,
   "npath": 1335,
   "ncss": 1335
  },
  "ck_def_gods": {
   "ck_LCOM": 37,
   "ck_TCClow": 202,
   "ck_CBOhigh": 81,
   "ck_LargeClass": 10,
   "decor_blob": 9
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 53,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 15,
   "decor_blob": 0
  },
  "java_files_ck": 290,
  "java_files_multi_class": 18,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 25
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 297,
    "oracle_gods": {
     "pmd_GodClass": 3,
     "pmd_CouplingBetweenObjects": 10,
     "pmd_TooManyMethods": 17,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 17,
     "ck_LCOM": 37,
     "ck_TCClow": 202,
     "ck_CBOhigh": 81,
     "ck_LargeClass": 10,
     "decor_blob": 9
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 1373,
    "oracle_gods": {
     "cc14": 6,
     "cognitive15": 10,
     "nesting5": 2,
     "loc50": 15,
     "params5": 15,
     "brain_method": 1,
     "pmd_method_CC10": 17,
     "pmd_method_Cognitive15": 7,
     "pmd_method_NPath200": 3,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 545,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1324,
   "calls": {
    "internal": 865,
    "jdk": 1193,
    "repo_not_analysed": 0,
    "unresolved": 5008,
    "should_have_resolved": 2307,
    "budget": 0
   },
   "seconds": 8.78,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "Netflix__hollow@547c2ac44a90",
  "repo": "https://github.com/Netflix/hollow.git",
  "name": "hollow",
  "full_name": "Netflix/hollow",
  "lang": "java",
  "commit": "547c2ac44a906a8329b44c14ce7c9e898ffdfa4e",
  "date": "2026-10-13",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1374,
  "rank": 223,
  "star_band": "1251..1500",
  "draw": 164,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/Netflix/hollow.git",
  "n_funcs": 5904,
  "n_files": 613,
  "kind": "application",
  "wmc_gods": 72,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6392,
  "anon_frac": 0.0,
  "pmd_gods": 38,
  "pmd_method_gods": {
   "pmd_method_CC10": 205,
   "pmd_method_Cognitive15": 158,
   "pmd_method_NPath200": 31,
   "pmd_method_Ncss60": 30
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 5899,
   "cognitive": 2145,
   "npath": 5899,
   "ncss": 5899
  },
  "ck_def_gods": {
   "ck_LCOM": 89,
   "ck_TCClow": 579,
   "ck_CBOhigh": 103,
   "ck_LargeClass": 98,
   "decor_blob": 43
  },
  "ck_def_outside": {
   "ck_LCOM": 23,
   "ck_TCClow": 520,
   "ck_CBOhigh": 81,
   "ck_LargeClass": 34,
   "decor_blob": 11
  },
  "java_files_ck": 612,
  "java_files_multi_class": 131,
  "di": {
   "frameworks": [],
   "build_files": 11
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 613,
    "oracle_gods": {
     "pmd_GodClass": 38,
     "pmd_CouplingBetweenObjects": 29,
     "pmd_TooManyMethods": 87,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 2,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 17,
     "ck_LCOM": 89,
     "ck_TCClow": 579,
     "ck_CBOhigh": 103,
     "ck_LargeClass": 98,
     "decor_blob": 43
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 5904,
    "oracle_gods": {
     "cc14": 65,
     "cognitive15": 161,
     "nesting5": 34,
     "loc50": 74,
     "params5": 148,
     "brain_method": 14,
     "pmd_method_CC10": 205,
     "pmd_method_Cognitive15": 158,
     "pmd_method_NPath200": 31,
     "pmd_method_Ncss60": 30
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 694,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 5985,
   "calls": {
    "internal": 14453,
    "jdk": 8772,
    "repo_not_analysed": 0,
    "unresolved": 1202,
    "should_have_resolved": 397,
    "budget": 0
   },
   "seconds": 14.32,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "brianfrankcooper__YCSB@66302f301b13",
  "repo": "https://github.com/brianfrankcooper/YCSB.git",
  "name": "YCSB",
  "full_name": "brianfrankcooper/YCSB",
  "lang": "java",
  "commit": "66302f301b13f60d4bcb2f29f478586bb1d6f2e0",
  "date": "2026-08-12",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 5234,
  "rank": 565,
  "star_band": ">=5001",
  "draw": 166,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/brianfrankcooper/YCSB.git",
  "n_funcs": 1048,
  "n_files": 129,
  "kind": "application",
  "wmc_gods": 28,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.3721,
  "anon_frac": 0.0,
  "pmd_gods": 5,
  "pmd_method_gods": {
   "pmd_method_CC10": 73,
   "pmd_method_Cognitive15": 56,
   "pmd_method_NPath200": 19,
   "pmd_method_Ncss60": 14
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1048,
   "cognitive": 659,
   "npath": 1048,
   "ncss": 1048
  },
  "ck_def_gods": {
   "ck_LCOM": 33,
   "ck_TCClow": 116,
   "ck_CBOhigh": 39,
   "ck_LargeClass": 41,
   "decor_blob": 20
  },
  "ck_def_outside": {
   "ck_LCOM": 2,
   "ck_TCClow": 39,
   "ck_CBOhigh": 12,
   "ck_LargeClass": 7,
   "decor_blob": 1
  },
  "java_files_ck": 129,
  "java_files_multi_class": 30,
  "di": {
   "frameworks": [],
   "build_files": 51
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 129,
    "oracle_gods": {
     "pmd_GodClass": 5,
     "pmd_CouplingBetweenObjects": 24,
     "pmd_TooManyMethods": 28,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 3,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 18,
     "ck_LCOM": 33,
     "ck_TCClow": 116,
     "ck_CBOhigh": 39,
     "ck_LargeClass": 41,
     "decor_blob": 20
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 1048,
    "oracle_gods": {
     "cc14": 26,
     "cognitive15": 57,
     "nesting5": 8,
     "loc50": 48,
     "params5": 68,
     "brain_method": 5,
     "pmd_method_CC10": 73,
     "pmd_method_Cognitive15": 56,
     "pmd_method_NPath200": 19,
     "pmd_method_Ncss60": 14
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 185,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1057,
   "calls": {
    "internal": 1506,
    "jdk": 4121,
    "repo_not_analysed": 0,
    "unresolved": 3451,
    "should_have_resolved": 277,
    "budget": 0
   },
   "seconds": 10.61,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "openpreserve__jhove@597c414a73dd",
  "repo": "https://github.com/openpreserve/jhove.git",
  "name": "jhove",
  "full_name": "openpreserve/jhove",
  "lang": "java",
  "commit": "597c414a73ddde20c9c880146d4b4dc08e42640c",
  "date": "2026-09-16",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 204,
  "rank": 438,
  "star_band": "200..212",
  "draw": 168,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/openpreserve/jhove.git",
  "n_funcs": 3338,
  "n_files": 428,
  "kind": "application",
  "wmc_gods": 65,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6414,
  "anon_frac": 0.0,
  "pmd_gods": 44,
  "pmd_method_gods": {
   "pmd_method_CC10": 325,
   "pmd_method_Cognitive15": 225,
   "pmd_method_NPath200": 123,
   "pmd_method_Ncss60": 122
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 3335,
   "cognitive": 1203,
   "npath": 3335,
   "ncss": 3335
  },
  "ck_def_gods": {
   "ck_LCOM": 88,
   "ck_TCClow": 370,
   "ck_CBOhigh": 41,
   "ck_LargeClass": 72,
   "decor_blob": 61
  },
  "ck_def_outside": {
   "ck_LCOM": 9,
   "ck_TCClow": 31,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 18,
   "decor_blob": 8
  },
  "java_files_ck": 427,
  "java_files_multi_class": 18,
  "di": {
   "frameworks": [],
   "build_files": 17
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 428,
    "oracle_gods": {
     "pmd_GodClass": 44,
     "pmd_CouplingBetweenObjects": 15,
     "pmd_TooManyMethods": 42,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 3,
     "pmd_TooManyFields": 23,
     "pmd_ExcessivePublicCount": 8,
     "pmd_ExcessiveImports": 17,
     "ck_LCOM": 88,
     "ck_TCClow": 370,
     "ck_CBOhigh": 41,
     "ck_LargeClass": 72,
     "decor_blob": 61
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 3338,
    "oracle_gods": {
     "cc14": 205,
     "cognitive15": 223,
     "nesting5": 34,
     "loc50": 250,
     "params5": 32,
     "brain_method": 26,
     "pmd_method_CC10": 325,
     "pmd_method_Cognitive15": 225,
     "pmd_method_NPath200": 123,
     "pmd_method_Ncss60": 122
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 472,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 3336,
   "calls": {
    "internal": 14566,
    "jdk": 9100,
    "repo_not_analysed": 0,
    "unresolved": 791,
    "should_have_resolved": 314,
    "budget": 0
   },
   "seconds": 13.68,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "asLody__VirtualApp@29b1b5258f8a",
  "repo": "https://github.com/asLody/VirtualApp.git",
  "name": "VirtualApp",
  "full_name": "asLody/VirtualApp",
  "lang": "java",
  "commit": "29b1b5258f8adfbbb4362f70eb0532794c8715c7",
  "date": "2026-10-06",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 11108,
  "rank": 214,
  "star_band": ">=5001",
  "draw": 169,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/asLody/VirtualApp.git",
  "n_funcs": 4806,
  "n_files": 452,
  "kind": "application",
  "wmc_gods": 63,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6057,
  "anon_frac": 0.0,
  "pmd_gods": 21,
  "pmd_method_gods": {
   "pmd_method_CC10": 81,
   "pmd_method_Cognitive15": 80,
   "pmd_method_NPath200": 21,
   "pmd_method_Ncss60": 14
  },
  "pmd_method_unmatched": 1,
  "pmd_method_values": {
   "cc": 3715,
   "cognitive": 1583,
   "npath": 3715,
   "ncss": 3715
  },
  "ck_def_gods": {
   "ck_LCOM": 87,
   "ck_TCClow": 307,
   "ck_CBOhigh": 51,
   "ck_LargeClass": 64,
   "decor_blob": 51
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 22,
   "ck_CBOhigh": 6,
   "ck_LargeClass": 6,
   "decor_blob": 4
  },
  "java_files_ck": 343,
  "java_files_multi_class": 139,
  "di": {
   "frameworks": [],
   "build_files": 3
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 452,
    "oracle_gods": {
     "pmd_GodClass": 21,
     "pmd_CouplingBetweenObjects": 16,
     "pmd_TooManyMethods": 48,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 7,
     "pmd_ExcessivePublicCount": 6,
     "pmd_ExcessiveImports": 21,
     "ck_LCOM": 87,
     "ck_TCClow": 307,
     "ck_CBOhigh": 51,
     "ck_LargeClass": 64,
     "decor_blob": 51
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 4806,
    "oracle_gods": {
     "cc14": 48,
     "cognitive15": 106,
     "nesting5": 15,
     "loc50": 59,
     "params5": 122,
     "brain_method": 6,
     "pmd_method_CC10": 81,
     "pmd_method_Cognitive15": 80,
     "pmd_method_NPath200": 21,
     "pmd_method_Ncss60": 14
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 553,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 3839,
   "calls": {
    "internal": 4164,
    "jdk": 2648,
    "repo_not_analysed": 0,
    "unresolved": 5322,
    "should_have_resolved": 1738,
    "budget": 0
   },
   "seconds": 8.585,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "gruelbox__transaction-outbox@7799866575ea",
  "repo": "https://github.com/gruelbox/transaction-outbox.git",
  "name": "transaction-outbox",
  "full_name": "gruelbox/transaction-outbox",
  "lang": "java",
  "commit": "7799866575eac6e47343bd2a33712b4a34097b15",
  "date": "2026-09-30",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 345,
  "rank": 109,
  "star_band": "325..349",
  "draw": 171,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/gruelbox/transaction-outbox.git",
  "n_funcs": 348,
  "n_files": 58,
  "kind": "library",
  "wmc_gods": 3,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.658,
  "anon_frac": 0.0,
  "pmd_gods": 1,
  "pmd_method_gods": {
   "pmd_method_CC10": 3,
   "pmd_method_Cognitive15": 2,
   "pmd_method_NPath200": 1,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 347,
   "cognitive": 121,
   "npath": 347,
   "ncss": 347
  },
  "ck_def_gods": {
   "ck_LCOM": 6,
   "ck_TCClow": 47,
   "ck_CBOhigh": 5,
   "ck_LargeClass": 3,
   "decor_blob": 2
  },
  "ck_def_outside": {
   "ck_LCOM": 5,
   "ck_TCClow": 84,
   "ck_CBOhigh": 14,
   "ck_LargeClass": 5,
   "decor_blob": 1
  },
  "java_files_ck": 58,
  "java_files_multi_class": 11,
  "di": {
   "frameworks": [
    "cdi",
    "guice",
    "quarkus",
    "spring"
   ],
   "build_files": 10
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 58,
    "oracle_gods": {
     "pmd_GodClass": 1,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 5,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 6,
     "ck_TCClow": 47,
     "ck_CBOhigh": 5,
     "ck_LargeClass": 3,
     "decor_blob": 2
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 348,
    "oracle_gods": {
     "cc14": 1,
     "cognitive15": 4,
     "nesting5": 1,
     "loc50": 4,
     "params5": 3,
     "brain_method": 0,
     "pmd_method_CC10": 3,
     "pmd_method_Cognitive15": 2,
     "pmd_method_NPath200": 1,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 69,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 353,
   "calls": {
    "internal": 460,
    "jdk": 528,
    "repo_not_analysed": 0,
    "unresolved": 523,
    "should_have_resolved": 165,
    "budget": 0
   },
   "seconds": 2.533,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "PBH-BTN__PeerBanHelper@471956a9a0b0",
  "repo": "https://github.com/PBH-BTN/PeerBanHelper.git",
  "name": "PeerBanHelper",
  "full_name": "PBH-BTN/PeerBanHelper",
  "lang": "java",
  "commit": "471956a9a0b061fab3bcf7d6ace9975b8e16b74a",
  "date": "2026-09-27",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 6343,
  "rank": 422,
  "star_band": ">=5001",
  "draw": 172,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/PBH-BTN/PeerBanHelper.git",
  "n_funcs": 3698,
  "n_files": 470,
  "kind": "application",
  "wmc_gods": 41,
  "files_skipped": {
   "oversize": 0,
   "generated": 2,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6476,
  "anon_frac": 0.04,
  "pmd_gods": 24,
  "pmd_method_gods": {
   "pmd_method_CC10": 72,
   "pmd_method_Cognitive15": 67,
   "pmd_method_NPath200": 19,
   "pmd_method_Ncss60": 5
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 3061,
   "cognitive": 1109,
   "npath": 3061,
   "ncss": 3061
  },
  "ck_def_gods": {
   "ck_LCOM": 103,
   "ck_TCClow": 361,
   "ck_CBOhigh": 83,
   "ck_LargeClass": 62,
   "decor_blob": 44
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 49,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 9,
   "decor_blob": 0
  },
  "java_files_ck": 419,
  "java_files_multi_class": 70,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 470,
    "oracle_gods": {
     "pmd_GodClass": 24,
     "pmd_CouplingBetweenObjects": 21,
     "pmd_TooManyMethods": 43,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 15,
     "pmd_ExcessivePublicCount": 3,
     "pmd_ExcessiveImports": 38,
     "ck_LCOM": 103,
     "ck_TCClow": 361,
     "ck_CBOhigh": 83,
     "ck_LargeClass": 62,
     "decor_blob": 44
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 3698,
    "oracle_gods": {
     "cc14": 32,
     "cognitive15": 77,
     "nesting5": 13,
     "loc50": 55,
     "params5": 91,
     "brain_method": 0,
     "pmd_method_CC10": 72,
     "pmd_method_Cognitive15": 67,
     "pmd_method_NPath200": 19,
     "pmd_method_Ncss60": 5
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 699,
   "files_failed": 5,
   "files_java8": 7,
   "methods": 3013,
   "calls": {
    "internal": 3315,
    "jdk": 5692,
    "repo_not_analysed": 0,
    "unresolved": 8422,
    "should_have_resolved": 3787,
    "budget": 0
   },
   "seconds": 13.637,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "nanchen2251__RxJava2Examples@d2eb89bb78aa",
  "repo": "https://github.com/nanchen2251/RxJava2Examples.git",
  "name": "RxJava2Examples",
  "full_name": "nanchen2251/RxJava2Examples",
  "lang": "java",
  "commit": "d2eb89bb78aa7b16ccf9e3b5c95c98d3c2a51b46",
  "date": "2019-03-06",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 2810,
  "rank": 85,
  "star_band": "2001..3000",
  "draw": 173,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/nanchen2251/RxJava2Examples.git",
  "n_funcs": 310,
  "n_files": 63,
  "kind": "library",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.8097,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 3,
   "pmd_method_Cognitive15": 1,
   "pmd_method_NPath200": 1,
   "pmd_method_Ncss60": 1
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 310,
   "cognitive": 59,
   "npath": 310,
   "ncss": 310
  },
  "ck_def_gods": {
   "ck_LCOM": 35,
   "ck_TCClow": 58,
   "ck_CBOhigh": 4,
   "ck_LargeClass": 4,
   "decor_blob": 4
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 2,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 63,
  "java_files_multi_class": 45,
  "di": {
   "frameworks": [],
   "build_files": 2
  },
  "pruned": {
   "removed": 1,
   "by_segment": {
    "androidTest": 1
   }
  },
  "matrix": {
   "class": {
    "n_univ": 63,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 1,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 35,
     "ck_TCClow": 58,
     "ck_CBOhigh": 4,
     "ck_LargeClass": 4,
     "decor_blob": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 310,
    "oracle_gods": {
     "cc14": 2,
     "cognitive15": 1,
     "nesting5": 0,
     "loc50": 7,
     "params5": 3,
     "brain_method": 0,
     "pmd_method_CC10": 3,
     "pmd_method_Cognitive15": 1,
     "pmd_method_NPath200": 1,
     "pmd_method_Ncss60": 1
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 69,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 412,
   "calls": {
    "internal": 61,
    "jdk": 66,
    "repo_not_analysed": 0,
    "unresolved": 1229,
    "should_have_resolved": 66,
    "budget": 0
   },
   "seconds": 1.748,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "luospp__MusicPlayer-Smartisan@86a73264fc58",
  "repo": "https://github.com/luospp/MusicPlayer-Smartisan.git",
  "name": "MusicPlayer-Smartisan",
  "full_name": "luospp/MusicPlayer-Smartisan",
  "lang": "java",
  "commit": "86a73264fc5805eafa2f85c42c9390baac256810",
  "date": "2026-09-30",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 287,
  "rank": 334,
  "star_band": "275..299",
  "draw": 174,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/luospp/MusicPlayer-Smartisan.git",
  "n_funcs": 2006,
  "n_files": 161,
  "kind": "library",
  "wmc_gods": 15,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7159,
  "anon_frac": 0.0234,
  "pmd_gods": 4,
  "pmd_method_gods": {
   "pmd_method_CC10": 18,
   "pmd_method_Cognitive15": 15,
   "pmd_method_NPath200": 7,
   "pmd_method_Ncss60": 2
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1564,
   "cognitive": 385,
   "npath": 1564,
   "ncss": 1564
  },
  "ck_def_gods": {
   "ck_LCOM": 28,
   "ck_TCClow": 103,
   "ck_CBOhigh": 22,
   "ck_LargeClass": 30,
   "decor_blob": 18
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 6,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 116,
  "java_files_multi_class": 44,
  "di": {
   "frameworks": [],
   "build_files": 2
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 161,
    "oracle_gods": {
     "pmd_GodClass": 4,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 15,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 8,
     "pmd_ExcessivePublicCount": 4,
     "pmd_ExcessiveImports": 7,
     "ck_LCOM": 28,
     "ck_TCClow": 103,
     "ck_CBOhigh": 22,
     "ck_LargeClass": 30,
     "decor_blob": 18
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 2006,
    "oracle_gods": {
     "cc14": 10,
     "cognitive15": 28,
     "nesting5": 9,
     "loc50": 13,
     "params5": 14,
     "brain_method": 1,
     "pmd_method_CC10": 18,
     "pmd_method_Cognitive15": 15,
     "pmd_method_NPath200": 7,
     "pmd_method_Ncss60": 2
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 133,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1594,
   "calls": {
    "internal": 877,
    "jdk": 613,
    "repo_not_analysed": 0,
    "unresolved": 2732,
    "should_have_resolved": 285,
    "budget": 0
   },
   "seconds": 4.381,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "qiurunze123__miaosha@e58017658e54",
  "repo": "https://github.com/qiurunze123/miaosha.git",
  "name": "miaosha",
  "full_name": "qiurunze123/miaosha",
  "lang": "java",
  "commit": "e58017658e549b63fc4db2160d2325ccd7f8435b",
  "date": "2025-04-18",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 26581,
  "rank": 60,
  "star_band": ">=5001",
  "draw": 175,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/qiurunze123/miaosha.git",
  "n_funcs": 8922,
  "n_files": 303,
  "kind": "application",
  "wmc_gods": 70,
  "files_skipped": {
   "oversize": 0,
   "generated": 51,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.4203,
  "anon_frac": 0.3095,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 0,
   "pmd_method_Cognitive15": 0,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 1
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1005,
   "cognitive": 274,
   "npath": 1005,
   "ncss": 1005
  },
  "ck_def_gods": {
   "ck_LCOM": 39,
   "ck_TCClow": 135,
   "ck_CBOhigh": 16,
   "ck_LargeClass": 12,
   "decor_blob": 11
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 35,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "java_files_ck": 191,
  "java_files_multi_class": 9,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 18
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 303,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 2,
     "pmd_TooManyMethods": 6,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 2,
     "pmd_ExcessivePublicCount": 2,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 39,
     "ck_TCClow": 135,
     "ck_CBOhigh": 16,
     "ck_LargeClass": 12,
     "decor_blob": 11
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 8922,
    "oracle_gods": {
     "cc14": 447,
     "cognitive15": 1114,
     "nesting5": 351,
     "loc50": 253,
     "params5": 114,
     "brain_method": 105,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 1
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 275,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 999,
   "calls": {
    "internal": 704,
    "jdk": 706,
    "repo_not_analysed": 0,
    "unresolved": 821,
    "should_have_resolved": 415,
    "budget": 0
   },
   "seconds": 3.34,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "Hitomis__transferee@517634691e29",
  "repo": "https://github.com/Hitomis/transferee.git",
  "name": "transferee",
  "full_name": "Hitomis/transferee",
  "lang": "java",
  "commit": "517634691e292451d37608230a53b663fa936370",
  "date": "2022-10-19",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 2718,
  "rank": 134,
  "star_band": "2001..3000",
  "draw": 176,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/Hitomis/transferee.git",
  "n_funcs": 614,
  "n_files": 46,
  "kind": "library",
  "wmc_gods": 7,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5912,
  "anon_frac": 0.0,
  "pmd_gods": 5,
  "pmd_method_gods": {
   "pmd_method_CC10": 18,
   "pmd_method_Cognitive15": 18,
   "pmd_method_NPath200": 7,
   "pmd_method_Ncss60": 3
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 614,
   "cognitive": 255,
   "npath": 614,
   "ncss": 614
  },
  "ck_def_gods": {
   "ck_LCOM": 14,
   "ck_TCClow": 44,
   "ck_CBOhigh": 16,
   "ck_LargeClass": 9,
   "decor_blob": 8
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 4,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 46,
  "java_files_multi_class": 29,
  "di": {
   "frameworks": [],
   "build_files": 6
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 46,
    "oracle_gods": {
     "pmd_GodClass": 5,
     "pmd_CouplingBetweenObjects": 3,
     "pmd_TooManyMethods": 11,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 2,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 2,
     "ck_LCOM": 14,
     "ck_TCClow": 44,
     "ck_CBOhigh": 16,
     "ck_LargeClass": 9,
     "decor_blob": 8
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 614,
    "oracle_gods": {
     "cc14": 10,
     "cognitive15": 20,
     "nesting5": 2,
     "loc50": 11,
     "params5": 12,
     "brain_method": 1,
     "pmd_method_CC10": 18,
     "pmd_method_Cognitive15": 18,
     "pmd_method_NPath200": 7,
     "pmd_method_Ncss60": 3
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 49,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 657,
   "calls": {
    "internal": 517,
    "jdk": 433,
    "repo_not_analysed": 0,
    "unresolved": 1575,
    "should_have_resolved": 368,
    "budget": 0
   },
   "seconds": 2.938,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "typ0520__bizsocket@784a70d8f529",
  "repo": "https://github.com/typ0520/bizsocket.git",
  "name": "bizsocket",
  "full_name": "typ0520/bizsocket",
  "lang": "java",
  "commit": "784a70d8f529ec1873b35a3b927ee49f23ebf169",
  "date": "2019-10-22",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 477,
  "rank": 250,
  "star_band": "450..499",
  "draw": 177,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/typ0520/bizsocket.git",
  "n_funcs": 504,
  "n_files": 57,
  "kind": "application",
  "wmc_gods": 2,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6766,
  "anon_frac": 0.0,
  "pmd_gods": 2,
  "pmd_method_gods": {
   "pmd_method_CC10": 8,
   "pmd_method_Cognitive15": 7,
   "pmd_method_NPath200": 1,
   "pmd_method_Ncss60": 3
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 504,
   "cognitive": 166,
   "npath": 504,
   "ncss": 504
  },
  "ck_def_gods": {
   "ck_LCOM": 11,
   "ck_TCClow": 53,
   "ck_CBOhigh": 6,
   "ck_LargeClass": 8,
   "decor_blob": 6
  },
  "ck_def_outside": {
   "ck_LCOM": 2,
   "ck_TCClow": 81,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "java_files_ck": 57,
  "java_files_multi_class": 23,
  "di": {
   "frameworks": [],
   "build_files": 9
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 57,
    "oracle_gods": {
     "pmd_GodClass": 2,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 3,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 11,
     "ck_TCClow": 53,
     "ck_CBOhigh": 6,
     "ck_LargeClass": 8,
     "decor_blob": 6
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 504,
    "oracle_gods": {
     "cc14": 4,
     "cognitive15": 6,
     "nesting5": 1,
     "loc50": 7,
     "params5": 0,
     "brain_method": 1,
     "pmd_method_CC10": 8,
     "pmd_method_Cognitive15": 7,
     "pmd_method_NPath200": 1,
     "pmd_method_Ncss60": 3
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 76,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 518,
   "calls": {
    "internal": 684,
    "jdk": 420,
    "repo_not_analysed": 0,
    "unresolved": 257,
    "should_have_resolved": 59,
    "budget": 0
   },
   "seconds": 1.806,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "OtterMind__Chat2DB@a0aadb004a84",
  "repo": "https://github.com/OtterMind/Chat2DB.git",
  "name": "Chat2DB",
  "full_name": "OtterMind/Chat2DB",
  "lang": "java",
  "commit": "a0aadb004a84b6bcc2144fb431ff1d0701639a1c",
  "date": "2026-10-16",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 28321,
  "rank": 52,
  "star_band": ">=5001",
  "draw": 178,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/OtterMind/Chat2DB.git",
  "n_funcs": 17327,
  "n_files": 2227,
  "kind": "application",
  "wmc_gods": 244,
  "files_skipped": {
   "oversize": 0,
   "generated": 1,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.4754,
  "anon_frac": 0.2476,
  "pmd_gods": 114,
  "pmd_method_gods": {
   "pmd_method_CC10": 370,
   "pmd_method_Cognitive15": 280,
   "pmd_method_NPath200": 100,
   "pmd_method_Ncss60": 37
  },
  "pmd_method_unmatched": 9,
  "pmd_method_values": {
   "cc": 9715,
   "cognitive": 5523,
   "npath": 9715,
   "ncss": 9715
  },
  "ck_def_gods": {
   "ck_LCOM": 356,
   "ck_TCClow": 901,
   "ck_CBOhigh": 174,
   "ck_LargeClass": 173,
   "decor_blob": 127
  },
  "ck_def_outside": {
   "ck_LCOM": 64,
   "ck_TCClow": 579,
   "ck_CBOhigh": 63,
   "ck_LargeClass": 72,
   "decor_blob": 41
  },
  "java_files_ck": 1293,
  "java_files_multi_class": 75,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 51
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 2227,
    "oracle_gods": {
     "pmd_GodClass": 114,
     "pmd_CouplingBetweenObjects": 72,
     "pmd_TooManyMethods": 201,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 7,
     "pmd_ExcessivePublicCount": 22,
     "pmd_ExcessiveImports": 72,
     "ck_LCOM": 356,
     "ck_TCClow": 901,
     "ck_CBOhigh": 174,
     "ck_LargeClass": 173,
     "decor_blob": 127
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 17327,
    "oracle_gods": {
     "cc14": 286,
     "cognitive15": 611,
     "nesting5": 134,
     "loc50": 381,
     "params5": 364,
     "brain_method": 36,
     "pmd_method_CC10": 370,
     "pmd_method_Cognitive15": 280,
     "pmd_method_NPath200": 100,
     "pmd_method_Ncss60": 37
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 1987,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 9954,
   "calls": {
    "internal": 16844,
    "jdk": 25037,
    "repo_not_analysed": 0,
    "unresolved": 15847,
    "should_have_resolved": 15733,
    "budget": 0
   },
   "seconds": 52.318,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "Qihoo360__hbox@b5eb493fc35a",
  "repo": "https://github.com/Qihoo360/hbox.git",
  "name": "hbox",
  "full_name": "Qihoo360/hbox",
  "lang": "java",
  "commit": "b5eb493fc35a63d3faef055b85326ce79d628233",
  "date": "2025-07-01",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1729,
  "rank": 291,
  "star_band": "1501..2000",
  "draw": 179,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/Qihoo360/hbox.git",
  "n_funcs": 791,
  "n_files": 68,
  "kind": "application",
  "wmc_gods": 12,
  "files_skipped": {
   "oversize": 0,
   "generated": 1,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5424,
  "anon_frac": 0.0619,
  "pmd_gods": 8,
  "pmd_method_gods": {
   "pmd_method_CC10": 50,
   "pmd_method_Cognitive15": 57,
   "pmd_method_NPath200": 27,
   "pmd_method_Ncss60": 22
  },
  "pmd_method_unmatched": 16,
  "pmd_method_values": {
   "cc": 587,
   "cognitive": 243,
   "npath": 587,
   "ncss": 587
  },
  "ck_def_gods": {
   "ck_LCOM": 13,
   "ck_TCClow": 51,
   "ck_CBOhigh": 12,
   "ck_LargeClass": 13,
   "decor_blob": 7
  },
  "ck_def_outside": {
   "ck_LCOM": 3,
   "ck_TCClow": 8,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 3,
   "decor_blob": 1
  },
  "java_files_ck": 61,
  "java_files_multi_class": 10,
  "di": {
   "frameworks": [
    "guice"
   ],
   "build_files": 5
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 68,
    "oracle_gods": {
     "pmd_GodClass": 8,
     "pmd_CouplingBetweenObjects": 5,
     "pmd_TooManyMethods": 6,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 5,
     "pmd_ExcessivePublicCount": 3,
     "pmd_ExcessiveImports": 6,
     "ck_LCOM": 13,
     "ck_TCClow": 51,
     "ck_CBOhigh": 12,
     "ck_LargeClass": 13,
     "decor_blob": 7
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 791,
    "oracle_gods": {
     "cc14": 36,
     "cognitive15": 102,
     "nesting5": 17,
     "loc50": 50,
     "params5": 10,
     "brain_method": 12,
     "pmd_method_CC10": 50,
     "pmd_method_Cognitive15": 57,
     "pmd_method_NPath200": 27,
     "pmd_method_Ncss60": 22
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 73,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 599,
   "calls": {
    "internal": 898,
    "jdk": 3276,
    "repo_not_analysed": 0,
    "unresolved": 5874,
    "should_have_resolved": 780,
    "budget": 0
   },
   "seconds": 9.286,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "Minecraft-Radiance__Radiance@948b29a35328",
  "repo": "https://github.com/Minecraft-Radiance/Radiance.git",
  "name": "Radiance",
  "full_name": "Minecraft-Radiance/Radiance",
  "lang": "java",
  "commit": "948b29a35328ee812b9aa566fc8de2789100291a",
  "date": "2026-09-29",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1142,
  "rank": 242,
  "star_band": "1000..1250",
  "draw": 182,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/Minecraft-Radiance/Radiance.git",
  "n_funcs": 1289,
  "n_files": 155,
  "kind": "library",
  "wmc_gods": 18,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5291,
  "anon_frac": 0.0,
  "pmd_gods": 15,
  "pmd_method_gods": {
   "pmd_method_CC10": 73,
   "pmd_method_Cognitive15": 50,
   "pmd_method_NPath200": 26,
   "pmd_method_Ncss60": 18
  },
  "pmd_method_unmatched": 28,
  "pmd_method_values": {
   "cc": 1289,
   "cognitive": 609,
   "npath": 1289,
   "ncss": 1289
  },
  "ck_def_gods": {
   "ck_LCOM": 50,
   "ck_TCClow": 93,
   "ck_CBOhigh": 34,
   "ck_LargeClass": 22,
   "decor_blob": 22
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 12,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 154,
  "java_files_multi_class": 26,
  "di": {
   "frameworks": [],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 155,
    "oracle_gods": {
     "pmd_GodClass": 15,
     "pmd_CouplingBetweenObjects": 6,
     "pmd_TooManyMethods": 28,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 4,
     "pmd_ExcessivePublicCount": 2,
     "pmd_ExcessiveImports": 7,
     "ck_LCOM": 50,
     "ck_TCClow": 93,
     "ck_CBOhigh": 34,
     "ck_LargeClass": 22,
     "decor_blob": 22
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 1289,
    "oracle_gods": {
     "cc14": 36,
     "cognitive15": 50,
     "nesting5": 14,
     "loc50": 42,
     "params5": 126,
     "brain_method": 10,
     "pmd_method_CC10": 73,
     "pmd_method_Cognitive15": 50,
     "pmd_method_NPath200": 26,
     "pmd_method_Ncss60": 18
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 183,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1390,
   "calls": {
    "internal": 2084,
    "jdk": 2023,
    "repo_not_analysed": 0,
    "unresolved": 2996,
    "should_have_resolved": 761,
    "budget": 0
   },
   "seconds": 6.643,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "feixiao__DesignPattern@488777bed7a0",
  "repo": "https://github.com/feixiao/DesignPattern.git",
  "name": "DesignPattern",
  "full_name": "feixiao/DesignPattern",
  "lang": "java",
  "commit": "488777bed7a0fcf1f3724cc0cf16931279191712",
  "date": "2020-02-21",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 413,
  "rank": 540,
  "star_band": "400..449",
  "draw": 183,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/feixiao/DesignPattern.git",
  "n_funcs": 2168,
  "n_files": 585,
  "kind": "application",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.8224,
  "anon_frac": 0.0005,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 4,
   "pmd_method_Cognitive15": 4,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 1
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1748,
   "cognitive": 349,
   "npath": 1748,
   "ncss": 1748
  },
  "ck_def_gods": {
   "ck_LCOM": 23,
   "ck_TCClow": 325,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 4,
   "decor_blob": 3
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 235,
   "ck_CBOhigh": 2,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 528,
  "java_files_multi_class": 35,
  "di": {
   "frameworks": [
    "guice",
    "spring"
   ],
   "build_files": 107
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 585,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 4,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 23,
     "ck_TCClow": 325,
     "ck_CBOhigh": 2,
     "ck_LargeClass": 4,
     "decor_blob": 3
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 2168,
    "oracle_gods": {
     "cc14": 2,
     "cognitive15": 3,
     "nesting5": 0,
     "loc50": 2,
     "params5": 2,
     "brain_method": 0,
     "pmd_method_CC10": 4,
     "pmd_method_Cognitive15": 4,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 1
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 641,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1766,
   "calls": {
    "internal": 2273,
    "jdk": 1680,
    "repo_not_analysed": 0,
    "unresolved": 981,
    "should_have_resolved": 62,
    "budget": 0
   },
   "seconds": 8.254,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "agentscope-ai__agentscope-java@40a4a57ad79e",
  "repo": "https://github.com/agentscope-ai/agentscope-java.git",
  "name": "agentscope-java",
  "full_name": "agentscope-ai/agentscope-java",
  "lang": "java",
  "commit": "40a4a57ad79e82f8505572d3b195d0264ec7efcb",
  "date": "2026-10-18",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 6028,
  "rank": 455,
  "star_band": ">=5001",
  "draw": 184,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/agentscope-ai/agentscope-java.git",
  "n_funcs": 27303,
  "n_files": 2485,
  "kind": "application",
  "wmc_gods": 538,
  "files_skipped": {
   "oversize": 0,
   "generated": 5,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5671,
  "anon_frac": 0.0995,
  "pmd_gods": 189,
  "pmd_method_gods": {
   "pmd_method_CC10": 643,
   "pmd_method_Cognitive15": 448,
   "pmd_method_NPath200": 130,
   "pmd_method_Ncss60": 37
  },
  "pmd_method_unmatched": 56,
  "pmd_method_values": {
   "cc": 17979,
   "cognitive": 6593,
   "npath": 17979,
   "ncss": 17979
  },
  "ck_def_gods": {
   "ck_LCOM": 0,
   "ck_TCClow": 0,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 0,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 0,
  "java_files_multi_class": 0,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 97
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 2485,
    "oracle_gods": {
     "pmd_GodClass": 189,
     "pmd_CouplingBetweenObjects": 110,
     "pmd_TooManyMethods": 305,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 23,
     "pmd_ExcessivePublicCount": 7,
     "pmd_ExcessiveImports": 96,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 27303,
    "oracle_gods": {
     "cc14": 867,
     "cognitive15": 1437,
     "nesting5": 167,
     "loc50": 944,
     "params5": 838,
     "brain_method": 58,
     "pmd_method_CC10": 643,
     "pmd_method_Cognitive15": 448,
     "pmd_method_NPath200": 130,
     "pmd_method_Ncss60": 37
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 2084,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 18886,
   "calls": {
    "internal": 33168,
    "jdk": 38941,
    "repo_not_analysed": 65,
    "unresolved": 20920,
    "should_have_resolved": 10850,
    "budget": 0
   },
   "seconds": 68.039,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "jfree__jfreechart@98d9c90b6e0a",
  "repo": "https://github.com/jfree/jfreechart.git",
  "name": "jfreechart",
  "full_name": "jfree/jfreechart",
  "lang": "java",
  "commit": "98d9c90b6e0a1e553a506497daaf64a5704a4413",
  "date": "2025-06-07",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1392,
  "rank": 180,
  "star_band": "1251..1500",
  "draw": 185,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/jfree/jfreechart.git",
  "n_funcs": 8149,
  "n_files": 493,
  "kind": "library",
  "wmc_gods": 109,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6787,
  "anon_frac": 0.0004,
  "pmd_gods": 81,
  "pmd_method_gods": {
   "pmd_method_CC10": 293,
   "pmd_method_Cognitive15": 247,
   "pmd_method_NPath200": 98,
   "pmd_method_Ncss60": 78
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 8068,
   "cognitive": 2585,
   "npath": 8068,
   "ncss": 8068
  },
  "ck_def_gods": {
   "ck_LCOM": 120,
   "ck_TCClow": 467,
   "ck_CBOhigh": 97,
   "ck_LargeClass": 167,
   "decor_blob": 79
  },
  "ck_def_outside": {
   "ck_LCOM": 22,
   "ck_TCClow": 408,
   "ck_CBOhigh": 31,
   "ck_LargeClass": 24,
   "decor_blob": 5
  },
  "java_files_ck": 488,
  "java_files_multi_class": 21,
  "di": {
   "frameworks": [],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 493,
    "oracle_gods": {
     "pmd_GodClass": 81,
     "pmd_CouplingBetweenObjects": 47,
     "pmd_TooManyMethods": 129,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 2,
     "pmd_TooManyFields": 19,
     "pmd_ExcessivePublicCount": 21,
     "pmd_ExcessiveImports": 36,
     "ck_LCOM": 120,
     "ck_TCClow": 467,
     "ck_CBOhigh": 97,
     "ck_LargeClass": 167,
     "decor_blob": 79
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 8149,
    "oracle_gods": {
     "cc14": 140,
     "cognitive15": 248,
     "nesting5": 33,
     "loc50": 200,
     "params5": 372,
     "brain_method": 20,
     "pmd_method_CC10": 293,
     "pmd_method_Cognitive15": 247,
     "pmd_method_NPath200": 98,
     "pmd_method_Ncss60": 78
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 666,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 8068,
   "calls": {
    "internal": 17686,
    "jdk": 13653,
    "repo_not_analysed": 0,
    "unresolved": 37,
    "should_have_resolved": 24,
    "budget": 0
   },
   "seconds": 15.936,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "llazyl__TVBox@9d41bf6d4f70",
  "repo": "https://github.com/llazyl/TVBox.git",
  "name": "TVBox",
  "full_name": "llazyl/TVBox",
  "lang": "java",
  "commit": "9d41bf6d4f700445b708f90b534e310b94bc79fc",
  "date": "2022-07-24",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 281,
  "rank": 506,
  "star_band": "275..299",
  "draw": 186,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/llazyl/TVBox.git",
  "n_funcs": 1718,
  "n_files": 157,
  "kind": "library",
  "wmc_gods": 30,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5471,
  "anon_frac": 0.0081,
  "pmd_gods": 17,
  "pmd_method_gods": {
   "pmd_method_CC10": 48,
   "pmd_method_Cognitive15": 56,
   "pmd_method_NPath200": 5,
   "pmd_method_Ncss60": 4
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1645,
   "cognitive": 762,
   "npath": 1645,
   "ncss": 1645
  },
  "ck_def_gods": {
   "ck_LCOM": 45,
   "ck_TCClow": 142,
   "ck_CBOhigh": 33,
   "ck_LargeClass": 38,
   "decor_blob": 32
  },
  "ck_def_outside": {
   "ck_LCOM": 5,
   "ck_TCClow": 21,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 3,
   "decor_blob": 2
  },
  "java_files_ck": 155,
  "java_files_multi_class": 63,
  "di": {
   "frameworks": [],
   "build_files": 3
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 157,
    "oracle_gods": {
     "pmd_GodClass": 17,
     "pmd_CouplingBetweenObjects": 10,
     "pmd_TooManyMethods": 25,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 15,
     "pmd_ExcessivePublicCount": 3,
     "pmd_ExcessiveImports": 13,
     "ck_LCOM": 45,
     "ck_TCClow": 142,
     "ck_CBOhigh": 33,
     "ck_LargeClass": 38,
     "decor_blob": 32
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 1718,
    "oracle_gods": {
     "cc14": 27,
     "cognitive15": 90,
     "nesting5": 10,
     "loc50": 36,
     "params5": 13,
     "brain_method": 3,
     "pmd_method_CC10": 48,
     "pmd_method_Cognitive15": 56,
     "pmd_method_NPath200": 5,
     "pmd_method_Ncss60": 4
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 189,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1918,
   "calls": {
    "internal": 1440,
    "jdk": 1383,
    "repo_not_analysed": 2,
    "unresolved": 4834,
    "should_have_resolved": 448,
    "budget": 0
   },
   "seconds": 5.735,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "kunal-kushwaha__DSA-Bootcamp-Java@6bc4d8bf8ac5",
  "repo": "https://github.com/kunal-kushwaha/DSA-Bootcamp-Java.git",
  "name": "DSA-Bootcamp-Java",
  "full_name": "kunal-kushwaha/DSA-Bootcamp-Java",
  "lang": "java",
  "commit": "6bc4d8bf8ac5e434ac9083e1c01210e42f2a762c",
  "date": "2024-08-18",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 24022,
  "rank": 76,
  "star_band": ">=5001",
  "draw": 187,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/kunal-kushwaha/DSA-Bootcamp-Java.git",
  "n_funcs": 769,
  "n_files": 247,
  "kind": "application",
  "wmc_gods": 3,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5488,
  "anon_frac": 0.0,
  "pmd_gods": 2,
  "pmd_method_gods": {
   "pmd_method_CC10": 7,
   "pmd_method_Cognitive15": 9,
   "pmd_method_NPath200": 1,
   "pmd_method_Ncss60": 1
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 758,
   "cognitive": 340,
   "npath": 758,
   "ncss": 758
  },
  "ck_def_gods": {
   "ck_LCOM": 3,
   "ck_TCClow": 143,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 1,
   "decor_blob": 0
  },
  "ck_def_outside": {
   "ck_LCOM": 1,
   "ck_TCClow": 2,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 221,
  "java_files_multi_class": 20,
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 247,
    "oracle_gods": {
     "pmd_GodClass": 2,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 5,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 3,
     "ck_TCClow": 143,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 1,
     "decor_blob": 0
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 769,
    "oracle_gods": {
     "cc14": 3,
     "cognitive15": 9,
     "nesting5": 1,
     "loc50": 1,
     "params5": 7,
     "brain_method": 0,
     "pmd_method_CC10": 7,
     "pmd_method_Cognitive15": 9,
     "pmd_method_NPath200": 1,
     "pmd_method_Ncss60": 1
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 256,
   "files_failed": 1,
   "files_java8": 0,
   "methods": 758,
   "calls": {
    "internal": 685,
    "jdk": 1105,
    "repo_not_analysed": 0,
    "unresolved": 181,
    "should_have_resolved": 22,
    "budget": 0
   },
   "seconds": 2.832,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "android-notes__Cockroach@3409aafb0e85",
  "repo": "https://github.com/android-notes/Cockroach.git",
  "name": "Cockroach",
  "full_name": "android-notes/Cockroach",
  "lang": "java",
  "commit": "3409aafb0e859d9070495d83ffc0ce065b91b5e2",
  "date": "2021-03-11",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 3253,
  "rank": 397,
  "star_band": "3001..5000",
  "draw": 188,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/android-notes/Cockroach.git",
  "n_funcs": 106,
  "n_files": 18,
  "kind": "library",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.5377,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 2,
   "pmd_method_Cognitive15": 1,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 106,
   "cognitive": 53,
   "npath": 106,
   "ncss": 106
  },
  "ck_def_gods": {
   "ck_LCOM": 1,
   "ck_TCClow": 15,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 1,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 18,
  "java_files_multi_class": 9,
  "di": {
   "frameworks": [],
   "build_files": 3
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 18,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 1,
     "ck_TCClow": 15,
     "ck_CBOhigh": 1,
     "ck_LargeClass": 0,
     "decor_blob": 0
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 106,
    "oracle_gods": {
     "cc14": 1,
     "cognitive15": 1,
     "nesting5": 0,
     "loc50": 2,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 2,
     "pmd_method_Cognitive15": 1,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 20,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 129,
   "calls": {
    "internal": 42,
    "jdk": 167,
    "repo_not_analysed": 0,
    "unresolved": 275,
    "should_have_resolved": 45,
    "budget": 0
   },
   "seconds": 0.971,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "GregTech6__gregtech6@3703e40308c8",
  "repo": "https://github.com/GregTech6/gregtech6.git",
  "name": "gregtech6",
  "full_name": "GregTech6/gregtech6",
  "lang": "java",
  "commit": "3703e40308c8c030763fd6297dea8b210d2a77b1",
  "date": "2026-06-15",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 243,
  "rank": 256,
  "star_band": "238..249",
  "draw": 189,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/GregTech6/gregtech6.git",
  "n_funcs": 15499,
  "n_files": 1102,
  "kind": "library",
  "wmc_gods": 294,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.598,
  "anon_frac": 0.0,
  "pmd_gods": 160,
  "pmd_method_gods": {
   "pmd_method_CC10": 932,
   "pmd_method_Cognitive15": 869,
   "pmd_method_NPath200": 422,
   "pmd_method_Ncss60": 274
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 15495,
   "cognitive": 6268,
   "npath": 15495,
   "ncss": 15495
  },
  "ck_def_gods": {
   "ck_LCOM": 346,
   "ck_TCClow": 979,
   "ck_CBOhigh": 258,
   "ck_LargeClass": 197,
   "decor_blob": 153
  },
  "ck_def_outside": {
   "ck_LCOM": 5,
   "ck_TCClow": 68,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 12,
   "decor_blob": 2
  },
  "java_files_ck": 1102,
  "java_files_multi_class": 98,
  "di": {
   "frameworks": [],
   "build_files": 1
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 1102,
    "oracle_gods": {
     "pmd_GodClass": 160,
     "pmd_CouplingBetweenObjects": 34,
     "pmd_TooManyMethods": 169,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 6,
     "pmd_TooManyFields": 2,
     "pmd_ExcessivePublicCount": 53,
     "pmd_ExcessiveImports": 82,
     "ck_LCOM": 346,
     "ck_TCClow": 979,
     "ck_CBOhigh": 258,
     "ck_LargeClass": 197,
     "decor_blob": 153
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 15499,
    "oracle_gods": {
     "cc14": 626,
     "cognitive15": 858,
     "nesting5": 252,
     "loc50": 295,
     "params5": 2416,
     "brain_method": 97,
     "pmd_method_CC10": 932,
     "pmd_method_Cognitive15": 869,
     "pmd_method_NPath200": 422,
     "pmd_method_Ncss60": 274
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 1230,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 15504,
   "calls": {
    "internal": 26613,
    "jdk": 6730,
    "repo_not_analysed": 0,
    "unresolved": 26708,
    "should_have_resolved": 84662,
    "budget": 0
   },
   "seconds": 988.369,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "liaohuqiu__android-Ultra-Pull-To-Refresh@46fdc861243a",
  "repo": "https://github.com/liaohuqiu/android-Ultra-Pull-To-Refresh.git",
  "name": "android-Ultra-Pull-To-Refresh",
  "full_name": "liaohuqiu/android-Ultra-Pull-To-Refresh",
  "lang": "java",
  "commit": "46fdc861243a3d90dca1f5d31f3c82559ee9e4fa",
  "date": "2016-05-03",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 9491,
  "rank": 259,
  "star_band": ">=5001",
  "draw": 190,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/liaohuqiu/android-Ultra-Pull-To-Refresh.git",
  "n_funcs": 540,
  "n_files": 48,
  "kind": "library",
  "wmc_gods": 4,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7444,
  "anon_frac": 0.0,
  "pmd_gods": 2,
  "pmd_method_gods": {
   "pmd_method_CC10": 5,
   "pmd_method_Cognitive15": 5,
   "pmd_method_NPath200": 3,
   "pmd_method_Ncss60": 1
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 539,
   "cognitive": 143,
   "npath": 539,
   "ncss": 539
  },
  "ck_def_gods": {
   "ck_LCOM": 7,
   "ck_TCClow": 38,
   "ck_CBOhigh": 8,
   "ck_LargeClass": 7,
   "decor_blob": 6
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 2,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 47,
  "java_files_multi_class": 25,
  "di": {
   "frameworks": [],
   "build_files": 9
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 48,
    "oracle_gods": {
     "pmd_GodClass": 2,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 9,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 4,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 7,
     "ck_TCClow": 38,
     "ck_CBOhigh": 8,
     "ck_LargeClass": 7,
     "decor_blob": 6
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 540,
    "oracle_gods": {
     "cc14": 3,
     "cognitive15": 5,
     "nesting5": 1,
     "loc50": 4,
     "params5": 6,
     "brain_method": 1,
     "pmd_method_CC10": 5,
     "pmd_method_Cognitive15": 5,
     "pmd_method_NPath200": 3,
     "pmd_method_Ncss60": 1
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 50,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 563,
   "calls": {
    "internal": 469,
    "jdk": 99,
    "repo_not_analysed": 0,
    "unresolved": 1094,
    "should_have_resolved": 183,
    "budget": 0
   },
   "seconds": 1.925,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "AweiLoveAndroid__CommonDevKnowledge@9fa7eaae902c",
  "repo": "https://github.com/AweiLoveAndroid/CommonDevKnowledge.git",
  "name": "CommonDevKnowledge",
  "full_name": "AweiLoveAndroid/CommonDevKnowledge",
  "lang": "java",
  "commit": "9fa7eaae902caa07e374b749cd9176a9b7b9a87f",
  "date": "2019-11-05",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 2862,
  "rank": 53,
  "star_band": "2001..3000",
  "draw": 191,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/AweiLoveAndroid/CommonDevKnowledge.git",
  "n_funcs": 174,
  "n_files": 15,
  "kind": "application",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.8218,
  "anon_frac": 0.0,
  "pmd_gods": 1,
  "pmd_method_gods": {
   "pmd_method_CC10": 1,
   "pmd_method_Cognitive15": 0,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 169,
   "cognitive": 27,
   "npath": 169,
   "ncss": 169
  },
  "ck_def_gods": {
   "ck_LCOM": 3,
   "ck_TCClow": 12,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 3,
   "decor_blob": 3
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 2,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 15,
  "java_files_multi_class": 0,
  "di": {
   "frameworks": [],
   "build_files": 0
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 15,
    "oracle_gods": {
     "pmd_GodClass": 1,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 1,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 1,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 3,
     "ck_TCClow": 12,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 3,
     "decor_blob": 3
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 174,
    "oracle_gods": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 1,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 18,
   "files_failed": 2,
   "files_java8": 0,
   "methods": 169,
   "calls": {
    "internal": 102,
    "jdk": 127,
    "repo_not_analysed": 0,
    "unresolved": 17,
    "should_have_resolved": 0,
    "budget": 0
   },
   "seconds": 0.717,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "jelmerk__hnswlib@ed19fc443bfa",
  "repo": "https://github.com/jelmerk/hnswlib.git",
  "name": "hnswlib",
  "full_name": "jelmerk/hnswlib",
  "lang": "java",
  "commit": "ed19fc443bfa3f931af3754bfc163f8ea05902dd",
  "date": "2025-03-23",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 304,
  "rank": 512,
  "star_band": "300..324",
  "draw": 192,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/jelmerk/hnswlib.git",
  "n_funcs": 240,
  "n_files": 33,
  "kind": "application",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7042,
  "anon_frac": 0.0,
  "pmd_gods": 1,
  "pmd_method_gods": {
   "pmd_method_CC10": 2,
   "pmd_method_Cognitive15": 2,
   "pmd_method_NPath200": 1,
   "pmd_method_Ncss60": 1
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 202,
   "cognitive": 70,
   "npath": 202,
   "ncss": 202
  },
  "ck_def_gods": {
   "ck_LCOM": 9,
   "ck_TCClow": 15,
   "ck_CBOhigh": 4,
   "ck_LargeClass": 3,
   "decor_blob": 2
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 10,
   "ck_CBOhigh": 1,
   "ck_LargeClass": 4,
   "decor_blob": 0
  },
  "java_files_ck": 22,
  "java_files_multi_class": 5,
  "di": {
   "frameworks": [],
   "build_files": 3
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 33,
    "oracle_gods": {
     "pmd_GodClass": 1,
     "pmd_CouplingBetweenObjects": 2,
     "pmd_TooManyMethods": 3,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 9,
     "ck_TCClow": 15,
     "ck_CBOhigh": 4,
     "ck_LargeClass": 3,
     "decor_blob": 2
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 240,
    "oracle_gods": {
     "cc14": 1,
     "cognitive15": 2,
     "nesting5": 2,
     "loc50": 2,
     "params5": 5,
     "brain_method": 1,
     "pmd_method_CC10": 2,
     "pmd_method_Cognitive15": 2,
     "pmd_method_NPath200": 1,
     "pmd_method_Ncss60": 1
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 25,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 203,
   "calls": {
    "internal": 219,
    "jdk": 384,
    "repo_not_analysed": 0,
    "unresolved": 207,
    "should_have_resolved": 21,
    "budget": 0
   },
   "seconds": 1.639,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "Ramotion__expanding-collection-android@07ca505e41db",
  "repo": "https://github.com/Ramotion/expanding-collection-android.git",
  "name": "expanding-collection-android",
  "full_name": "Ramotion/expanding-collection-android",
  "lang": "java",
  "commit": "07ca505e41db1c8d6972731df8834e236dd232c1",
  "date": "2020-04-06",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 1994,
  "rank": 2,
  "star_band": "1501..2000",
  "draw": 194,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/Ramotion/expanding-collection-android.git",
  "n_funcs": 168,
  "n_files": 22,
  "kind": "library",
  "wmc_gods": 0,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.756,
  "anon_frac": 0.0,
  "pmd_gods": 0,
  "pmd_method_gods": {
   "pmd_method_CC10": 0,
   "pmd_method_Cognitive15": 0,
   "pmd_method_NPath200": 0,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 168,
   "cognitive": 41,
   "npath": 168,
   "ncss": 168
  },
  "ck_def_gods": {
   "ck_LCOM": 5,
   "ck_TCClow": 20,
   "ck_CBOhigh": 5,
   "ck_LargeClass": 4,
   "decor_blob": 4
  },
  "ck_def_outside": {
   "ck_LCOM": 0,
   "ck_TCClow": 1,
   "ck_CBOhigh": 0,
   "ck_LargeClass": 0,
   "decor_blob": 0
  },
  "java_files_ck": 22,
  "java_files_multi_class": 11,
  "di": {
   "frameworks": [],
   "build_files": 4
  },
  "pruned": {
   "removed": 1,
   "by_segment": {
    "androidTest": 1
   }
  },
  "matrix": {
   "class": {
    "n_univ": 22,
    "oracle_gods": {
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 2,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 5,
     "ck_TCClow": 20,
     "ck_CBOhigh": 5,
     "ck_LargeClass": 4,
     "decor_blob": 4
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 168,
    "oracle_gods": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 1,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 23,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 180,
   "calls": {
    "internal": 127,
    "jdk": 40,
    "repo_not_analysed": 0,
    "unresolved": 381,
    "should_have_resolved": 96,
    "budget": 0
   },
   "seconds": 0.951,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "alibaba__jvm-sandbox@c01c28ab5d7d",
  "repo": "https://github.com/alibaba/jvm-sandbox.git",
  "name": "jvm-sandbox",
  "full_name": "alibaba/jvm-sandbox",
  "lang": "java",
  "commit": "c01c28ab5d7d97a64071a2aca261804c47a5347e",
  "date": "2023-01-26",
  "stratum_lang": "java",
  "tier": "high",
  "stars": 6958,
  "rank": 371,
  "star_band": ">=5001",
  "draw": 196,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/alibaba/jvm-sandbox.git",
  "n_funcs": 983,
  "n_files": 119,
  "kind": "application",
  "wmc_gods": 9,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.6256,
  "anon_frac": 0.0,
  "pmd_gods": 1,
  "pmd_method_gods": {
   "pmd_method_CC10": 18,
   "pmd_method_Cognitive15": 13,
   "pmd_method_NPath200": 1,
   "pmd_method_Ncss60": 1
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 983,
   "cognitive": 380,
   "npath": 983,
   "ncss": 983
  },
  "ck_def_gods": {
   "ck_LCOM": 13,
   "ck_TCClow": 90,
   "ck_CBOhigh": 19,
   "ck_LargeClass": 13,
   "decor_blob": 10
  },
  "ck_def_outside": {
   "ck_LCOM": 5,
   "ck_TCClow": 75,
   "ck_CBOhigh": 4,
   "ck_LargeClass": 7,
   "decor_blob": 3
  },
  "java_files_ck": 119,
  "java_files_multi_class": 43,
  "di": {
   "frameworks": [],
   "build_files": 11
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 119,
    "oracle_gods": {
     "pmd_GodClass": 1,
     "pmd_CouplingBetweenObjects": 2,
     "pmd_TooManyMethods": 8,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 13,
     "ck_TCClow": 90,
     "ck_CBOhigh": 19,
     "ck_LargeClass": 13,
     "decor_blob": 10
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 983,
    "oracle_gods": {
     "cc14": 5,
     "cognitive15": 15,
     "nesting5": 1,
     "loc50": 12,
     "params5": 49,
     "brain_method": 1,
     "pmd_method_CC10": 18,
     "pmd_method_Cognitive15": 13,
     "pmd_method_NPath200": 1,
     "pmd_method_Ncss60": 1
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 162,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 997,
   "calls": {
    "internal": 1496,
    "jdk": 1119,
    "repo_not_analysed": 0,
    "unresolved": 725,
    "should_have_resolved": 117,
    "budget": 0
   },
   "seconds": 15.31,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "TrackerControl__tracker-control-android@62642862f28d",
  "repo": "https://github.com/TrackerControl/tracker-control-android.git",
  "name": "tracker-control-android",
  "full_name": "TrackerControl/tracker-control-android",
  "lang": "java",
  "commit": "62642862f28d4e156e0319e60d1c7675a7c3318d",
  "date": "2026-10-14",
  "stratum_lang": "java",
  "tier": "mid",
  "stars": 2696,
  "rank": 153,
  "star_band": "2001..3000",
  "draw": 197,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/TrackerControl/tracker-control-android.git",
  "n_funcs": 2175,
  "n_files": 171,
  "kind": "application",
  "wmc_gods": 46,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.4166,
  "anon_frac": 0.0354,
  "pmd_gods": 21,
  "pmd_method_gods": {
   "pmd_method_CC10": 100,
   "pmd_method_Cognitive15": 92,
   "pmd_method_NPath200": 34,
   "pmd_method_Ncss60": 21
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 1437,
   "cognitive": 846,
   "npath": 1437,
   "ncss": 1437
  },
  "ck_def_gods": {
   "ck_LCOM": 40,
   "ck_TCClow": 96,
   "ck_CBOhigh": 32,
   "ck_LargeClass": 27,
   "decor_blob": 26
  },
  "ck_def_outside": {
   "ck_LCOM": 6,
   "ck_TCClow": 69,
   "ck_CBOhigh": 6,
   "ck_LargeClass": 9,
   "decor_blob": 2
  },
  "java_files_ck": 106,
  "java_files_multi_class": 49,
  "di": {
   "frameworks": [],
   "build_files": 2
  },
  "pruned": {
   "removed": 3,
   "by_segment": {
    "androidTest": 3
   }
  },
  "matrix": {
   "class": {
    "n_univ": 171,
    "oracle_gods": {
     "pmd_GodClass": 21,
     "pmd_CouplingBetweenObjects": 16,
     "pmd_TooManyMethods": 27,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 1,
     "pmd_TooManyFields": 6,
     "pmd_ExcessivePublicCount": 2,
     "pmd_ExcessiveImports": 19,
     "ck_LCOM": 40,
     "ck_TCClow": 96,
     "ck_CBOhigh": 32,
     "ck_LargeClass": 27,
     "decor_blob": 26
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 2175,
    "oracle_gods": {
     "cc14": 93,
     "cognitive15": 163,
     "nesting5": 39,
     "loc50": 132,
     "params5": 103,
     "brain_method": 19,
     "pmd_method_CC10": 100,
     "pmd_method_Cognitive15": 92,
     "pmd_method_NPath200": 34,
     "pmd_method_Ncss60": 21
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 110,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 1549,
   "calls": {
    "internal": 1498,
    "jdk": 2534,
    "repo_not_analysed": 0,
    "unresolved": 8110,
    "should_have_resolved": 901,
    "budget": 0
   },
   "seconds": 8.245,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 },
 {
  "set": "validation",
  "key": "spring-cloud__spring-cloud-dataflow-samples@5c793fdb2394",
  "repo": "https://github.com/spring-cloud/spring-cloud-dataflow-samples.git",
  "name": "spring-cloud-dataflow-samples",
  "full_name": "spring-cloud/spring-cloud-dataflow-samples",
  "lang": "java",
  "commit": "5c793fdb2394a5c799e624aa633ca0890d2c8ec2",
  "date": "2025-10-23",
  "stratum_lang": "java",
  "tier": "low",
  "stars": 228,
  "rank": 402,
  "star_band": "225..237",
  "draw": 198,
  "sample": "open-source-repository-sample.java-supplement.csv",
  "half": null,
  "original_url": "https://github.com/spring-cloud/spring-cloud-dataflow-samples.git",
  "n_funcs": 747,
  "n_files": 201,
  "kind": "application",
  "wmc_gods": 1,
  "files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "java_files_skipped": {
   "oversize": 0,
   "generated": 0,
   "unparsed": 0
  },
  "trivial_frac": 0.7979,
  "anon_frac": 0.0,
  "pmd_gods": 1,
  "pmd_method_gods": {
   "pmd_method_CC10": 2,
   "pmd_method_Cognitive15": 3,
   "pmd_method_NPath200": 1,
   "pmd_method_Ncss60": 0
  },
  "pmd_method_unmatched": 0,
  "pmd_method_values": {
   "cc": 708,
   "cognitive": 145,
   "npath": 708,
   "ncss": 708
  },
  "ck_def_gods": {
   "ck_LCOM": 16,
   "ck_TCClow": 91,
   "ck_CBOhigh": 13,
   "ck_LargeClass": 7,
   "decor_blob": 6
  },
  "ck_def_outside": {
   "ck_LCOM": 2,
   "ck_TCClow": 22,
   "ck_CBOhigh": 9,
   "ck_LargeClass": 5,
   "decor_blob": 2
  },
  "java_files_ck": 126,
  "java_files_multi_class": 27,
  "di": {
   "frameworks": [
    "spring"
   ],
   "build_files": 96
  },
  "pruned": {
   "removed": 0,
   "by_segment": {}
  },
  "matrix": {
   "class": {
    "n_univ": 201,
    "oracle_gods": {
     "pmd_GodClass": 1,
     "pmd_CouplingBetweenObjects": 1,
     "pmd_TooManyMethods": 1,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 1,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 1,
     "ck_LCOM": 16,
     "ck_TCClow": 91,
     "ck_CBOhigh": 13,
     "ck_LargeClass": 7,
     "decor_blob": 6
    },
    "god_outside_univ": {
     "wmc47": 0,
     "pmd_GodClass": 0,
     "pmd_CouplingBetweenObjects": 0,
     "pmd_TooManyMethods": 0,
     "pmd_ExcessiveClassLength": 0,
     "pmd_NcssCount": 0,
     "pmd_TooManyFields": 0,
     "pmd_ExcessivePublicCount": 0,
     "pmd_ExcessiveImports": 0,
     "ck_LCOM": 0,
     "ck_TCClow": 0,
     "ck_CBOhigh": 0,
     "ck_LargeClass": 0,
     "decor_blob": 0
    }
   },
   "method": {
    "n_univ": 747,
    "oracle_gods": {
     "cc14": 1,
     "cognitive15": 3,
     "nesting5": 0,
     "loc50": 0,
     "params5": 6,
     "brain_method": 0,
     "pmd_method_CC10": 2,
     "pmd_method_Cognitive15": 3,
     "pmd_method_NPath200": 1,
     "pmd_method_Ncss60": 0
    },
    "god_outside_univ": {
     "cc14": 0,
     "cognitive15": 0,
     "nesting5": 0,
     "loc50": 0,
     "params5": 0,
     "brain_method": 0,
     "pmd_method_CC10": 0,
     "pmd_method_Cognitive15": 0,
     "pmd_method_NPath200": 0,
     "pmd_method_Ncss60": 0
    }
   }
  },
  "javaparser_summary": {
   "files": 195,
   "files_failed": 0,
   "files_java8": 0,
   "methods": 708,
   "calls": {
    "internal": 286,
    "jdk": 2417,
    "repo_not_analysed": 0,
    "unresolved": 1392,
    "should_have_resolved": 151,
    "budget": 0
   },
   "seconds": 6.52,
   "budget_exhausted": false
  },
  "harness_commit": "716ff492c4975cba73bafa94856511fbeeab5c4c"
 }
]

==> anc/validation/validation.json <==
{
 "results": "results/validation",
 "halves": null,
 "repositories": 150,
 "join": {
  "lizard_units": 1157990,
  "joined": 1147613,
  "ambiguous": 12,
  "measurer_units": 1179428,
  "measurer_not_joined": 31821,
  "class_units": 103875,
  "class_coupled": 103774,
  "joined_share": 0.9910387827183309,
  "measurer_not_joined_share": 0.026980027606602522
 },
 "agreement": {
  "cc": {
   "n": 1147613,
   "exact": 0.9972142176848816,
   "spearman_pooled": 0.9973672146656687,
   "spearman_within": {
    "median": 0.9994986585239833,
    "q1": 0.9936759578933456,
    "q3": 1.0,
    "n": 150
   }
  },
  "cognitive": {
   "n": 1147613,
   "exact": 0.9556688535246638,
   "spearman_pooled": 0.9710722136885401,
   "spearman_within": {
    "median": 0.9752495362594606,
    "q1": 0.955122146728547,
    "q3": 0.9895228644905207,
    "n": 150
   }
  },
  "nloc": {
   "n": 1147613,
   "exact": 0.9846908321882029,
   "spearman_pooled": 0.9974626052762653,
   "spearman_within": {
    "median": 0.9984176548578396,
    "q1": 0.9952501222902512,
    "q3": 0.9996021971162441,
    "n": 150
   }
  },
  "tokens": {
   "n": 1147613,
   "exact": 0.9498306484851601,
   "spearman_pooled": 0.998297252099391,
   "spearman_within": {
    "median": 0.9987719281883187,
    "q1": 0.9969758273815239,
    "q3": 0.9997396538224945,
    "n": 150
   }
  },
  "params": {
   "n": 1147613,
   "exact": 0.9986241006332274,
   "spearman_pooled": 0.998176744859082,
   "spearman_within": {
    "median": 1.0,
    "q1": 0.9998754004054281,
    "q3": 1.0,
    "n": 150
   }
  },
  "nesting": {
   "n": 1147613,
   "exact": 0.9348064199342462,
   "spearman_pooled": 0.9185725502106656,
   "spearman_within": {
    "median": 0.9390600237822129,
    "q1": 0.8754601970686576,
    "q3": 0.9669363400272418,
    "n": 150
   }
  },
  "cyc_density": {
   "n": 1147613,
   "exact": 0.9845592547313423,
   "spearman_pooled": 0.9971983428164657,
   "spearman_within": {
    "median": 0.9982741645317087,
    "q1": 0.9956543743151369,
    "q3": 0.9995658700783032,
    "n": 150
   }
  },
  "exit_points": {
   "n": 1147613,
   "exact": 0.9930612497418555,
   "spearman_pooled": 0.9901538034011327,
   "spearman_within": {
    "median": 0.9947756508260062,
    "q1": 0.9838727735333513,
    "q3": 0.9984657123814309,
    "n": 150
   }
  },
  "hvol": {
   "n": 1147613,
   "exact": 0.016967392317793543,
   "spearman_pooled": 0.9895243628470297,
   "spearman_within": {
    "median": 0.9907194112043558,
    "q1": 0.9848442483932625,
    "q3": 0.9937814205329608,
    "n": 150
   }
  },
  "mi": {
   "n": 1147613,
   "exact": 0.017579968159998186,
   "spearman_pooled": 0.9939170603367049,
   "spearman_within": {
    "median": 0.9937248309969655,
    "q1": 0.9895472090069619,
    "q3": 0.9964679556309193,
    "n": 150
   }
  }
 },
 "calls": {
  "total": {
   "should_have_resolved": 512754,
   "unresolved": 1127343,
   "jdk": 1392013,
   "internal": 2177519,
   "repo_not_analysed": 13275
  },
  "share_total": {
   "should_have_resolved": 0.0981741192256262,
   "unresolved": 0.21584601210361132,
   "jdk": 0.26652088569883725,
   "internal": 0.41691729352099904,
   "repo_not_analysed": 0.0025416894509261516
  },
  "share_per_repository": {
   "internal": {
    "median": 0.27011683132602554,
    "q1": 0.16512653970867255,
    "q3": 0.4325242884186903,
    "n": 150
   },
   "jdk": {
    "median": 0.2529545757012204,
    "q1": 0.16944770544290289,
    "q3": 0.3411747376563682,
    "n": 150
   },
   "repo_not_analysed": {
    "median": 0.0,
    "q1": 0.0,
    "q3": 0.0,
    "n": 150
   },
   "unresolved": {
    "median": 0.32601810260256725,
    "q1": 0.19660699957539757,
    "q3": 0.515473223190458,
    "n": 150
   },
   "should_have_resolved": {
    "median": 0.06815304516347673,
    "q1": 0.030105857478762134,
    "q3": 0.12579764774005925,
    "n": 150
   },
   "budget": {
    "median": 0.0,
    "q1": 0.0,
    "q3": 0.0,
    "n": 150
   }
  }
 },
 "pmd_cognitive_spearman": {
  "paper_one": {
   "median": 0.9852780314985888,
   "q1": 0.9667768854458134,
   "q3": 0.9921544276966758,
   "n": 149
  },
  "measurer": {
   "median": 0.9748256036373352,
   "q1": 0.9019515645797835,
   "q3": 0.990328417607912,
   "n": 149
  }
 },
 "files": {
  "files": 125660,
  "failed": 103,
  "java8_fallback": 86,
  "budget_exhausted_repositories": 0
 },
 "pruned_by_segment": {
  "build": 175,
  "target": 13,
  "testFixtures": 19,
  "androidTest": 144
 },
 "di": {
  "(repositories)": 150,
  "spring": 48,
  "guice": 11,
  "cdi": 3,
  "micronaut": 1,
  "quarkus": 2,
  "dagger": 5
 },
 "labels": {}
}
